Leading-Color Two-Loop QCD Corrections for Three-Photon Production at Hadron Colliders

We compute the two-loop helicity amplitudes for the production of three photons at hadron colliders in QCD at leading-color. Using the two-loop numerical unitarity method coupled with analytic reconstruction techniques, we obtain the decomposition of the two-loop amplitudes in terms of master integrals in analytic form. These expressions are valid to all orders in the dimensional regulator. We use them to compute the two-loop finite remainders, which are given in a form that can be efficiently evaluated across the whole physical phase space. We further package these results in a public code which assembles the helicity-summed squared two-loop remainders, whose numerical stability across phase-space is demonstrated. This is the first time that a five-point two-loop process is publicly available for immediate phenomenological applications.

==> anc/README.md <==
Usage
======

The files in this directory are written in the Wolfram language used by
Mathematica. The raw expressions for remainders are found in `./remainders/` and
for the one- and two-loop amplitudes in terms of master integrals they are found
in `./oneLoopAmplitudes/` and `./twoLoopAmplitudes/` respectively. Description
of the master integral basis used at both one and two loops can be found in the
files `./[one|two]LoopAmplitudes/MasterIntegralDefinitions.m`

The assembly of the raw expressions into the full remainders and amplitudes is
demonstrated in the Mathematica program `./example_assembly.m`, which reproduces
the reference values in the main text. This program can be run in Mathematica
either by using the front-end, or by running

```
math -script example_assembly.m
```

in the command line in this directory. 

We recommend the code in those scripts as a good entry point to start exploring
our results.

Contents
==========

./numerics
------------
* `MIvalues.m`/`Fvalues.m`: A table of precomputed values of master
  integrals/pentagon functions used in `example_assembly.m`.

./remainders/
----------------
* `1l_*.m`/`2l_*.m`/`2l_*_nf.m`: Raw expressions for two-loop helicity
  amplitudes in terms of master integral coefficients. Packaged as a pair of a
  list of pentagon function coefficients expressed in terms of a basis of
  kinematic functions and the respective basis. We refer to `example_assembly.m`
  for details on the assembly of the amplitudes.

./oneLoopAmplitudes/
------------------------
* `1l-*.m`: Raw expressions for one-loop helicity amplitudes in terms of master
  integral coefficients. Packaged as a pair of a list of master integrals and a
  list of their coefficients. We refer to `example_assembly.m` for details on
  the assembly of the amplitudes.
* `MasterIntegralDefinitions.m`: Description of master integral basis used in
  one-loop amplitudes, see appendix of main text for more details.

./twoLoopAmplitudes/
------------------------
* `2l_*_nf*.m`: Raw expressions for two-loop helicity amplitudes in terms of
  master integral coefficients. Packaged as a pair of a list of master integral
  coefficients expressed in terms of a basis of kinematic functions and the
  respective basis. We refer to `example_assembly.m` for details on the assembly
  of the amplitudes.
* `IntegralsMI_nf*.m`: Vector of master integrals used in the corresponding
  two-loop amplitude.
* `MasterIntegralDefinitions.m`: Description of master integral basis used in
  two-loop amplitudes, see appendix of main text for more details.


Notes
======

* The analytic expressions for all amplitudes are normalized to remove their
  spinor weight, i.e. to make them invariant under the little-group
  transformations. See section 2.1 for details.
* We _do not_ include a program for numerical evaluation of pentagon functions,
  but provide some precomputed values, which we obtained from `PentagonFunctions++`.
  See [arxiv:2009.07803](https://arxiv.org/abs/2009.07803) for further information.
* The numerical values for one- and two-loop master integrals which we provide _do not_ include an additional normalization factor S_ep per loop, defined in section 2.1.
  In the script `example_assembly.m` we explicitly multiply by this factor to produce values for *bare* amplitudes.


==> anc/example_assembly.m <==
(* ::Package:: *)

If[ $FrontEnd =!= Null, SetDirectory[NotebookDirectory[]], Null ];

Sep = (4 Pi)^ep Exp[- ep EulerGamma];

expandEps[ho_?IntegerQ][expr_]:=Series[expr,{ep,0,ho}];

beta0 = 1/6 (11 CA - 4 Tf Nf);

toNc = {CA->Nc, CF->(Nc^2-1)/(2 Nc)};


ClearAll[Aren,IOperator];


(* Renormalization of bare amplitudes *)

Aren[1][l1ampl_]:= l1ampl/Sep;
Aren[2][l2ampl_,l1ampl_]:= 1/Sep^2 l2ampl - 1/Sep 1/ep beta0 l1ampl;


(* Definitions of I1 and I2 operators *)

IOperator[1][ho_] := - CF Series[(Exp[ep EulerGamma]/Gamma[1-ep])(1/ep^2+3/(2 ep))(-s12)^-ep,{ep,0,ho}]/.(Log[-s12]->F[1,1,1]-I Pi);

IOperator[2][ho_] :=With[{
        Kcoeff = (67/18-Pi^2/6)CA - 10/9 Tf Nf,
        Hq = (Pi^2/2- 6 Zeta[3]-3/8)CF^2+(13/2 Zeta[3]+245/216-23/48 Pi^2) CA CF +(Pi^2/12-25/54)Tf CF Nf
    },
    -1/2*IOperator[1][ho+2]*IOperator[1][ho+2] - beta0/ep*IOperator[1][ho+2] + 
        Exp[-EulerGamma*ep]*Gamma[1-2*ep]/Gamma[1-ep]*(beta0/ep+Kcoeff)*(Normal[IOperator[1][ho+2]]/.{ep->2*ep}) + 
            Exp[EulerGamma*ep]/(2*ep*Gamma[1-ep])*Hq
];


(* Load bare 1-loop and 2-loop helicity amplitudes in terms of master integrals *)
With[{dir = "oneLoopAmplitudes/"},

bareampl[1,hstr_][psp_,integralvalues_] := With[
    {
        in = Get[dir<>"/1l-pm"<>hstr<>".m"]
    },
    (* NOTE: normalization of integrals restored here *)
    Sep (in[[1]] /. integralvalues /. psp).(in[[2]] /. psp /. Ds -> (4-2*ep)) // expandEps[2] // Chop
];

];

With[{dir = "twoLoopAmplitudes/"},

bareampl[2,n:(0|Nf),hstr_][psp_,integralvalues_] := With[
    {
        in = Get[dir<>"/2l_pm"<>hstr<>"_nf"<>If[n===0,"0","1"]<>".m"]/.psp,
        integrals = Get[dir<>"/IntegralsMI_nf"<>If[n===0,"0","1"]<>".m"]/.integralvalues/.psp
    },
    Block[{res},
        res = in[[1]] /. f[i_]:>in[[2,i]] /. PPair[a_,b_] :> a + (tr5/s12^2/.psp) b;
        res = res.integrals;
        (* NOTE: normalization of integrals restored here *)
        Sep^2 res //expandEps[0]//Chop
    ]
];

];

(* Load helicity remainders from analytic expressions *)

remainder[l:(1|2),n:(0|Nf),hstr_][psp_,functionvalues_] := With[
    {in = StringTemplate["remainders/`1`l_pm`2``3`.m"][l, hstr, If[n===0,"","_nf"]] // Get},

    Block[{ftr,frat},
        ftr = in[[2]]/.functionvalues/.psp;
        frat = in[[3]]/.psp;

        frat = in[[1]]/.f[i_]:>frat[[i]]/. PPair[a_,b_] :> a + (tr5/s12^2/.psp) b;

        frat.ftr
    ]
];


(* Compute remainders from amplitudes and compare numerically to the expressions for remainders *) 

(* 
    Here we assume that renormalization scale mu = 1.
*) 
psp = {
 s12 -> 1.322499999999999795718963468971204450660825281407116617285652827`64., 
 s23 -> -0.99410949828576425095983163943062945106495073297185475180829508036`64., 
 s34 -> 0.26447159125912487491718524208670850590894926345651784424673262761`64., 
 s45 -> 0.26712604873357440707767610354632551624383357495717739203251669985`64., 
 s15 -> -0.88379522975980477182497410302615957234998342696470521791218722007`64., 
 tr5 -> - 0.11382835872722455696212469935339321086213340634899265972570130751`64.*I
};

(* 
    We provide function values evaluated on the point psp with PentagonFunctions++ (https://gitlab.com/pentagon-functions/PentagonFunctions-cpp) for completeness here.
    We also provide MI values on the same point.
    Integrals are given in normalization of [2009.07803], so we would need to restore Sep per loop to get bare amplitudes.
*)

Fvalues = Get["numerics/Fvalues.m"]//Dispatch;
MIvalues = Get["numerics/MIvalues.m"]//Dispatch;


(* Get 1-loop remainder, proportional to CF *)
getRemainder[1][tree_,a1l_] := Aren[1][a1l] - (IOperator[1][0]/.CF->1) tree /.Fvalues //Normal//Chop;

(* Get the part of 2-loop remainder proportional to Nc^2/4 *)
getRemainder[2,0][tree_,a1l_,a2l_] := Coefficient[
    (Aren[2][Nc^2/4 a2l, CF a1l] - IOperator[1][2] Aren[1][CF a1l]  - IOperator[2][0] tree  /.Fvalues //Normal//Chop) /. toNc /. Nc -> 2*Nch,
    Nch, 2
] // expandEps[0] // FunctionExpand // Simplify //Normal// Chop;

(* Get the part of 2-loop remainder proportional to (CF*Tf*Nf) *)
getRemainder[2,Nf][tree_,a1l_,a2l_] := Coefficient[
    (Aren[2][Tf CF Nf a2l, CF a1l] - IOperator[2][0] tree  /.Fvalues //Normal//Chop) /. Nf -> Nf/(CF Tf),
    Nf, 1
] // expandEps[0] // FunctionExpand // Simplify//Normal// Chop;


(*-----------------------------------------------------------------*)

Print["Evaluate amplitudes in terms of MI on a point, obtain remainders and compare to analytical expressions for remainders."];

Print["-++"];
Print["A^(1) = ", bareampl[1, "mpp"][psp, MIvalues]];
Print["A^(2,0) = ", bareampl[2, 0, "mpp"][psp, MIvalues]];
Print["A^(2,Nf) = ", bareampl[2, Nf, "mpp"][psp, MIvalues]];
Print[""];
Print["R^(1) = ", getRemainder[1][1, bareampl[1, "mpp"][psp, MIvalues] // expandEps[0]]];
Print["R^(1) = ", remainder[1,0,"mpp"][psp, Fvalues]];
Print["R^(2,0) = ", getRemainder[2, 0][1, bareampl[1, "mpp"][psp, MIvalues], bareampl[2, 0, "mpp"][psp, MIvalues]]];
Print["R^(2,0) = ", remainder[2,0,"mpp"][psp, Fvalues]];
Print["R^(2,Nf) = ", getRemainder[2, Nf][1, bareampl[1, "mpp"][psp, MIvalues], bareampl[2, Nf, "mpp"][psp, MIvalues]]];
Print["R^(2,Nf) = ", remainder[2,Nf,"mpp"][psp, Fvalues]];

Print[""];
Print[""];
Print["+++"];
Print["A^(1) = ", bareampl[1, "ppp"][psp, MIvalues]];
Print["A^(2,0) = ", bareampl[2, 0, "ppp"][psp, MIvalues]];
Print["A^(2,Nf) = ", bareampl[2, Nf, "ppp"][psp, MIvalues]];
Print[""];
Print["R^(1) = ", getRemainder[1][0, bareampl[1, "ppp"][psp, MIvalues] // expandEps[0]]];
Print["R^(1) = ", remainder[1,0,"ppp"][psp, Fvalues]];
Print["R^(2,0) = ", getRemainder[2, 0][0, bareampl[1, "ppp"][psp, MIvalues], bareampl[2, 0, "ppp"][psp, MIvalues]]];
Print["R^(2,0) = ", remainder[2,0,"ppp"][psp, Fvalues]];
Print["R^(2,Nf) = ", getRemainder[2, Nf][0, bareampl[1, "ppp"][psp, MIvalues], bareampl[2, Nf, "ppp"][psp, MIvalues]]];
Print["R^(2,Nf) = ", remainder[2,Nf,"ppp"][psp, Fvalues]];









==> anc/numerics/Fvalues.m <==
{tci[1, 1] -> -3.141592653589793238462643383279502884197169399375105820974944\
59230781640628621`64.*I, tci[1, 2] -> 3.1415926535897932384626433832795028841\
9716939937510582097494459230781640628621`64.*I, 
 tci[2, 1] -> -1.014941606409653625021202554274520285941689307530299792017489\
10677659747625824`64.*I, tci[3, 1] -> 
  -0.570681635365636621797690550672383926019631077888806334128840217592193765\
34843`64.*I, tci[3, 2] -> -1.958057922099589488752237259537762263116206634413\
29003133540714588177706642244`64.*I, 
 tci[4, 1] -> -0.915846884830522100578455735461555406632521802453609282232130\
5122909406032199`64.*I, tci[4, 2] -> 
  -0.575069023679614933709036153953026087384831770354272419885951612808729342\
44094`64.*I, tci[4, 3] -> -7.635873874300758368095584313624347912000911659002\
21605545744819859116757903429`64.*I, tcr[1, 1] -> 1.0986122886681096913952452\
3692252570464749055782274945173469433363749429321861`64., 
 tcr[1, 2] -> 0.6931471805599453094172321214581765680755001343602552541206800\
094933936219697`64., tcr[2, 1] -> 0.83327188647738995744101246196890039744072\
476234026111025888050483590803187341`64., tcr[3, 1] -> 0.73806064483085791066\
377614636565032547367306985351329858054523307043380943959`64., 
 tcr[3, 2] -> 0.2584613957965733052880001298736726120216253535279880474758408\
1415085729951564`64., tcr[3, 3] -> 1.2020569031595942853997381615114499907649\
8629234049888179227155534183820558957`64., tcr[4, 1] -> 0.3407911308562507524\
7764094401220231521228085828689962786864627412151691807202`64., 
 tcr[4, 2] -> 0.5174790616738993863307581618988629456223774751413792582443193\
4797700828158186`64., tcr[4, 3] -> 0.2541161907463435340596737131535205829398\
478245574739638781062235368841219817`64., tcr[4, 4] -> 0.69919359449299809540\
702260849718121951534934751545290997293176683694496096964`64., 
 tcr[4, 5] -> 0.7922210279728277795294857895573574111673948085877831608728044\
7831968760156385`64., F[3, 1] -> 
  0.69066472638496050463733286113519387696539921822466247058152923117`64. + 
   0.75890175102204431754419177330000703440444578595125418255937915276`64.*I, 
 F[3, 2] -> 
  -2.8532933683638324545343812334944575877788638895097060792766967002`64. - 
   1.8566343771729639636940003477738485767816068814925024146408306758`64.*I, 
 F[3, 3] -> 
  -3.5710944206698039417723469518979582637958484909239379743272353061`64. - 
   3.1756173935445581487614089940943809480539428100165877047470872658`64.*I, 
 F[3, 4] -> 
  10.072914554147838117027023359173495612721175882196377849113952206`64. + 
   11.603247493478246433955741805910399299520307653601462780170591023`64.*I, 
 F[3, 5] -> 
  2.9162292428811605835544633856369215245786688846831775646841068617`64. + 
   15.007122761006525402564261632306756206120725281801280266794442695`64.*I, 
 F[3, 6] -> 
  -0.80858799496253231177104428211965477452284452762783288564852830885`64., 
 F[3, 7] -> 
  -3.8372705845998876108891056347392208403417373486628546562895520315`64. + 
   3.8732847279240780119973472865110101060098250238207247933845602887`64.*I, 
 F[3, 8] -> 
  -0.16804802897127488597830185983614582763831283392720809392860443611`64., 
 F[3, 9] -> 
  0.79490696419796352187091311917304334431480576094057817377110303525`64. - 
   1.198450478120592403834398441750248448119677208649047175941522097`64.*I, 
 F[3, 10] -> 
  2.6994376050213356673117932849660758020882503932060764005346601413`64. + 
   1.5281759855357937008101589860470763646340539085841917101939969726`64.*I, 
 F[3, 11] -> 
  0.80909807141009789270432401708948910276772354186539969325469615562`64. + 
   0.76322760517984345348361577247847015196766642243667740034058099547`64.*I, 
 F[3, 12] -> 
  0.46094513851833044898947925622809809121879113046426876086654516314`64. - 
   3.3209892201087675264636665726905954336079221621139088866755839804`64.*I, 
 F[3, 13] -> 
  -3.9848985225366592461896707753614419912173829114928959222971430814`64. - 
   0.22275199378014254968784736372127803588671785338467387461584763744`64.*I, 
 F[3, 14] -> 
  1.1439284481771879344914111596889603133206318034658061122783662845`64., 
 F[3, 15] -> 
  4.5713852430806248020205535365477725777785405201074334545120304966`64. - 
   3.0240250618873494408032711232761861302054606563699118849856711191`64.*I, 
 F[3, 16] -> 
  0.052280289596821098392475146980027273110381162483828406841142313351`64., 
 F[3, 17] -> 
  0.79373301905294885907501928818392262163835746004629129006046868362`64., 
 F[3, 18] -> 
  0.49307457271897830022736489373748117755142515881861340614195991198`64. - 
   3.2634044108285950085786997802569785755251048705311998856569885363`64.*I, 
 F[3, 19] -> 
  -0.42918751779231732922453249349715313396685265838174978313247291127`64. + 
   4.4430286869665331814899828426265217682642934971766804623456552657`64.*I, 
 F[3, 20] -> 
  -0.32314448911666231797236260077691730669551833311245707006703903206`64. + 
   6.7222910915373529949047746176943300932225246891817587717020538232`64.*I, 
 F[3, 21] -> 
  1.5640676234181084543583906587819973495268613265243559308438189007`64. - 
   2.2767052530661329526325753199000211032133373578537625476781374584`64.*I, 
 F[3, 22] -> 
  -14.088639167617339755989434754185365358351625979456263932046676319`64. + 
   14.479023797002301490440174758439843341008495053786647152359723805`64.*I, 
 F[3, 23] -> 
  1.8250563423135575451023980819538066757864677059895579889949922959`64. - 
   2.4666747947089347134351754123166537475918342665952067969460383741`64.*I, 
 F[3, 24] -> 
  -3.14608955250302522154384670131168556292409337407751930604745267`64. + 
   23.212561853762097268190121447312882056784782833679223108714577654`64.*I, 
 F[3, 25] -> 
  -1.6908983468407569781565433267601038037665924779136142111859875092`64. + 
   2.528800344075082240579629207094556017421508991472195191465023819`64.*I, 
 F[3, 27] -> 
  -9.0868838571932139135475098834556969235014247007764520915360970354`64. - 
   13.927960818839383255144498967564006532183235616542948394161367749`64.*I, 
 F[3, 28] -> 
  12.847920893649444338167571410934405513263345464606749127279864694`64. + 
   4.1956984701933131067024343515355931997869646283429432493020145283`64.*I, 
 F[3, 29] -> 
  -3.0850000831129248022440990419085409542807785273093014127118321554`64. + 
   14.432625139675620666243799142905940934367353708277514087757305998`64.*I, 
 F[3, 30] -> 
  -38.971116867033290208767345454062247859185148510692431727702971176`64. + 
   5.1425812190138076859216680638416644245476617549444651143199628857`64.*I, 
 F[3, 31] -> 
  -0.49612743663060240956911610733356563822854683150244811451666760007`64. - 
   0.96057489878209181463340346212167961815688927107387553610259127212`64.*I, 
 F[3, 32] -> 
  -20.882765822109421929066783575197347792568800737795202113011451734`64. + 
   31.151945415064488127782908102827227992771802738755179640964314949`64.*I, 
 F[3, 33] -> 
  0.41755699221418923446229417186812093010033749550028954285590190337`64. - 
   6.8293721196527095464316768351484302570815219955217661737142155798`64.*I, 
 F[3, 34] -> 
  1.1931301534682506291448360966421090638104140715641184808417230236`64., 
 F[3, 35] -> 
  -26.646893202420289537503505766957555565725110950220592987926537415`64. + 
   5.8801565054680955118596780815679655039432835988272042769064021223`64.*I, 
 F[3, 36] -> 
  -5.3212528318474386520955064891281374005943435414446493722091634098`64. - 
   18.421218820483646378361818392468434224380133198716310891245021781`64.*I, 
 F[3, 37] -> 
  -4.4977562060744697789461302820163614203410075177554681316270651951`64. + 
   4.6407024949420497455740309651536934044605156717241812479504905215`64.*I, 
 F[3, 38] -> 
  3.3066216041999473251787187545303282206581746952040641878342161272`64. + 
   31.923414267518997568329584748834268688735148933234913412722109712`64.*I, 
 F[3, 39] -> 
  1.9645624292067953892221401084085701789953102919492751258506587859`64., 
 F[3, 40] -> 
  -21.291018098543823813924628895228569949965654019985585226760072673`64., 
 F[3, 41] -> 
  -1.7365860383869370166740898300679314807966370242383057890172818774`64. + 
   1.190117614879487089182403024031279650136349885959400838663065792`64.*I, 
 F[3, 42] -> 
  -9.7392998733242940862517699223601910149069306976531952195286956285`64. + 
   31.17348731867293882086456334609597996243161529759972689264229229`64.*I, 
 F[3, 43] -> 
  -1.4157619154443234188000716753684135444712728566337957132601371606`64. + 
   2.2442448162776254514312596233837315089625905137191527795257428003`64.*I, 
 F[3, 44] -> 
  -10.620800597650802541041648151014791037982319792170079083393520089`64. + 
   19.161639903039081274031001447232630077335077315668504913720663149`64.*I, 
 F[3, 45] -> 
  -1.1280700765760570433124085340967503580470682816494085585111209694`64. - 
   0.84850553343453611369692852174616891981513347419688011061353643023`64.*I, 
 F[3, 47] -> 
  36.202951494893193564139372299729266408662105224065067792440030138`64. - 
   23.310132512534542659516396783140834394961400439378289698301859701`64.*I, 
 F[3, 48] -> 
  -108.24842776095596873536928175224383677280113719858375788545057685`64. + 
   58.857374180288502410966232466357294936590745731778322355650222395`64.*I, 
 F[3, 49] -> 
  -98.654109438468864710580585036337281490826468442472318859265455267`64. - 
   37.295434176911097200391288465694913189562868522173904247190235056`64.*I, 
 F[3, 50] -> 
  -60.002989903147721542282410513598627370980522796527515162688641483`64. + 
   49.096580592800830073134739324550109162418997297103671121167928026`64.*I, 
 F[3, 51] -> 
  -1.4109552820850798525871201456771678818982062204315262979277117144`64. - 
   1.976829367231139506963343007190749513767433091358559817924039527`64.*I, 
 F[3, 52] -> 
  -5.2722354844365285092121730458532000102140295873784123425269134608`64. + 
   31.023647271394946314617537230217587744298048082287632554306942113`64.*I, 
 F[3, 53] -> 
  -0.53165542647232598048708671964755191745452692114053639063840347021`64. - 
   4.7467227475902586940757777751986232657713928372787376929563481933`64.*I, 
 F[3, 54] -> 
  1.2365320474541492393693467636001702137224882707349901462924497702`64., 
 F[3, 55] -> 
  -3.7658215996488175675733357395868982194808132566544230739907632297`64. - 
   6.6252138624199463952283952223182414503611048038154201505626118757`64.*I, 
 F[3, 56] -> 
  -4.2910679851749855827267358042273089211275117580377570817013757996`64. + 
   2.9295228727192536746057663993361830236932878208231423455617555777`64.*I, 
 F[3, 57] -> 
  -8.391126358650980779274395730181582190409907758852434193274717084`64. + 
   16.443470366175925318246191739021527987192763947968292362325176273`64.*I, 
 F[3, 58] -> 
  0.9242010995544780510690057401442580401346917010894930533871928359`64., 
 F[3, 59] -> 
  -11.15355738379661060276905016704306697773743648171613133279438748`64., 
 F[3, 60] -> 
  -1.8321121340318950682196502239582415850189290388894722795946197613`64. + 
   8.4538189171776528382685879377510713217555084444361749888185056899`64.*I, 
 F[3, 61] -> 
  7.0944798323817707235741747622963972786856344872463250587046917962`64. + 
   8.5235517025594851667516639301911573118036888754824883164523096949`64.*I, 
 F[3, 62] -> 
  0.85375013477064859169273717432107211780770190479646873861849793992`64. - 
   1.8001085735291313474378560629737754071122599403400245900767852953`64.*I, 
 F[3, 63] -> 
  1.8645377977010587160725214811437790949177998939814187417429629969`64. - 
   0.93605481661813516853084611991649901081841531614836067485962323853`64.*I, 
 F[3, 65] -> 
  -6.6669587119033852659263567052383127388155863878410339873956668813`64. - 
   10.252344863881333059820414504243753974234361774501847006406744525`64.*I, 
 F[3, 66] -> 
  -21.81395907697618684338366281374671787494862569821517011380059793`64. + 
   18.999971480463856575010093347982044958735792182227731504642734023`64.*I, 
 F[3, 67] -> 
  -68.241222142852233429990746860708174038351270951431740205676410379`64. - 
   20.488048120743908738838882276157521276272254328666437345088761945`64.*I, 
 F[3, 68] -> 
  -25.038919141641582233154746197016154730927449995164406479117473664`64. - 
   28.830865325299047273067171293412993921206827154540753847631027316`64.*I, 
 F[3, 69] -> 
  15.465162639407322054875592341301706396645070711311411321821389912`64. - 
   0.40492199019887688173962016053564412484370783680373023764001775055`64.*I, 
 F[3, 70] -> 
  2.1127481811818239205900612232254698622106722809739451437440084872`64. - 
   0.99216778939726254356867953862334465352856911258965219094239292936`64.*I, 
 F[3, 71] -> 
  -0.68011068391034685377675901993739682665649448872866420806152245205`64. + 
   0.24625787282868560661578716273468475448290578856878850384629903665`64.*I, 
 F[3, 77] -> 
  -5.7595972386038475197441342590883005193051116909320623529031307722`64. + 
   4.8191801705853009808669406144327163457590203116772534991908325801`64.*I, 
 F[3, 78] -> 
  1.5768459588327923405848583398721159084935953189970315869939468056`64. - 
   1.6964740825189718310562576361922084343681920327988037756220484599`64.*I, 
 F[3, 79] -> 
  0.59666360637855111530453768553372053289761587339342897816522469174`64. + 
   0.54532189838165047452064948362399748589783857917086282922026742627`64.*I, 
 F[3, 80] -> 
  -2.1388577395064671676921928409194573351571662708343585616355860263`64. - 
   1.9082825514371626497909517124841113385884538448656325888355335497`64.*I, 
 F[3, 81] -> 
  -4.9317166045986379420590130840823240240243330405369679134411169657`64. + 
   2.2590118787056199049934640868833060443770987724807584376553027342`64.*I, 
 F[3, 82] -> 
  4.3697048239249631149516785830349825973607620886996409387994777448`64. - 
   1.3743249580795447749101343132192261018388779032591922157311445869`64.*I, 
 F[4, 1] -> 
  -3.6427624816388571464092796105359359920968790940591574959720363509`64. + 
   4.3395744610091931134606374046330223173649252783110388575314303091`64.*I, 
 F[4, 2] -> 
  5.7729227161471739409146212043080633752419496092303163052593339716`64. - 
   5.8964571371851272163267885769375693691447319646862044646352125187`64.*I, 
 F[4, 3] -> 
  -7.7456973204448889513997873236633680525383084693571689307018769867`64. - 
   25.14036572651268247502298837726512656258123137416624981062501537`64.*I, 
 F[4, 4] -> 
  -12.1741390495820302781902170074162228748646508683068118095834706`64. + 
   63.289988727097111599867595660392652377029699776429748359746776835`64.*I, 
 F[4, 5] -> 
  -28.106126391780869875914622475497263694924100989218912479012055134`64. + 
   39.450717068063326304883863181660244909469589282062852911275892905`64.*I, 
 F[4, 6] -> 
  -12.232957293123213682522319722551938879619372905796098911542584528`64. - 
   5.0805082095103845061319712827049840240277547041587295962355844311`64.*I, 
 F[4, 7] -> 
  -10.357829894636142243199420539641182704960483052060185220238689072`64. - 
   5.1160264012917607269331906065799128555451500234076202641657877923`64.*I, 
 F[4, 8] -> 
  -0.30142765654802454062814178631804549643501150208597897593087540708`64., 
 F[4, 9] -> 
  2.669153701173095946869425493363172421469782282591113665200035581`64. + 
   4.9945477580233739811249817909489211747087856575675807663095568916`64.*I, 
 F[4, 10] -> 
  -5.1713249223547337096790274115861695709173481656896876763195877931`64. + 
   6.0909061948477426004603768387330712339024771601925277343305872741`64.*I, 
 F[4, 11] -> 
  2.226155120243127663789319899697285109183607842138210041205378258`64. + 
   6.4205536855521107939349758528575606663101753911242011509103200714`64.*I, 
 F[4, 12] -> 
  11.875696924001373988131266994086356653126122312682039248862979665`64. + 
   2.8962037217542331407437543238319115122116368175669220670163398968`64.*I, 
 F[4, 13] -> 
  -1.2056862877680142919350386633448341377877621977400174194883795142`64. - 
   12.84083410636795363245560759922160861079931686354674425422355877`64.*I, 
 F[4, 14] -> 
  -6.6179649550044830496017931054426803986851974271750139660499645887`64. + 
   7.1875144180516522424368647759872689332391339645023714246843067816`64.*I, 
 F[4, 15] -> 
  8.6974672736013462088785771288303650315540345456792443237262538953`64. + 
   8.8684038003118639583582510560224288409547403779290473279389140344`64.*I, 
 F[4, 16] -> 
  0.040123707183858363350552869542709296485391132306093772516647542231`64., 
 F[4, 17] -> 
  -0.60093608408660870592843584159423426130098962181405150678052413097`64., 
 F[4, 18] -> 
  11.762717674012382133765883774007255184760915257112559563840348718`64. + 
   3.0980789106517370214164562879808672986526397834145400629397372854`64.*I, 
 F[4, 19] -> 
  -20.013505994923055113832261138778002652874246742541245904031697434`64. + 
   4.9630650304815440266417685058937240391523282236281975972453858179`64.*I, 
 F[4, 20] -> 
  -5.4067903068729256857763446272888018910367797744337419256851484124`64. + 
   30.733233781812178799786242890702813967117870644541751014334086657`64.*I, 
 F[4, 21] -> 
  24.971494548607870515545991763614628316834674218041981992163175472`64. + 
   10.747772544537649893469303845689317580642145146168664354391133149`64.*I, 
 F[4, 22] -> 
  15.852213304722884922831102621444189772430604318470889463303877727`64. + 
   9.8273267108959535523196845452812967433221767919349360785186085885`64.*I, 
 F[4, 23] -> 
  30.448909363252868864986149603015915866015922349550294777104245543`64. + 
   70.676785767843955897975475027581892586671915217207800701524698518`64.*I, 
 F[4, 24] -> 
  -56.280817856646234426611212980506920564945672591242301077369225129`64. - 
   29.396114460198649525118542388834754505917191382803497818196960027`64.*I, 
 F[4, 25] -> 
  17.576808172205443295152827849977492870191199558546071549365688889`64. - 
   3.0671080095578196230238518101961392622483759593402061781662326539`64.*I, 
 F[4, 26] -> 
  -57.561889448907368093298694934074951923316510732285691136040172727`64. + 
   10.110668043041452408522061760031498034482172315321462820692069457`64.*I, 
 F[4, 27] -> 
  -57.630163432351723794068074638730850817650921017467021834963075745`64. + 
   9.7276942327476834414757737974216835889525743847308489724563013168`64.*I, 
 F[4, 28] -> 
  -16.98898671155068988712717181975435012177957703825806453686027121`64. + 
   5.2890908413203700685764680340315741336899310024200634562934666728`64.*I, 
 F[4, 29] -> 
  -18.131752250731279357137490481467273718767830078480569663829862221`64. - 
   17.867613838743116448784578660531259118476668512631600307266228175`64.*I, 
 F[4, 30] -> 
  -12.101597084348970400898573955470157550203595649962883150870464223`64. + 
   20.319157785436832224126378606043571055772875313042141304925553172`64.*I, 
 F[4, 31] -> 
  -12.549073691964756861411831159625493927849830702979389955164578968`64. - 
   11.121554399076924855265625550318597285033361235530142111952014667`64.*I, 
 F[4, 32] -> 
  -19.994323801813303486037945286692093654481268954909840881312706547`64. + 
   1.7922966181687547677335236138745620910810771636709583756610300726`64.*I, 
 F[4, 33] -> 
  18.688537835355987126773914760670733954607015215757574731033095377`64. - 
   7.1109190221338190244132224090075507756756551625992147148040370303`64.*I, 
 F[4, 34] -> 
  4.5344930382307654672316345095380595015258147156560534861141464569`64. - 
   71.862020671538594036628214139915459119356556794309690912585073749`64.*I, 
 F[4, 35] -> 
  -37.239560941804952426651759809535089555650741234009306165018724352`64. - 
   35.876840611783708313901892858831077910649248843524821244218990583`64.*I, 
 F[4, 36] -> 
  1.644167824291033809908530473737117378236040802491362789692581729`64. + 
   30.629673313487554322416011615481574707626954253579229817081296623`64.*I, 
 F[4, 37] -> 
  4.5315185235897285540825585793188728876138969516729685026257754044`64. - 
   23.016394826425830642225405997797030160282231269289416445954827974`64.*I, 
 F[4, 38] -> 
  4.6235524604578849069801498113539813474037846184303169591218083915`64. - 
   14.477655335265116447155287298696994468791514240822514968790018827`64.*I, 
 F[4, 39] -> 
  17.342083533024211907935964568035678549205510643042123277279637315`64. - 
   3.9152624969611738481967087216161837119346682421659779035088663732`64.*I, 
 F[4, 40] -> 
  12.459589858052815875224863009309342842892200318258894991861272875`64. + 
   0.15761326088582324126322427506078750895518489545594869453587622638`64.*I, 
 F[4, 41] -> 
  -17.123536007002564202127705503850007668152321658962427041082876662`64. + 
   4.2457626486471551692983824686671360495230669196571603741977102953`64.*I, 
 F[4, 42] -> 
  -18.722461357355585449856572454026146251024119597134622421116906056`64. + 
   65.183510184670087084568427932522408288218105526247173485889176269`64.*I, 
 F[4, 43] -> 
  31.546613269348929484257000074779594216268465054885807516860184433`64. - 
   106.12222373721587097075437817506804633840760288944589957633541304`64.*I, 
 F[4, 44] -> 
  -11.849970417724105736259478826101223712394262843194367191783752471`64. - 
   22.714035692070651464604391086205818988242704634878688548586406723`64.*I, 
 F[4, 46] -> 
  44.481050192567156151006037356014936704888195899821753093757628358`64. - 
   64.982601644604412647427736036038110923093113506138394682676305911`64.*I, 
 F[4, 47] -> 
  4.0585312636719819302038521279670115646611566616298060421918052714`64. - 
   12.206004200367471777693395476159393339164641279364425128251387262`64.*I, 
 F[4, 48] -> 
  -46.43823766298301558760557476131111048083656853454908086830405646`64. - 
   99.033158542588655028825129429521616834317494152774559544552731232`64.*I, 
 F[4, 49] -> 
  6.9101432166202794259465793602380082334758801987742644110848990679`64. - 
   4.7722621722846024014147070781118654187471402713656820519530576173`64.*I, 
 F[4, 50] -> 
  -42.047622699468604313831016962260701084486824221154476887107639251`64. + 
   64.055523315971600975808620010266849294839020933453790568947850494`64.*I, 
 F[4, 51] -> 
  5.4005876594299364138886039946534122743872988672503476700366736053`64. - 
   8.7358555950363626862456921721595802640039282237819633445517054626`64.*I, 
 F[4, 52] -> 
  55.552616655656446836564050257555594648515711678888637462881322225`64. - 
   71.56710338717920989950950543420914395024702854962912135277834492`64.*I, 
 F[4, 53] -> 
  -55.081840303315068387701367634835054266109397011017804519208997397`64. + 
   26.567998510601112916481132795820714119932192549477322536207733633`64.*I, 
 F[4, 55] -> 
  -17.744985447351339905517859943779439792544180254478852151200457483`64. - 
   141.27024061882458075762273544965819246048044260099628821312290516`64.*I, 
 F[4, 56] -> 
  -96.163140346361681827117430272558013898656025354586318131994947778`64. - 
   191.97484494978944649344456926150945666508401812909644144831116448`64.*I, 
 F[4, 57] -> 
  -208.43046937144096654840237169350646717473340350383406493547950356`64. - 
   176.00146478774385110752294317719988421562772687944630343588244339`64.*I, 
 F[4, 58] -> 
  -282.04338151676392876859276557560042375619356945555616105033428886`64. - 
   219.97287739423078812789092453451588725351360429070090050767523609`64.*I, 
 F[4, 59] -> 
  -55.806875502417978887544203158576765842344631208109936473646305074`64. + 
   15.095719327426554795623548864548153508163073422887037922083008162`64.*I, 
 F[4, 60] -> 
  -64.905216608679025839637072445765685643212173897364409939074109947`64. - 
   102.09217217190184956379851878347680168362896282961500554162258168`64.*I, 
 F[4, 62] -> 
  127.88870222097888814116761865808848764468277581488506177075868423`64. - 
   28.392451158734810353247064909570579257317680357516948462449766813`64.*I, 
 F[4, 65] -> 
  0.3543530547865278340862444628216966597457999285930156797628629832`64. - 
   5.4163435422649780932567191891909265641418955844498034509549907472`64.*I, 
 F[4, 66] -> 
  -79.850723824634465511128078770881399848779263482053054529470269783`64. + 
   47.835201031327836064682364013664207769193416762223166829274470389`64.*I, 
 F[4, 67] -> 
  16.011451544298060307018678546874080953922976741631249159407382419`64. - 
   23.096159961728927192696922282041335935399487637841553344480280735`64.*I, 
 F[4, 68] -> 
  1.614191710867330191655029744403632097916338920609865677110315528`64., 
 F[4, 69] -> 
  -58.8899563143064357908769351895106298349650851598006373703607744`64. - 
   22.740772664948958270181964962854481084103039758996304384693675106`64.*I, 
 F[4, 70] -> 
  8.727542380638110281797572905511577361875639995330782561489136571`64. - 
   133.61695441733078651866350193800500520631306751596761449983625763`64.*I, 
 F[4, 71] -> 
  -12.393735958516912601706916432987966066513643558088382667696009569`64. - 
   5.9368181854927380190482990831738782191803915364340919584029891291`64.*I, 
 F[4, 72] -> 
  -53.701756664617174156578443186446203537685047634592032542488937495`64. + 
   85.043268453429301304522452977705754967945079886316320531473428091`64.*I, 
 F[4, 73] -> 
  -0.12215407273545826845234241498032152567544921547729474035946852702`64., 
 F[4, 74] -> 
  -55.077059745578225873219592142326110938244009127007219516214361986`64., 
 F[4, 75] -> 
  -7.3124138445129251395872650194324559164932830295754685867146517077`64. - 
   23.968779602857379081252954807004300352411544854434130974096836083`64.*I, 
 F[4, 76] -> 
  -7.8833213635234198955273554773043503525961163768553168667003243631`64. + 
   3.7527148965444342888903446445957556204802318446048111994811887531`64.*I, 
 F[4, 77] -> 
  9.3734921527702797033335588287536477398395485713515625835954015566`64. + 
   1.3193156034666013409288153635540235801129454855310105343447154316`64.*I, 
 F[4, 78] -> 
  123.66437101849263959901584692267517705583997736219853862128530608`64. - 
   3.6015964366858531225053801724755779783279354636472648895768642409`64.*I, 
 F[4, 79] -> 
  -104.29450313959597467180943239578214713458061886178627443157301467`64. + 
   14.673008473381940787159788836838991969270354514578428053839343188`64.*I, 
 F[4, 80] -> 
  -14.723362117632580609242698562993733594778433533682879683688621847`64. + 
   3.4406609267907835234477907068777727606052440592743250567678327362`64.*I, 
 F[4, 81] -> 
  -36.493270188975654612154908490614402843784767889034791499510089023`64. + 
   33.358113853452400079121073591128543712044489910878760545318925337`64.*I, 
 F[4, 82] -> 
  -80.942065905834928057750859724646056466068515769291197108854330647`64. + 
   9.75860708741547608118220662143600070849836362910008922370960036`64.*I, 
 F[4, 83] -> 
  -11.006711659907983904974332676884787804325634435020613925962649553`64. + 
   2.057945113838245669429456883676678034255258217011134195991774755`64.*I, 
 F[4, 84] -> 
  -30.406004885390135133480218209517217531405170633457476553261565579`64. + 
   4.3619576755019250946544938139368694123700498665636446209442565022`64.*I, 
 F[4, 85] -> 
  -84.742294865711092544509980022290185711204744306292520292178062427`64. - 
   113.54043538959042103745082748799415784287218250161348277722578584`64.*I, 
 F[4, 86] -> 
  -14.479809845106502807129105144691443486526447352091512022013205502`64. - 
   10.676848764669568277959423366962798688645103998420567503196767605`64.*I, 
 F[4, 87] -> 
  40.895223391099921451857133398177630975127121355582247020197713422`64. - 
   158.51764928130502688679428851669585820433108287354511155558586392`64.*I, 
 F[4, 88] -> 
  -30.474105930074171752465066484602959996641033419331424897732922738`64. - 
   118.63235726493076512544988144560020540989681853879511159963517202`64.*I, 
 F[4, 89] -> 
  146.05479190059852146701700927114816895842822631054737120633671436`64. - 
   79.562418962865583316680874148704772010849236932057014142798677639`64.*I, 
 F[4, 90] -> 
  54.70655978576580651659798078877248639140945880563519072792212482`64. - 
   3.4831184161452198810802234852886909447300481256812642212966306202`64.*I, 
 F[4, 91] -> 
  10.352028029951422848652291036490599785840822100236594715089129047`64. - 
   1.6750891799075475880907105789388774335875665905336376855592737918`64.*I, 
 F[4, 92] -> 
  -85.155516705275920406071372469311225525640865390248214036177676223`64. + 
   42.374607389574856970419852965238476301146247088235124754069079031`64.*I, 
 F[4, 93] -> 
  13.949137253438264880219982914491469058295074617456310153019196662`64. - 
   3.7397621069846129486809228136528249179422599936157552801088826458`64.*I, 
 F[4, 94] -> 
  73.379323018812090014653000203354842367907492367208791943632926178`64. + 
   45.878362614550022155884202938772563844589868290292080593710435217`64.*I, 
 F[4, 95] -> 
  44.736202481228225706649606489105290033654621038103696650327685043`64. + 
   4.9013612131898178504663592283014845155637218307855636188325349086`64.*I, 
 F[4, 97] -> 
  -38.037826273702128038402037152409592722124755168494907975591628642`64. - 
   26.58442644037385097471651345781876848023303369641379175389045866`64.*I, 
 F[4, 98] -> 
  -10.439919569541397655910996868573064286804266856134543887534215352`64. + 
   139.98791236016782601175401434046262402990455040755466152547975807`64.*I, 
 F[4, 99] -> 
  -159.41212305611670976766721438479507602610196874240811442894103757`64. + 
   8.7869544832911332621605135649030372184683729974415144430733446212`64.*I, 
 F[4, 100] -> 
  -5.4330856506870032673907536408932689993553021135066246266704227323`64. + 
   5.1628192117972094359812501249211961389680205583229865786909399444`64.*I, 
 F[4, 101] -> 
  64.838674610087914578102571151945864701265480156399908406297041026`64. + 
   150.31320163288207728169211821373729043603021987494162195307611825`64.*I, 
 F[4, 102] -> 
  0.79801164236954259166953559305024941522079647164666385264722028571`64. + 
   4.0757430120906359843865305165774138855842909642009200216711152769`64.*I, 
 F[4, 103] -> 
  254.18015339358625983840445389752549791222139106888964146391406076`64. + 
   222.91084059148594657218207052415130098622881269664652914023123647`64.*I, 
 F[4, 104] -> 
  -406.82123432906830925393573802208387970471581971727644595278122155`64. + 
   104.15581440679819611364802960731069446684638742412960473968372332`64.*I, 
 F[4, 106] -> 
  351.72525328782619017264030971814053695909195498093486024963489954`64. + 
   8.5716085713868541029787885486255044348315293321953354241885743168`64.*I, 
 F[4, 107] -> 
  219.44408763791042057002847211389467110062787281253912371552429239`64. - 
   1.8284524590456063215756790933884810602162134204782776456595262749`64.*I, 
 F[4, 108] -> 
  -42.282486956527539681667449443437263632432096621434307832894148295`64. - 
   38.759610356286937820704693262290688535628465818244087379551276166`64.*I, 
 F[4, 109] -> 
  -183.62978734597550540434581405342054285534436539067204999413767436`64. - 
   353.09006815183751880291914619576597328115143988602903628270265446`64.*I, 
 F[4, 110] -> 
  -432.69155148480803741383084163397693074149543007764849125089815088`64. - 
   343.23962193192882235161919745535392227758629449333760773092297743`64.*I, 
 F[4, 111] -> 
  -25.117738219445959047320154505530953423294557296400630928849662281`64. + 
   35.950141416742563568807995666467298422971446534998116841206878838`64.*I, 
 F[4, 112] -> 
  265.23285467384746978538239186593587242237165213792938876859646329`64. - 
   124.71674866142847013667324564714416172371597138740218722026964384`64.*I, 
 F[4, 113] -> 
  10.025931620747783603909822948374166162227996327589064586287291097`64. - 
   15.163599918406171086203908567286189743774408267303238937760845032`64.*I, 
 F[4, 114] -> 
  1.755130491350685260235400454801837370818949332210870105239308676`64. - 
   0.76656039110587868341917720719707545918321336931411940930688653148`64.*I, 
 F[4, 115] -> 
  -2.9716105551818454682442864738912141266776187137582921323787174414`64. - 
   15.433659549632986029814134878351009611645797812737296437240117629`64.*I, 
 F[4, 116] -> 
  -63.658327392827019693502465097675698898169543900726882756728840084`64. + 
   82.277460793709201871525515972835040796739209246630319707313227208`64.*I, 
 F[4, 117] -> 
  10.846126595456746426195577690070737149079347107566475505532108389`64. - 
   19.566926621591473332848685364984424518566517077405193009559553645`64.*I, 
 F[4, 118] -> 
  1.5546923417926549830515279111158296387631822287194508287893510584`64., 
 F[4, 119] -> 
  -10.784618024447882048304531230499188104278393650011073434024603674`64. - 
   58.842518308268270984084623281107953371178915351249169936101721111`64.*I, 
 F[4, 120] -> 
  -8.5419586708527854654730695147352161831580985738611145407853178044`64. - 
   8.9763928299888086680297095262516229302880834592736447375209025755`64.*I, 
 F[4, 121] -> 
  -36.842197418506956324794745686670102057814648379827715828635481075`64. + 
   16.107411389975796388321636411646175654792973922887610278341913801`64.*I, 
 F[4, 122] -> 
  0.33501152696116344107471390852548098127387739205041541588012077353`64., 
 F[4, 123] -> 
  -34.881482032130002023881018826672307772303298980960679274193632637`64., 
 F[4, 124] -> 
  -14.164328894722399174190170836606963944965359175935189367196772792`64. + 
   18.725848760047389143645344019905011312203424180203463243517272969`64.*I, 
 F[4, 125] -> 
  9.4739875098064518797909761956067357678938306488339088946430897745`64. - 
   1.9455028830441976605826413255004786690060794814115324305621554995`64.*I, 
 F[4, 126] -> 
  1.7806645823936540580642884936039527875806102195199672425643201403`64. + 
   30.811502213597412863736277152500976770098862453536830707814521531`64.*I, 
 F[4, 127] -> 
  41.32263544570217814712759863150107186520823101317777736595009862`64. - 
   12.632412102671836457502405946256171588610078207080367738095738329`64.*I, 
 F[4, 128] -> 
  -24.325266139045234973270424894828081850533981477183991643780489831`64. + 
   22.316837030699262149665790284036840482869363015579611930701104971`64.*I, 
 F[4, 129] -> 
  9.1736614858206238206415096719447482135886650821496495438641856443`64. - 
   1.7530526055809566784680379974641949487397605229025509905540795926`64.*I, 
 F[4, 130] -> 
  -54.962579026289928582245570110780189362468928737494522975215147583`64. + 
   23.455254302126628079734467786391857540740828659381985616421524816`64.*I, 
 F[4, 131] -> 
  -80.371686812058192094570165022720185189766735080536769181616844625`64. + 
   17.239575602115394042756443205994048283481440325888037770256231899`64.*I, 
 F[4, 132] -> 
  25.196702943851016276554096554561925515672391077268543703677477508`64. - 
   15.511166084983065818419718016116155883151460051454204735239561499`64.*I, 
 F[4, 133] -> 
  -27.886694229772737147254728731109144106125059730271463022190025291`64. - 
   7.9603241559771687036017924280871165736591912071966202304472199939`64.*I, 
 F[4, 134] -> 
  -86.207065278941306426730397456496242677641597882851158162315650111`64. - 
   103.61149551349339691952340263399197953183468883113369129483957031`64.*I, 
 F[4, 135] -> 
  18.369171458399218450586217519899221409951681268849366458316683195`64. - 
   152.15351779154411873193211471949038370002117090697289867062950601`64.*I, 
 F[4, 136] -> 
  -53.465754048981172663864507332373340560849346576946650731078161253`64. - 
   71.306580313389219223320033439775000850545609383104847905847757179`64.*I, 
 F[4, 137] -> 
  113.38233177498281896460871077020123380002720333303659264026186548`64. - 
   20.917402341060266709022252978940567279753196713341569448921549747`64.*I, 
 F[4, 138] -> 
  55.918727928561236976418123410677256899005540124070481626287340102`64. - 
   6.8431024585252667660265790106340082116401616941550291479396809272`64.*I, 
 F[4, 139] -> 
  -25.071284775345475717946740630831693836402787320487717113530732906`64. + 
   14.817061101089584692292444029316100489951458715873667166862904485`64.*I, 
 F[4, 140] -> 
  -34.522597111786294084026238901840148368864594329682439401547167896`64. + 
   9.033088464171043626249661643016224345985025722297639356644639529`64.*I, 
 F[4, 141] -> 
  -8.6044082855822096466016924481345412645002488350908183198954894154`64. + 
   2.1282531283377790627995098767873999112846258621507872206428649339`64.*I, 
 F[4, 143] -> 
  -7.8463518615145972137939428734754151118296853907741680920775425599`64. - 
   58.935840170637694186091967053876007471788344771330447912988346463`64.*I, 
 F[4, 144] -> 
  14.250638703669730177734698510239518166216637855564091177691148291`64. + 
   61.48077111529370492016955106474856876913987788943557164123372845`64.*I, 
 F[4, 145] -> 
  -58.896381014099740295973890480493908155966047459326343052379214024`64. - 
   27.671833308516041432850575229862822128379166986674713191972869093`64.*I, 
 F[4, 146] -> 
  2.9911035378021852577003810389026548302545860645415395247102567177`64. - 
   3.3146539658259892853324090290552243575993774455673602296531454178`64.*I, 
 F[4, 147] -> 
  5.6661827582856042960537724892907532942403892096382550715351046441`64. + 
   202.62034254350426347949886025470646476989756382380680117847804978`64.*I, 
 F[4, 148] -> 
  -2.6941882917526565104236436843080635780341360910065948799619967781`64. + 
   0.68176252152016471689966465638993538365212810961544614950239934847`64.*I, 
 F[4, 149] -> 
  148.76386144719805469728755671605566521616780681927472845188133016`64. + 
   84.258651217734979078930374196923550841395738071243030843113072007`64.*I, 
 F[4, 150] -> 
  -218.15870532235705861099716014395059232917861925680737206005349401`64. + 
   94.154715197029249312465510826890414639287081113751707293220513155`64.*I, 
 F[4, 152] -> 
  153.7356926056192132797153728256739362076926600007869081578050745`64. - 
   193.84729758948222842706948457566421459902075818825779070573055486`64.*I, 
 F[4, 153] -> 
  41.556988867908181295634765851853105305345478655103850198024296666`64. - 
   249.87194912643072245666970340522305446591312301359175461646948483`64.*I, 
 F[4, 154] -> 
  -116.67555709517679290626211403043768941609138444641417241949394224`64. - 
   212.34777436994186913200813154264353178038065608511292724436103662`64.*I, 
 F[4, 155] -> 
  -76.482270361566910090059958947890351061069300458555633158809808854`64. - 
   287.78805576593153014493002211752936631077189305841425077002991205`64.*I, 
 F[4, 157] -> 
  99.963764128044141131011879323950185157314211122435493555992359984`64. - 
   91.507623720550849877078720080047137701935144597165954334593615324`64.*I, 
 F[4, 160] -> 
  -3.8160862291196222346408572917619113044963345818334040272278992075`64., 
 F[4, 161] -> 
  2.4695165981351719346058151300022626893253709532043942296762110163`64. + 
   26.924586959740716037893866345338862361554011679319311946941550564`64.*I, 
 F[4, 162] -> 
  15.024996657094068750273300811074947188918910638136233521642219884`64., 
 F[4, 163] -> 
  -4.212303427090287684833508161104721835359587967016892574945072061`64., 
 F[4, 164] -> 
  3.0473539648150263699752020498436311539688095425734900410120098843`64. + 
   34.562669404166391930047093893466410781247263400297204117603438938`64.*I, 
 F[4, 165] -> 
  -3.4819609240184804768493875134076795154319832145824274020839208325`64., 
 F[4, 166] -> 
  -41.397589255425107922755325105116226879826603260234811025500732416`64., 
 F[4, 167] -> 
  114.11842316822709915613335836336044460677400752850731105967238454`64., 
 F[4, 168] -> 
  29.918099846058491398083364069838830685863540027851819707895339053`64. + 
   25.305183954469495292224836602974079828937484057852183493307566162`64.*I, 
 F[4, 170] -> 
  39.800277047845014648870939628775754625775282446418514924135158947`64. + 
   65.38653669984741238493567963729015406016407978443675441906693245`64.*I, 
 F[4, 171] -> 
  0.005827716692097684273369851529867349112915104536894428348046686741`64. + 
   2.756498880140136913971030759101264233707472346091166140254095851`64.*I, 
 F[4, 172] -> 
  36.415210006851627744741120905061022361457284821076010552838704365`64. + 
   34.697956484440842147639082114214731496622663609991653842358011612`64.*I, 
 F[4, 173] -> 
  34.399478721016384352245965745295713057569989821982214100006564685`64. + 
   46.960162395434375074265902434116773930555903693852899948575871929`64.*I, 
 F[4, 174] -> 
  11.418812394210851655390337093369207081925082585151866329511346038`64. - 
   5.2190323572608320289890611050250649178299607862034369797450287486`64.*I, 
 F[4, 175] -> 
  -23.080140273128389304638618295547728975604630077395792959392887603`64. + 
   52.722380130816071902410601817842388104512994198816801508808254985`64.*I, 
 F[4, 176] -> 
  -13.709768522403018209182600426022674352763676063647016317750991032`64. - 
   20.955417290495896354645017670865292623974907451850381111117176509`64.*I, 
 F[4, 177] -> 
  -15.582383355619166470217878645355958548755542941053408120325892198`64., 
 F[4, 178] -> 
  -32.533538534639047440733651453256338818905320811683008508161196028`64., 
 F[4, 179] -> 
  27.873653562009012650558436998187219667491943426151688830252726369`64. + 
   27.532657415768559144612915863531874301390079069107334125633905307`64.*I, 
 F[4, 181] -> 
  -36.215769597651985440874124785638037720996937903254923795413397262`64. - 
   65.38653669984741238493567963729015406016407978443675441906693245`64.*I, 
 F[4, 182] -> 
  -15.057309300688713408996684491174544963891804880659722673126748751`64. + 
   7.1104629961787282553572558002441933055415154027490811378520095764`64.*I, 
 F[4, 184] -> 
  -2.0490140492448476119073795423498800828190183787306603492832420674`64. - 
   1.5349382378608360147874397724726866795004059289350827976370726835`64.*I, 
 F[4, 185] -> 
  -24.337834714754059001327453817004461084707621745904444049053179111`64. + 
   62.230576100473806408255345701721185743114667488258489166411920218`64.*I, 
 F[4, 186] -> 
  -0.023024646313769690143515203824114867875998752198960593097837135554`64. + 
   196.1456863393807126221573887491748858739051613832243715496567185`64.*I, 
 F[4, 187] -> 
  4.16821319701393082981564179041441516628685720493351312823423755`64. + 
   43.469625989462150697866685540148134088089476234281129041800448168`64.*I, 
 F[4, 190] -> 
  3.451608114060747292829269082203675641460292284546270993975553742`64. + 
   0.33319214121492723237894290632071138914046306863270061094022656114`64.*I, 
 F[4, 192] -> 
  8.0938675500571835540034063265586417788502180636184502157495625912`64. - 
   2.9580271592266594517815516885195023504881107492967282686537709319`64.*I, 
 F[4, 196] -> 
  -84.992538727197542749026798590627241998288920132324478737139212472`64. - 
   297.20783663912819276272069599810266362763155068743333574925497276`64.*I, 
 F[4, 199] -> 
  1.9203129284110109296803541647595446872387095969558467744938304042`64. - 
   48.885415089781057851593976887575916727441723299100794561429382639`64.*I, 
 F[4, 201] -> 
  14.164580324475318649200540018736734816160412313671096631911048674`64. - 
   16.14689181663594005609031233065281421970008047232036940078508899`64.*I, 
 F[4, 202] -> 
  -4.7119175497556541494979086675179265516602387902508527187143561422`64. + 
   20.061039174451345874337505291949392173801628254599267904674180448`64.*I, 
 F[4, 203] -> 
  -23.904803545998429457901277826345258335084725882178087998571912319`64. - 
   51.050319712329904670533730241957932431588386104281678384459527126`64.*I, 
 F[4, 204] -> 
  -27.443182983990251500976839953023337901128402766096535398175573651`64. - 
   16.319887877278689536521928221325041505198062343573713958444596005`64.*I, 
 F[4, 205] -> 
  56.416067964364034882080378669496237784653681714430051406134021157`64. - 
   19.187978408662758539732527298116523679351507315463753622317998908`64.*I, 
 F[4, 206] -> 
  32.571930693569307274172208581915112372038849331494299092990852083`64. + 
   38.670475676856535703645639676999608192540991449287210225306982607`64.*I, 
 F[4, 207] -> 
  -18.767019210107225991897606703509139280057342659130369949221355391`64. - 
   15.357534072564121299131454155969592020410738516838233981629608843`64.*I, 
 F[4, 208] -> 
  0.61939007788496723766232871250443417058432390225967186207162729193`64. - 
   31.358360457807331376218486258485434038111024817807561885721422035`64.*I, 
 F[4, 209] -> 
  37.309097748311030435562796258827681007669330937820085640133183961`64. + 
   57.947414527758618628803810077491850450403865111829449060043216018`64.*I, 
 F[4, 210] -> 
  63.280340818332717389480096939528491637293983113550966152502195215`64., 
 F[4, 211] -> 
  -25.198069452068171107346980472366399308197542837141750558768656638`64. + 
   13.814477554365477328525969144338086251402799144651741387202052184`64.*I, 
 F[4, 212] -> 
  25.101810786370028143421947673917019511233899504337736519296056312`64. - 
   13.247903805114479113101772739989492563946893019216597441201071289`64.*I, 
 F[4, 213] -> 
  35.476446396385832618833879235879722531390106184993904625908746358`64. - 
   21.084821402350777433911551615393865771311842431235752920133373125`64.*I, 
 F[4, 214] -> 
  -169.1264809254041643513122508198496200853277180315649539520713641`64. - 
   18.070819202009161740269219403699402651222524284055078599052384603`64.*I, 
 F[4, 215] -> 
  23.205915837716942996325874179451630409683690532192732968175287395`64. - 
   12.498861782358546228948810842372384702548616538293542024624057664`64.*I, 
 F[4, 216] -> 
  -29.382030037730031132496832420021942927427715877436721892899271079`64. - 
   21.034857519101269950080137786176590425202620040505909284736811196`64.*I, 
 F[4, 217] -> 
  -10.09892560724165710222249816085023547287470501686410572868710356`64. - 
   10.873398676631191876546804082943379087852386800505270516172280786`64.*I, 
 F[4, 218] -> 
  133.12410000063189390510904179349997117082822193960856550854624207`64. + 
   204.31326487068762372494747213358144968731386276090334423883984888`64.*I, 
 F[4, 219] -> 
  -22.525072817969079848159123624429978205797655213042271475083452229`64. + 
   16.444939787024751694695014847983333013023495783331946843457126033`64.*I, 
 F[4, 220] -> 
  167.03229056690884185244310953847368546901616496509007731662160242`64. + 
   276.58403287341481836468569626057647731509618154519188090635139214`64.*I, 
 F[4, 221] -> 
  -36.333715570772256836072985734966592692709671089131847677323383742`64. + 
   17.760592402255092565211411247614023336076505725039592324418955887`64.*I, 
 F[4, 222] -> 
  93.621814787010736882731898196871882861737656471729431587962661484`64. - 
   378.8350949700187233505781985285446714445291863680222419255446333`64.*I, 
 F[4, 223] -> 
  146.74430968331917494630432810483830510775417687782017168725568401`64. + 
   421.9776673449526902351100609774394874837479772138258087923041409`64.*I, 
 F[4, 224] -> 
  95.282058978032796925030210071763334395628531680193576728892206021`64. - 
   35.65860379339406387512590800917588908651311055994960586762519117`64.*I, 
 F[4, 225] -> 
  19.124213868413591836682713524196346101285971578847868301389379544`64. - 
   7.8514237048184701967667808028918164085298017996293525614615950264`64.*I, 
 F[4, 226] -> 
  -36.055968926002304785443057595172870156299341987884867667324405439`64. + 
   62.808992400838419992686445385896105968813467290591104908351280186`64.*I, 
 F[4, 227] -> 
  -170.7728678502842767460266112713448261531934780414853551099237614`64. - 
   302.63153802099885354820776809046045671003017584676828284182993228`64.*I, 
 F[4, 228] -> 
  298.62371396014108176731747927147768521652276722578635062696486518`64. + 
   212.41629463843903528569651087144251729360136705901749640650848894`64.*I, 
 F[4, 230] -> 
  -187.28566402323978910486562378024694806243796497108462232246370174`64. - 
   176.06050296035053468161874619703175580191775162933073564435449279`64.*I, 
 F[4, 231] -> 
  -173.92530337965736070040617773771622523956759101389457753307721678`64. - 
   624.44478151485542028673492238000594198239909391427919015818928388`64.*I, 
 F[4, 232] -> 
  -235.91791947556926128199097600131622867325340183081192396656718502`64. - 
   476.70935165239617632107161513994772432800817967555557478200713943`64.*I, 
 F[4, 233] -> 
  34.352414647091248446670657815301527236933176169993870300219631952`64. - 
   29.628068178973871923314949703463075130300842865720159725794359408`64.*I, 
 F[4, 234] -> 
  -29.119468509576860382089440175748496822626952406578631835132589527`64. + 
   1.0774212718073633018447884340095595532001160135357798131485629219`64.*I, 
 F[4, 235] -> 
  0.66885870585081638633967246615390369499419654768313755773930132735`64. + 
   17.160078965800047828312111719425667422068488642076528565810646885`64.*I, 
 F[4, 236] -> 
  6.2105428802393722473781552455180313381524797191005641641935928277`64. - 
   5.0080208019188519783904303396723259724868308073014642170217244617`64.*I, 
 F[4, 237] -> 
  -9.6836293181115644466985472104880657221861950057617479857609277649`64. + 
   0.64077698857804344528285290872264437359047782878277316037626878692`64.*I, 
 F[4, 238] -> 
  26.168054192695117042662881768119307200358261780992879855875532064`64. - 
   6.6777211882515227849952981056421920455066685293836914510055128861`64.*I, 
 F[4, 239] -> 
  -2.6936843894555516976390675370984339647035676117728245379714018031`64. - 
   0.13619914498063839848005872280014831146808878121117336311351168473`64.*I, 
 F[4, 240] -> 
  -7.4166444688721180345704163649876792961021347207470307202042549435`64. - 
   74.855535914924215691788689241914615463245814897878905901853488959`64.*I, 
 F[4, 241] -> 
  41.307963006540288666281063112395648748807780235011120866099215001`64. + 
   48.160091809140496677330251570575266355744124253687750853030872556`64.*I, 
 F[4, 242] -> 
  -46.815420769357021294229178634604361163009333461528663619331582926`64. - 
   40.451089365130575963214256044594156768553811381499556503450625226`64.*I, 
 F[4, 243] -> 
  34.756950484391694063075588497664737143509321762635402041975470586`64. - 
   28.256693543894138285466432972068623431274938521999636883367694389`64.*I, 
 F[4, 244] -> 
  -40.420972151180295412278936153880207825815839478486290591280340043`64. - 
   4.7363336738799276485471155715514303900849522843031028888182711644`64.*I, 
 F[4, 245] -> 
  -64.884399509181633667874598063751910482319117391295412839793221024`64. + 
   25.335857101247978609883893517230045766629240340321536388435436804`64.*I, 
 F[4, 246] -> 
  -9.5289949110525967958116700760237662275262668428835631927586310726`64. + 
   0.87272275811546262997524974935357146222871475775649604398220350783`64.*I, 
 F[4, 247] -> 
  -49.08720132752741729738395485639551080161389532599266470591584204`64. - 
   14.594144496162032111621328698389157442450802089075337203412263761`64.*I, 
 F[4, 248] -> 
  -54.235003399153702340557413403735969208237017341838796144315180463`64. + 
   7.3767163344761155060382172207447513777082618730986898488018772008`64.*I, 
 F[4, 249] -> 
  39.375357462213572420491061397594179477786431796371056912620396398`64. + 
   129.70692352021544968546355910573417252330669307833455081243366554`64.*I, 
 F[4, 250] -> 
  11.975407145868623754603589129774979488186736671369588312844341961`64. - 
   4.5896512063941821120499880594056850919662970784455544198169083108`64.*I, 
 F[4, 251] -> 
  61.41835049862535842785678441190472295329345416994646309154464849`64. + 
   275.96822368449862152044729796682407746507215610757097380613812205`64.*I, 
 F[4, 252] -> 
  32.996560667259106259378779644782347053763568101293806837867551078`64. + 
   4.5186615512296577257466011135257293886798426982827065931393770776`64.*I, 
 F[4, 253] -> 
  41.290405616976747794214688182790127073117549835105053570812711248`64. + 
   50.676879359568293333337216968439213473154676681413338962857356635`64.*I, 
 F[4, 254] -> 
  114.73228233470978601546340300686269467742701940697709885439830204`64. + 
   24.097382640603366233267287837103501857695088258419516751952549494`64.*I, 
 F[4, 255] -> 
  -16.242016300513174596779481540291619297257273703328388617251754516`64. - 
   8.3258943803059604782221833044772484409978618124543429347427441145`64.*I, 
 F[4, 256] -> 
  75.485487409388081245665548434958311195183524571692974603308251111`64. + 
   58.108733339991515160304265702656620848728180044042459791631646668`64.*I, 
 F[4, 257] -> 
  -60.215029042888327464716405458171482270042697047571135185100740363`64. - 
   392.33392950776061991421817015289157811909880848447997170901991157`64.*I, 
 F[4, 258] -> 
  113.95581087473127611151408222822774729644024089128294125780365505`64. + 
   282.57352636085998381818897575643820976047240751131314553725437903`64.*I, 
 F[4, 260] -> 
  -145.01685826313381088474530936825320681346074705805134278589532956`64. - 
   293.47623653181795504245731600798448604291205468150223639863391241`64.*I, 
 F[4, 261] -> 
  -202.14498849603280300091306372797705362002774581992039066474032776`64. - 
   138.55003651259962200582888367887788225052301469476782841665772958`64.*I, 
 F[4, 264] -> 
  0.73714130787726897580714331207389778397487502498430108638140291897`64., 
 F[4, 265] -> 
  1.2873080206745732902995451491087684399729585668823770441897887767`64. + 
   52.958974752886611180847663804774561123743762956354315737657578648`64.*I, 
 F[4, 266] -> 
  0.0056627763905540380783727768039786979401312739916654715929018148231`64., 
 F[4, 267] -> 
  0.18707960448691660810468892337619766026557757198672412096439555317`64. - 
   8.0797909926090244555390600513588806228056028226280598481806244537`64.*I, 
 F[4, 268] -> 
  -1.6428266758237759972629148865591308700383633101043284089112637933`64., 
 F[4, 269] -> 
  -13.532526097022817343748802192996896815914399798461934456129434959`64. + 
   6.4591767532543148331927772011860614848332502856843343823488407438`64.*I, 
 F[4, 271] -> 
  -28.610649765066072172701846078150403503570045501538070610491759642`64. + 
   2.2347681744507675605404470424932925439975121899172705863837699977`64.*I, 
 F[4, 272] -> 
  4.9861697022168154065084660074591296506355790332650011583970705603`64. + 
   25.39210114906926570713775566602218541834379458588596988364217284`64.*I, 
 F[4, 273] -> 
  -34.663691787953228017338426628562589856775847433434124856270824987`64. - 
   6.7363623130257732543823029939375584602440628598069136138458294078`64.*I, 
 F[4, 274] -> 
  -9.3068843589452069684618627290449998826903165574282365370198810406`64. + 
   62.980591678958548785770812392109296683523947404744545471519971323`64.*I, 
 F[4, 275] -> 
  -32.766186327000237699012327970587071941820908204676032128100501116`64. - 
   51.484196245275287751812664759014512856859025620494066314608300481`64.*I, 
 F[4, 276] -> 
  48.659547540211568105008614078971000930730325962520000145964482826`64. - 
   18.103104354136201072847339450236224400893342423379280069827103775`64.*I, 
 F[4, 277] -> 
  33.817142394121634362827464528100947505945511173228720546409480389`64. + 
   7.0780439732495355107553998303536566888360883581121060472040419398`64.*I, 
 F[4, 279] -> 
  28.172766628700191040410173462817327883103682806429319340982263532`64. - 
   2.1931241073564751862692210707943546321965254364763990489385520551`64.*I, 
 F[4, 280] -> 
  -8.4733562585120938863782899666139393373856378031584256737903705092`64. - 
   19.869360654284320348565175866206280583988143895278196938544027866`64.*I, 
 F[4, 282] -> 
  -17.769124440953351248700381111386561659592546680429917427607985083`64. + 
   5.1492480590979404985709845672505643309676450352238344608766616185`64.*I, 
 F[4, 283] -> 
  -22.47963931701389319382499188415984260744771844876778889102467368`64. + 
   79.434972043140487718468023097291694193814299473571264841271687963`64.*I, 
 F[4, 289] -> 
  -4.3236023733707740072729747575541083687736267222193633501491184371`64. + 
   64.965881050763182250968870283994924968591583692700365507015165735`64.*I, 
 F[4, 290] -> 
  10.33870115064858537131736628371531646705053694927151176333619978`64. - 
   36.079010400796674055101881403130788698299190682203180648699199475`64.*I, 
 F[4, 291] -> 
  -5.6601122493901349788151402291909864751043910259238042989399635974`64. + 
   0.90091147521008248019096820843252027007933440228084262145783313143`64.*I, 
 F[4, 292] -> 
  -56.083111150531596968520130579962995288384069591257957346422285348`64. - 
   64.403967225429919994531576774423196224378703316422631691951398291`64.*I, 
 F[4, 293] -> 
  19.979049825455513374582734995315830349566529023129824066214099006`64. - 
   4.143190913415022092212734799116170386284220731097399918028209718`64.*I, 
 F[4, 294] -> 
  138.957762441473843758942821366240999222803693027400747075501383`64. + 
   70.726158679054810407923039685770232648641315686003624162457813853`64.*I, 
 F[4, 295] -> 
  -19.512656486468865710126319149954017029338398158642875191120542599`64. + 
   0.10227367603004471680207038749209135162449587263291569442681469754`64.*I, 
 F[4, 296] -> 
  33.20054641965530337970104907290229798976839044732348566677535822`64. + 
   16.609867898759466319402523587030795772689136737102550260098800584`64.*I, 
 F[4, 297] -> 
  -112.21011527020560440520676546892703280659522851960068935102922135`64. - 
   178.75288368476807610263175724144777889188058569180301777954157516`64.*I, 
 F[4, 298] -> 
  72.029278797047853025498241883968767719673609006437102185420966938`64. + 
   149.88013173434945055002157930052198603071936238935371322435305103`64.*I, 
 F[4, 300] -> 
  5.1494430457330515012108621402120975486641896210762791365700036`64. - 
   315.9131933598959763878306159548218462622178440675162002493304375`64.*I, 
 F[4, 301] -> 
  136.96796119987148990136126141943107412654925277602303940412514881`64. + 
   62.122835842975294980622338769782162807350657683735757378162807099`64.*I, 
 F[4, 304] -> 
  -29.305627024081049534079519418430842125526435707359812161934396364`64. - 
   90.717695884035694758949542309486423388137493181363981969769832403`64.*I, 
 F[4, 305] -> 
  -19.048157122433259546679682228188369034961635170221662019284225033`64. - 
   6.1904252538397034168277622453765915276194989329927131626293695536`64.*I, 
 F[4, 306] -> 
  -45.978074259458737166998428760771806383735101781240267819662304429`64. - 
   137.44856217869622716877055938550787273148925026278512929981481528`64.*I, 
 F[4, 307] -> 
  71.264801916065682215139320643549208582715339143397453382633030062`64. + 
   129.70730265342896110603424664482328701396410911333242121218606849`64.*I, 
 F[4, 309] -> 
  13.799389709339157912104724076351904117369301016350179540212216583`64. - 
   5.0719534811759566997725091145118361383126810420373268485379201334`64.*I, 
 F[4, 310] -> 
  -89.952944571490483418984508179410293343786776244018452931292825714`64. - 
   11.947523311001803787527775511366343822552801504962895287535397655`64.*I, 
 F[4, 311] -> 
  42.911974480262820103923091753718094845334928323614682240721958156`64. - 
   27.284812376481386246192569343430854274352466444885392204878027263`64.*I, 
 F[4, 312] -> 
  4.13516459759832605850956299298515239959284282734154530081936706`64. + 
   61.213863188283601213865927673513464566581686176432985081405768553`64.*I, 
 F[4, 313] -> 
  14.671317898319565360552295934325856167035005054034984051650852486`64. - 
   4.8816805154838411355806299792477401250213996174414076665192943924`64.*I, 
 F[4, 318] -> 
  0.049880047776037528571730671336198739984595249549504454370316480577`64., 
 F[4, 319] -> 
  3.5631806681015499403579924352785231910881203041412536860516181877`64. + 
   9.6400081761120927112304352216479215082502433120906360214681564201`64.*I, 
 F[4, 320] -> 
  -0.33907448998966879913872800547930066252321129550824130159766764323`64., 
 F[4, 321] -> 
  -8.9162396698896812774596227348805891856888322430770562374478963479`64. - 
   30.062732979726877964994722933516369912463601923845601910466481631`64.*I, 
 F[4, 322] -> 
  -0.030843498399837884633532151821620105627908053947903419147698650107`64. + 
   37.594758734818215798083943446616056977323506232794665466959490775`64.*I, 
 F[4, 323] -> 
  -1.3665196068145945193244740257285128571618620334207181968560143098`64. - 
   1.5151992015283152879743585317919473796658999870029371362044992872`64.*I, 
 F[4, 324] -> 
  -2.6990044222431617804555369854388287760025027154334941720042779298`64. - 
   9.1556187295508231695690951404965112373654647441709183544705038539`64.*I, 
 F[4, 325] -> 
  41.756107226226485170074149500729316939178252795584854132583346635`64. - 
   21.369399078220541627642834679419251458342598529847903275099850164`64.*I, 
 F[4, 326] -> 
  -2.9080869358678373647468703720950564631848627500874307032833385392`64. + 
   133.59906411623340722800786197733785230691977831116241622632450607`64.*I, 
 F[4, 327] -> 
  -74.774292463353677598793358644348557456461663069351299872792760029`64. - 
   55.303711944868973028090203337777335875425227254957743065235232418`64.*I, 
 F[4, 328] -> 
  54.679906724620364427973084222775125759719121743450198290730530144`64. - 
   13.268062587474746386148960220051764828492400907153896871114886875`64.*I, 
 F[4, 329] -> 
  -3.6892304677748713976654500509420528868575479589046749410214632376`64. + 
   8.0214347037213585164224852860929850266584776756656480782328768674`64.*I, 
 F[4, 330] -> 
  -21.124259537726200872313702682267019812362721240415197025878801554`64. - 
   2.4152958903492315303991880116126415738084388647712676362443194331`64.*I, 
 F[1, 1, 1] -> 
  0.27952388475031724027724638957439474862624234489041593805328286161`64., 
 F[1, 1, 2] -> 
  -0.0059079191514351488061940689674346873740509888383898814957446451066`64., 
 F[1, 1, 3] -> 
  -1.3300214388997041073181511771155598502560157265728683240755943729`64., 
 F[1, 1, 4] -> 
  -1.3200346393474458683196474226411112941876582634672246311634067649`64., 
 F[1, 1, 5] -> 
  -0.12352988372051530909059356957693745180984195915380769618046480945`64., 
 F[1, 1, 6] -> 
  -2.7925554903619395376563254773915320617186248749704339021653139444`64., 
 F[1, 1, 7] -> 
  -1.8697816218329712259066467300310911890468022003234650446021230308`64., 
 F[1, 1, 8] -> 
  -0.23458075750964267255914387477700032791389750065786505530783024445`64., 
 F[1, 1, 9] -> 
  -0.97434282276692076172241301595060328063949441344432946315481947273`64., 
 F[1, 1, 10] -> 
  -1.7473607678257548652290104407201438157355924784105253010760312799`64., 
 F[1, 2, 2] -> 
  -0.82392859728760629212008204610836378850435637590552367247405944189`64., 
 F[1, 2, 3] -> 
  -1.1135518247385964372571648410191406714125274390558170464650006949`64., 
 F[1, 2, 6] -> 
  0.2320918333687562742203126456451206455605228044230762064526103456`64., 
 F[1, 2, 7] -> 
  0.13825369338180894053803801654861997326036879629847263558666153482`64., 
 F[1, 2, 8] -> 
  -0.056507197143554551885039916924575014648304360154834945199518437518`64., 
 F[1, 2, 9] -> 
  0.15558622944709119208040228318118406016203821833774917171335019444`64., 
 F[2, 1, 1] -> 
  1.0748378164698963300969811238929439058944109058700595159307780971`64., 
 F[2, 1, 2] -> 
  1.0708071694370884763918399305836246730903583417636248245938291527`64., 
 F[2, 1, 3] -> 
  0.56529682395141652046161535359192801411691203594767836575220938762`64., 
 F[2, 1, 4] -> 
  0.11420842921399606815569101834691513886642409643782185971383137996`64., 
 F[2, 1, 5] -> 
  0.32186922034611406435751136968968835794157928473174925852516272764`64., 
 F[2, 1, 6] -> 
  0.52143628811489710242859679351529376627188676163481515081017547317`64., 
 F[2, 1, 7] -> 
  1.1275302397669891864294115207361008283731300956122051383160836064`64., 
 F[2, 1, 8] -> 
  -1.1572950273437385408481121245502858588195608171737748841663387296`64., 
 F[2, 1, 9] -> 
  0.45179325118991467694547688473326597371905222070360719808996746157`64., 
 F[2, 1, 10] -> 
  -0.16935081927888103937907714257681514419069541346267120706609477292`64., 
 F[2, 1, 11] -> 
  0.75896495960756120298457588950700588133091596217093027614184353674`64., 
 F[2, 1, 12] -> 
  0.7185026548022272126389380346029120770924337604998442452370310251`64., 
 F[2, 1, 13] -> 
  0.78492930655061410062574710118107128822489830772180519330059626543`64., 
 F[2, 1, 14] -> 
  -1.3496793262742731834876659964283308021426616677526586914653558542`64., 
 F[2, 1, 15] -> 
  0.63638402500152445262535565857817264205206323704902956341552051567`64., 
 F[2, 2, 1] -> 
  -0.50833222944231532462825709397612340700282811739329436084217292007`64.*I, 
 F[2, 2, 4] -> 
  -2.4157325394088235462646209181618238635424166136410554779386712452`64.*I, 
 F[2, 2, 9] -> 
  2.4233888448732047231688195890580956126829793249436630336089996357`64.*I}


==> anc/numerics/MIvalues.m <==
{MI["PentagonBox", 1, s34, s13, s12, s45, s25] -> 
  -3 - (6.2035984384559009010592787206405250030974724386969196124611561238799\
9999999999`63.928032105131514 + 15.707963267948966192313216916397514420985846\
99687552910487472296153908203143103`64.*I)*ep + 
   (41.8709364188767561827303343475749040120692073211127381247750235380444479\
4269951`63.26533044023223 - 58.3973557042729774553149690951979464863342363532\
6119276476817001001792892145961`63.52956856791409*I)*ep^2 + 
   (198.321537204110902764291907171176606149799346159948311524613642483566649\
00444748`62.67509662668996 - 25.775046113098674748865714173236244016993996300\
61452127301911195616923196156019`61.84023720037245*I)*ep^3 + 
   (321.126582994086860152857426769502050597929878649041574700952907318912800\
77680957`60.153894287982425 + 302.2896008397874120766043502993440725828585934\
1198902750066604139059908186547227`60.21533575273145*I)*ep^4, 
 MI["PentagonBox", 2, s34, s13, s12, s45, s25] -> ep, 
 MI["PentagonBox", 3, s34, s13, s12, s45, s25] -> ep, 
 MI["PentagonBox", 1, s35, s13, s12, s45, s24] -> 
  -3 - (5.1081577570658394663002714183019654807553542127819163436933919954299\
9999999999`63.914037516622315 + 15.707963267948966192313216916397514420985846\
99687552910487472296153908203143103`64.*I)*ep + 
   (44.3483359359837877526967760243940345197856310349822599956013405510092154\
6385723`63.34591440360466 - 60.9315675397606337597778189500374412647257548778\
484564188099793616550681269978`63.58537480495722*I)*ep^2 + 
   (204.325115072950905178993037776022241577650758516387235117311418503991861\
00768158`62.73421394999425 - 37.812057354588190383732997495279083080669589531\
2356141309593519262607582643665`62.16801756749022*I)*ep^3 + 
   (334.505600835338513681164756785353945151555799207229279636873926080213552\
30568754`60.17652091114446 + 311.65716684988885203621269395773742624680732400\
224220503937059758732460667577767`60.2445766459837*I)*ep^4, 
 MI["PentagonBox", 2, s35, s13, s12, s45, s24] -> ep, 
 MI["PentagonBox", 3, s35, s13, s12, s45, s24] -> ep, 
 MI["PentagonBox", 1, s34, s14, s12, s35, s25] -> 
  -3 - (2.2144780071852757336043591634713742894708204515520960217395086113099\
9999999999`63.82249162891303 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (49.7264465517420038389726055027483558797418417437433290226278491408892786\
6248475`63.53008643197619 - 29.8830352784246689657923161446972334845008748110\
2697030871752748394753438218231`63.53342233140843*I)*ep^2 + 
   (120.596134125735732624644773015642595705563433606540653404031852244278497\
46550263`62.698277342151115 + 84.09969796404399969862810091799415542876675318\
867421632796617247034628300569353`62.53962556295192*I)*ep^3 - 
   (49.8525058149572080155560370871372141760345706603144755917645779040525320\
4718606`59.49677470570307 - 351.137299675109278548100146001654442996258767904\
4707243607053092676997708686922`60.48628181558024*I)*ep^4, 
 MI["PentagonBox", 2, s34, s14, s12, s35, s25] -> ep, 
 MI["PentagonBox", 3, s34, s14, s12, s35, s25] -> ep, 
 MI["PentagonBox", 1, s45, s14, s12, s35, s23] -> 
  -3 - (2.2044912076330174946058554089969257334024629884464523288273210033099\
9999999999`63.82183204263712 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (47.6645442176486880886000522435318256772609005300908425975196544673016813\
3201428`63.65653815283972 - 20.0740264483951550989338178683139498670591065258\
1426310322864343204908010327763`63.62893865389596*I)*ep^2 + 
   (70.9778561076161378436443325654645377082325379994375987295014400703574473\
3496604`62.636327919952834 + 91.473856333824730813875128880309931679720147121\
94108130148517024562792913197154`62.63562952111476*I)*ep^3 - 
   (157.951377850119761237823702316306711936380294615409383695743366174426461\
97439697`60.0009008608838 - 180.969977932786719766033187681585992770626089769\
71122984224815466864282549787543`60.142972676071075*I)*ep^4, 
 MI["PentagonBox", 2, s45, s14, s12, s35, s23] -> ep, 
 MI["PentagonBox", 3, s45, s14, s12, s35, s23] -> ep, 
 MI["PentagonBox", 1, s35, s15, s12, s34, s24] -> 
  -3 - 
   (
     2.45910574952893171573154701943626798298328622317657752353291807648`63.8\
37233826696774 + 15.707963267948966192313216916397514420985846996875529104874\
72296153908203143103`64.*I)*ep + (49.5476693414785764130558114334966867932666\
5318404080332584938076486607335242736`63.639441176960766 - 
     35.382426450815129237407930866312788168206106239072536071498664337185044\
23676721`63.650006310126265*I)*ep^2 + (159.5308557039491159083863632609935611\
4613489744362571358113577939857140600174478`62.97873818539492 + 
     77.451046364627481335033301187209785531515069177583006710149565149858138\
31191455`62.607998814014216*I)*ep^3 + (65.04655248335783958087674709958806217\
045226287807015173519488020713889118194383`59.54285519958403 + 
     505.73353409579978721926341709193608666075432250241116731801942854656455\
342194266`60.583720598526234*I)*ep^4, 
 MI["PentagonBox", 2, s35, s15, s12, s34, s24] -> ep, 
 MI["PentagonBox", 3, s35, s15, s12, s34, s24] -> ep, 
 MI["PentagonBox", 1, s45, s15, s12, s34, s23] -> 
  -3 - 
   (
     3.54455963136673491149205056730037894925704698598593709938849459693`63.8\
80928988920346 + 15.707963267948966192313216916397514420985846996875529104874\
72296153908203143103`64.*I)*ep + (41.1992029238166291504100316481328838374089\
061536724573040518108524005332675015`63.57568686805305 - 
     23.039205785297959066086582735090009772372819429272565211967970933649450\
75232434`63.63734343350767*I)*ep^2 + (73.751956711746689669434699021044920685\
52964906467578017370077989015242566578554`62.89007858541 + 
     77.037289386139120340307322741262513495746738902793867807085740141064721\
279323`62.87760798967711*I)*ep^3 - (86.98446901664908247962465307730899097538\
814001359235555222289384771320520342272`59.04249556076692 - 
     211.53081731422827005439804126067961875906742632794989286046474490277052\
960285559`59.56313257960642*I)*ep^4, 
 MI["PentagonBox", 2, s45, s15, s12, s34, s23] -> ep, 
 MI["PentagonBox", 3, s45, s15, s12, s34, s23] -> ep, 
 MI["PentagonBox", 1, s34, s23, s12, s45, s15] -> 
  -3 - (3.4169508672453965122091473122164276287528985525648755917915868245865\
9999999999`63.87705699860046 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (41.5670859149388522119953057612003765502227946039629769432669405193504360\
0727746`63.551551620766766 - 22.575562117188192924032851377084591294185641634\
33312808852306993783210570766732`63.636165080337584*I)*ep^2 + 
   (75.6722360096386374483214033094882110625873130825155240173706940651615832\
0658777`62.784736714789794 + 79.371853159650504837753884004705735461403497115\
6676151382713590436455917712383`62.75607384608478*I)*ep^3 - 
   (82.1508831521816588914468870708606809505003513368502754854521131171134562\
5360356`58.90231458902375 - 224.945197796930648086750087867737903887209859702\
42023642193172042106594286883017`59.495477277916486*I)*ep^4, 
 MI["PentagonBox", 2, s34, s23, s12, s45, s15] -> ep, 
 MI["PentagonBox", 3, s34, s23, s12, s45, s15] -> ep, 
 MI["PentagonBox", 1, s35, s23, s12, s45, s14] -> 
  -3 - (2.3215101858553350774501400098778681064107803266498723230238226961365\
9999999999`63.82926193040196 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (42.9929693526583262054779945967900034394755931606053333949139056160187898\
0041783`63.599923131890186 - 27.261760292693304055221639615469245357790275972\
16073346610788739812282622636128`63.64633485481901*I)*ep^2 + 
   (109.597317907637282547274286034392261562474716610053520017198056216061991\
46910884`63.04030346749102 + 72.369266212593395351659519981227869403133485741\
48149969387607794175620682241111`62.65361019371317*I)*ep^3 - 
   (8.48124131530495340779460018326830580746356419236422660248496260560786938\
819332`59.31859131332119 - 342.3996031412335622163783909139225484159589377250\
743718878564919415312992685225`61.077159121873585*I)*ep^4, 
 MI["PentagonBox", 2, s35, s23, s12, s45, s14] -> ep, 
 MI["PentagonBox", 3, s35, s23, s12, s45, s14] -> ep, 
 MI["PentagonBox", 1, s34, s24, s12, s35, s15] -> 
  -3 - (3.1099168062513261977885928775518621978781282384312316031868121693799\
9999999999`63.86661252459838 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (49.9679445498255154263513583502398004549475720142778982421300739762824809\
600539`63.65636124083419 - 30.54415289129238528822107215040451244793171619083\
810713716135511928326505219689`63.64273282033969*I)*ep^2 + 
   (117.073971878723887230778947023684732927476018790223871544461859928168046\
20628734`62.932831053293675 + 66.04697335079194364095636066974699498038161995\
031426062504277268954767715559164`62.88052830245459*I)*ep^3 - 
   (34.4280563133187123022023456841006178145846524921987647313848837282093933\
0408019`59.54882884904239 - 212.139550419579473133191261926405157783976199227\
21403930501998261712405184001316`60.447229707059435*I)*ep^4, 
 MI["PentagonBox", 2, s34, s24, s12, s35, s15] -> ep, 
 MI["PentagonBox", 3, s34, s24, s12, s35, s15] -> ep, 
 MI["PentagonBox", 1, s45, s24, s12, s35, s13] -> 
  -3 - (3.0999300066990679587900891230774136418097707753255879102746245613799\
9999999999`63.86624268237594 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (54.8714065863774137042750550345834677947886617308664840166724975367107887\
0004653`63.50185082698196 - 47.8024261104888951527305606178793301141527444953\
7157130645250803564454240530662`63.55875480277442*I)*ep^2 + 
   (193.957550604243638463366648340955830076402994535245307691290757793017108\
68106409`62.91121269135672 + 41.378285285833235471213363720957387151450810640\
7209991700757981301808988079043`62.323045535427006*I)*ep^3 + 
   (141.054390499449765561796262403570967715451642051381787611380653595093560\
95137537`59.71953941650753 + 467.11779864216247861275108654213049852776917725\
542937285413906666878479270526871`60.30743494605901*I)*ep^4, 
 MI["PentagonBox", 2, s45, s24, s12, s35, s13] -> ep, 
 MI["PentagonBox", 3, s45, s24, s12, s35, s13] -> ep, 
 MI["PentagonBox", 1, s35, s25, s12, s34, s14] -> 
  -3 - 
   (
     4.08293663363417127186996389057947434690903674243329512842848454693`63.8\
9488309956166 + 15.7079632679489661923132169163975144209858469968755291048747\
2296153908203143103`64.*I)*ep + (39.58936240710483598052115846009557303205387\
55845356249409736940046049130884174`63.51807101342081 - 
     42.635827967009823608355387327969446311649734137290004275104067072465110\
45136888`63.57667918748769*I)*ep^2 + (133.40539261964552674275520840120611116\
88572912177279936246924189864831862088375`62.96394127282266 + 
     17.947570818042080639733464399450441012166963834086821520889604802321860\
58054798`62.13128623039556*I)*ep^3 + (111.29819600784798090592587721246198948\
697716991203356857679950653865757261660994`59.71053478003874 + 
     274.73383580885199601911248588454641838339288359939085916389780584319676\
5883445`60.2710118113546*I)*ep^4, MI["PentagonBox", 2, s35, s25, s12, s34, 
   s14] -> ep, MI["PentagonBox", 3, s35, s25, s12, s34, s14] -> ep, 
 MI["PentagonBox", 1, s45, s25, s12, s34, s13] -> 
  -3 - (5.1683905154719744676304674384435853131827975052426547042840610673799\
9999999999`63.91494736435562 + 15.7079632679489661923132169163975144209858469\
9687552910487472296153908203143103`64.*I)*ep + 
   (46.4913564815696803094862844894125236842096730831338243767760689591646426\
1944637`63.383431748581394 - 55.207903010701222341676087557059609914266128103\
99586306681040252853566728578465`63.52153958871715*I)*ep^2 + 
   (204.397686891230270981625404591447349257993461170009157956343900947411290\
6415183`62.714274106321874 + 14.617841623855984393366548912195026894868563034\
38349531136518610317315762049941`61.72930674524747*I)*ep^3 + 
   (261.679351926470674364532508346610520933555698059677722942600980439853823\
4528038`59.880071547242 + 509.21283332040297468873315423305510338697322137005\
618572533187609401182329322774`60.2468725113771*I)*ep^4, 
 MI["PentagonBox", 2, s45, s25, s12, s34, s13] -> ep, 
 MI["PentagonBox", 3, s45, s25, s12, s34, s13] -> ep, 
 MI["PentagonBox", 1, s24, s12, s13, s45, s35] -> 
  -3 - (9.8154379965014247975813461405219831522331261323083661732062815877899\
9999999998`63.97594310482386 + 9.42477796076937971538793014983850865259150819\
812531746292483377692344921885862`64.*I)*ep + 
   (12.6020589550113100496813935837781467096628344686340478109116445540466651\
9233833`62.922618880289065 - 32.354494760179782533843624170000786518629578349\
7344980219042609275763029698166`63.64333732696393*I)*ep^2 + 
   (96.6335391328608381441945960251085019287018127740232902777113786458889827\
7275875`62.357015693527536 - 2.2958687283438983147362186483313897629485313099\
2918297430420983912814152302431`61.0159347971235*I)*ep^3 + 
   (77.0549492228208687135741704481409926711569093940751093234289464339088594\
9222234`59.60577733322146 + 137.665596130287107028282018310757194440178226747\
72307133224034148506788591118807`59.94323427106841*I)*ep^4, 
 MI["PentagonBox", 2, s24, s12, s13, s45, s35] -> ep, 
 MI["PentagonBox", 3, s24, s12, s13, s45, s35] -> ep, 
 MI["PentagonBox", 1, s25, s12, s13, s45, s34] -> 
  -3 - (9.6930171424942084369037098512110357789219164103954264296801898368899\
9999999999`63.97564763350467 + 9.42477796076937971538793014983850865259150819\
812531746292483377692344921885862`64.*I)*ep + 
   (15.6519726844210075080250634026044560963782383455352821324659442033021885\
265753`62.98962011883954 - 25.69827106789905304519063030404070926454515821042\
04907142721070932682051113195`63.40327885480292*I)*ep^2 + 
   (102.496760741148043315497975890916310082764835814920938914742472012288134\
55461323`62.352662809235696 + 55.27192057172454934333008344639724933419651902\
40622845190947514896962643222161`62.30770022839298*I)*ep^3 + 
   (15.3724805349963716777113351827262670442244545646166585084282234601091793\
2515674`58.96110260236104 + 356.477625511157582109088028592449541417483477427\
11235235957638512277652686411116`60.415638747263614*I)*ep^4, 
 MI["PentagonBox", 2, s25, s12, s13, s45, s34] -> ep, 
 MI["PentagonBox", 3, s25, s12, s13, s45, s34] -> ep, 
 MI["PentagonBox", 1, s23, s12, s14, s35, s45] -> 
  -3 - 
   (
     2.1442311949542447770920614608482471558545924721523629803677612178566`63\
.89938074501254 + 9.424777960769379715387930149838508652591508198125317462924\
83377692344921885862`64.*I)*ep + (32.5882238301062668947396472051158299882411\
7835406345957397825428777330273682336`63.62483380073896 + 
     10.895799809637164875206281650686598811553934419486907027319900771459323\
70528222`63.508269980263*I)*ep^2 + (5.011398580042495786823484830201541063973\
7671239955543659632065038051351951388`61.56277688361217 + 
     152.71324320116349201567177467097661058072200519493691316384991817327928\
369633783`62.97429710397281*I)*ep^3 - (329.6356392238657628918051366181667254\
6483744877095779604919330147133300999140255`59.99255129677508 - 
     243.48840836741809158557628574299751955277016891532555086752260068453572\
31033003`59.948271892689036*I)*ep^4, 
 MI["PentagonBox", 2, s23, s12, s14, s35, s45] -> ep, 
 MI["PentagonBox", 3, s23, s12, s14, s35, s45] -> ep, 
 MI["PentagonBox", 1, s12, s25, s35, s14, s34] -> 
  -3 - (3.8856840436285644935148778326009562842161339617244983999480478526499\
9999999999`63.94162192236721 + 9.42477796076937971538793014983850865259150819\
812531746292483377692344921885862`64.*I)*ep + 
   (33.3016985705860275760594715797702895976135389193875511323503133668638034\
7207426`63.51799710235523 - 12.0580553039303889746622939541528247347884793606\
219362519205563540885676114826`63.21054140650224*I)*ep^2 + 
   (90.6544784143038791137281601447770993988683445673374109337739557142838771\
9315838`62.714106181759654 + 89.534125658562777461906061200717047520216688749\
22514682342446825479096289272515`62.74615217915525*I)*ep^3 - 
   (51.6698814218084289918909564715435237044956002280736028995357449258576984\
0517953`59.57342480141445 - 368.770235169142201325059051882485464568549711192\
06510953928757003984396485112374`60.51726138424958*I)*ep^4, 
 MI["PentagonBox", 2, s12, s25, s35, s14, s34] -> ep, 
 MI["PentagonBox", 3, s12, s25, s35, s14, s34] -> ep, 
 MI["PentagonBox", 1, s12, s23, s34, s15, s45] -> 
  -3 - (2.6334866796415567413464371727780345428795240154013259839545801481966\
0000000001`63.91639553377859 + 9.42477796076937971538793014983850865259150819\
812531746292483377692344921885862`64.*I)*ep + 
   (30.4548405829769519410644993455762134481172259067831916783490318564843601\
9114398`63.584920570788135 - 2.8699137787564924755069392462970450891471358731\
4721366229453647916364061074431`62.67014585798508*I)*ep^2 + 
   (62.4598589448163740302025078400282840477729890734548415367665989873040104\
9648969`62.72833615469018 + 97.3088260488839657968717810235489771037312612531\
6181556870065945905476114782838`62.74970939359875*I)*ep^3 - 
   (74.4673472339262833514909233751964607401907061207569703353248341869674660\
5202397`59.00053136577247 - 312.834105213278106602769397165198990570236238778\
73656315141105272675861707993948`59.7377457425472*I)*ep^4, 
 MI["PentagonBox", 2, s12, s23, s34, s15, s45] -> ep, 
 MI["PentagonBox", 3, s12, s23, s34, s15, s45] -> ep, 
 MI["PentagonBox", 1, s12, s24, s34, s15, s35] -> 
  -3 - 
   (
     4.49736038232309281844688983384169104455227522688640114706095853389`63.9\
4911556701645 + 9.42477796076937971538793014983850865259150819812531746292483\
377692344921885862`64.*I)*ep + (26.301409374604216762273073567266900515772424\
94537963154441499027622085033579157`63.42818623210716 - 
     32.479992584604775814028508717096545889573969792570064249167147439019629\
78600623`63.64353913185754*I)*ep^2 + (129.53516871736378850811639796190165512\
78797772266458271241289771452620745719935`62.99064388699793 - 
     14.791106526661139674096952771436351087251088764998615576607146423402268\
31144555`61.9221845639851*I)*ep^3 + (231.767035137394820974855671710078043623\
8916879263283486263405604514672179931908`60.00551628767169 + 
     239.00973955855206595462144208300039442405585526773510234557982600606234\
748795869`60.132515760148884*I)*ep^4, 
 MI["PentagonBox", 2, s12, s24, s34, s15, s35] -> ep, 
 MI["PentagonBox", 3, s12, s24, s34, s15, s35] -> ep, 
 MI["PentagonBox", 1, s12, s13, s34, s25, s45] -> 
  -3 - 
   (
     8.66779601906254024247340232348854464507559894004680521441528238839`63.9\
72855514409005 + 9.4247779607693797153879301498385086525915081981253174629248\
3377692344921885862`64.*I)*ep + (24.73142002230925368586631831590033539897550\
164017069511481734664956165401530828`63.25578203237473 - 
     37.588376853652284264427583547189051536927036808634183458571012171604811\
28716031`63.4783489867836*I)*ep^2 + (175.057015930920978847345712638317050242\
41841165553215400754475747044904156431951`62.57933768706802 + 
     1.2785691924964719077383488112135438622376824992601484073385320809890021\
4431696`60.56158632672555*I)*ep^3 + (310.733949580535755067638738724557439653\
87351211249488565169560497087698710644463`60.485496793164096 + 
     403.37260324285529848581658599052038193565077049276661687511064236510913\
636345709`60.654753751534884*I)*ep^4, 
 MI["PentagonBox", 2, s12, s13, s34, s25, s45] -> ep, 
 MI["PentagonBox", 3, s12, s13, s34, s25, s45] -> ep, 
 MI["PentagonBox", 1, s13, s12, s24, s35, s45] -> 
  -3 - (6.7217563642968500943106602974333203470137819320426781639319376332899\
9999999999`63.96530341911329 + 9.42477796076937971538793014983850865259150819\
812531746292483377692344921885862`64.*I)*ep + 
   (30.5507429232605277728457184761463893373302272531232559899633784729049526\
5721618`63.440171423908104 - 23.822663265258626913714362650205407636225966516\
00006276895657492098184697113379`63.38838917605218*I)*ep^2 + 
   (129.643870015624199307430823530340961282482281842279397645934263476221426\
42906882`62.54469583971479 + 62.890913991090672281783632534051586568596059710\
02258214115402207670482606054458`62.4185603984666*I)*ep^3 + 
   (31.1826870546904861391156435696983367739790332866261079920774447587325050\
6795466`59.23038968238435 + 418.952288934701744170343212354902193358060172017\
05116474400580451025115572899476`60.4633536528098*I)*ep^4, 
 MI["PentagonBox", 2, s13, s12, s24, s35, s45] -> ep, 
 MI["PentagonBox", 3, s13, s12, s24, s35, s45] -> ep, 
 MI["PentagonBox", 1, s12, s14, s34, s25, s35] -> 
  -3 - 
   (
     6.84958335146752146653948986204761586399646847852070077540478791672`63.9\
6592618329375 + 9.42477796076937971538793014983850865259150819812531746292483\
377692344921885862`64.*I)*ep + (19.711695701679216239397924864188319334494679\
5213700758655532170013832657196186`63.28206646842543 - 
     22.708058424245544813178249197255341393025019571162632575969258903574529\
39159143`63.59148159982359*I)*ep^2 + (82.421378314165540792375337625047214868\
86001493689286130141614073485107272183595`62.39533792797216 + 
     34.299482591171979400130648632345931576655759225768006484313590226468081\
11491335`62.02503357504995*I)*ep^3 + (4.4210481880398454779832246558837099559\
8301364289695773063904687187564531478722`58.24373862192641 + 
     205.55337934863897045118361393406600416766161735587027914361426721285116\
035904069`59.9904409526869*I)*ep^4, 
 MI["PentagonBox", 2, s12, s14, s34, s25, s35] -> ep, 
 MI["PentagonBox", 3, s12, s14, s34, s25, s35] -> ep, 
 MI["PentagonBox", 1, s14, s12, s23, s45, s35] -> 
  -3 - 
   (
     3.3467040550143655556968496095933004951366705731651425504198394311332`63\
.932912665609926 + 9.42477796076937971538793014983850865259150819812531746292\
483377692344921885862`64.*I)*ep + (24.021170336713074911608991364148460458558\
28082640133302674301504938466458452719`63.469189456862814 - 
     22.582560599820551532993364650159582022080628128327066348706372392131202\
57540181`63.59095276031286*I)*ep^2 + (95.754553706508733438873054681650303366\
54342265516223874325407570189533654388564`62.71956469090492 + 
     12.067392888665684518326030428168788438869757160590799224368427354379738\
26188191`61.72571075129128*I)*ep^3 + (136.16739611102879406121080818403901213\
193119114611902384706732673774610785010698`59.76048786922078 + 
     230.38946571950737555646864041017490803546453470041387091737552496936635\
200709792`60.06703780676901*I)*ep^4, 
 MI["PentagonBox", 2, s14, s12, s23, s45, s35] -> ep, 
 MI["PentagonBox", 3, s14, s12, s23, s45, s35] -> ep, 
 MI["PentagonBox", 1, s12, s15, s35, s24, s34] -> 
  -3 - (4.0527307576554258657449283896187257371049990162260519579470884983399\
9999999999`63.94387930956703 + 9.42477796076937971538793014983850865259150819\
812531746292483377692344921885862`64.*I)*ep + 
   (27.3322170392072929368204414034139009389658506934215745022540106015954859\
2786862`63.467166611320984 + 9.2917598561637975698629693152975841340666843990\
9904126618767736852598897942971`63.42363550483508*I)*ep^2 - 
   (4.02637659660058781753392848323079471087514420599960981863240589292415282\
326475`61.246527475920786 - 165.989115017270117372072549885957988297460955940\
91475937514586577541900548179155`62.904980844300646*I)*ep^3 - 
   (404.259739453775964521767969071559650133655933472678992117726788960085673\
83703825`60.313049636595245 - 299.6370954174581981776528308599613351322469555\
3584572104457295035977915830339505`60.30320580152588*I)*ep^4, 
 MI["PentagonBox", 2, s12, s15, s35, s24, s34] -> ep, 
 MI["PentagonBox", 3, s12, s15, s35, s24, s34] -> ep, 
 MI["PentagonBox", 1, s15, s12, s23, s45, s34] -> 
  -3 - 
   (
     2.4958911159679601030650301632196346663070181188746207834454847678532`63\
.912223108654516 + 9.42477796076937971538793014983850865259150819812531746292\
483377692344921885862`64.*I)*ep + (30.036872969997121832080078534064729969545\
59973298128364556886541483685817452569`63.56405636708203 - 
     4.3484559078048665006653670345903003956899944506995131961638733706536485\
204072`62.843761755382964*I)*ep^2 + (67.3321126955084956214659101661026638666\
7370689250279019740632036659461908694897`62.647697658927854 + 
     87.513363173483606792366772568378075683028933220408924136580804927351623\
86276744`62.819290090546545*I)*ep^3 - (29.02390422559088601743134799494464403\
315643592085329941699386654946991628255839`59.088112051775234 - 
     312.61489376311320609373515219191267179786925985557462584139922629694350\
645805502`60.15141224919532*I)*ep^4, 
 MI["PentagonBox", 2, s15, s12, s23, s45, s34] -> ep, 
 MI["PentagonBox", 3, s15, s12, s23, s45, s34] -> ep, 
 MI["PentagonBox", 1, s34, s45, s15, s23, s12] -> 
  -3 - (2.9089316839910508914313738768454154228114598860244881105914200469132\
0000000001`64. + 6.2831853071795864769252867665590057683943387987502116419498\
8918461563281257241`64.*I)*ep + (8.350804185317156447484638412190732577773635\
76057639164549190542208655791736508`63.417555538431834 + 
     18.164461285104638337521072284887216703499337258355467571474674102041389\
47151672`63.66172424603683*I)*ep^2 - (104.28491014587991560944996642756128930\
393856470255697297148339118918134414869384`63.03879617686477 - 
     60.978722159202788674593736535327837293007484836000881202717971151105611\
36825995`62.695118114133315*I)*ep^3 - (305.4899903408536302607894413868617931\
4358713605759345590924530951938791070204226`60.113460798066036 + 
     318.09538146844674929725374327367855427820399872421830227148800125416899\
138092112`60.18651185733454*I)*ep^4, 
 MI["PentagonBox", 2, s34, s45, s15, s23, s12] -> ep, 
 MI["PentagonBox", 3, s34, s45, s15, s23, s12] -> ep, 
 MI["PentagonBox", 1, s35, s45, s14, s23, s12] -> 
  -3 - 
   (
     3.5151168806938003619360054672541875581286465686905283757723652450232`64. \
+ 6.2831853071795864769252867665590057683943387987502116419498891846156328125\
7241`64.*I)*ep + (3.549083071691802555569165588345842395456519172671603651351\
46331131104501200648`62.97757111915443 + 6.0446926690746955575647424611408650\
0889142663207612762222246736929570856480795`63.21640327255063*I)*ep^2 - 
   (56.0472683100395110121702581028289280661230119240310413384655175174428906\
2294691`62.77742020768885 - 0.44775869023015863655747116308381315896446964162\
777168516071056921269827316299`60.51468139702631*I)*ep^3 - 
   (21.2645942758911344402737658194579281872694361997452226835357579153575480\
1180698`59.19385976989949 + 258.463325474321134764432547637052285540635852159\
89266103946723465415868393762178`60.42753162270619*I)*ep^4, 
 MI["PentagonBox", 2, s35, s45, s14, s23, s12] -> ep, 
 MI["PentagonBox", 3, s35, s45, s14, s23, s12] -> ep, 
 MI["PentagonBox", 1, s34, s35, s15, s24, s12] -> 
  -3 - 
   (5.55122520751631984987177565110861745988320154618527886094860029785`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep - (3.302072979576880893003359112728368542534439440754111757\
26470227476701361776088`62.882851686668225 + 2.180031648187958737605288193927\
25680925803006456382036393879434071939634382158`62.66491202755902*I)*ep^2 - 
   (47.6632515872270714033129009345634779801289110017739071047506963898497882\
1676009`62.481170988780235 + 27.208094360701782994738733851154799923440470746\
00288259883482508824609641450934`61.98928984540902*I)*ep^3 + 
   (44.2140219615216548902017867573015722891265769330405853637893940170594127\
5410426`59.684136717165025 - 271.46575057285732675157263525486028106934183060\
281001874990997607697391975051713`60.54223784733973*I)*ep^4, 
 MI["PentagonBox", 2, s34, s35, s15, s24, s12] -> ep, 
 MI["PentagonBox", 3, s34, s35, s15, s24, s12] -> ep, 
 MI["PentagonBox", 1, s35, s34, s14, s25, s12] -> 
  -3 - 
   (7.00800937759469803378014196523405437092008701094044290784512612261`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep - (1.129876168000789867270727263472330627671578552152057800\
07685982759205140863249`62.26353554410045 + 11.469601424630845886213468254677\
40057197768871095171828077358064525167962204356`63.238872401874964*I)*ep^2 - 
   (0.68541468073761012780280669503346175886942095960340780874882522182893936\
085372`60.54451728899196 + 40.89217251991500197767719784356696033540712936210\
868428241585492703366207944157`62.08646037751395*I)*ep^3 + 
   (147.151908778348143825631288727273013416792079739550234873443601584455748\
27168942`59.6819533025211 - 210.445985460990469660853903008896963047655419194\
24682481496176534966316798739432`59.979795318816336*I)*ep^4, 
 MI["PentagonBox", 2, s35, s34, s14, s25, s12] -> ep, 
 MI["PentagonBox", 3, s35, s34, s14, s25, s12] -> ep, 
 MI["PentagonBox", 1, s45, s34, s13, s25, s12] -> 
  -3 - (11.729888594622538781408470435980022899352108696802011361721691586399\
99999999999`64. + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep - (16.8004095353937941792711076408337398829837\
0173302108347901634103961658547925394`63.13863901251219 + 
     24.047890235849339651789186233088445846419417222693459961382577582461761\
31258781`63.32151752311029*I)*ep^2 - (6.0729424690508720934937141360777454255\
125107940566154267201227137915899443606`61.317688102366 + 
     86.170187833129437329980018070770519628038868836416835726151369119076851\
17508065`62.451836130028425*I)*ep^3 + (206.2156867658312487386604561562756293\
6012929217732191895859705553824336881263088`59.78913299539781 - 
     330.05801714749791869496030776171435206899097983231948294038750443792746\
739383822`60.08655401911002*I)*ep^4, 
 MI["PentagonBox", 2, s45, s34, s13, s25, s12] -> ep, 
 MI["PentagonBox", 3, s45, s34, s13, s25, s12] -> ep, 
 MI["PentagonBox", 1, s45, s35, s13, s24, s12] -> 
  -3 - (10.879289621246910068004735712263358123632409914712887580006110959749\
99999999998`64. + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep - (10.5092510023511763982927581589694105330631\
5977072218736355176128217235049624384`63.0342270755082 + 
     26.878089075436395283137335996084653778307669202584901993799998010675158\
9410746`63.461719747913705*I)*ep^2 + (35.216829014838080241813188516130329894\
41683315063838455554600990485200809970809`62.218550821880406 - 
     93.319842739051503661540415057523997216965046477043869518604007884973620\
75679039`62.6534336970095*I)*ep^3 + (335.844388390253693528463496136376688666\
6885025810901527709555536508644282612954`59.97690731376362 - 
     245.39592592451005499495234639934482420126055445935591105035262313717849\
254245999`59.90465063466759*I)*ep^4, 
 MI["PentagonBox", 2, s45, s35, s13, s24, s12] -> ep, 
 MI["PentagonBox", 3, s45, s35, s13, s24, s12] -> ep, 
 MI["OneMassDoubleBox", 1, s12, s35, s34] -> 
  -2.414317985475032021393096350034931898323387107194926393193315851765000000\
00001`64.*ep - (8.82125623715044710903392695936409171294015903769892949179120\
179889215535119031`63.770731883502656 + 15.1696072931961394733604293267094008\
5796236301350720432230291603777902730625776`63.69897000433602*I)*ep^2 + 
   (31.3303520696625107516057933028159057720182886949576284375931762085000635\
930228`63.00319148385063 - 55.42558758012997515364765757438483720324335253384\
572293235276762571669659178491`63.1268893471318*I)*ep^3 + 
   (175.035545174451824637080156330463669312416222799952700996944349469072726\
14261511`61.78844705640089 - 2.7696227454340986590541213884392996435001284108\
5760776146291352940138440024412`60.018764565034935*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s12, s35, s34] -> 
  -1 - 
   (3.68825216231932804030908288293390985359231114424229863487341495792`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep + (11.72870119542485376803300120342723681117599268630395318\
335255913176318519408756`63.279015929654776 - 23.1739717954581411968261323356\
6934992563185846195354982635087978936382310788819`63.698970004336026*I)*
    ep^2 + (57.59818934341594362934545376861595418637778497649355029891905993\
583708760245101`63.12551557006803 - 8.989801457406427523412551910381944796120\
74201798163526269313663123694753537114`62.18976185974684*I)*ep^3 + 
   (71.9314444333597734330128055876204580869487232293431916447897445264816146\
9638011`60.92736616011364 + 56.9428516384664417295350186409517778149461904893\
4449866394447308537999364114591`60.978042528479065*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s12, s34, s35] -> 
  -0.77115696338993986925458539652709261481020976832242149004166965909`64.*
    ep - (2.94800205547412266590641846731944576184703791494234824889005765385\
150289613043`63.7913262728011 + 4.8453221019008964603255136539716679324365602\
9403161380509208809981180406923786`63.69897000433601*I)*ep^2 + 
   (7.63305199001613890904827381151410897096933414490791411258600631314782617\
319385`62.492038207334765 - 18.5228432004902277562499798393358140370202007757\
9965490371822680941807620881962`62.67159469220818*I)*ep^3 + 
   (54.3013395107228174697436679441092250190850790235950015577385089192143874\
9092186`61.93131234834864 - 15.8020030095481983473998069598502989072282185442\
4283653978693403340356711000826`61.2713242061078*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s12, s34, s35] -> 
  -1 - 
   (3.68825216231932804030908288293390985359231114424229863487341495792`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep + (12.97479032598481707433600968174659267552671005663685781\
903418040282318519408756`63.33172817327968 - 23.17397179545814119682613233566\
934992563185846195354982635087978936382310788819`63.698970004336026*I)*ep^2 + 
   (67.5834125021584530545635126256164747087510390575250583919755305638374644\
2725169`63.19694321587144 - 1.16039254083588063789819105018092286602425003958\
042982868960766132075411903063`61.29379081550491*I)*ep^3 + 
   (76.6589248535488327211884409774084248439953170157756833982442263305192461\
3718302`61.008507699796205 + 119.68185907838671659476549203131331769138943653\
759239224803890030258164936900237`61.371371542322166*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s12, s45, s34] -> 
  -2.414317985475032021393096350034931898323387107194926393193315851765000000\
00001`64.*ep - (12.3154306762500450557451993242023460691226941208483778288904\
1261034314651032728`63.74913842439096 + 15.1696072931961394733604293267094008\
5796236301350720432230291603777902730625776`63.69897000433602*I)*ep^2 + 
   (9.90435893848436795574624920741648939801287777802587211711824564435112831\
539717`62.51013579674589 - 77.38013307660304175931157984522600820226113205995\
797866618603764694086753401497`63.56215764835491*I)*ep^3 + 
   (184.815085894582911560050705664557118800650229841864947406259145802116476\
72608093`62.04497689214011 - 137.39310797898334769460038558196801308745867061\
974367411098852523833470083895501`61.99371141324036*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s12, s45, s34] -> 
  -1 - 
   (5.85915992599493443183008997866213178613983266986101778658456799882`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep + (0.746411764411796661718366573517084005819519665234847496\
34286297283813689568682`61.95370005005668 - 36.814187559426805267354468685557\
23445538853731175210428870243052854346060772509`63.69897000433601*I)*ep^2 + 
   (72.0925456757499463776417510520946297478176667526319554374518950868888654\
1194742`62.97535673593617 - 77.9935610495413287264500482488538170690621590229\
1770084937057667985345101409618`62.81039927197288*I)*ep^3 + 
   (236.919212186863928124530482106321612576224908741112947993467902962388203\
8995148`61.71794120502346 - 31.4844663316852527673147946618321767694852696985\
786051263247797795689397058787`61.07135253235329*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s12, s45, s35] -> 
  -0.77115696338993986925458539652709261481020976832242149004166965909`64.*
    ep - (2.93773353545185136632042693860223388241708278889420537336292513416\
809044817884`63.79168613640314 + 4.845322101900896460325513653971667932436560\
29403161380509208809981180406923786`63.69897000433601*I)*ep^2 + 
   (7.69152233098506841306121278783910126841035714688895259605410319375427177\
072416`62.642105130645724 - 18.4583241863598133265894462131760174998780126488\
8237273786273310587738987523806`63.179336395046164*I)*ep^3 + 
   (54.2415150240538563567032537293638688007502657958109664473431888640509342\
7965457`61.86154400189691 - 15.4346230222664398617276809380646315327656245686\
1404884036316761909160764064952`61.25579897035129*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s12, s45, s35] -> 
  -1 - 
   (3.66827856321481156231207537398501274145559621803101124904903974192`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep + (13.05228917077356325151233735085701001684873336832437829\
554669104412276536669137`63.33540053026574 - 23.04847397103314791664124778857\
359055468746701911798359908799327792049629169856`63.698970004336005*I)*ep^2 + 
   (67.3192410833735976934997527087623593009249472447493035859665959498883224\
5549966`63.115027017857635 - 0.6734529379358393940100797454845853449197214102\
6107190188280507356658212863901`60.84889761470531*I)*ep^3 + 
   (75.1966136164365152627087207254150165865851164865678795185560703397650560\
9287247`60.77221822678806 + 119.673506274996999027959587095667440467016798811\
52865558225441524578312327327194`61.19786151086856*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s12, s34, s45] -> 
  -2.399337786146644662895340718323259064220850912536460853825034439765`64.*
    ep - (12.2416191827321003039230707731497922650769059704320695661312166416\
098548626193`63.74925846705348 + 15.07548392487739451322176591638758132975406\
943138052965185575115419653219411554`63.69897000433601*I)*ep^2 + 
   (9.77294611692049843214596648430118823159389254143865844175584410726680728\
10581`62.43782085578299 - 76.916361785030110007747538916872861997520662171857\
13987778575871659604413752845`63.23407235798552*I)*ep^3 + 
   (183.513975545235522719758269163406586196691861845936687110626518515677838\
8719782`61.76314970388583 - 136.980185208336412128232724941451923841436687768\
25524571534095488785451040064301`61.708387610692306*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s12, s34, s45] -> 
  -1 - 
   (5.85915992599493443183008997866213178613983266986101778658456799882`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep + (0.754473058477412369128648960135722471427624793447716879\
01676086163813689568681`61.958407473386714 - 36.81418755942680526735446868555\
723445538853731175210428870243052854346060772509`63.69897000433601*I)*ep^2 + 
   (72.1698547383506061018208414477779421479118906615318205858336270700790578\
8683283`63.06796969688472 - 77.9429104451113981203406482901463798900387125666\
6956501318894143516944598539438`62.9476212087491*I)*ep^3 + 
   (237.058493717992588266212560503999539327311157513171824720678111760789802\
46073019`61.60915219836101 - 30.998719165440960717659212323350045037481074546\
32751999651110359504449854444989`60.93331298523173*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s12, s35, s45] -> 
  -2.399337786146644662895340718323259064220850912536460853825034439765`64.*
    ep - (8.73717622361023105762580687959432602946441576123447835350487331047\
545125553074`63.771187603238616 + 15.0754839248773945132217659163875813297540\
6943138052965185575115419653219411554`63.69897000433601*I)*ep^2 + 
   (31.2455347816650665016662350845289664117630536287716737443978548800982951\
2198343`63.00338099096299 - 54.8972972744266289724230830198718944613606945188\
2760197809699499183118686171693`63.155551836578944*I)*ep^3 + 
   (173.605914947453306888198624450815519470784957991699906866963932401618299\
66405829`61.843810409353765 - 2.063931602902406576994294178806962546989877446\
92268060143677716306586184219245`59.988543294018775*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s12, s35, s45] -> 
  -1 - 
   (3.66827856321481156231207537398501274145559621803101124904903974192`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep + (11.81426133427921565261961125915629261810612112620434304\
253896766186276536669136`63.283293528077714 - 23.0484739710331479166412477885\
7359055468746701911798359908799327792049629169856`63.698970004336005*I)*
    ep^2 + (57.41855453304580073391394569732203736722260825761616633427661353\
548118348830443`63.08304159914157 - 8.452211250076455673415040646978170095992\
76693241414149970469879879877051627771`62.01177800789391*I)*ep^3 + 
   (70.6568754298847403543905073742446348569507083237931653796719313840119020\
8313606`60.56186275985764 + 57.4656580109868397210958317299654549036905055743\
4564709120816220491164917639988`60.59534439250339*I)*ep^4, 
 MI["FivePointDoubleBox", 1, s13, s35, s45, s12, s24] -> 
  3/2 + (4.686309017346297887123086981123878856165497234688002010000187400704\
99999999999`63.85737358038255 + 1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431`64.*I)*ep + 
   (1.23599526378207686743445941674916976525387559373732349797805105463045518\
097526`62.592979628639846 + 9.94305285190213398479935756229331034867617787342\
266002596027851813497268354575`63.53919029069208*I)*ep^2 - 
   (26.1673516437266172657783104861290604268395560258852478700483110316658795\
5700702`62.03005234031843 - 46.6623388361586386491752565517240169403095302017\
5848882667299673060975544711116`62.33479094985489*I)*ep^3 - 
   (105.978990795497285367714801133787946590449084210705193849707777725381569\
34333122`60.04473289479397 - 161.48901164744722818380930667556123893270679036\
570233311933895728574163216019843`60.34662273308194*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s13, s35, s45, s12, s24] -> 
  -9/4 - (3.40372509163030575277866261192199107417771641474634216920452707152\
999999999999`63.5073339336047 + 4.7123889803846898576939650749192543262957540\
9906265873146241688846172460942931`64.*I)*ep + 
   (8.41699206778227779516709668325500873618148972571514689780197353396355217\
947411`63.29923109426489 - 15.68382138959773026756532157239958330312572946459\
37341335220747761985928021762`63.1932293727863*I)*ep^2 + 
   (17.1480282823643480906796918940386315452543833580428291682784291269235628\
0540092`61.72910158112228 - 21.5238356033017290484739242642289686223720461397\
2351675743019542613970622768089`62.01670596241699*I)*ep^3 - 
   (0.48412104360838390223487103984324284581306177375224950349620844474032161\
039482`58.08752973847278 - 46.66611237692914027184017413378975227701776582016\
477805080994939182107753300941`60.214935908674605*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s13, s35, s45, s12, s24] -> ep, 
 MI["FivePointDoubleBox", 1, s13, s34, s45, s12, s25] -> 
  3/2 + (2.859516714250381193968121593649618512685505312946087491559403581679\
99999999999`63.55496094284018 + 1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431`64.*I)*ep - 
   (6.16234850371613884058034658677628873228884036901986294933373707292874766\
287541`63.16035099647831 - 5.453783015059626316028095503861011640270030284507\
16260485894651341827341044128`62.95102504144466*I)*ep^2 - 
   (27.5156909989463544372175860288592785775858652450005215465578306662155883\
3237872`62.02589417269845 - 25.9501958988466823060059106883739701718378915618\
9610219642831614498943787854502`61.977306213276265*I)*ep^3 - 
   (61.5437312367968356726237345074590637200865541587715930143168811501838095\
6292099`60.04450753517025 - 126.550617299514446841083339350275893793766490074\
86091230773040505438788453903989`60.430114696234504*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s13, s34, s45, s12, s25] -> 
  -9/4 - (1.57693278853438905962369722444773073069772449300442765076374325250\
499999999999`63.11708513298578 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (12.4538907524015828768594399472431101461239367740483006386569167038625747\
2986292`63.35635773932895 - 7.00126872001211425690809736369169903981016774206\
691766969502184334145267891588`62.75019894545718*I)*ep^2 - 
   (5.45439972415572518597896758308406752038722106465052561688283271544608429\
69876`61.1931796177792 - 14.0536591558459638124479950048997857761192196941828\
9410050915381098343053776342`61.75219276588958*I)*ep^3 - 
   (99.7564771875049479979974822125434340812139660989439960725215802548795945\
0944581`60.21880627010499 - 74.6239964397561328740851353441782829501253210055\
8466735249858570503990507568528`60.177145310669*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s13, s34, s45, s12, s25] -> ep, 
 MI["FivePointDoubleBox", 1, s14, s45, s35, s12, s23] -> 
  3/2 - (1.555895027027729798102259793708701126833401188279754537453239430180\
1`63.64515340371908 - 1.57079632679489661923132169163975144209858469968755291\
04874722961539082031431`64.*I)*ep - (5.60294766372981385842948264806657808203\
205750784934734855772702287823097491283`63.448231117532856 + 
     11.193609981263066579704085729929290799928980806522868946938635228727985\
8831618`63.50903770572619*I)*ep^2 + (38.4953198737941440584981078902747243716\
226160803673074707176514103663781435304`62.514754255493834 - 
     20.930013819840938404761261420667961787749232012240241134198398837279260\
9511476`62.234454516805975*I)*ep^3 + (99.205777490573912608052017798156817255\
17451600246457906208718406163680029172346`59.65689676593263 + 
     90.239318632463776062080260378860834287665215906874103333034803454608624\
11482802`59.714438239949445*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s14, s45, s35, s12, s23] -> 
  -9/4 + 
   (
     2.1194044637845265267728850718348868499501060947704272339707822145151`63\
.6220498795598 - 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep + (8.773412135587231506765234815488042979697381\
71873754423365026647147858597861489`63.644223410969026 + 
     12.345184973401747101854543019720868247603573774970152527941056761702244\
5157133`63.39841502753009*I)*ep^2 - (50.8797919828131167884254499076736625964\
343603503905195393232332723871587269828`62.75636735829423 - 
     31.512168367200587130540251868458208592167251078486309493113601602722534\
98632022`62.57341348153685*I)*ep^3 - (101.06556768637119729767707617887874651\
077946224170970514006297934138582315428736`59.49284278841132 + 
     78.409899650067433445108525440964364085062388782710904887379962083261512\
56885028`59.48094092837314*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s14, s45, s35, s12, s23] -> ep, 
 MI["FivePointDoubleBox", 1, s14, s34, s35, s12, s25] -> 
  3/2 + (1.041304046655362418034209132208689731606374851419983052548909110009\
99999999999`63.22874029960048 + 1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431`64.*I)*ep - 
   (4.66666458546394717607475892888103579282136651564647638877714788834288652\
221159`63.219729422042256 + 0.25830054412078538727760495513362436162942815367\
228521272169750219683616954258`61.71643332629051*I)*ep^2 + 
   (3.64561668755395929637746347118827913934103301885956740779582971427915280\
796088`61.48364097195961 + 5.221153662279585824119434973597289836515348168231\
32220358386096629649191022462`61.366438002400294*I)*ep^3 + 
   (13.0470575599459393011813476551968760297232178674833668498452586237170444\
7842101`59.765025058030716 + 77.748727944662042311009977949184965126859652422\
30475442706096371476506190417028`60.568328092721714*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s14, s34, s35, s12, s25] -> 
  -9/4 - (0.47779460989856568936358385408250400848966994492931035603136632567\
499999999999`62.793466503090464 + 4.71238898038468985769396507491925432629575\
409906265873146241688846172460942931`64.*I)*ep + 
   (8.41585097317256948483888001229879148095939376397562290878148792010528071\
619036`63.46453769360113 - 1.820148637206787706078706090435482665568184472915\
87624298565472871112100357836`62.384366498807786*I)*ep^2 - 
   (17.6683384063058753300156160867608809994751729726819588172987305543243553\
3786633`62.27542224753027 - 10.7491225562308089606034773880748474346944618977\
9722661646617880195025127538436`61.94595091889208*I)*ep^3 - 
   (43.5575157975658149878960859203749463223971248671175930651514207830331358\
4244705`59.25547074266505 - 1.18380383665953904287281726116573179334125502551\
376072271567871073971289809763`57.80847981198927*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s14, s34, s35, s12, s25] -> ep, 
 MI["FivePointDoubleBox", 1, s15, s45, s34, s12, s23] -> 
  3/2 - (2.406707966074135250734079240082366955663053642570276304427594093460\
09999999999`63.95466960022161 - 1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431`64.*I)*ep - 
   (5.25531570136422373356968864499137534754859765019014902026519757050565136\
304904`63.46533388730086 + 13.86651766015039449439744829750630975653643628471\
255197782531820480411795244101`63.67476673743888*I)*ep^2 + 
   (45.8697262136187019036696323067049580637286281072832517091410136488801170\
9697597`62.69257003735474 - 22.0527809805757712381154578765361528601980886754\
3095760852462921035666322154482`62.258978340758006*I)*ep^3 + 
   (101.670167284189413336863179096216758799711083189932205107405135070131098\
89323006`59.651473473281946 + 112.3099354989310590201950932106394237629094550\
935968304607286056871988568355431`59.78429674863493*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s15, s45, s34, s12, s23] -> 
  -9/4 + 
   (
     5.0387848944392268578591251949032248767077621150787147875839604021101`63\
.9677581305458 - 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep + (8.552770261318620864091047065599521099193140\
87478150924856649621907958141963965`63.5516111114364 + 
     27.960833754500875081882680947662885001865519712616565878261061729462699\
19636017`63.67441336030913*I)*ep^2 - (100.01040240535131001418965384014757701\
896901215648477073599703343919500678454435`63.15912979291429 - 
     42.931393853230685379255281125515217337482201817924524329080947630919726\
36471407`62.66455466555445*I)*ep^3 - (159.39583738347812795670535582853676019\
413087159893146744692250143738455559286809`59.57112836912249 + 
     210.39147799229286336932764919234933229421809726227037074016774044913954\
407286464`59.8309898082248*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s15, s45, s34, s12, s23] -> ep, 
 MI["FivePointDoubleBox", 1, s15, s35, s34, s12, s24] -> 
  3/2 + 
   (
     2.017283410704873658557355073309284246256714318871375804015338265755`63.\
720535091675295 + 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431`64.*I)*ep - (1.644346197031726018830066286766582139917866\
59348387157810807968769174672259796`62.97685930011525 - 
     1.5580616138343943668002945357216553901692639570535291774929515264437310\
3428268`63.11486763057659*I)*ep^2 - (0.96259178779595959959057250816296436564\
779867113242002749194529507566575408977`60.89480314369452 - 
     3.4982757362727267696661151474556059092228970368186758019153683407166693\
421941`61.1823051094419*I)*ep^3 - (2.5374480115042065065317807381767620735740\
3378040008241785094323011005529791864`58.651593137238756 - 
     33.938199116205958519399779628153687918478782299497330953841179919669999\
88894733`59.91742938673626*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s15, s35, s34, s12, s24] -> 
  -9/4 + (0.61479351766021794856769088151157367478799415363706267914102804289\
500000000001`62.96953238967441 - 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (10.7908486434066851097855760759047969140629655910893032162392066555046086\
5557487`63.6104797034929 + 5.112947474306724263292207628798649825378199742203\
7206435072973061921935538082`62.923103997884816*I)*ep^2 - 
   (32.1775533861880923341015061117283790243767747929133994925708886220005518\
1938534`62.623285604142644 - 28.264320033639675406035146326084511131830028253\
62113703123888628643125895048314`62.365921231097076*I)*ep^3 - 
   (101.457882342993872312669058537034280035746901545453386864273941262091863\
27187156`60.09216078196603 + 38.298019177428133181254439724598857250780979998\
97382533911343225155119924583269`59.715638563245776*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s15, s35, s34, s12, s24] -> ep, 
 MI["OneMassDoubleBox", 1, s25, s34, s13] -> 
  -1.567792083804277008640972555007082368974548594839862901633923996749999999\
99999`63.362149366116604*ep - (9.07322535419733614373228775947930524783003320\
300960886499043308273089829850718`63.23444661306187 + 
     6.5671521237810001475550898969203122005528036627840087368098647301295134\
9563434`63.06111937045262*I)*ep^2 - (11.5375832507846840735826328759720204886\
1760516331820571642382477861842403381028`62.37751673652587 + 
     45.825205695243656399177172619793543330141975178512331217428279915484016\
02217769`62.99954791998641*I)*ep^3 + (63.275603587875693526073216000999978980\
76829107583507092855725103031117519649749`62.245293347191144 - 
     123.51281294671637865125369834279824091513109055588544715427374011368131\
526703655`62.52416259551296*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s25, s34, s13] -> 
  -1 - (4.7504323228717775594909324275738961924780962462655538503297540747999\
9999999999`63.60706964790745 + 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (6.09506353915038371979094271323287031695022976585911069357092319307226962\
277575`62.74679805632539 - 32.74889429687007087536601937049576855030433588037\
629608005962866685343957860716`63.363748552545175*I)*ep^2 + 
   (86.9841480929833054939395179402324072536897874610122356250470606520231433\
0535456`62.58134651476463 - 44.9115491128635709194923808231373784592783869580\
9679885444078816050161140027541`62.474107543567385*I)*ep^3 + 
   (231.235593486744310152992784919471724715186991759261645928964608203733803\
36385383`60.84775637536945 + 107.30750579113509973333169206669885469567994820\
067667271792690267164934523481032`60.638650071832366*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s24, s35, s13] -> 
  -1.3841608027934524676245181210406613090077340119704532863447863704`63.2964\
9161534202*ep - (5.9030647874617009895177810871991109017472282713811212281556\
5633481842650326916`63.248533087199306 + 
     5.7979592125904811083020121394843955065110024902559385311876165432515951\
93627`62.99546161967803*I)*ep^2 + (0.9160186055402704945298972493927481795009\
0427133290594778303620819235306256888`61.43339811105551 - 
     34.837179506572781840214413837177912602324366489546850019197516428889862\
04032652`63.067285672760434*I)*ep^3 + (65.44808876730933665668674483994019663\
293318972354481991705083230423577938111073`62.37070040085418 - 
     79.233696346843527742237924518474284268453771600861769312726670557607640\
1351962`62.55665188218079*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s24, s35, s13] -> 
  -1 - 
   (
     2.3147092520772219686176452442748824011714403506096678257420423161`63.37\
3543631729476 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (15.857469530684426257187785567036334241762479\
7319751782173977997027471929907285`63.3224500751439 - 
     20.240316774590781007403951058824014964792605998426914341017842327901599\
22533653`63.25824255941753*I)*ep^2 + (76.331039352849488317263475864211192015\
54278195447329157465518030570196708194671`62.690580551321005 + 
     24.878339858195247422899207080155298542960641032917586515423958682813464\
11843207`62.516653228941365*I)*ep^3 + (82.17831055517073360805199658526955351\
812554478090140526767644582549732992222339`60.795978305624246 + 
     239.84333488628853116690478348464075346612387368213669652328499400357983\
477895843`61.37164538866278*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s15, s34, s23] -> 
  0.1764329468536202404265992509142541466536864554731267220270802465151`63.95\
8427296440846*ep + (0.5990954432168532850928083049319967492760034572886423661\
2480415100756351588871`63.78819275304857 + 0.73904059958204236383013589536719\
789995776842562552490599547222446969986502963`63.657397300776864*I)*ep^2 - 
   (0.66282298575735953908955744191500192061508268014441331484912625117752130\
284455`61.51277907505499 - 3.555714589279682366253559377493573607710061715871\
39426503654455523108832466925`62.08441864116078*I)*ep^3 - 
   (10.2705060497691883034437031241165599827064491520470930166497290659071338\
404745`60.026095161653146 - 2.94451271231122643868147370778327850868889656102\
976655412641739908185958516754`59.614156127935345*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s15, s34, s23] -> 
  -1 - 
   (
     2.4247989486612478940675033530121141716404495125149010187817484171132`63\
.919453768417085 + 6.28318530717958647692528676655900576839433879875021164194\
988918461563281257241`64.*I)*ep + (17.389974632211343445328874362272496220848\
0447763958237960666164483534140308036`63.58848819128105 - 
     16.057878489747980264304404225367205638134493370974901353347085052396078\
89912061`63.640162366535*I)*ep^2 + (62.41499490695401586514314423278616602932\
747280891278712316651682975517266286816`63.25095230530446 + 
     29.325611442383074250499924339228051318125761908349919022361970847416804\
54284705`62.77888320785341*I)*ep^3 + (2.8443988363227883118293694430694809760\
1349140976029192309713192392193544000465`57.312442265834704 + 
     169.49579284489778727283485358107364512079877249854085547748390773429119\
417608452`59.21376107818734*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s14, s35, s23] -> 
  1.4526523554232284193743284204747528898981651369089093724886122414351`63.99\
4733253897664*ep + (2.3574862207106879963036345954164237794984054863539406877\
2518269605707602422792`63.92084895702394 + 6.08485595735669819321686103052123\
581317267938200489096776883817662196400358808`63.693703258233676*I)*ep^2 - 
   (13.3015437385144352108226062843740522899032264474455747353157410509404376\
9834352`62.63601191023772 - 16.5029691015451326729936573541466241158849072940\
5728134048429292579444559429627`62.840398435587176*I)*ep^3 - 
   (52.4804973535846931364976893842855425456478705390507977480118121739512531\
731234`60.62146425227614 + 21.12336621458762892439810900387758760584555701090\
202895969800775695566190122686`60.25659581594635*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s14, s35, s23] -> 
  -1 + (1.4677082922116858807141501444123365307030918478961490527024891663467\
9999999999`63.78109370800189 - 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (22.5154786872740021332267996631319870917581138343408702478161396931374015\
3883836`63.72523853987725 + 5.67210636733688996809540149439774104791017561801\
97252002632122040962489298121`63.34912192709762*I)*ep^2 + 
   (4.54596087935321153044832823174423576158862583258805011520918403174065479\
43809`61.923955108228945 + 73.43822688499212813860171954917819028375489846118\
716801685984061305116155641139`63.21522257128201*I)*ep^3 - 
   (151.689123894065819024351192467376855352269934174725680682732164826057081\
13173279`60.13762641689945 - 65.576356462958586260922234649890734549729601300\
40400657018565038850019712890863`59.81858783673757*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s25, s34, s14] -> 
  1.159526917588251155259896137154310802644147097449293756881817710755`63.453\
3487496326*ep + (4.4004054283068059175521738785963393229354411133204986102748\
9587970987748509185`63.31359873315193 + 4.85701499457982325905631102106895980\
324611321357488689835142330110070566433336`63.15231875396862*I)*ep^2 - 
   (3.68631517734609691771699602205052131834235293268188521829530639638465447\
813785`61.90125001823146 - 23.63583108880382313490570751060979774857061942225\
801438741289654422791915314615`62.79906237385391*I)*ep^3 - 
   (59.4224627171889301633640423093322239413603025002215836394993085897412625\
9471005`62.33247717970139 - 22.2558742186555072229624368264417240054020217518\
4022029951562253947816884720349`61.86085458005158*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s25, s34, s14] -> 
  -1 - 
   (
     1.11400698768174000762310750469203863031983532321334497230876513146`63.1\
3821795504975 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (21.973738538816616445692776326873850097206109\
88098782671799996506297306882033096`63.46974665840603 - 
     9.9005600601484240621432175345172245427065021276585048097370526043930012\
5867176`63.01325798384297*I)*ep^2 + (57.4989899561764024453355542093686161356\
12886974329967815421076539718081966744`62.51973930492287 + 
     61.137087229776437577251296559735517673041326035409892994511073211540223\
28559879`62.673807746669716*I)*ep^3 - (65.26238850069828871143544482306868009\
082630959702576616259825131743033011599214`60.274498208977256 - 
     214.23391336890110553510513809895483320678473024248781535225880353734420\
682619056`60.88223041732171*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s23, s45, s14] -> 
  -1.4526523554232284193743284204747528898981651369089093724886122414351`63.9\
94733253897664*ep - (6.570067937300636836446133827277416689766346542515509638\
60346798179720086430835`63.76121006746104 + 6.0848559573566981932168610305212\
3581317267938200489096776883817662196400358808`63.693703258233676*I)*ep^2 - 
   (1.74424617375269677948313355881009198144553831676761269017923051644485897\
881477`62.31989454926383 + 36.17466576769618509311349001209992600550806269671\
839208311142649551924857732897`63.70110074251261*I)*ep^3 + 
   (80.6096163921137936531213390836018188756111427824374663752928251696700853\
8294228`63.01857399362978 - 67.0987022603838683665814241371759401014434917951\
2340577433673992208629578322404`62.80760798496063*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s23, s45, s14] -> 
  -1 - (4.5769390859258629624717327392485597749062033761463284256449631850467\
9999999998`63.99776341739745 + 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (7.24529843469079333327047366638305585005589830531323845296993198509459851\
316703`63.04626990142129 - 29.50545469061897127616683153369473342135155881262\
553095690817320580686990787672`63.69733394376207*I)*ep^2 + 
   (76.2299227805379099572585829711635297656805822592869210329053552338784453\
6497826`63.11057412172277 - 35.4774528740736603155351135255405876709656600466\
1700275793825801780305696285977`62.81981888169475*I)*ep^3 + 
   (167.239241795039800397722536105560372198878123826021996997378465310017880\
633593`60.646489127628996 + 83.1221361635208408140888085458693054304713237484\
1193870338669830006630391803586`60.39800452926344*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s15, s34, s24] -> 
  -2.619377607168683875224079740681230605855440361754486022632487332024999999\
99999`63.94253167784446*ep - (14.54078342132086814780594835724445088488366532\
499151707087079672700976580962259`63.67388546412916 + 
     10.972023263544998127696113913658914410502825342482323165747037440130888\
10489914`63.64150168218048*I)*ep^2 - (17.179599446468926371272226430663260245\
19964441427444610034999094197800580592059`62.76190362401747 + 
     75.875657713211313258158837749050889015556320046714678467640364690585703\
83661187`63.25396293755387*I)*ep^3 + (125.92341692477069783923009061138378933\
340006251180164863354571669748537274227151`61.14016174580687 - 
     196.07699814014347259637179274422089727815922814439716120252241867247527\
003320255`61.49497054376177*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s15, s34, s24] -> 
  -1 - (6.1525463540243200482684086751394271749859519354850513449945051884999\
9999999999`63.96645104597707 + 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep - 
   (2.34308211304987757347294478159779598591160811316626543543279617950798689\
906912`62.447564091122594 + 39.4800062160020612473569038434194302590556809071\
9059749683210438159725483897816`63.67408273777811*I)*ep^2 + 
   (74.0980067418734250385026346984315794275639323382289654462637461164866447\
0468757`62.91700402054379 - 96.6502825767211151853722671323492567578300725113\
4458155725892861851307910294169`63.024269494755494*I)*ep^3 + 
   (287.635227829631494186445435976155824919989681656485460680681452474084602\
65998072`60.11606226868526 - 60.191928615632968862527929677859179720131004252\
18528576620801250892122782846358`59.573331109908025*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s13, s45, s24] -> 
  1.3841608027934524676245181210406613090077340119704532863447863704`63.29649\
161534202*ep + (5.99042061477839679888126839296495833732795585306021924710845\
594976964999090797`62.780553571974934 + 
     5.7979592125904811083020121394843955065110024902559385311876165432515951\
93627`62.99546161967803*I)*ep^2 - (1.4868530029731338146988772754956688712016\
6358781310627452159505639293159401432`61.03931093366798 - 
     32.745154337757943603455902783202248577516851998058191910421331697166861\
6883171`62.75334905053821*I)*ep^3 - (68.9033031574717802304337711191678183442\
0666960414443183542164664412899954322342`61.98916024821656 - 
     56.691251796656472062438728132764018940584215552731745557696697650269436\
85081621`61.88672988609407*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s13, s45, s24] -> 
  -1 - 
   (
     0.7945215416369551131399373505613408430316711776405115472004317026`62.82\
2202283843666 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (23.678589727174359176468942111025966743721784\
53613815622530618013774981802978342`63.14886952304198 - 
     10.266871657923618778454090478875602329308739923315120314519683679654395\
1296833`62.865918815287806*I)*ep^2 + (66.548474326637089560626683943087424783\
64600895304365909099923019678025589007667`62.21303662423332 + 
     74.622344714765817368225118371200896221415035383456401150135173222531729\
56214038`62.64685198311439*I)*ep^3 - (60.485145949886028844100530408948648963\
81602379350262890017992708646687981782281`60.934994552064815 - 
     295.86580252132113660117601539175835445332339853191691637329354212430186\
521826256`61.67278617931875*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s24, s35, s15] -> 
  2.6193776071686838752240797406812306058554403617544860226324873320249999999\
9999`63.94253167784446*ep + (3.8538139846311525228935980377504517504467445793\
6752103406044010825812462889841`63.871421603450564 + 
     10.972023263544998127696113913658914410502825342482323165747037440130888\
10489914`63.64150168218048*I)*ep^2 - (26.066085419755232536330783256839383840\
18122015876005425278121535792696313540982`62.93265218790377 - 
     29.843261592240061552220042743973454193832927833024879620379831591204339\
07976303`63.14656062447062*I)*ep^3 - (91.370436497491961394861298041321131352\
54511612616582545217555921087240972335821`62.69703438429105 + 
     35.980233540601936505329539563856685895546662796384662321465286831673625\
20754953`62.230687593201004*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s24, s35, s15] -> 
  -1 + (3.0233419612056264885138185713543068186461254810235845862276559537999\
9999999999`63.83156309075255 - 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (24.1174117662804970896186662194254074121342688731538845313184606711613294\
6525552`63.66126704676479 + 13.2996481776801774645923010474626048692350496670\
4960905285146563886336737171575`63.4745062625853*I)*ep^2 - 
   (15.5150593721901822508848126290432005259536345998615699727729229815034991\
1428441`62.210207551363034 - 94.279839720593031503350340448765185297923183654\
03460010953927144689729793875476`63.0776675269529*I)*ep^3 - 
   (211.667124245368906998472116100522555348115176048581309776964972101039863\
24821866`61.13374334355128 - 48.297552286914451759693060115252404798175482009\
38798313416653411600487723876467`60.572696425104596*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s23, s45, s15] -> 
  -0.1764329468536202404265992509142541466536864554731267220270802465151`63.9\
58427296440846*ep - (0.627874693986117220996636840041162699698800536617250439\
95666690725145555814657`63.77965744650168 + 0.7390405995820423638301358953671\
9789995776842562552490599547222446969986502963`63.657397300776864*I)*ep^2 + 
   (0.52807501864495385210966320772040367468502103772233321477218874170407128\
148392`61.8153808905559 - 3.7029944905645710349921068988210693507144710333254\
0658641226189293121488628026`62.92570593914632*I)*ep^3 + 
   (10.2946657326080383593500087040041480849726953463766970501019973217132706\
9935446`62.14215794439786 - 3.81498479929354515641850981516721292208510109251\
034661598861145035319263963804`61.508598416688535*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s23, s45, s15] -> 
  -1 - 
   (
     2.8753132078330520572080938465012281172468984675652848916962538584868`63\
.99644520079133 + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep + (15.5200407024398277239205615252929108558823\
959356707074529467017806281001211486`63.488159494084975 - 
     18.813823975069659617393381263386657594921736899866798833361441301502341\
63075985`63.69640693275419*I)*ep^2 + (66.290326899973466331850343846132996642\
61478150068966735260277386819397189880249`63.21108084662605 + 
     17.287940981597456796848334864173299644206844482033059783760553205555951\
31195469`62.64884259127274*I)*ep^3 + (35.920841111151386111654253986124574600\
44203469195713337333391374448308012233912`59.987049724562006 + 
     158.78330279568637293486969210718939309681684462140501391165746935850285\
155155392`60.69439626289516*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s14, s35, s25] -> 
  -1.159526917588251155259896137154310802644147097449293756881817710755`63.45\
33487496326*ep - (4.051317491994528295547804941765071945828189105458736374720\
67420437271703391776`63.100070037090816 + 4.857014994579823259056311021068959\
80324611321357488689835142330110070566433336`63.15231875396862*I)*ep^2 + 
   (3.92821982481096551634355455874651027713242675587367136006948842760543543\
394601`61.906269435983575 - 23.0614275154814698812605594763442394697265925861\
7181204713938365351124951252823`62.73640763030088*I)*ep^3 + 
   (50.7588466354641432059271717573405040569132417179043719274861298289761375\
4296705`60.852226804586905 - 28.332246385020947567647321552014266689903706566\
88345755899837293802232985973673`60.65979128689412*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s14, s35, s25] -> 
  -1 - 
   (
     2.01519740513695355213148259909308172601999113124812178645808410324`63.5\
3254139557147 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (15.969206014313759101877141494689047395190656\
59119216519254685194671016225686657`63.33429751570164 - 
     16.211635536536152936450942608782650184927409573139830531977310751349090\
40603076`63.37000242871913*I)*ep^2 + (60.913446854877205344401099654460010244\
1250346578347788221090756423336220921234`62.69800483980405 + 
     25.201296005433893282078395015977585135807812136096588961678844545305019\
33453731`62.433153091534514*I)*ep^3 + (33.54147235300239127115781717975506082\
796393270569944706321107408173569502233892`59.515223160641554 + 
     157.20114988454664780912889195213839531838517526379214184686910278413801\
51601078`60.218070143594566*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s13, s45, s25] -> 
  1.5677920838042770086409725550070823689745485948398629016339239967499999999\
9999`63.362149366116604*ep + (6.594377035783884913855396469675080928182127800\
26524556733013500792685185744824`62.84264760305363 + 
     6.5671521237810001475550898969203122005528036627840087368098647301295134\
9563434`63.06111937045262*I)*ep^2 - (2.61689565428695155627841545545547927256\
851040109431365703759061881820232542364`61.21863510798046 - 
     36.153579337036390758262998503785452290953108861774051277296192043589914\
29666584`62.68744351023267*I)*ep^3 - (78.478266447857884025026287982144368678\
875014112094777293960073161846050518169`62.01730539143583 - 
     58.070160057936300148141957217405996039502828168303851781629395189265319\
95007367`61.86838571175335*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s13, s45, s25] -> 
  -1 - 
   (
     0.5496798336225223917846647719394460964092517338146320601482482008`62.67\
118583147996 + 6.283185307179586476925286766559005768394338798750211641949889\
18461563281257241`64.*I)*ep + (24.4203009042829030540815098392118028636165577\
9887296601874323340623648610933136`63.175972159890875 - 
     8.7284858355425806999479349640037689412251375782589799032751873058985585\
2566861`62.80508418718981*I)*ep^2 + (62.9346487867994664539701263944589971894\
0901022971137904401162977611819838180133`62.16243752260041 + 
     79.898029114369632245773855244309654660234055548107383440805621611795392\
02731548`62.59561155075826*I)*ep^3 - (80.059037548328188497706907327951415788\
54570471139355440906914451339766878295512`60.95305577599482 - 
     292.00970221101879833832155432881044131076809718738498560788880682424483\
537025735`61.68032513935013*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s45, s12, s13] -> 
  (
     -2.20878127652174050400501708212563115129644991725481390650286076925`63.\
55394602427928 + 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep - (18.81741294893551973641433063372056691207257\
253194284438708382078738317867608845`63.30058415613212 - 
     10.951514025165681949274732851420911722184666312193661158733729705354282\
48594666`63.23389520863787*I)*ep^2 - (35.839100751053457090472064702452093335\
9839933431405173068713927476478427436739`62.715656011356025 + 
     32.484279904766173218418928628139695381057598507176191716939459606310540\
26361628`62.64302483918048*I)*ep^3 + (65.329592254727030765665454446770629302\
38380233509475286275602904917435286123505`61.00298063979733 - 
     184.17694731163480409644476512430600289637295836571736649848981876450291\
51549492`61.57631515875914*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s45, s12, s13] -> 
  -1 - 2.38599393252835285811886333035205203780944853322558666589724863577999\
999999999`63.43396573388456*ep - (4.52809258220409240947493842227635581566249\
364163000767843156776107424921141986`62.74118090812172 - 
     1.9460546804031138279724805391137027363109056430411762665572865526324814\
6846144`62.62760713475266*I)*ep^2 - (26.4327336825018100518150076675476021098\
8217145066899464971041230803041061442366`62.437651478494914 - 
     2.6324837690176560408925821266405248750714553503174451309284276630129670\
8845782`61.409334971647205*I)*ep^3 - (75.532731490278188518636434487951100861\
55675476284047203744097648992007337302652`59.54095168142135 + 
     16.257656087455120829700843617080947771366710032140046320893088015358120\
48094879`58.94691614857016*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s35, s12, s14] -> 
  (
     -1.10964309788591713374490371176040442908839536917969661177048384242`63.\
78669320842162 + 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep - (14.30207452273069404651493602240526817928592\
385610657131588836526384354055591122`63.64772422770113 - 
     5.5310677729632353518376205321921598738585780553778662969663436568039009\
6667122`63.485434349410696*I)*ep^2 - (19.043711606393437651251837714515864284\
17394327443550141215907286928046590416027`62.80374417102689 + 
     25.692501743890496800394225793298355347837730114967308886442272278419679\
7965726`62.846025887195346*I)*ep^3 + (43.912061625458253451891090452025916398\
62147690071971069062285028049543442816484`60.58533872337708 - 
     73.877265052716685992241267830763532912452166845082883120209056150109285\
83225135`60.81077661047614*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s35, s12, s14] -> 
  -1 - 0.92047636101392169777204550319841640819870913579209693958741273333999\
999999999`63.490249133327545*ep - (4.4626023874852016899273179286218171862384\
2934418566560088446998395570100376138`63.441692647869424 - 
     3.6772372196896193664189561297463626422751230961154453347288499116022752\
6432628`63.69897000433601*I)*ep^2 - (20.4180259766843620172330343441582747943\
1056695216302480754135864296513281611448`62.47543042704681 - 
     0.9136696738449378870651205276540549977344061135555524879417525874322067\
8422452`61.131201469105314*I)*ep^3 - (13.219870802881113129548707895926069362\
57871738704718822297858755742997191931379`59.090365080597635 + 
     21.208654633299059462348399129247212127785138387161111401695643414133345\
54559053`59.38012046954503*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s34, s12, s15] -> 
  (
     1.809737332768783197341336411307933597669260651128590941842694345175`63.\
91909391578227 + 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep - (14.66418751102445047084552606541696290335631\
083752680734745110422437090349568669`63.67349619321874 - 
     8.2684336289021449991704299294440681781010106388890440237830655121036032\
8343698`63.54520982634145*I)*ep^2 - (28.2259243792198219674585382139288078503\
8732311649483801200262768670899664603569`62.945419992051455 + 
     39.350213565551783070693683783327159940311690580741835111515678659959164\
4166766`63.024316289639096*I)*ep^3 + (74.378186031286936180943449482575489883\
38142733772685606221448272728652538940788`60.856464083669024 - 
     98.706969912056035508080065640857801335699704193807849144923431694688732\
92778265`61.05210785795144*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s34, s12, s15] -> 
  -1 + 
   2.97203087985901207700960799422603429414483222461895313189682485012`63.933\
205912359405*ep - (5.47933664581672627227601422193810157855526269569310515174\
686360034032545916043`63.5239156438618 - 13.838167107072549792273363162634833\
31436462260096540616594711108249240041655176`63.69897000433601*I)*ep^2 - 
   (43.9527356252213597944471841301989715342434388566065160083982582588704210\
3024026`62.83169820570875 + 9.87010815444750644362406267013022367755595616738\
344292009916221538468656205944`62.294859895725594*I)*ep^3 + 
   (27.5525184922339518577339625360862081913485346113173983695476094477078471\
8077076`60.76226451697398 - 103.842952092319451082922259061813803997495838091\
60392968793364905222240187012498`61.371512499315585*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s45, s12, s23] -> 
  (1.971190080294016079270180030510514910220410911943252124501493179690099999\
99999`63.99611253562255 + 4.7123889803846898576939650749192543262957540990626\
5873146241688846172460942931`64.*I)*ep - 
   (14.9405274325287153578489998220509292161870920779797889058668285986559606\
10109`63.64078212824912 - 8.3884072950269274858763506126958367623591023033474\
3357138774302529376502713276`63.54706576550415*I)*ep^2 - 
   (27.9319185730507830034896672017138153244742898041775907492897506988348756\
7853478`62.53064961072328 + 40.0167741443689297370981263295491113954156030125\
7898541519293978721970602846013`62.78463232585347*I)*ep^3 + 
   (79.2867201522346278301613387868830129599855990019684758140165482160013862\
3014236`61.55429549560496 - 97.3888269143072695175395751916807376566605565288\
9246962442384532491646597429008`61.63418331300875*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s45, s12, s23] -> 
  -1 + 3.18730120989265591958139948649614271087969923903850137544188996280679\
999999999`63.996791879364665*ep - (5.8452628697106815854419292633424261097650\
0338874453510415167181917411839684592`63.46472788579015 - 
     14.628447372382377911739857606303069819794665464953111104379216123626825\
36508496`63.69897000433602*I)*ep^2 - (45.026419742907499862038312506880781434\
42497327988043682747224611908529904276947`62.9469305535771 + 
     11.492905007394012329086290122685385040355327147413030621017808533276817\
56024647`62.3993437472847*I)*ep^3 + (33.2795931398661405729236915449999149141\
970164774183645836257008727023229191913`59.745646329003684 - 
     108.04550346871919214082509808259940643333812790902889024216313651833650\
80968292`60.337268683418394*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s35, s12, s24] -> 
  (
     -2.452801296484992830021254282881136291699357049498399983941439179525`63\
.89045057889945 + 4.712388980384689857693965074919254326295754099062658731462\
41688846172460942931`64.*I)*ep - (18.1935638114870368863726409354701527802459\
5444705357495006017413169122223417469`63.63770998778152 - 
     8.0849458251613451338369416759659550585531655421388391033998706434414133\
8529708`63.51025302243252*I)*ep^2 - (30.0688824795553225990773391791953489782\
1084534307199193735150790289234049257956`62.38102261933324 + 
     22.335668649460859260612965151655863941364483840037389367011522853125852\
97947065`62.26309877383447*I)*ep^3 + (38.244588813185782405732370363679593223\
74569615239621360934054258794175287671453`61.33814515649802 - 
     96.274378167865162293862928552351890047137928363611593655216048588370068\
85745564`61.72991586311926*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s35, s12, s24] -> 
  -1 - 2.71135395914602262614051293135939222501332470955036810248201984947999\
999999999`63.75487069021621*ep - (6.99120806172989145783511521016459859008623\
492709086234160541611795414220781799`63.44754120244984 - 
     1.6783037671340430363396916016205280163495051327359513088727779563865285\
9697068`63.485545211802304*I)*ep^2 - (23.125739579048499835517380315739157029\
04265773343254034522970874223641093811531`62.512619625000475 - 
     1.7241813073350620945712304075206230056460183624394236690592298403413432\
7571594`61.394349492598884*I)*ep^3 - (38.326772807262621018553123782164552304\
52862799294734154210817485324222627613828`60.0786555883941 + 
     9.3477821227853338709544278263750312310265327861481182434126031213657393\
0677261`59.52766192515919*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s34, s12, s25] -> 
  (
     -0.6260089933890761368662888954068759482193651277564854655006553605`63.1\
32307874986864 + 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep - (14.19050662792478731003772621623169354568064\
428974311843215005332235144819413776`63.353606221106936 - 
     8.3635943537149194256768207527164260977422443853677361464753451486244532\
7738757`63.22658856882285*I)*ep^2 - (28.5390530310909585125711071891484978852\
0882507881723296227702347081991548559723`62.32496459228866 + 
     35.943440081878873570985006572012318546211581155901331962558960096854444\
69321885`62.41360457717652*I)*ep^3 + (48.129598813157398097527794888706074653\
56931052827540394122865454899430517655932`61.15569226267434 - 
     140.93237567697096468418044047749492211489749552532244863476376683167549\
724050498`61.70001917363641*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s34, s12, s25] -> 
  -1 - 
   0.27563088835146703526722574806037843370666881389448207789430809078`62.613\
358697007634*ep - (2.49001932231916908500048689233715543309861487754005942245\
68094114879589052489`62.68991973859377 - 4.7698126597288479244822996099609648\
7311918134378100904906553631838974758668985`63.06996457382105*I)*ep^2 - 
   (29.3463251754129750068608204802592427269057450406120063679463191653073661\
4896505`62.51222938019484 - 2.14551032921964683822245619477192975875936552918\
981861339463480687943217787745`61.37449534408168*I)*ep^3 - 
   (38.0038999337374986317732836427268217302314179606862585794973137870682314\
6979592`60.14471480560969 + 41.1566381026029025408474213987458268585855609257\
0786545152276962510136550751936`60.232402250993815*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s45, s23, s12] -> 
  2.399337786146644662895340718323259064220850912536460853825034439765`64.*
    ep + (2.24880323592814754498518248661252518557080152282352252368591364308\
468161590964`63.79455882361258 + 5.025161308292464837740588638795860443251356\
47712684321728525038473217739803852`63.69897000433602*I)*ep^2 - 
   (9.30788129144153917709277182749787066447333713267048162746912421195111531\
538267`62.0404612116738 + 6.8881019584026316923950859688195810497459586430330\
4879517243407221088068491683`61.95821747355351*I)*ep^3 + 
   (17.0204689368270268572648684055775250296083131182000060460986078498479480\
3866561`60.399929509348894 - 7.6427692977056339491768102972045054279351426781\
6964461344310887281682752822524`60.1046132990808*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s45, s23, s12] -> 
  -1 + 3.18730120989265591958139948649614271087969923903850137544188996280679\
999999999`63.996791879364665*ep + (2.5771525239342580278190074318953731867611\
484605257103490796080789901474309408`63.61187842048241 + 
     4.8761491241274593039132858687676899399315551549843703681264053745422751\
2169498`63.69897000433601*I)*ep^2 + (8.29896084617890504096474165012750477149\
69618351674974339846525317702188359527`62.18870541486982 - 
     23.696480276517775630594393078819874250021301131249217684554526356038838\
47616138`62.64160569333732*I)*ep^3 + (75.699333441946635573074342178908649690\
8097779961172960596224211225147518124486`59.49316254441102 + 
     16.597595326859720987046233442717213838671985869777978593858098442647697\
82666019`58.922000055504924*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s35, s24, s12] -> 
  0.77115696338993986925458539652709261481020976832242149004166965909`64.*
    ep + (2.90830542479548523010079154058700125994858321986172041682867624104\
797876674744`63.742493640628894 + 1.61510736730029882010850455132388931081218\
676467720460169736269993726802307929`63.69897000433602*I)*ep^2 + 
   (3.50557610041129508052102065584298628292804884855011932997372570153633547\
543525`61.428442278726415 + 0.80365236173365867427003558388563570323511152141\
426962052044275675407994539115`60.8024591062771*I)*ep^3 + 
   (2.43194469843713347012512285236712427466591271313328438727598354668503707\
797986`59.891160110760026 + 1.11528376234019103623793403771780739949685544854\
741999968309494508224408406414`59.56643769400422*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s35, s24, s12] -> 
  -1 - 2.71135395914602262614051293135939222501332470955036810248201984947999\
999999999`63.75487069021621*ep - (1.57876193688991367506651496554281494874820\
328220572750352381707656388721223439`62.88276469008583 - 
     0.5594345890446810121132305338735093387831683775786504362909259854621761\
9899023`63.485545211802304*I)*ep^2 + (15.829190535215403428593545437210211472\
11225331568226469484001186571407797165121`62.18497735829158 - 
     1.8632073356298426556892742828638490168641945010330972077542195753862101\
9643393`61.25084559167953*I)*ep^3 + (54.6787984423837632965858824246259043457\
3689745898412103533795585623123768054793`59.97307077907209 + 
     4.5565076417934739347149699539678066863434856232431657956033427670493260\
805466`59.04490901145141*I)*ep^4, MI["OneMassDoubleBox", 1, s34, s25, s12] -> 
  2.4143179854750320213930963500349318983233871071949263931933158517650000000\
0001`64.*ep + (7.862100884793289042759991581780228626949822528568591204603084\
83521311760179063`63.724200340570256 + 5.056535764398713157786809775569800285\
98745433783573477410097201259300910208592`63.698970004336026*I)*ep^2 + 
   (2.47974066804097455044563973764094038583844482107367952688921085766659068\
341706`61.18893322726225 + 4.481286198104504341526185297218045787300810617301\
05820996441649938052695766528`61.39036333214922*I)*ep^3 - 
   (19.7104320444903871658502826523008412485605862689035900474101115580822235\
5198514`60.61400103017807 - 7.72950460770092019335063370922252870243524379573\
972466678711243165001390569375`60.23973085685994*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s34, s25, s12] -> 
  -1 - 
   0.27563088835146703526722574806037843370666881389448207789430809078`62.613\
358697007634*ep + (7.11001920630195661855698654301545603095961386715162387828\
955201981633781107621`63.218829324458866 + 1.58993755324294930816076653665365\
495770639378126033634968851210612991586222995`63.06996457382106*I)*ep^2 + 
   (31.0001956776751551423536375475889878172827656562310877341417979051207909\
6510004`62.389169646282504 - 4.0861553857265694507763893841931205752623468174\
2562536889660924068688194192822`61.5046811482107*I)*ep^3 + 
   (62.4152990871927368951272161848758551167904505047722807733596439871179689\
9537954`60.86782875332486 + 7.65715989473595036111089111726150780807863374796\
337477431369325199419681868693`60.019981296186096*I)*ep^4, 
 MI["FivePointDoubleBox", 1, s12, s15, s45, s23, s34] -> 
  3/2 + (1.542029286321336254676478159668408223791120283914954766780900773778\
2`63.795102714213776 + 7.8539816339744830961566084581987572104929234984377645\
5243736148076954101571551`64.*I)*ep - (22.97079362509092908637117452938649766\
262913608394032283458772544567393564992173`63.711490023258634 - 
     9.2325002931953414091448672795084061654263018639981379303488075323397047\
8083977`63.521107326972*I)*ep^2 - (34.582812353672720394056791184004087178988\
78934358430763388086482978586048658642`62.53570939719329 + 
     46.406168622256633332513499946986487566144503192550575824303249246392494\
0134127`62.740873288514344*I)*ep^3 + (50.802505134733158911537818157438998523\
85685884045494940349842147326623716031986`59.21134344247157 - 
     99.036186740447451459947820133614239696487563532162320722450043849952255\
83609234`59.62820157366672*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s15, s45, s23, s34] -> 
  -9/4 + (0.56301481719640329592613099666186937336836081163511544525148919161\
029999999998`63.0871722810817 - 4.7123889803846898576939650749192543262957540\
9906265873146241688846172460942931`64.*I)*ep + 
   (10.4923865244928813053004241806159708770498563096948164782059358022232751\
304814`63.72475142465081 + 13.89936136767981104400139424132529095296073319814\
084993070090676391970413941103`63.64729630615305*I)*ep^2 - 
   (43.8589894113120134475660166324653858866427473953645594911963093748209239\
4570208`62.70601266567989 - 25.0948899031711147703692286350533058557457842167\
597102053275400865680459755594`62.59642519825629*I)*ep^3 - 
   (35.7342044242135054816785763627289466990122687683233084878731043977821924\
131144`58.77683295602995 + 152.3410774076435140133389050689755662522714674652\
8461881668974657030720647272421`59.498804538012685*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s15, s45, s23, s34] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s14, s45, s23, s35] -> 
  3/2 - (1.377351144333364076409761963399929802966535736393332786832277413816\
8`63.81584929523222 - 7.85398163397448309615660845819875721049292349843776455\
243736148076954101571551`64.*I)*ep - (25.200706773629177636261897309850060218\
67428015428829114968769559622102506018352`63.72043053536897 - 
     0.7650587203762327209328614187680139386850522766231705710002565565979338\
2065187`62.84723267223193*I)*ep^2 - (5.21565187669190326727159665728492600268\
524115786281652215220984320725878849589`61.62022433948712 + 
     46.853776718029760767789961381358740964476363733388929311146077451629105\
63440347`62.55710894848996*I)*ep^3 + (90.710661720170432258983934214661488460\
9095371836587859587954523827984148126808`60.473958228671336 - 
     34.551759061488899978921190167762736889243534217770022443715971934439782\
90075543`60.124849440111824*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s14, s45, s23, s35] -> 
  -9/4 + (3.48239524785110362701237111973020740012601683194340299886466737920\
529999999998`63.91458300961933 - 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (9.56972563445317436115607503340643016289436511988974718771474889586091966\
738191`63.64111188443163 + 11.17200192082171226691452879379851791187450998174\
262367115003486548453937520036`63.482686575154894*I)*ep^2 - 
   (37.5518140876720265818958068796504437679016619425238943480048763944248362\
7396205`62.415924524282346 + 16.650360609507999263404694416147554456618978815\
36428981308958003991841525833989`62.08831920852255*I)*ep^3 + 
   (63.9205072079746778604142851505678813034648379850142907317820281248200118\
4464284`59.62545929059359 - 172.125127936517488587789818019065866977575757174\
01102639818240789750703518984182`60.20327186978896*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s14, s45, s23, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s15, s35, s24, s34] -> 
  3/2 + (5.269776691684408408877383481795721227136622706885105092993657545164\
99999999999`63.92944156465249 + 7.8539816339744830961566084581987572104929234\
9843776455243736148076954101571551`64.*I)*ep - 
   (12.0526363359869598472094926824542782287535427554518632860363229105842973\
6613788`63.263144525053676 - 22.756885344503606449007059583378937413305329762\
01814863458650060551067184625962`63.66668307034052*I)*ep^2 - 
   (52.1760739211013541041658017600016517440680202351589595890535239594189438\
949211`62.51156475589746 + 6.140540847805179144941315996317069931761672293407\
88084449428813810284545958761`61.60940292481416*I)*ep^3 - 
   (62.4278747922607115900822705702226617479535188971440344844021563004289279\
7257001`59.88081313343773 + 94.8396173524017263977189673297291383707323229901\
9470183007758009329349416670143`60.16835027024449*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s15, s35, s24, s34] -> 
  -9/4 - (9.45259766762721384466666129992075133356966078426176215251057832468\
499999999998`63.91996257944367 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep - 
   (15.2260364439622719002483842588809696570028674391849249204311313670951908\
8819638`63.43243243842309 + 15.7107174381684722945201752294742098474661007212\
8200065617170419593628503585088`63.554944844599*I)*ep^2 - 
   (3.23091084798633884700828827810119305764310113163610462820754885208165392\
285417`61.36024782764495 + 20.75594061922652880728546980990400125082883199726\
719522038564342517048867414288`62.03315729914344*I)*ep^3 + 
   (79.9193621869535522834515425343249287599341625834192834184589641665387027\
125955`60.01911218680695 + 14.36339403165005717223882988887422495745482386770\
069361302293177806539690032411`59.399670288852505*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s15, s35, s24, s34] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s14, s34, s25, s35] -> 
  3/2 + 
   (
     2.10555455301527535643587078010548845375654724275093805232829585577`63.5\
76138796200794 + 7.8539816339744830961566084581987572104929234984377645524373\
6148076954101571551`64.*I)*ep - (22.38422849217517919679300575843134590788569\
230304516178226113027164646907300262`63.40405570067929 - 
     18.342101726294270804803514408134159205026363341068799587627747826866985\
41559819`63.65925757152982*I)*ep^2 - (65.899093277281961549129349486612555829\
0824963912808550817121551954719938802558`62.54870542568927 + 
     5.6604474491174524028654085222361512173270777191683429980903576688284841\
4809695`61.49054173434175*I)*ep^3 - (94.3743463298615357850482475239447467384\
0595689544412994615670894616859279131264`60.06807564615753 + 
     82.448472492446104311766097076776805920284692599736146804419486246486156\
99562304`60.03487962532063*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s14, s34, s25, s35] -> 
  -9/4 - (4.33916237185494773839254692144531084339838367647274084987834106536\
499999999999`63.554949901389804 + 4.71238898038468985769396507491925432629575\
409906265873146241688846172460942931`64.*I)*ep + 
   (3.25056023431931307827536338122430531835700246528729797998359063875846881\
361203`62.60723983703059 - 11.78185319274584158295404681104090563446790379836\
621960809042226006335194156446`63.18350105299272*I)*ep^2 + 
   (24.6165866602876508164399194982202047577726624819880064637077622137223165\
9237398`62.11204188350716 - 31.6675114651039075603218349097566413459797003754\
0821785169601501912927203812583`62.16246651027202*I)*ep^3 + 
   (133.325714445075833501786574308486722716147351627360360855235383389413524\
4153583`60.02080015734382 - 82.2544649792942950101823210456274942934067203616\
9387928070094339662952637107616`59.89092718143688*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s14, s34, s25, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s13, s35, s24, s45] -> 
  3/2 + (1.251258082393884707531029988362156478170912138501700244648102430739\
99999999999`63.08925913931141 + 7.8539816339744830961566084581987572104929234\
9843776455243736148076954101571551`64.*I)*ep - 
   (26.7470408000606440532755135591124814607216221643594136356826245367259477\
7060312`63.41659774370803 - 12.8467916556124098120896573971113285982605656304\
1462371842831349729407272285101`63.301331051069745*I)*ep^2 - 
   (37.8466255045249831296735743359553763626795270579901678083967369598947202\
1281317`62.126641975549205 + 37.912477630355378427262570231692131495255833966\
87977048724651151463991220699907`62.31396393263163*I)*ep^3 + 
   (129.830725677443825906674464825883253048130324209952432362602454353949809\
20998751`60.26072426011823 - 73.730016866359746584373571781154494034958941550\
86625729976169237156210252804745`60.1280965260549*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s13, s35, s24, s45] -> 
  -9/4 - (5.43407905833669014332030780648718658460395021587835730416502321025\
999999999998`63.54890273450027 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (3.54974082059906747670831466290593172616528373956878462866830546289624458\
703204`62.53366974441959 - 20.16304565678598157779849851831276112269120684571\
861309499147797220171873979792`63.48058996189375*I)*ep^2 + 
   (49.5626227800480352764816597200204430575712227274835676415690191943538155\
5096192`62.15969985736579 - 68.7248969651363631870507175228296352420325204361\
4227093255506303739381855707962`62.50212248555342*I)*ep^3 + 
   (230.045008149109095356994586784524560370175138866735547321390792442848137\
77849212`60.54961224874864 - 145.41375714629736230235524816446724236933882121\
057943027598307337213934642416418`60.43955357401799*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s13, s35, s24, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s13, s34, s25, s45] -> 
  3/2 + 
   (
     1.00641637437945198617575740974026173154849269467582075759591892894`63.0\
0525454969148 + 7.85398163397448309615660845819875721049292349843776455243736\
148076954101571551`64.*I)*ep - (29.030188476391626560002605336777765161100050\
0068348049137145316436726677529816`63.36045379563437 - 
     16.899449610222182856098118082606942616722848796840242030818111694392157\
25237748`63.36876572656026*I)*ep^2 - (68.063019640482568841827848390738102107\
03875315240607704200788440229163852692127`62.321908674496825 + 
     24.799991909773133058000744176209644753918436838352837189668653867129320\
37589024`61.963179353463076*I)*ep^3 + (18.43098045115256089331218708142723635\
924288284598964022369680703045069667080124`59.28942406985989 - 
     126.04658139484137316827390254557923942400017230765478265555359710434213\
269920843`60.207585833599644*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s13, s34, s25, s45] -> 
  -9/4 - (3.24002419321912436813243355108008412119032912839762355514596413853\
499999999999`63.29447934169687 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (10.4979288284793397570974858548898972694218074796732688830848521138465423\
8896693`62.88510758923289 - 13.5068219645052520891455046523526838686067867064\
0460578735932413789362088130082`63.15438586518892*I)*ep^2 + 
   (40.7994616254703641295507555599330452623525070682119496545291795413862744\
0127183`62.02247227821281 - 50.4728596625461712404319777620409474599547012570\
8357625167172369245302171959139`62.23616532820245*I)*ep^3 + 
   (180.255507036342144738555042190841190642050942916822832872644706811043440\
00918177`60.27013452149883 - 162.11360240975242225239083710576298854134929274\
2828350497115319092644727551582`60.324016043865406*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s13, s34, s25, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s13, s12, s25, s34, s45] -> 
  3/2 + 
   (
     7.851936154307992415187968549945910826451507240652631404141537129965`64. \
+ 6.2831853071795864769252867665590057683943387987502116419498891846156328125\
7241`64.*I)*ep + (2.533124281042603381326591269597654928348135324299531126897\
17069721519015182376`62.46316076097213 + 39.133112512725125067155832197448528\
70306986232340952096469873492316794245081729`63.59702410607409*I)*ep^2 - 
   (92.7779110939436392644818261002417509258711952635360377004312105950303411\
126767`62.84896909813112 - 91.23642172238323869169015981559957897470844149026\
950037725503128777674050289825`62.6591166736921*I)*ep^3 - 
   (376.354952962154552526919350219764077551204882212182170017139589600603506\
76678091`60.683163725070614 - 15.81223576772983113771035469558177889911942841\
745107351336296971999833355044574`59.36241067677753*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s13, s12, s25, s34, s45] -> 
  -9/4 - (9.95222634499959015446799357035036075934747027695423121379913311456\
499999999999`63.81623930051756 + 14.13716694115406957308189522475776297888726\
229718797619438725066538517382828793`64.*I)*ep + 
   (27.2944478167453466312519191148850457045039687936360474370857487451456466\
9412492`63.13726483641618 - 68.3337777907292723741641084476717860995765098859\
8428282484070390998331536613677`63.58097491996163*I)*ep^2 + 
   (249.917456692307443496421618693001123439126988046408652741959782065949738\
34971946`63.07892557635307 - 29.380966773832323833282823154351914643193184493\
14406903027647248980252239794395`62.08640902604055*I)*ep^3 + 
   (537.009014685554004679782912694385919686002059106438785904771296575777549\
54551602`60.66699564222528 + 660.40209543844661149792833761788652299870945140\
390565484351931850033275833096784`60.827737277547904*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s13, s12, s25, s34, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s13, s12, s24, s35, s45] -> 
  3/2 + 
   (
     5.661054791527869545669953945268791781767270788822624866606008873065`64. \
+ 6.2831853071795864769252867665590057683943387987502116419498891846156328125\
7241`64.*I)*ep - (9.434323775610777104565265077740588072677305850336211163978\
10290880997978582201`63.085510250623884 - 30.18924979013175979970414974339641\
551487287636972908879309634405652098096632457`63.688873119626614*I)*ep^2 - 
   (101.804450391808700146579144094414259910937686051875696533189077635026738\
51095397`63.00518839201788 - 42.426233931447690982570444008638794761991039530\
52404233481648789819158026151313`62.45776374643096*I)*ep^3 - 
   (292.945736081876475362439291867003232439786129081459587485743728325791699\
9887709`60.5544898211364 + 66.16714811907583631910027812853380764052323229052\
786323802539713941191199246022`59.96775488069576*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s13, s12, s24, s35, s45] -> 
  -9/4 - (4.83911199773348915703600627586042184884112367746730688905505691018\
999999999999`63.66571351959776 + 14.13716694115406957308189522475776297888726\
229718797619438725066538517382828793`64.*I)*ep + 
   (47.1831630711196329981119923707154354202089122260025204484929507264588642\
1086606`63.481972428422765 - 41.798176627048575898694360993672159688482285480\
24716468840914238661868933560723`63.58567595532972*I)*ep^2 + 
   (194.503992569308844096373235259954698249753868532828329764232142217485779\
17431085`63.161931835816695 + 90.88227723072397515630474333526180975317636349\
569724524216198763286813568052186`62.71342460473952*I)*ep^3 + 
   (68.7141699852291407850345059022917974057712566434945899186610859202190066\
4889662`59.97471475041892 + 702.759573390903008840402870060733270677260397098\
24336869330389676370088359305883`61.03987005167888*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s13, s12, s24, s35, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s14, s12, s23, s45, s35] -> 
  3/2 + 
   (4.38556906485175236761629325775991848382502070870120021552330266162`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep - (11.35168608763638561125767740485835768768540688372380112\
035994183196254272158818`63.220236072000006 - 27.3985117419364929766928594951\
955047133707330481816330216060148034509596517664`63.69897000433601*I)*ep^2 - 
   (95.6562279697683525432115609554518006740617208043702412809251411682559198\
0314788`63.14047109069001 - 19.8710247882108305500373608282210936635058412748\
909050467534245849537702031852`62.418609984760366*I)*ep^3 - 
   (209.403947784839598723103633532898370389932361407041668146648504625525850\
2317415`59.688115971118556 + 179.75292565974363399909733731508176495948906430\
759792833954650676542043663531867`59.74800041080786*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s14, s12, s23, s45, s35] -> 
  -9/4 - (8.16396519587667469606732721888684632855283709083384170276561234257\
509999999999`63.999058179867575 + 14.1371669411540695730818952247577629788872\
6229718797619438725066538517382828793`64.*I)*ep + 
   (34.3560583934843222953470811595320555351563733770943185199358287233962959\
5611101`63.39265389583678 - 52.7911027152050816886688315408775535700676594543\
7273959756097468941348992586649`63.69866473347966*I)*ep^2 + 
   (203.653336065216240701745055782857225273206327691639594728680074747508533\
03607281`63.349551152145416 + 31.56537932270566170546703055714603264825021374\
099969155240211112847425259862005`62.44085990851918*I)*ep^3 + 
   (261.240006545100003207197314311731022252885325407338726144762351301587178\
75954772`60.30310057617373 + 589.06492181708213669860168694720093931891063908\
083706785025392628894814555790484`60.721260486175716*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s14, s12, s23, s45, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s25, s45, s13, s34] -> 
  3/2 + (4.679578102584485698169115669801793426591642277293966400776689666689\
99999999999`63.6498160714139 + 7.85398163397448309615660845819875721049292349\
843776455243736148076954101571551`64.*I)*ep - 
   (16.2374052920879324215009277319531694873548869727160417643955079512247079\
3255314`63.12821353689417 - 27.6394897907792875083254943122502683370158702893\
1621682775890781743590651725962`63.51376937691261*I)*ep^2 - 
   (89.5167758320400033950283436374408802607522068171098264629459308816832712\
1611362`62.5893432509305 - 18.51805495197899699522373380452336797002581266053\
478280379158739274856248932635`61.97924069683751*I)*ep^3 - 
   (206.306548376991975472172174182716148792875102971553754129463476442337439\
84711065`60.72713129810541 + 99.834713713220021057506131831892906021121213881\
14312359447497064290828862637759`60.43759922947806*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s25, s45, s13, s34] -> 
  -9/4 - (9.54115292709300711969183503453175926529359589707400624041822294953\
499999999998`63.68774578885406 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep - 
   (12.9449561462953622299292130528521105473604571670547739153397401853117393\
5295717`62.91425730267611 + 22.8977320676119863332104136201202582059678660699\
2844730667743863378040049516356`63.32067198288721*I)*ep^2 + 
   (22.5947003228269091159006394339117102958501988529321623539544128201537100\
5128076`61.82736945824386 - 67.2518150276852255317697576301201973276785243072\
9824369926401184585045720855567`62.46832418333522*I)*ep^3 + 
   (213.323608529910715349551490653933887709853877802475359901900671482730377\
54113735`60.205459731310235 - 142.9426822724649274088615341871681429883981590\
80092554984115740255108499352719`60.125144778322834*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s25, s45, s13, s34] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s24, s45, s13, s35] -> 
  3/2 + (2.852785799488569005014150282327533083111650355552051882335905847664\
99999999999`63.500005890981484 + 7.853981633974483096156608458198757210492923\
49843776455243736148076954101571551`64.*I)*ep - 
   (23.3236154324519632963523719324690383716673246645230623898948019261120175\
8399664`63.3593831288962 - 25.06323238028361676820665430529990428970780678011\
200204426494251576655735916032`63.65541529629243*I)*ep^2 - 
   (93.3209769661857339134268143099989715658286582641366609287370351813977808\
7153536`62.8063147913574 - 26.17614811408224596254613576938462254740971531388\
562949245578202393707369057085`62.41428462399267*I)*ep^3 - 
   (192.520581268988199963278019332143494455235810168726962121867339155826350\
73810552`60.381031620640954 + 14.64497608396154788638100173727336859945790544\
679683236241665816666389008852554`59.35507639891056*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s24, s45, s13, s35] -> 
  -9/4 - (7.71436062399709042653686964705749892181360397533209172197743913050\
999999999999`63.62908467887828 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep - 
   (3.60404147076223344634174298889016600385658446798847402179748148381751947\
657006`62.44076171005933 + 25.69325395610739189446772172030398190924080882566\
932666849458591920736106193414`63.3870883943086*I)*ep^2 + 
   (53.9599477583242562808613578336082030865957706185714053668031645234264194\
7156307`62.30572967531792 - 89.7540419005594369199045481294298032656695390583\
1953523450016869645330476746501`62.79415793236837*I)*ep^3 + 
   (289.969570460950428484874679810621807004047794433163050077291400867785888\
03783042`60.66933984384415 - 202.98786322987644467528960671609286020484918519\
502674876796756971106015257625228`60.55509982477239*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s24, s45, s13, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s25, s35, s14, s34] -> 
  3/2 + (1.043152767394448146301290746919935864433381354241757522755700723349\
99999999999`63.18301996605791 + 7.8539816339744830961566084581987572104929234\
9843776455243736148076954101571551`64.*I)*ep - 
   (25.2565249252076015302719839344345568643471614234561692179073529492044477\
0731683`63.51462432268463 - 8.24109309757646170748560815889528079769580235267\
519791597413551063600607679691`63.21884639540055*I)*ep^2 - 
   (25.7300668285170596000980623278758763826978246668176090720139049055182437\
0931428`62.16140098023115 + 56.7191460514749268334334327185034969990950604920\
4925903569708249956191754223771`62.59516830280753*I)*ep^3 + 
   (135.609515669175441709963880496504573594289159185555640006236764151608734\
9953595`59.63779771761129 - 107.552949107345143158802998225943119687061494922\
420019164917442927353931298426`59.66964804548806*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s25, s35, s14, s34] -> 
  -9/4 - (2.98737674567212742162998427984374619984814996442057562865436260769\
499999999998`63.48531662742681 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (5.47134905286662054264106148975526628343902654782471182501399196733879040\
23353`63.00189546984819 - 8.0174136382052468819610792701865480620658488324568\
9642407568536575011859959468`63.274064193746256*I)*ep^2 + 
   (16.0466816930712527910641859800038073263820216854835193605533979296254882\
0738145`61.788977979088216 - 27.985366866633914324256901064818150567425168044\
67896153390545806335548825644053`62.033572355146674*I)*ep^3 + 
   (130.680565456852926388286286408554531967415904972002307171375893741956107\
02969682`60.15232729854116 - 81.437930968776128186604275319644122202683732620\
26133353660402219677156772351388`60.04387583150999*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s25, s35, s14, s34] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s23, s35, s14, s45] -> 
  3/2 + (3.640351841077540362437759672837326722873157393941495112757849263540\
09999999998`63.93612705428426 + 7.8539816339744830961566084581987572104929234\
9843776455243736148076954101571551`64.*I)*ep - 
   (18.3326602988983984321443957998795992654191400856186682358121493834588956\
0007147`63.39925921350366 - 16.4566220247877366968669064891803682532587057869\
852829620688686816669042254595`63.61064621630717*I)*ep^2 - 
   (48.1158149367620474342330232383981212394726192091688161116935717015094204\
4626342`62.63036642996162 + 31.6082042766071705076906134061888385842883749624\
6802228041196664727064696130675`62.446018029673546*I)*ep^3 + 
   (2.66614907845234770285001238507202903966536717862358717334918739077900744\
490225`57.86704601192305 - 118.7507311958300321330902208005050722156143831431\
5356318802638574461030969668198`59.641764300245*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s23, s35, s14, s45] -> 
  -9/4 - (5.58457581935521963776645320576113705828792600412031321865651114788\
509999999997`63.89301145145813 + 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep - 
   (1.88025360083342900482226834610878591195772590945285755302222368834224507\
011046`62.684459667895275 + 5.86406418922774447162323371327942507881771176909\
99330662691695231619747291464`63.32112563170788*I)*ep^2 + 
   (1.23402436875188081361930687380005030094059101136695838771076449109435855\
14554`60.991845092086855 + 2.267920034167991702522996179994851661629597668230\
93558517141285343454065777102`61.11195641976748*I)*ep^3 + 
   (55.7294547461283579259280100209401265977411858113021311316387585848292384\
7934097`59.08992147566641 - 2.08727913805315629113865720555017204228362823527\
589193757726836640059652259012`57.77424135110215*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s23, s35, s14, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s24, s34, s15, s35] -> 
  3/2 - (2.485265413794279452117313533301656136705915476081200529633792422234\
99999999999`63.82915605565153 - 7.8539816339744830961566084581987572104929234\
9843776455243736148076954101571551`64.*I)*ep - 
   (28.7651871712689276066603569822949947372995111521664921196766663893782240\
3580455`63.636649945583294 - 0.4279238652476768627670487766903870061303633635\
0870352803518210153245817000211`62.64826508615997*I)*ep^2 - 
   (6.56101562157213967766220800182002367480215202676555187991041286112285968\
147362`61.744480039366124 + 46.8272715172237502462786349154373341535926345559\
746389878888987965881404699366`62.71544722057752*I)*ep^3 + 
   (113.033956349643226676988581859271713345877950183166519838300772505943165\
13618942`59.89834280922063 - 32.881657368020937423450619060540054338366640771\
50308238117700087586911752604749`59.41385271069022*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s24, s34, s15, s35] -> 
  -9/4 + (4.31123480521770596050667956981984965687845534050119174432266338876\
499999999999`63.84737179859865 - 4.712388980384689857693965074919254326295754\
09906265873146241688846172460942931`64.*I)*ep + 
   (12.6930647747327842948191324812890597885073848755363708335096501444711865\
9538223`63.54225688650276 + 7.42116916531503258910961024519900986105184208942\
977736664966637030047488862935`63.23704756947931*I)*ep^2 - 
   (28.1417148414723337503519841144736235795241461429245275707628554192456631\
2558978`62.2858795727973 + 35.05096392908904073077968324503905800519339064765\
393632023505000555852816137871`62.4640618689268*I)*ep^3 + 
   (89.9470793782374486122335057898528094871187884220333014643989902268135052\
8690453`59.49731694058473 - 211.516355513178748687762640836543173172775243895\
99034505514810670220106796282093`60.002224280519584*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s24, s34, s15, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s12, s23, s34, s15, s45] -> 
  3/2 + (1.938725962984729457174120780089995065213852485360451578809139936980\
1`63.886892538011104 + 7.8539816339744830961566084581987572104929234984377645\
5243736148076954101571551`64.*I)*ep - (22.20165753152076803934208028434120427\
845099392655776967578210306057171006038831`63.53349805566658 - 
     11.219710202954622592267187113925838509001330307023003357623880574232705\
476764`63.581239850003925*I)*ep^2 - (40.6175508828924206786694976261934469894\
9833468702587981496283963469098704051125`62.714532371642065 + 
     40.706330196226673157123802480738029745858123534264174626088424407492862\
71032733`62.95761164191146*I)*ep^3 + (26.404622028298054153770752033147495084\
99685118734440125816484213696119095269576`58.51456272794725 - 
     103.25289934648188245219930483726962475651058875611983636598568920457258\
754802493`59.2634046220625*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s12, s23, s34, s15, s45] -> 
  -9/4 - 
   (
     0.1127565715613029487847547435718015450413126209404603641202689704501`62\
.35673756901016 + 4.712388980384689857693965074919254326295754099062658731462\
41688846172460942931`64.*I)*ep + (10.0796308015467117187423152960627277975489\
6124263116975902754215681963407857051`63.594082128758394 + 
     12.370040502787940560704763902289856547572921908527620086273329498315579\
32584821`63.581989123020776*I)*ep^2 - (38.66980632049450894584552652608229738\
670414840668907157176874177377088450708142`62.73185715892667 - 
     28.639598998264354811191228368307431784975528209321937297006114018709092\
06561983`62.648933664993336*I)*ep^3 - (45.36034158141424663957298987867354642\
346862365493675229469626212382880794803034`58.837673925458546 + 
     130.02070958279976991894554645000283346500163230815814506011120371016569\
216457922`59.42393195427305*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s12, s23, s34, s15, s45] -> ep, 
 MI["OneMassDoubleBox", 1, s45, s13, s12] -> 
  2.399337786146644662895340718323259064220850912536460853825034439765`64.*
    ep + (11.1636149883003287902855048391074023150245366235182457155580249969\
7622139183064`63.716606984348225 + 5.0251613082924648377405886387958604432513\
5647712684321728525038473217739803852`63.69897000433602*I)*ep^2 + 
   (18.1911787721305664617968972229162086078812049456650678980967693468162450\
8982067`62.0542820936976 + 6.982074556195719056694981478050831051531214388130\
2996253578058027943746244929`61.82606905557128*I)*ep^3 + 
   (1.54992775225826661437899778054188570486725211127354403804014614349277117\
465521`59.29018287736972 + 11.78743539033666520973107376790811562585140229123\
844042109041074226490142038516`60.27322756091867*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s45, s13, s12] -> 
  -1 - 2.38599393252835285811886333035205203780944853322558666589724863577999\
999999999`63.43396573388456*ep + (4.50484993861014582449812133912039552582545\
839129266414289225271079841391799521`62.77939748835596 + 
     0.6486848934677046093241601797045675787703018810137254221857621842108271\
5615382`62.62760713475265*I)*ep^2 + (44.8840035017025227206367986226330526549\
8448614641166937061946101290346361857702`62.29164499012349 - 
     1.2755342486540435859005670997242652895819619787025264219011906623496455\
6875379`61.018582615494914*I)*ep^3 + (127.93028528256063993942133846995054790\
82575141669519691524341473215066449198231`59.824179749746754 + 
     3.6354989072951160452183674827664920266914065948717024945520990566534405\
3999361`58.35407925557756*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s35, s14, s12] -> 
  0.77115696338993986925458539652709261481020976832242149004166965909`64.*
    ep + (1.98760693787640522930298803990715760005245513024422704191111557516\
676738153272`63.7642347062829 + 1.6151073673002988201085045513238893108121867\
6467720460169736269993726802307929`63.69897000433602*I)*ep^2 - 
   (0.11483683695242487462250729035502651877549907497324549579093351255335262\
037267`60.45964316772806 - 0.112379596564843952365058116898968821087763868746\
21997038896771150805958277345`60.26478335572459*I)*ep^3 - 
   (1.73790148091748832065362449953742728469560031884198303992305470602371430\
029489`59.24230938112408 - 0.832721975977920532174630921256390614660867654075\
27642865377127001823865774728`58.93105725002523*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s35, s14, s12] -> 
  -1 - 0.92047636101392169777204550319841640819870913579209693958741273333999\
999999999`63.490249133327545*ep + (1.4321611413887763221001286424778115736093\
4428513691532408302578976688036264466`63.084558790086476 + 
     1.2257457398965397888063187099154542140917076987051484449096166372007584\
2144209`63.69897000433601*I)*ep^2 + (14.6755036711621881244594062117514007449\
4340959311573097753594315473966039090151`62.26587295809396 - 
     4.5718115726074423059826051283602035921943258044246036605161892768252503\
8420711`61.61521465888518*I)*ep^3 + (37.4949579008458435677984425566934517018\
6483035796852267006595014895790771733389`59.674370312598754 + 
     9.9695664743074652582893192268806783463101666469839228682143256482694563\
8547142`59.22470107214932*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s34, s15, s12] -> 
  2.4143179854750320213930963500349318983233871071949263931933158517650000000\
0001`64.*ep + (2.634842072973152828899394624332479376598328700314893457074871\
04940065712088996`63.779060903477564 + 5.056535764398713157786809775569800285\
98745433783573477410097201259300910208592`63.698970004336026*I)*ep^2 - 
   (9.01719627759391612097054921340415974018646161819216895307933622344424816\
469432`62.337146269911365 + 5.82371878417082326353924890967066479867280907113\
523317598804918663421508236289`62.165932647159536*I)*ep^3 + 
   (12.8591794614888122688249392385690087148285129563118385635706779437765158\
1503822`60.335359325358816 - 6.4741517201788298428236012925141535983468276580\
9568871240604572504836524641346`60.071737805222824*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s34, s15, s12] -> 
  -1 + 
   2.97203087985901207700960799422603429414483222461895313189682485012`63.933\
205912359405*ep + (3.19458171039539935874498775043174402493632800301846627944\
863075538397125716468`63.529736221717684 + 4.61272236902418326409112105421161\
110478820753365513538864903702749746680551726`63.698970004336026*I)*ep^2 + 
   (9.35372519776322831397319452195320819775123503026004785717552463143550401\
666354`62.06971253535528 - 21.48803386215906659278321175503912081818595677931\
323146620527065344457764062639`62.23348592009666*I)*ep^3 + 
   (69.9629299942826744904396418977304404042571066172803790350306430926578773\
1776506`60.74786813256125 + 15.6639107851198923380170839866558558732444404382\
2006307061223061980346365803174`60.14859009153942*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s25, s14, s34] -> 
  (
     0.6260089933890761368662888954068759482193651277564854655006553605`63.13\
2307874986864 - 4.71238898038468985769396507491925432629575409906265873146241\
688846172460942931`64.*I)*ep + (17.312596248949044336287242273198634572296483\
9780007079575786845843751964556769`63.5384735754752 - 
     12.964095803028434804342649827973218611916428162312713377730886817284892\
96245728`63.24485859285347*I)*ep^2 + (44.674730224479236395190711365954783302\
40335431031852779206543482972062827204788`62.84018287966917 + 
     18.952169260930389986715468757992624551297765526788817902581907322575861\
63586574`62.611698757289645*I)*ep^3 + (3.749273204080965857114591684390147507\
29165016605812639240772013202289893968462`60.12303716749701 + 
     110.33042698184723602095849706579682065506885197501205515584227807049660\
670001782`61.656671583416376*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s25, s14, s34] -> 
  -1 - 
   (
     1.11400698768174000762310750469203863031983532321334497230876513146`63.1\
3821795504975 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (15.267708206607353722081650007462737697952398\
63768855951936138667750039966899598`63.42401106401938 - 
     15.702655506250673389870668427079927476337736430785599183493993038352324\
40220665`63.26950372941762*I)*ep^2 + (39.203004545408254717385758155083163859\
04166332581614651575695016240500611961179`62.50040082503465 - 
     3.9870366457637201267282580159484915130216496539532042208940538211081618\
21793`61.65978202210221*I)*ep^3 + (64.241168563165021474936121307192179898118\
88496010477215598178592012460639491209`60.192724401715026 + 
     17.005277357045243259619845893748329017301760172185747644781848099157749\
62162192`59.71816341310509*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s24, s15, s35] -> 
  (
     2.452801296484992830021254282881136291699357049498399983941439179525`63.\
89045057889945 - 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep + (15.96287845286547511160546161762420880175591\
713217787129270776359549504371761345`63.50666856646709 + 
     2.2254302150339799601460646413409636459779820358519629151547871552871616\
4321739`63.028917937130934*I)*ep^2 - (7.8535335664407016092240738006312231573\
2422031297072888352284862330233534489452`62.33263763583137 - 
     41.294488746539258011088436704497784409247651535268385425167992083497545\
43316186`63.193301630483695*I)*ep^3 - (76.88324857586652008736779930524891951\
268074330765608044160852191232638616862067`61.63444134621536 - 
     30.749063313699291258465553860745502128881191560342959065648377400598941\
76331859`61.26750105312901*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s24, s15, s35] -> 
  -1 + (3.0233419612056264885138185713543068186461254810235845862276559537999\
9999999999`63.83156309075255 - 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (15.8617896587470545981836882811009289313999489987435690673008348724186647\
7506265`63.48384866430811 + 1.90650895458711701435023395453245452905792985244\
075595546023063405012309463971`62.9415110650214*I)*ep^2 - 
   (7.58502110822875497821441290444588027425815106981342173751442371473805471\
382867`62.00153699971942 - 18.98421604272131752883062055213180936576095025908\
205502042429157485781274415543`62.56081940437626*I)*ep^3 + 
   (2.29670230367509248939772354385722095134793226570499538750930220928710932\
586719`59.0836989345059 + 1.8612642035913922435070168169889741423663151896887\
029196613281706696698211423`59.066704543917616*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s25, s13, s34] -> 
  (
     0.6260089933890761368662888954068759482193651277564854655006553605`63.13\
2307874986864 - 4.71238898038468985769396507491925432629575409906265873146241\
688846172460942931`64.*I)*ep + (18.830219558026943798217510188065676883213784\
90310575319423965058097602124829304`63.414593979619276 - 
     24.388262921389258210954050745962490615715345038671609012892174848515112\
12242498`63.40211837895037*I)*ep^2 + (93.576373220957181876467674725851857619\
98412903013971260167755666895938319547357`63.08968790630157 - 
     44.186416788582248871230908121301042835536606763663148308192136159940580\
07010926`62.88548806152829*I)*ep^3 + (277.37919502836702086859953108863297349\
373429638867157590025787012479783694202701`61.9833411263548 + 
     35.341053333108176006078158677443538485852340196337149446330790287538938\
89507238`61.16331890937021*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s25, s13, s34] -> 
  -1 - (4.7504323228717775594909324275738961924780962462655538503297540747999\
9999999999`63.60706964790745 + 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (2.86628464485820686542234441317914445557999626619421876486554479654397808\
884151`62.388460378475685 - 38.5509897429723202030934702630584714839355701835\
0339045381656910081276272214205`63.47168700930452*I)*ep^2 + 
   (79.9470696272109184173223537680878200090679283661467284352429954658176792\
6688337`62.73062114576301 - 109.286344721710967140586590548692587459615494525\
91274154165982831451378722612855`63.06275104175504*I)*ep^3 + 
   (340.548105194891832702696652780505704771682773199542261543253233139165231\
58245366`60.936005150308006 - 149.7659741379684787089612964692911256445479634\
1049954576890293861444557962604874`60.693025781475654*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s23, s15, s45] -> 
  (-1.97119008029401607927018003051051491022041091194325212450149317969009999\
999999`63.99611253562255 - 4.712388980384689857693965074919254326295754099062\
65873146241688846172460942931`64.*I)*ep + 
   (12.4630107465050905489742834319040495104338655345167127010906222657065752\
6746204`63.43142439766101 - 21.2419959362208180503813667753514862770016212166\
1553818148094151930319839842734`63.698211733747236*I)*ep^2 + 
   (61.0676994563390706495973639163253972191618721244442805623997772684039138\
8459004`63.26880967832208 - 1.51492208724620059256842909188669862678568313602\
838781340931629116231227788208`61.86916726165535*I)*ep^3 + 
   (71.6465722552845702808069599201279601626338769636858066367157634559203144\
1647341`61.87968366124252 + 118.830797232056661219248987627232018826378990535\
26262821922051867671299400961467`62.132051549446345*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s23, s15, s45] -> 
  -1 - 
   (
     2.8753132078330520572080938465012281172468984675652848916962538584868`63\
.99644520079133 + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep + (11.3279957792685339463638825215108347269435\
2025423739756539882930656808518034221`63.40328632912532 - 
     20.309220523216904124445141042135114562056697076279966491505350050285377\
03339819`63.698176939169635*I)*ep^2 + (45.86689858384540868509881122986359586\
919033568283114337942941182361619862443985`63.1270036797151 - 
     14.489197401745874684254884064043296802306146895914743659676896234438274\
87010093`62.94490871734867*I)*ep^3 + (84.251546889374950376040443111858109352\
539883502306893714726615223217135192962`60.30925317271497 + 
     14.666995852045174428475531776983117887515707700491333930231289905215818\
19040514`59.60988660014902*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s24, s13, s35] -> 
  (
     2.452801296484992830021254282881136291699357049498399983941439179525`63.\
89045057889945 - 4.7123889803846898576939650749192543262957540990626587314624\
1688846172460942931`64.*I)*ep + (24.69166441062778156157352401999674823484044\
571801459736501143408257608520307036`63.53415599283635 - 
     14.544552261101499275852061411802346271035845796886298781779866828095321\
65530875`63.427415321558875*I)*ep^2 + (82.84082798134663652466897271751486345\
685871595796788302653189429719794637621932`63.21711858082289 - 
     2.8685172338100085341953874806282407957742252823231236346214111708035661\
93814`61.86856283365773*I)*ep^3 + (209.07017197449262165066543211284045618075\
61928328362114622611271640817199494451`62.10392356795251 + 
     147.56366594106293766376833647783940294575255182759502169796431201462564\
996195018`61.969998651126126*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s24, s13, s35] -> 
  -1 - 
   (
     2.3147092520772219686176452442748824011714403506096678257420423161`63.37\
3543631729476 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (14.369381477793294850252164482244802917694031\
32513721562233996275324384344686545`63.11450521736853 - 
     31.633455997683841457646018151754165304969725813035767438409077332714843\
50241258`63.55127638187632*I)*ep^2 + (99.463466163505890693036275162668890231\
86324114977094033505482189295316288901309`63.024044684745924 - 
     68.712773934642725606058633451315450075192064884182173712138779534390425\
27536357`63.207464236298655*I)*ep^3 + (327.7295766175944060128559418747895403\
7770277864370915702765148949285077895709497`61.29445007472626 - 
     11.732978465525083728049645025080008614459883215834936890977160726940378\
68877115`59.93679024924474*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s23, s14, s45] -> 
  (-1.97119008029401607927018003051051491022041091194325212450149317969009999\
999999`63.99611253562255 - 4.712388980384689857693965074919254326295754099062\
65873146241688846172460942931`64.*I)*ep + 
   (10.2268587123263281857522631904371314743557413987408336068628279976255066\
4810112`63.30503102568401 - 26.5878112939954738797680919105055241902165321729\
9490424325430747145546253698578`63.69836408733022*I)*ep^2 + 
   (70.8062539028688659809269944756900291528653277924628245732274627388489225\
7371512`63.329380895065846 - 38.108742424584838377185593695124463232596678800\
38458418073104874654335113198272`63.19073015682055*I)*ep^3 + 
   (180.907195752971969749999087171241727978354894788018173700764340504104910\
78854574`62.167911671093286 + 51.43085002749097164345762436790484064747659720\
139814683186316006676015212004999`61.65857244920897*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s23, s14, s45] -> 
  -1 - (4.5769390859258629624717327392485597749062033761463284256449631850467\
9999999998`63.99776341739745 + 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (4.34276657230662982537156440492116120604600635534614539827808382459458357\
236065`62.873114294929074 - 31.0008512387662157832185913124431903884865189890\
3869861505208195458990531051507`63.698450289373085*I)*ep^2 + 
   (60.8408813440256327145553045377673982506924913576653220256962367934463197\
2830995`63.25425869393166 - 61.6969472048011312390480762597751476173561010338\
8632488702305834343786486365542`63.478968307212305*I)*ep^3 + 
   (195.201598832562486723198991693186638512055555613000646562148241980422916\
6846602`60.67384642676691 - 41.7594316935525457574722475261361813268623459966\
1148673527165778577926427835226`60.05908281390781*I)*ep^4, 
 MI["FivePointDoubleBox", 1, s15, s12, s23, s45, s34] -> 
  3/2 + (5.177917147890439067122984764894091938508545593283183351700594191015\
00000000001`64. + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep - (7.70557828455440885466257102924445754324050\
107588400153997481763816422419769338`63.016998129499804 - 
     28.935553178358665822662744808533288750506357238119327304639867476610177\
67122122`63.69897000433602*I)*ep^2 - (93.340532715575098078906222719492019108\
11129642918099286570541759399908073487674`63.2406629431555 - 
     29.392348416000493064414094748062200413050219009620140194123473818908627\
10865373`62.63208094433259*I)*ep^3 - (230.64836027558596115704826935538155723\
317997756787014854268860746718185521989223`59.588802481818874 + 
     173.99502288243415701959141253717020848047411039773417409885700542151576\
812889237`59.61378967873342*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s15, s12, s23, s45, s34] -> 
  -9/4 - 
   (
     8.5309068093921586692581090028341868688215357482705639554557265403301`63\
.9990986485577 + 14.137166941154069573081895224757762978887262297187976194387\
25066538517382828793`64.*I)*ep + (33.7175780743255487865432893745234653203943\
2672396821314720049870852795984306605`63.380391204977045 - 
     55.096664869838340957623659510884229625771095739279281022111753699152316\
95504873`63.698677503471714*I)*ep^2 + (211.2585121060552064914455679575951517\
6232604985347814488346071073149391194193212`63.365288193152864 + 
     25.416923034876645426330247784108459217157933393388395697507736069754905\
60255282`62.33391325960449*I)*ep^3 + (295.11087065388645168046604325935400617\
491847877102427598336221323332372006239693`60.159281813643936 + 
     604.04959135931124769238860197548483542552537484184188419769694790676068\
066809624`60.52991324750324*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s15, s12, s23, s45, s34] -> ep, 
 MI["FivePointDoubleBox", 1, s15, s12, s24, s35, s34] -> 
  3/2 + (3.007009384214832675601977669165870005961024067664464199989441150115\
00000000001`64. + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep - (14.9157583175564683047139331318916857403005\
96906860382369961307960356463268424`63.350764910454906 - 
     13.482016226208777203798465963800985283331244258408610209793133328860161\
07589324`63.67667798501013*I)*ep^2 - (49.788240001673918928066257775769310652\
07612824900113175718426139805872427199002`63.0079546355455 + 
     29.626871067247655673065582497667999801630450650065313129776658325538636\
22487595`62.424056737085586*I)*ep^3 + (3.269095024604829205732825092411792022\
78836071068640721274933642131622115983838`58.322262565542516 - 
     150.93250275221519348384040897244631625839102097929997773650932880023113\
111342831`60.03744480457343*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s15, s12, s24, s35, s34] -> 
  -9/4 - (0.85055378709974017268516404585020276808048549840083311944606461976\
500000000001`63.11947607808536 + 14.13716694115406957308189522475776297888726\
229718797619438725066538517382828793`64.*I)*ep + 
   (56.7208795904663252148088147497845720223000882292467773011338603246714432\
9677319`63.655102473046306 - 16.737326281164102004835835324279014341169837313\
26644681345432629512745949996024`63.457338665881224*I)*ep^2 + 
   (112.286778762502806029839704057368386766662031907556843806733220974431336\
22284051`63.092478402048506 + 137.7899083745174213956821623153600756433950412\
311720917213731291350424671768358`63.01685561532782*I)*ep^3 - 
   (165.781230370445135809327932451832411821259087717941480193193450319927345\
22794079`60.08353063410509 - 396.74295163124855424032027230504093202250517069\
726231239401368493751642816416448`60.55581289716136*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s15, s12, s24, s35, s34] -> ep, 
 MI["FivePointDoubleBox", 1, s14, s12, s25, s34, s35] -> 
  3/2 + 
   (4.40554266395626884561330076670881559596173563491248760134767787762`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep - (12.42494272580122393326154637419423181835146911582284566\
995666994833442175813752`63.32471595956622 - 20.88883751237996962528026310451\
531443439260602215134809836167152234790454093114`63.524136695619596*I)*ep^2 - 
   (74.7459178075297075656977217773836403932358385014417332099789818801427876\
55819`63.003270346938095 + 16.23186356478419694816363652009162994264761433956\
212745626931276173815795103146`62.0796600226866*I)*ep^3 - 
   (73.4496050086713312668663078405726693775634894872134438832199173154059402\
3092542`59.491954392036696 + 221.17014993691346396027772042878460633779827640\
401252305356673264786883834790982`60.135876434657774*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s14, s12, s25, s34, s35] -> 
  -9/4 - (5.59672652085035719692636955639280113831813344045103519150002662638\
5`63.712952529766305 + 14.137166941154069573081895224757762978887262297187976\
19438725066538517382828793`64.*I)*ep + 
   (43.3071659823155572470362288410789952119500139962590492266437904067495955\
9116151`63.461780115795754 - 40.967365290211539211350754808271964696560625434\
09702352533510880875325850130754`63.51691895397849*I)*ep^2 + 
   (177.927640790374798453312562041765446779803488806634212694495683987323861\
55111997`63.04170852096284 + 73.258351205410039981349456947918056441864134974\
65719423494446498341947479599155`62.603869434826024*I)*ep^3 + 
   (91.1702591569889137053621719855423202468770798019517375558946292093931504\
6991232`59.735445076199184 + 540.51168004558676122937035987553352645791570857\
556226154071570699424769444159161`60.63169726153263*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s14, s12, s25, s34, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s24, s12, s15, s34, s35] -> 
  3/2 + 
   (5.30098146302231930979753448078930350436904342179162318279498143569`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep - (8.656567709971780938872892568505483963151390745779465593\
47926283091314004852741`63.13398678942986 - 32.560615049712779835450360918136\
10322584414791304390328025639285306163039384645`63.69897000433603*I)*ep^2 - 
   (104.147232209417128585655422826922354360539937289009814685591634281390874\
12164084`63.08033975857727 - 47.622138448814176909558772158545521867937309915\
40094627476787160675012076367302`62.73513224075334*I)*ep^3 - 
   (295.772191653214947774528123259828006452697328504650032945973978915532714\
22517362`60.27221224836233 + 123.80777655948501754574410331511606259684545071\
81822931265789157760661973404687`60.016630101077304*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s24, s12, s15, s34, s35] -> 
  -9/4 - (9.37563104560729222741034543422834254681772089965481497101433166916\
499999999999`63.983164266972565 + 14.1371669411540695730818952247577629788872\
6229718797619438725066538517382828793`64.*I)*ep + 
   (30.2525866245100222755203058891275251850171998287889110034107035230582500\
547281`63.34180863338547 - 60.55366195660676011489706508925669059488663660301\
81837392790605100827812388391`63.69343870432286*I)*ep^2 + 
   (229.056917358662174620838992700513710670385242234371854696518412588955771\
44293836`63.25403219231258 + 5.9610704502180888387529811016561647061410297634\
0780711388258501232297493315839`61.58318550558442*I)*ep^3 + 
   (396.118819341801730338078626736221779503780679303392972126948519107703667\
60518973`60.52399111968958 + 651.06388024357477926904439544971420025925981333\
378166914311632147330164290906325`60.79355725854072*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s24, s12, s15, s34, s35] -> ep, 
 MI["FivePointDoubleBox", 1, s25, s12, s14, s35, s34] -> 
  3/2 + (4.630840268320072231740394540309076369886774586921181804885007620565\
00000000001`64. + 6.283185307179586476925286766559005768394338798750211641949\
88918461563281257241`64.*I)*ep - (12.0226073579584806784329499085936814759146\
2488092179250264917531605006559974165`63.309722484953085 - 
     25.017468880266973845627678472107872750409347070615859187155303885590295\
32368879`63.69897000433601*I)*ep^2 - (86.419674675239813724809178880093522352\
64256884887115608706241501364676908641469`62.90328071705006 - 
     16.840099927357499803829644663241092851584903448612878962638165180749441\
30630939`62.00283857109346*I)*ep^3 - (185.29550548735968327751611740920709555\
434262970696167461320698861579032406222305`60.35997027411145 + 
     113.78807364199497413943716245640649873513182130771676222201474131703409\
493812231`60.29043369266172*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s25, s12, s14, s35, s34] -> 
  -9/4 - (4.62945831185667520316913992368574417658007295760461289896036966254\
500000000001`63.78744020388255 + 14.13716694115406957308189522475776297888726\
229718797619438725066538517382828793`64.*I)*ep + 
   (45.9601559003015608951521804544568084286700744148393500712147800103868533\
8740179`63.58393360158539 - 36.1872980642847093400412602999498389151224094035\
0230082286572722247339063237203`63.63109058286737*I)*ep^2 + 
   (166.589475571566792038785555340383647506346235254588299428257331935036795\
56592523`63.04582675877107 + 96.763516600682244674690500391492548569050887309\
85485075074589026948909158559893`62.72609151269329*I)*ep^3 + 
   (17.6716035507539091549672639572658260066222398258786327338864936583496560\
2354725`58.95584184767225 + 591.963390403620528794613485596525961664935955328\
46070630015643353424177567330681`60.595339519563886*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s25, s12, s14, s35, s34] -> ep, 
 MI["OneMassDoubleBox", 1, s15, s23, s34] -> 
  (
     -1.809737332768783197341336411307933597669260651128590941842694345175`63\
.91909391578227 - 4.712388980384689857693965074919254326295754099062658731462\
41688846172460942931`64.*I)*ep + (13.1676972757056676179825939048801820323699\
533207292005574880114562043189720184`63.60536853050405 - 
     19.537617061302061045173193169458372024678795246271946487425755570708291\
21853337`63.68205089102182*I)*ep^2 + (57.393798250374424738683406190083439221\
51320996193650260328503481434807132025042`63.18533508460881 + 
     6.8877503990281146869317311009780865438805638677034059562910826259522103\
5442623`62.436107673655975*I)*ep^3 + (44.101467848722431825434953674935158988\
92676704302312754125047831002473038836074`60.536577679186436 + 
     127.29060080129593848640936119293844149920785429373471077439337336299572\
43178567`61.13101560271975*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s15, s23, s34] -> 
  -1 - 
   (
     2.4247989486612478940675033530121141716404495125149010187817484171132`63\
.919453768417085 + 6.28318530717958647692528676655900576839433879875021164194\
988918461563281257241`64.*I)*ep + (12.667346893252281311923233502852947123498\
67942111735269831930933433571593648849`63.65679010279457 - 
     17.702713215058218415449527996822823149468331008937340844900286075837534\
12633831`63.680334325372485*I)*ep^2 + (40.35412567116063732871570726433994074\
680729217791524319052687124128716807582124`62.770343283504864 - 
     5.7451851817995694608436046034208874585229439589494983127212286696525333\
4618661`61.979918482099954*I)*ep^3 + (61.017183995664446964602731743941691394\
14220189112129668697374526033849999111186`59.240483760455895 + 
     15.507673099492821606653833643070628885117863147855167206874436035065846\
2408272`58.772374970081174*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s14, s23, s35] -> 
  (
     1.10964309788591713374490371176040442908839536917969661177048384242`63.7\
8669320842162 - 4.71238898038468985769396507491925432629575409906265873146241\
688846172460942931`64.*I)*ep + (15.960471059806120134613227628775687407043021\
19111922202994085711232648296232884`63.72080280497139 - 
     1.5144110153987957669112142926491388909795550343902357523833029935789060\
3105299`62.996325804826974*I)*ep^2 + (5.2732922862919491484012254818163944464\
9923460656556916741441020568344478583494`62.493774576723695 + 
     36.622994969738346493383132908933062533084807172276455672703017181387491\
17155593`63.42627465766844*I)*ep^3 - (56.109560284066447448617916791849568927\
00714437297007913708743358233681886579048`60.71362425975789 - 
     42.839478682961110416217016006471312071645173714482897068302582869970194\
57770743`60.65729523208036*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s14, s23, s35] -> 
  -1 + (1.4677082922116858807141501444123365307030918478961490527024891663467\
9999999999`63.78109370800189 - 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep + 
   (15.4641995609234068636857528801502561383337564878143986102791341255862745\
2322454`63.739905114356894 - 1.4274472516895457372234531721114225455961084527\
3916681039173261621553582582698`62.975616269490985*I)*ep^2 + 
   (3.71342237537972761352281088795726770084297551354183310068513945372377051\
148612`61.86734009671227 + 15.54113847737787912276302233880113417520017270624\
862506398906680258343176740262`62.50397150589545*I)*ep^3 + 
   (16.0168920823936681041013613330618086131683091891777268274452678754147367\
0735685`59.67684229639161 + 1.26147137012480653253214277143802443116229068211\
380075463843678247972319361443`58.60318057214865*I)*ep^4, 
 MI["FivePointDoubleBox", 1, s25, s12, s13, s45, s34] -> 
  3/2 + 
   (
     6.801748031995678623261401636037298302434296112539900956596160661465`64. \
+ 6.2831853071795864769252867665590057683943387987502116419498891846156328125\
7241`64.*I)*ep - (1.415449974891431234388593483938023306406364599765247855838\
40633561802406248555`62.26038569351208 - 30.683455069393635521927529586630041\
74464487486013229037288337034920025154303068`63.5357925953935*I)*ep^2 - 
   (71.1473923356800657681072473685773311310121484545149429599628488931044451\
828873`62.75291336658032 - 37.83453307307161288810355478055817371770493156373\
818355948370466535925711924825`62.39660795158041*I)*ep^3 - 
   (177.264027560896943834598979458689979471929823991297647587738886129651254\
41427358`60.15555362814285 + 109.70739202886619779765240525005071643360421532\
336002783050117818720948891080012`60.03543491185963*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s25, s12, s13, s45, s34] -> 
  -9/4 - (6.78668177873426142019053719691285035319330069795757433179472229706\
500000000001`63.650833736542296 + 14.1371669411540695730818952247577629788872\
6229718797619438725066538517382828793`64.*I)*ep + 
   (42.7098626564855003787476674937095971111155388444002279853522074401600274\
7968328`63.37166106073812 - 53.1914703991917894011958313928372275696543273170\
8747726895258809444278414652619`63.49677008365213*I)*ep^2 + 
   (234.226876647717310142544349546169264360770747527216324912321689629059236\
70991263`62.904206751572175 + 34.95984042337572547845851937280359730803733254\
850048813272391429869182985372811`62.121985010625004*I)*ep^3 + 
   (317.733555291742087021555146802406436354109659289057996515852607560718551\
5057232`59.911810706778624 + 613.43031506890359040582021142649159684177198053\
113674676032440577631982587266436`60.28806920725299*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s25, s12, s13, s45, s34] -> ep, 
 MI["OneMassDoubleBox", 1, s15, s24, s34] -> 
  (
     -1.809737332768783197341336411307933597669260651128590941842694345175`63\
.91909391578227 - 4.712388980384689857693965074919254326295754099062658731462\
41688846172460942931`64.*I)*ep + (8.67020151129398877742063892640776546995166\
977962738264513874324509730084648527`63.29947648986083 - 
     31.248680924429101536699442978484484335139389014379794559168265235308879\
18846214`63.68831469710645*I)*ep^2 + (77.857914294353458081661609823697482378\
44729550352664539119415796366175738129033`63.120455953131966 - 
     77.136427912811521036103362680052314437337635465250194592012505002613066\
03274517`63.1873946996447*I)*ep^3 + (288.806536480381761505384175862204391587\
09121675849100345753372838752800546330784`61.799581221268745 - 
     57.557525135412965338735261099038525829900259179067290870011018359242890\
27632611`61.26456409813014*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s15, s24, s34] -> 
  -1 - (6.1525463540243200482684086751394271749859519354850513449945051884999\
9999999999`63.96645104597707 + 6.28318530717958647692528676655900576839433879\
875021164194988918461563281257241`64.*I)*ep - 
   (4.56839758749787924913235659837737749764669597534269321792555013889016559\
951775`62.849485111507896 + 41.1248409413122993985020276148750477703895185451\
5303698838530540503871006619586`63.69084982602897*I)*ep^2 + 
   (61.5837962063368434761318356752804365664731666115340312554344776795386743\
9633489`62.773649888846386 - 122.16153185261480455313621967025026756939720319\
290945060955426473983204776395899`63.09588780377382*I)*ep^3 + 
   (307.027505841155840908304372720701518139461651015660073225454685811329532\
56177575`60.90223933105957 - 187.79586235636618990998962456839295722771843569\
514764677339939789796995258019613`60.82231529081472*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s14, s25, s35] -> 
  (
     1.10964309788591713374490371176040442908839536917969661177048384242`63.7\
8669320842162 - 4.71238898038468985769396507491925432629575409906265873146241\
688846172460942931`64.*I)*ep + (18.536992571573089988945263075370200230414052\
00305453724882795047180861732455747`63.67946485942767 - 
     12.456281967335317219184386344239334507398347629970013618503564471301575\
69897443`63.52535343410434*I)*ep^2 + (52.411798557086215066220322361097732499\
70794240100923578959090501130040611337558`62.965527038068934 + 
     4.0838658347215203417317645205560516506762094051069528360627911087803398\
0567961`61.91537945922167*I)*ep^3 + (103.940551707989231402440280057169900306\
55054655952011366015931546264748219841619`61.588337592314055 + 
     94.455483532782422679518318535971046874754325838555599534877004126335516\
006999`61.64216030569101*I)*ep^4, MI["OneMassDoubleBox", 2, s14, s25, s35] -> 
  -1 - 
   (
     2.01519740513695355213148259909308172601999113124812178645808410324`63.5\
3254139557147 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (12.646491019722070052619608433681341230494909\
26488736240888078809621609251492735`63.33824351234159 - 
     23.311189155562588641769797275291813778433693643898722542632255571660875\
16166984`63.597697457894675*I)*ep^2 + (64.58715624856262497036864026737828873\
18397263546247517337580589159042935951422`62.81655595887533 - 
     33.995608780975309266525238764368946029574350883853921874551058277711783\
65196024`62.60745987591367*I)*ep^3 + (173.29261928167849625108670474824301118\
412393219284302508849656445710459799415282`60.60918762015885 + 
     20.832716055278028915410637494674821307522617922705446203432853436957846\
63741568`59.801607777270796*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s13, s24, s45] -> 
  (
     2.20878127652174050400501708212563115129644991725481390650286076925`63.5\
5394602427928 - 4.71238898038468985769396507491925432629575409906265873146241\
688846172460942931`64.*I)*ep + (22.735893668983172618335591787963161146339428\
67321758600209481813877561087835251`63.50616641964786 - 
     12.890847085257668641690535492097340876115515244989355680911307879679375\
00769565`63.128656519480174*I)*ep^2 + (59.79406454726713856220983719720870375\
149943203241674231659282292298886218060451`62.90054811957307 + 
     17.287482083070663779257469881082770644467654564063585174957918263688182\
23095437`62.49630355154622*I)*ep^3 + (54.343956861734272452634797688182355222\
28389503767048387571719181355822864097946`61.29585539943096 + 
     137.72803006898497109842479968632592017411159543548423696077933462251895\
094110642`61.81630265379732*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s13, s24, s45] -> 
  -1 - 
   (
     0.7945215416369551131399373505613408430316711776405115472004317026`62.82\
2202283843666 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep + (17.995453637996219215351976398210951125859766\
13246079409616977066313526759645196`63.176667884856165 - 
     20.816362820468875496155860828008322391092789810150784683712432255626717\
76479506`63.2439361010967*I)*ep^2 + (63.6055419236031441144646373107630223287\
4388911657256246853530545404651786293955`62.827568496641746 - 
     19.585294411769531937220663544689742933555502498843967739660889432631000\
75182031`62.48317813104865*I)*ep^3 + (136.85318030714309719432974618301843375\
660643016391894207642808212264957852325641`61.194129744769306 + 
     38.873109184036120999831626647954018631898195147911256333357888244906443\
26320273`60.76526225721872*I)*ep^4, 
 MI["OneMassDoubleBox", 1, s13, s25, s45] -> 
  (
     2.20878127652174050400501708212563115129644991725481390650286076925`63.5\
5394602427928 - 4.71238898038468985769396507491925432629575409906265873146241\
688846172460942931`64.*I)*ep + (22.375359148733917972447491272091722019659631\
16320738707702382679417486317208168`63.511741777718626 - 
     12.121654174067149602437457734661424182073714072461285475289059692801456\
70568832`63.10896335622677*I)*ep^2 + (55.182674018700814610103790482454833135\
60783024889086052639345626505719590101866`62.788830907891224 + 
     20.320128227014986537445711385273107774384190956035069183739595339841338\
87604089`62.43828238101107*I)*ep^3 + (35.668553200963310928371935977122644056\
16025510714670465966443731452739689096351`61.035707702351935 + 
     134.91927040063124213532496020827180212916413742822783777041618439658038\
484572137`61.75051202116057*I)*ep^4, 
 MI["OneMassDoubleBox", 2, s13, s25, s45] -> 
  -1 - 
   (
     0.5496798336225223917846647719394460964092517338146320601482482008`62.67\
118583147996 + 6.283185307179586476925286766559005768394338798750211641949889\
18461563281257241`64.*I)*ep + (18.3523962172436938076854363826406973591083376\
940378362750087896824219356759999`63.20601182441704 - 
     19.277976998087837417649705313136489003009187465094644272467935881870881\
16078038`63.221997857911894*I)*ep^2 + (58.54357294923978058884996343638949326\
277087102185158925254550317438660991347018`62.585529715367535 - 
     14.144226977989734308718458148090873839823396756758921845676857223213575\
75982506`62.00320604970375*I)*ep^3 + (116.53033702161713698553778327900423638\
133850997281050085311681351948970588316956`61.24527796736076 + 
     41.097806729146120149967539069304079105766566097103760127954581005424952\
93302586`60.91746311254507*I)*ep^4, 
 MI["FivePointDoubleBox", 1, s23, s12, s15, s34, s45] -> 
  3/2 + (5.065288583097488026337837141521813452106933354520587383471967830671\
6`64. + 6.2831853071795864769252867665590057683943387987502116419498891846156\
3281257241`64.*I)*ep - (8.410763447470008595647106258663036578708814310941623\
12241330934452332828627826`63.12874908597395 - 27.669659068570071379188279284\
05393318026189356983533243968965855805086117383613`63.69897000433601*I)*
    ep^2 - (92.10248060661699599069259543270904922281746735858278517191834166\
562184372507146`63.09248818659703 - 21.18797679779066866377330535939319674976\
781355203289348542967420108671263187589`62.44405748883645*I)*ep^3 - 
   (209.949511300846015980396942269128868864918469353793633051548211821116980\
8061892`59.2869084517419 + 194.6336344513529940551554325155825027093045372224\
8619705022240117674031572659927`59.39767293307906*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s23, s12, s15, s34, s45] -> 
  -9/4 - 
   (
     8.2080013143416929054004217644290242437192352266412415901381288712999`63\
.98082145652051 + 14.13716694115406957308189522475776297888726229718797619438\
725066538517382828793`64.*I)*ep + (35.074073330244007776026234700717963135917\
99713018529380441548991723282539594371`63.43277874022531 - 
     53.217227984892697430503942638133435526513255088205327478428959067566627\
40882361`63.69268166456252*I)*ep^2 + (206.94975850812427355547139266982077058\
800696665124882386515370290798025660622381`63.368485963694035 + 
     33.393650262652650903916004948797903135743826974041028958157140292331591\
53869651`62.34922584743063*I)*ep^3 + (261.79280416095059950941913524802759417\
145782791557497959707028088120153552744019`59.87871861877134 + 
     600.13493561358728153905253801665450956623099385065178092890767954357611\
746576587`60.34165121319608*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s23, s12, s15, s34, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s23, s12, s14, s35, s45] -> 
  3/2 + (2.874407220317365156819822536844694407422696902690580845936439573771\
6`64. + 6.2831853071795864769252867665590057683943387987502116419498891846156\
3281257241`64.*I)*ep - (15.68143485216480003959518225475280633139898667258270\
457641103451597842028000212`63.48261621797587 - 14.01284901611795575326206414\
696979744851835875361829820740359915214596224767254`63.69897000433602*I)*
    ep^2 - (56.23415677236281089394216581183297164051777417543195186049440806\
978285316330105`62.82303998560702 + 27.83510616153025143350064577814138872582\
389412257914181577016639989562623536884`62.285198674919926*I)*ep^3 - 
   (19.5733961094012612288240360792072206687307552974694110232892837175140295\
2042211`58.86205436752435 + 160.138308754213823094448794063482651681387318061\
18539538649118617849096713575811`59.8774926958029*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s23, s12, s14, s35, s45] -> 
  -9/4 - 
   (
     2.0022988395168082700371597343450076499352245285879442302216582983549`63\
.60909379924618 + 14.13716694115406957308189522475776297888726229718797619438\
725066538517382828793`64.*I)*ep + (51.854306455133001296035730854931390037573\
66305815723439278807189507869617992723`63.662528166421545 - 
     19.680368268061182201492838812242725962285926928005959353238170122306891\
01834766`63.5813440511565*I)*ep^2 + (108.994549610419669804664693818690926594\
75970439598294727925393927421412705759468`63.13964829090181 + 
     128.61040731386082033521396089446680857961231584540382132098550265201117\
407956093`62.88154151486618*I)*ep^3 - (152.8930349604730805890387177199439798\
4220031615641803809770500808678397481643759`59.795307541853205 - 
     406.57479078062747601421167761381149229733373288524401115630317778746247\
375442473`60.33613725290166*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s23, s12, s14, s35, s45] -> ep, 
 MI["FivePointDoubleBox", 1, s24, s12, s13, s45, s35] -> 
  3/2 + 
   (5.28100786391780283180052697184040639223232849558033579697060621969`64. + 
     6.2831853071795864769252867665590057683943387987502116419498891846156328\
1257241`64.*I)*ep - (9.137843506980416286143251565932437835188470468562180537\
58858457876961529029057`63.15582882874939 - 24.569791186387325885823996895574\
13648833614088634330023369839991076668768702475`63.50319957503114*I)*ep^2 - 
   (74.9753277874934124372498376799631472538824077901271305628437317347702891\
1468514`62.88288346398556 - 3.88773417974296470403046825950960295001512509602\
938092370629055390890753730281`61.53825111471285*I)*ep^3 - 
   (114.811586101932320658041802367665238202915218946730939067774775212873534\
44986879`59.931378892925856 + 170.9478725059447523429619557281606789387850096\
853082558964240351141063240752331`60.20070091922122*I)*ep^4, 
 MI["FivePointDoubleBox", 2, s24, s12, s13, s45, s35] -> 
  -9/4 - 
   (
     5.32715203765999380906848067737143212964693794195447904393221373074`63.5\
8962180318232 + 14.1371669411540695730818952247577629788872622971879761943872\
5066538517382828793`64.*I)*ep + (45.78589660519175809734487040302448619020511\
07477510971294542941600142582172999`63.44813524416559 - 
     44.020974574682324947040532356253369685191226356403992060175132436792438\
36251731`63.464335276196515*I)*ep^2 + (201.5662957047611499515380590793339435\
9547363418874217330409177798603279545223611`63.01517533594571 + 
     66.519575609725333235502599746811738752367457984071279293562699495298785\
23921559`62.58364099789352*I)*ep^3 + (159.73601328549795943159749314160752946\
030247057315185061446696210445438211235543`59.632913510659414 + 
     578.03931280300603390661875304859748576388455287039059466093558213730804\
08162725`60.28073105191531*I)*ep^4, 
 MI["FivePointDoubleBox", 3, s24, s12, s13, s45, s35] -> ep, 
 MI["FactorizedBoxBubble", 1, s45, s12, s23] -> 
  -1/4 + 
   (
     0.06840399139972052286776308015174001531304783901300651413938455412585`6\
3.981639072816094 - 0.7853981633974483096156608458198757210492923498437764552\
4373614807695410157155`64.*I)*ep + (2.169057899997837304461060799168651506528\
88276684416970594885472414001207625291`63.741118034580914 + 
     1.4339347578894462184844164238294987959569066796711043820792088800848744\
6010463`63.696168393674476*I)*ep^2 - (4.1491002991805667917139857802686928172\
2922673720046552319828236943383087847743`62.77376906621442 - 
     6.4812280815437801756774336833179477066010080296366852703798955622155033\
017053`63.074743251007824*I)*ep^3 - (15.5694528273970775988185961068819072200\
9265692437739207896328402404416752429884`62.19041451341898 + 
     8.1150299933171571561243833722070292796814307167973356957683216878502706\
6637131`61.87005127245098*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s35, s12, s24] -> 
  -1/4 - 
   (
     0.3975644342706634964073500851141741101051399638582622766372100422975`63\
.869169365861694 + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.3554693805546480700345148331922700414536\
0251762678386462618427470085539397803`63.631905625311944 - 
     1.1091268587721284159063786360223103931377642356938066098474746752602237\
6681263`63.46140149264824*I)*ep^2 + (3.39517774057202699554186726958343687698\
493088507724731587195275909848133287017`62.669841958435875 + 
     1.7061481766021224902312042065243054562122886709709122109010570523388511\
6204228`62.42099558973741*I)*ep^3 + (2.68812449522876108372937550645548313546\
559095620333186850357364139404667698662`61.82559728815384 + 
     6.7924407762738514301880228078565947369691077110832907512899441827364123\
1859308`62.3019424576421*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s34, s12, s25] -> 
  -1/4 - 
   (
     0.3669592207688594062379410127864372667773375333800273407556871045725`63\
.85984876198611 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep + (1.77192257352392649679288055685945708169756\
098713280137160782730790037356973005`63.51681830900308 - 
     0.7553520038237464619878599156477844016517327382073763557952971217335490\
632518`63.06076651284974*I)*ep^2 + (3.129172152776708319614874677251710003206\
43135282979837990207588509807696066353`62.509608388116845 + 
     3.7771721381696611068299163020964049421085415966706060675264265108649031\
7818916`62.63581045386188*I)*ep^3 - (1.81114478642730881724405073553712470128\
294020998535869215998103899603942835597`61.460976025113894 - 
     7.5252449846083366354623633900168483673341631393305810375319791341316364\
9256635`62.11896547817832*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s45, s12, s13] -> 
  -1/4 - (0.62825790140290557434476977195428432827309563252000449102800777069\
749999999999`63.912765517987566 + 0.78539816339744830961566084581987572104929\
234984377645524373614807695410157155`64.*I)*ep + 
   (1.31268423983013501130580161570029896260597047429076124294554542862996148\
452364`63.29547403009979 - 1.811559184240182655141397742000095271454856171117\
03017977221769347951042672511`63.32112280132286*I)*ep^2 + 
   (6.15001132470059316399132888296590130892345606329707662763298732615725151\
601074`62.98846870454562 + 1.867537303658932930807161838433621626195109812358\
37886348715758216000287165172`62.697071597917564*I)*ep^3 + 
   (6.82615050347844754329597649314378110079769360018084580832963181272466312\
23854`62.4328787690893 + 13.4405122219585781075329557790733530304519468432495\
3926756377716529877956762259`62.66243721670105*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s35, s12, s14] -> 
  -1/4 - 
   (
     0.17370473450415088036129165659405213300331301713847838127538415278`63.7\
43620275876175 + 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep + (1.550947994265988381753840994312028934671814\
74955045381750585683279828471931893`63.58826626001193 - 
     0.2392730828378709344444329946987146121496401071493124696960930763282502\
1540706`62.96686325396377*I)*ep^2 + (1.11957813294504140182335375772869071907\
216265729247650677543537035415454173861`62.72303229074826 + 
     2.3552096928005107320082368491065478823867593118893039808847236512361688\
2509162`63.19602653328064*I)*ep^3 - (0.27026101685096472971401727534145652332\
688277583028681454669689771353321487147`61.37678512970404 - 
     2.2366220200462958680907196225019126033934475356644124280547681177347825\
8283719`62.310180575082214*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s34, s12, s15] -> 
  -1/4 + 
   (
     0.03899850025745048279666320499936432420410009643415206046820451304`63.5\
8774491119334 - 0.78539816339744830961566084581987572104929234984377645524373\
614807695410157155`64.*I)*ep + (2.1539639684449677683072367545007646212456280\
8619550379467258065491895374836462`63.70095831616328 + 
     1.2756979941658719130501082332695793496763487211356050239604327652649598\
979315`63.63747787076278*I)*ep^2 - (3.612498113898976468271612843800280082103\
7965085283364571867974363988961608999`63.07002215560601 - 
     6.3435120715133602336389908351972219382118218286516677277699654852272887\
4097174`63.44290617782408*I)*ep^3 - (14.8073987388034371886724984484438171966\
5301700348743200831731242151497483632675`62.93441523468675 + 
     6.9016302683868751912131078667782649618838023389885271712604381476523815\
8299487`62.57277090920706*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s12, s35, s34] -> 
  -0.799779262048881554298446906107753021406950304178820284608344813255`64.*
    ep + (0.23862824597147205198805842089153148399300741149290427117032548626\
221307915929`62.91660883271842 - 5.025161308292464837740588638795860443251356\
47712684321728525038473217739803852`63.69897000433602*I)*ep^2 + 
   (20.3634833133852540083127901977598988238028812081461957044392252137808591\
3790395`63.07493969081385 + 1.49934548896598954420138623007690713608609523934\
984650855470648781538997137219`61.72558026314738*I)*ep^3 - 
   (9.89248658235313146197451425489734543919692402452846970577928344915839708\
709987`60.76077627399429 - 61.81906693831588366616243158177657537565487699402\
82391107673872816827994229294`61.76225056041087*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s12, s34, s35] -> 
  -0.799779262048881554298446906107753021406950304178820284608344813255`64.*
    ep + (0.23862824597147205198805842089153148399300741149290427117032548626\
221307915929`62.91660883271842 - 5.025161308292464837740588638795860443251356\
47712684321728525038473217739803852`63.69897000433602*I)*ep^2 + 
   (16.6076339950934564749936528436977739181535416828134640184637368363517229\
8332001`63.00438858268349 + 1.49934548896598954420138623007690713608609523934\
984650855470184339788004971837`61.75399227836555*I)*ep^3 - 
   (16.7283361279642553638666661248906135720103025506328986926227303185265358\
4130687`60.661971492714 - 38.220369685644395319258520886699235524427502612400\
36849890737157787973363823759`61.13486948033026*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s12, s45, s34] -> 
  -0.25705232112997995641819513217569753827006992277414049668055655303`64.*
    ep + (0.46334598636597010590312708863699413302672547386043449124331700635\
547957419098`63.898782958902736 - 1.61510736730029882010850455132388931081218\
676467720460169736269993726802307929`63.69897000433602*I)*ep^2 + 
   (6.85531482184907882660958661366287045931204472404095454008017363064180353\
683526`63.22920342857195 + 2.911288693675296367500698615840799235391906276182\
06653966873665874724263838595`62.54340113295647*I)*ep^3 - 
   (13.9689315444177731265038637645263748731781585183177858963167149399421276\
8876501`60.44296232535989 - 21.8192523240140745090152385616502521675019425151\
3544223138964842708391998296537`60.75094408073252*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s12, s45, s35] -> 
  -0.804772661825010673797698783344977299441129035731642131064438617255`64.*
    ep + (0.22942610357643097461839875960918212938254485172813895397695026627\
902425998413`62.894973252870834 - 5.05653576439871315778680977556980028598745\
433783573477410097201259300910208592`63.698970004336026*I)*ep^2 + 
   (16.6978579233161839951972595280325731427423824593132472306138732950186678\
8399891`63.308794112741126 + 1.4415267230748930768780001911748692612707111806\
3373300739431281517782962288037`62.154508225730105*I)*ep^3 - 
   (16.5959420632873541112152569424038931260548429228207532587005091471904152\
7152278`60.923612640835614 - 38.374392052385444733481743149772843370005287894\
2005852815664164158812377057085`61.42510835103085*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s12, s34, s45] -> 
  -0.25705232112997995641819513217569753827006992277414049668055655303`64.*
    ep + (0.46334598636597010590312708863699413302672547386043449124331700635\
547957419098`63.898782958902736 - 1.61510736730029882010850455132388931081218\
676467720460169736269993726802307929`63.69897000433602*I)*ep^2 + 
   (6.84124174848293648999935850934152788453047680194453551801960427147841793\
265111`63.12490747930241 + 2.911288693675296367500698615840799235391906276182\
06653966872727232609741236535`62.685550926068586*I)*ep^3 - 
   (13.9875927351948253284537334127926196688925744380453238568773429480258609\
0016932`61.29072415751973 - 21.7308285962130686146898685621631871385811442619\
1306440147849431202133194902595`61.4975779301447*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s12, s35, s45] -> 
  -0.804772661825010673797698783344977299441129035731642131064438617255`64.*
    ep + (0.22942610357643097461839875960918212938254485172813895397695026627\
902425998413`62.894973252870834 - 5.05653576439871315778680977556980028598745\
433783573477410097201259300910208592`63.698970004336026*I)*ep^2 + 
   (20.4336967645405870767300615420250402279715176467596701438782839773224719\
1728344`63.36443537399399 + 1.44152672307489307687800019117486926127071118063\
373300739430807317419431851363`62.29833956100934*I)*ep^3 - 
   (9.78574351999447309674135725126406489277075402368385059295392379302725463\
192946`61.07110441595829 - 61.84735976955742620107030411902840843032470109101\
493359598889294911626272532318`61.896619334513765*I)*ep^4, 
 MI["PentagonBubble", 1, s34, s35, s25, s14, s12] -> 
  -1/4 - 
   (
     0.80124446911400045840756329245058211874592475451214417488803321381875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (0.554908106636203033562175626618852397588799745990506957494\
2493993374951820781`62.78812154791355 - 2.51718373789799782981086069271781055\
257535938330226485602004487007980320607972`63.69897000433602*I)*ep^2 + 
   (5.90953854867970346761619213029699140732612598296565544844523557912120909\
23728`62.66749534088217 - 0.8405611587992679713056428492568706348228772451239\
8291728726080766762659386223`61.701552286803185*I)*ep^3 + 
   (11.3294421552405522801229318532804888682418802123876475559279137888308527\
5885309`59.48522839244866 + 11.0086234714753596530111058912967334749884598574\
3929238182010893760507174853738`59.62703997734217*I)*ep^4, 
 MI["PentagonBubble", 2, s34, s35, s25, s14, s12] -> 
  (0.079496162181800764416547847368010296460957775629260892410654488417499477\
00913`63.39645954445912 - 0.0954265649979927763903531325940427503049105158613\
7579372171641454219240090985`63.03994204057925*I)*ep^3 + 
   (0.68210760605406392481865824204416020140107793423819948922657463959591622\
187497`61.999986531200776 - 0.44451926987004087705771856583643584221448105434\
185113882857601339627241042199`62.01034427319951*I)*ep^4, 
 MI["PentagonBubble", 1, s34, s45, s25, s13, s12] -> 
  -1/4 - (1.29988452302282860433942823709672595794925625290524712372823915288\
999999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep - (1.8190308165829927845349202283029003026050\
1654958791698171369984758193304587797`63.07963243283657 + 
     4.0837076680435907971320942719601328359225841161871054871145972932304192\
4731749`63.69897000433601*I)*ep^2 + (3.33098856147453862167116296132533749916\
875508877895182792099632958407496135732`62.35467063309804 - 
     8.2985102400555577874457736481643767500769419127868589370067940064889189\
1768541`62.82490110158544*I)*ep^3 + (19.1213399243774491154587885824334099482\
4440024229011095522585283376701841000684`60.15827892820659 - 
     2.1552839072589524117008296754133057299623278404855366167183248490585017\
245959`59.30241945632127*I)*ep^4, MI["PentagonBubble", 2, s34, s45, s25, s13, 
   s12] -> (-0.24938915796128247115187651333456349725630163805287885993324579\
696874947700913`63.814536092386504 + 0.26643677688219693363839701902468490142\
557771939189987278024194790656740090986`63.513684040833056*I)*ep^3 - 
   (2.39865346624267875944871074809977867950476454398307157362547407273534763\
36146`62.395476318804675 - 1.605920582362968387237647259897154423426698954655\
54811783182115974023742586122`62.471185790925794*I)*ep^4, 
 MI["PentagonBubble", 1, s35, s45, s24, s13, s12] -> 
  -1/4 - 
   (1.04132695942621529073438094767595449902762791166561377447705958964`64. + 
     0.7853981633974483096156608458198757210492923498437764552437361480769541\
0157155`64.*I)*ep - (0.352126943984722064329359780389549004436981848915555779\
74298048590306204875627`62.44585959707399 + 3.2714251257183946526658353257383\
9988550637979618047733186508547674635387144132`63.69897000433602*I)*ep^2 + 
   (5.87948558091954111301686565045899366083467379614782316342199829865700715\
833589`62.74615341337961 - 3.690095810378412486809839363417104779787725195882\
42902928288032581862169251734`62.65471620740888*I)*ep^3 + 
   (18.0292546797222286482064901452538515551417302562949458070367601861977194\
701306`60.013780204593196 + 9.87641871086188789521758864620206290822180733436\
20477054638074260427300239137`59.8312415990826*I)*ep^4, 
 MI["PentagonBubble", 2, s35, s45, s24, s13, s12] -> 
  (0.203359925390969866604369454144124201201880912282128223481255670249999477\
00913`63.78164768019843 - 0.1549017550039049784991611039207681557609809199953\
2232368816946860906740090986`63.28106676860093*I)*ep^3 + 
   (1.81445025166844761510000597753847618836208608196822591141436590337611022\
227678`62.37790468990671 - 0.852858819501439445290832503905837495644320925122\
1813521236772759692542715831`62.343185750296755*I)*ep^4, 
 MI["PentagonBubble", 1, s34, s45, s15, s23, s12] -> 
  -1/4 - (0.74857471610836061121585970215081299066546570223165192053259718167\
207499999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.5407589949998178025068341988111860058346\
164624691678824278728994254886011103`62.83079222958832 - 
     2.3517168287890907541151381404142887400830453394172280144236650769113471\
8691452`63.698970004336026*I)*ep^2 + (5.1357314897830224214922360554369409203\
4776515914489245404272513877615691285033`63.02535745536582 - 
     0.8850119039709576710402040321813298928329432547055147252406967647273836\
1862922`62.16305417202462*I)*ep^3 + (9.09568791944504677448134032749630025302\
892022090252799466582254789761520515184`59.37655579314814 + 
     8.4454804710588876493101696633562363122360746746326640867295015616840860\
6802626`59.528424613339624*I)*ep^4, 
 MI["PentagonBubble", 2, s34, s45, s15, s23, s12] -> 
  (0.018789524210368954828444040640964386587284913054692814262123591168749477\
00913`62.69438699471831 - 0.0537661761742550660155206732601128540249371204704\
2690579238809711719240090986`62.770477570257476*I)*ep^3 + 
   (0.21847979528856786820494044085475617485464498544560754652248451060869210\
519195`61.296485774541374 - 0.21061078590768844197607881617855154072392097894\
759402212919056307894442651912`61.566964584868096*I)*ep^4, 
 MI["PentagonBubble", 1, s35, s45, s14, s23, s12] -> 
  -1/4 - (0.58106616314164593410508530736288133868364270253921632421245048246\
957499999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + 
   (1.13322521790271179870231352341100517002661089699013342653741031233944268\
4905`63.20704861127183 - 1.82547318937540315903223215529993836586516038090130\
585018359812075692842582277`63.69897000433602*I)*ep^2 + 
   (5.20710964083097504405859377069378574831307684061065956072068340322335692\
655551`63.0901365908964 + 0.9762756294008670121309519532243785673200351585078\
2838564459433891044736165457`62.208170102846964*I)*ep^3 + 
   (6.86963734814107568187776700259773320982386245078944755690517937365888007\
754262`59.49577785973882 + 10.57916675886189981420894552047461701909006145296\
944045318910329168505385421531`59.75326709196055*I)*ep^4, 
 MI["PentagonBubble", 2, s35, s45, s14, s23, s12] -> 
  (-0.02717439892741899026255996284057081608852711480943930037518639033749947\
700913`62.86432712394545 + 0.049883329338870845568992311086493962160582450165\
61513113495150681094240090986`62.736078919889465*I)*ep^3 - 
   (0.24847184179287697829312228520296811509710686953048996214687091634445396\
611093`61.49194263533357 - 0.196162714754786760832210368514747217292953066312\
30630296213557527624971671716`61.696597032053496*I)*ep^4, 
 MI["PentagonBubble", 1, s34, s35, s15, s24, s12] -> 
  -1/4 - 
   (
     0.71019545848410182191329039781774231180611941296494642195700034977125`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (0.600278477691325838908103365247055941121057547216543986180\
87732839024271431155`62.86390130660837 - 2.2311448349864892804275077316104279\
763770400218115588650106000097501565912953`63.69897000433601*I)*ep^2 + 
   (4.81510436145941525991055517165247508665146937946906539684686144873795854\
14003`62.70876098042828 - 0.6980259344018511699432744842953952090811315320761\
5277274518261517195656544991`61.70193740682678*I)*ep^3 + 
   (9.26344387950182995355082791042325683682683133723579030667584144467703741\
326974`59.634371399656104 + 8.17618036166953432237300665120251328217704057620\
547393910951114106639873256973`59.64012408930228*I)*ep^4, 
 MI["PentagonBubble", 2, s34, s35, s15, s24, s12] -> 
  (-0.04437042588969608772233944105255145729448459113942795649555203712499947\
700913`63.097849686374644 + 0.06766804982621189489076541006842049393926485502\
518028188115657047969240090985`62.877022559193854*I)*ep^3 - 
   (0.40092959381361362337352365926369992727458648421499072839311385000244296\
95705`61.75142979314572 - 0.3053410771698325214776222764421593599605047528916\
3079245632728969943282747985`61.837437786478915*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s24, s15, s13] -> 
  (0.817600432161664276673751427627045430566452349832799994647146393174999999\
99999`63.89045057889945 - 1.5707963267948966192313216916397514420985846996875\
529104874722961539082031431`64.*I)*ep + 
   (8.13091303888929392782129624888966431316570282257879052272857794935684861\
417256`63.68276855147896 + 4.959612427080708083701310238117537974668049629651\
7738662088695676586754636519`63.56263931618444*I)*ep^2 - 
   (1.93057945031167058009718319752073980500757617618341816219569535357079703\
792494`61.65621725978329 - 42.41435187885986886698751110991643007044003449866\
821351057687064944384423480833`63.188056727960465*I)*ep^3 - 
   (134.103370347481414239143314265810481206801299954638510558946320493946621\
12266257`61.61735213473904 - 1.5418706931965348858664379371928342007098449047\
0133074290474919084000771802156`59.74197524580229*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s25, s14, s13] -> 
  (
     0.2086696644630253789554296318022919827397883759188284885002184535`63.13\
2307874986864 - 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep + (7.99481128245818101481408841058134817134050250\
118715112684611837811870805780816`63.49762859412255 - 
     1.2773378585131118152343030863120967037801606992476356680118870304240261\
8212532`62.716915365453545*I)*ep^2 + (21.833426266579260112450459131833130463\
6064315198254395521317013045386113528157`62.570793859763754 + 
     28.018966188100362263838990245426952770398007159845201753584861838151261\
65506946`62.7748136872872*I)*ep^3 - (51.3522928562912027169879118343105003419\
0531886591658550547394104113754811278633`60.80822091752431 - 
     73.657865896312948284825204494895005255375135927142190474630833675551380\
08415363`61.07515697557279*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s23, s15, s14] -> 
  (
     -0.6570633600980053597567266768368383034068036373144173748338310598967`6\
3.99611253562255 - 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (6.27380481856010147153591562572120919719286\
869663524514049026728025006072213917`63.60811661477426 - 
     3.3993128513843659055259275064452798442921999018957074690026812451513383\
4852619`63.54063422779056*I)*ep^2 + (19.0950370181233202154998038457537710496\
6994573744595549797536868258502033134866`63.1553539835648 + 
     11.537800108888830883787627181465564263560776995153133767511142331151384\
95943999`62.960348067034296*I)*ep^3 - (22.72319114248031860780609502159690964\
175447664710270667836937267539853370868741`60.42443497655412 - 
     38.660559308826389143189465190451270395511233944722459845001871359533841\
22250616`60.69687399155551*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s25, s13, s14] -> 
  (
     0.2086696644630253789554296318022919827397883759188284885002184535`63.13\
2307874986864 - 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep + (7.99481128245818101481408841058134817134050250\
118715112684611837811870805780816`63.49762859412255 - 
     1.2773378585131118152343030863120967037801606992476356680118870304240261\
8212532`62.716915365453545*I)*ep^2 + (19.511650950744184210707143703460615159\
17074697155632119813323195521627708696648`62.5743580920823 + 
     18.639574710539736583829115580270062034904507867396823882546320038390084\
90097341`62.64870834679279*I)*ep^3 - (16.392138570526220611933131563008428662\
98498535057451682102561336393998330493228`60.33413087560698 - 
     42.499077640041302290204837331871263602169452445631403740838948905575717\
10811497`60.83017945141689*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s23, s14, s15] -> 
  (
     -0.6570633600980053597567266768368383034068036373144173748338310598967`6\
3.99611253562255 - 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (6.27380481856010147153591562572120919719286\
869663524514049026728025006072213917`63.60811661477426 - 
     3.3993128513843659055259275064452798442921999018957074690026812451513383\
4852619`63.54063422779056*I)*ep^2 + (16.3403609636333756281045037019403194112\
1508757510408853268728910077127134163547`63.16991654722142 + 
     7.6739454491846920123255566717957033103117122042933371069336488629141878\
5924857`62.88577744398537*I)*ep^3 - (12.1894777319469843907831019566671080586\
8827569413427981244220536457755085425266`60.17168978106224 - 
     22.460773000364111717380703695771946726263370771135884940296175770635973\
37231822`60.50230395471896*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s24, s13, s15] -> 
  (0.817600432161664276673751427627045430566452349832799994647146393174999999\
99999`63.89045057889945 - 1.5707963267948966192313216916397514420985846996875\
529104874722961539082031431`64.*I)*ep + 
   (8.13091303888929392782129624888966431316570282257879052272857794935684861\
417256`63.68276855147896 + 4.959612427080708083701310238117537974668049629651\
7738662088695676586754636519`63.56263931618444*I)*ep^2 - 
   (1.82162662269512185650980855586657953030758820664605481304663051124648221\
95858`61.727789360069714 - 26.48498552019424685113200003273155422705668327807\
152315235538907569266250410039`63.01014936470332*I)*ep^3 - 
   (59.1041871741274300257333271623332595968803551003166245588572317367765837\
5417075`61.22732538884349 - 2.21469744198231168069532918374267525779223611736\
453982673041482438781795505108`59.853620523308486*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s14, s25, s23] -> 
  (0.369881032628639044581634570586801476362798456393232203923494614139999999\
99999`63.78669320842161 - 1.5707963267948966192313216916397514420985846996875\
529104874722961539082031431`64.*I)*ep + 
   (7.67970162508385497963416197074767089218621655033700609208643879275903763\
205906`63.63651257277675 + 2.812819625047395711239704024907044601332631757726\
79332284072447540794570293341`63.515985352875724*I)*ep^2 + 
   (1.82907781663358722821110857776811442115487494681415952211807807884786837\
826545`61.57346838053412 + 19.79185165864854259436475259771900679168360418093\
403438470862627600030203252105`62.644400271132355*I)*ep^3 - 
   (44.5608185957212014941640781541101239565072368515555171889470495150459008\
6340445`60.4843626807877 - 1.469489712963221120050581886495435923204990459260\
57289371834262530433330752188`59.13263426478596*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s15, s24, s23] -> 
  (-0.60324577758959439911377880376931119922308688370953031394756478172499999\
999999`63.91909391578228 - 1.570796326794896619231321691639751442098584699687\
5529104874722961539082031431`64.*I)*ep + 
   (6.29814147965525167727307645198011013963822092913564992073388336506879570\
479196`63.48455072304454 - 3.355968218909117403525466646865639414928859031829\
9631091137567356829601402839`63.52574810214871*I)*ep^2 + 
   (16.2416078072751959538583615114940707536217110628909535167605406671519899\
5675328`62.45806241842305 + 7.26949503625176175847175752514258316004115304140\
761307883871547165287915704248`62.08374827856995*I)*ep^3 - 
   (9.20050096809957443187072738101936495141998882093667174559911745423111660\
211632`59.57375015379828 - 20.83002953360068177971589381985232235230575631235\
813098981975966653348209685448`60.084703725446*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s13, s25, s24] -> 
  (
     0.73626042550724683466833902737521038376548330575160463550095358975`63.5\
5394602427928 - 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep + (9.64701257662674630020362315351179191830902018\
884474436887569261824748207189507`63.53990617103442 + 
     1.1277344558146401997990777787468517030323449533155408865217386684433052\
6771054`62.535845779309945*I)*ep^2 + (18.586209718740605360083152522341391183\
20580367762808230942478982345361823156109`62.186457769277446 + 
     33.881475927835492821324088813697508857921814166824337337155951838877661\
23044218`62.82545915653686*I)*ep^3 - (49.991876108775872161664389376682728515\
86430965125465563110597449595494495446279`61.54119231727255 - 
     66.743749851492224783526449433776588730254687283978092850989745926512712\
71236797`61.71927271347981*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s15, s23, s24] -> 
  (-0.60324577758959439911377880376931119922308688370953031394756478172499999\
999999`63.91909391578228 - 1.570796326794896619231321691639751442098584699687\
5529104874722961539082031431`64.*I)*ep + 
   (6.29814147965525167727307645198011013963822092913564992073388336506879570\
479196`63.48455072304454 - 3.355968218909117403525466646865639414928859031829\
9631091137567356829601402839`63.52574810214871*I)*ep^2 + 
   (22.6097418089637777309154522726671305597466139696847578652535723712632234\
634161`62.551274026526116 + 16.9552316958136583480659141951683282967792613167\
6032178235666421692731104955557`62.4017882222876*I)*ep^3 - 
   (32.1757182016723126992536203921115340842078417993083836774217636025650620\
879943`60.057953012465326 - 66.1043554612670036755410422037030041155565883933\
658281371534738395071927344101`60.524309145251614*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s13, s24, s25] -> 
  (
     0.73626042550724683466833902737521038376548330575160463550095358975`63.5\
5394602427928 - 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep + (9.64701257662674630020362315351179191830902018\
884474436887569261824748207189507`63.53990617103442 + 
     1.1277344558146401997990777787468517030323449533155408865217386684433052\
6771054`62.535845779309945*I)*ep^2 + (18.528552448734174550558728875796803445\
94997781192883352617688210348609789049655`62.16367159142875 + 
     33.347831885360261774714624613580367440501673212866489808340215741102086\
04658162`62.72628998048216*I)*ep^3 - (47.526457419658545352895575523330153691\
56703682391000957851500852168266387457431`61.56040846506924 - 
     66.122088891981443243661793958014571309981762699111206845595142785927731\
78167331`61.79903306717067*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s14, s23, s25] -> 
  (0.369881032628639044581634570586801476362798456393232203923494614139999999\
99999`63.78669320842161 - 1.5707963267948966192313216916397514420985846996875\
529104874722961539082031431`64.*I)*ep + 
   (7.67970162508385497963416197074767089218621655033700609208643879275903763\
205906`63.63651257277675 + 2.812819625047395711239704024907044601332631757726\
79332284072447540794570293341`63.515985352875724*I)*ep^2 + 
   (3.47549206693493077769213128382041468067720443377743687233333823691048821\
026964`61.76032283229447 + 28.66685301745953217300493583080988446612484585012\
825259114240671964626633914845`62.72324302391693*I)*ep^3 - 
   (83.8810602502219643246719283130179779226635859959571887806378907289042874\
9862477`60.74612769057744 - 7.42049619758631706667510815468690836625447705089\
774285775980770696585968180052`59.83097285287785*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s23, s35, s14, s45] -> 
  -1/4 + (0.24729720370201156066248032447106738779078841561703835712240503070\
334999999999`63.650901026599385 - 0.39269908169872415480783042290993786052464\
617492188822762186807403847705078577`64.*I)*ep + 
   (2.47715758726733113202650335671895708120890475613305086989878233464951570\
068828`63.7081731568606 + 2.6527652863026934454061787679580592223489176347221\
3680507192371589676142689316`63.641816562746406*I)*ep^2 - 
   (2.27127853994294671664842917073398974398386409393193123853978024950279573\
420085`62.25786452833482 - 10.40452270213921674055292187490566226764261240352\
364259801676698143868779178109`62.91186747368168*I)*ep^3 - 
   (22.0412338367143263295808606349640752453113542313784446672584394510301286\
0257853`63.03091500727663 - 3.79131271952553933043864716555687317408675585674\
610397310436983277914446913785`62.52155241015585*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s23, s35, s14, s45] -> 
  (-0.02717439892741899026255996284057081608852711480943930037518639033749947\
700913`62.86432712394545 + 0.049883329338870845568992311086493962160582450165\
61513113495150681094240090986`62.736078919889465*I)*ep^3 - 
   (0.34591023605686286217211755892118418703739886911670676767797393678678798\
606328`61.946387217587215 - 0.16875070428425388060054531038592057009113883965\
467737761595532091404528806414`61.94726119204766*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s23, s34, s15, s45] -> 
  -1/4 + (0.21671873590905456289658184247545567610173019416397816939822884755\
709999999999`63.57018281866544 - 0.392699081698724154807830422909937860524646\
17492188822762186807403847705078577`64.*I)*ep + 
   (2.42037532149149519240433676475321370863591396019605912149846505897854022\
83163`63.67397594294783 + 1.4582947271671738716499321409494541089791688066587\
9388311018601572330964848162`63.312326753274625*I)*ep^2 + 
   (1.43138481659285415403598447352052106720663322672902993200483220928269305\
35558`62.04242460964222 + 8.1145095877149544367995280856785280933742258390260\
1088686631570857774883464522`62.76940861724821*I)*ep^3 - 
   (14.4168777392160630737102108230208289835440971878770093612461261826752430\
7498521`62.91596004982414 - 12.6993169575166410323999351345957726507602782455\
1130179554608113891664446913785`62.91025702260921*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s23, s34, s15, s45] -> 
  (0.018789524210368954828444040640964386587284913054692814262123591168749477\
00913`62.69438699471831 - 0.0537661761742550660155206732601128540249371204704\
2690579238809711719240090986`62.770477570257476*I)*ep^3 + 
   (0.34062046887407292025505521048191684774268457267212126150155669565345465\
272994`61.938938519049 - 0.22504976829541827751360496824964119028005294750516\
259723643561698487862139748`62.07737119265376*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s24, s45, s13, s35] -> 
  -1/4 - (0.85299301110692600401456072892400444761495098099850332947634256984\
749999999999`63.88560475789649 + 0.392699081698724154807830422909937860524646\
17492188822762186807403847705078577`64.*I)*ep + 
   (0.23205229964718249759300917414518934712070709579122764287981372975031598\
302562`62.396181114175654 - 0.26270393877329923843805157111905019691277085470\
793217749816528889201473535341`62.585368176451645*I)*ep^2 + 
   (5.40622729777559084493740308454329549249519492318043899533976015017623883\
319501`62.23397757581372 + 6.549405465093114250959625546808010419229665562390\
98546822257601682161235382082`62.50163351253218*I)*ep^3 + 
   (7.30404977492093351123467596017117595195576655679615843909754658824825229\
976285`62.341786101265065 + 25.4493392865877551568696716034541795493641971693\
202845740268080243347877113099`62.96398517999216*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s24, s45, s13, s35] -> 
  (0.203359925390969866604369454144124201201880912282128223481255670249999477\
00913`63.78164768019843 - 0.1549017550039049784991611039207681557609809199953\
2232368816946860906740090986`63.28106676860093*I)*ep^3 + 
   (1.96650389881887416156266701521730402221880593330293643154849202841157965\
272995`62.70636332722375 - 0.530854772670298057937183083251391197703970722961\
18882832377061461612862139749`62.45186119233514*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s24, s34, s15, s35] -> 
  -1/4 - 
   (
     0.52061316022078025531865720975648619088489779940963051534225987897875`6\
3.82572232001849 + 0.39269908169872415480783042290993786052464617492188822762\
186807403847705078577`64.*I)*ep + (1.2119855581972318154090503896242016238436\
0133637066321757032984028152372868384`63.39193894921469 - 
     1.3186714575583287706994897336339920274101595594312964227605115698186278\
6752314`63.443957811203*I)*ep^2 + (8.4376253902023630875491884214282070488299\
2153637180305531555946452485919273605`62.76250789083786 + 
     0.6693399312765960740569893481910407639974897739778150240925963736009042\
6181605`61.611957118922625*I)*ep^3 + (16.393531042004651379659244602586191256\
79435623332759170510592015591325480714385`62.770626167201826 + 
     16.798004305626256703692828096388445244410152984405863953863009996500195\
02534308`62.81218723814472*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s24, s34, s15, s35] -> 
  (-0.04437042588969608772233944105255145729448459113942795649555203712499947\
700913`63.097849686374644 + 0.06766804982621189489076541006842049393926485502\
518028188115657047969240090985`62.877022559193854*I)*ep^3 - 
   (0.48818881466126691815452525509871973507847040578299492426440512878678798\
606329`62.09757829920651 - 0.209839315958204013623911767348900153304017030570\
89067829754149365571195473082`62.046254047858795*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s25, s45, s13, s34] -> 
  -1/4 - (0.54852762725760655515539983101162772370161899404151757640287860000\
999999999999`63.607804331640274 + 0.39269908169872415480783042290993786052464\
617492188822762186807403847705078577`64.*I)*ep + 
   (1.63996589829690875154706142506031655685713427394525220991207987360991850\
31621`63.079700064727916 + 0.601987779387760604742879942793988075457959691600\
52069942777118212022516711278`62.70118862402409*I)*ep^2 + 
   (6.05385284486790731493310972295837147843567068749119858035861969522702773\
285627`62.2237450730996 + 10.549552248285835483765763333529876872880288161291\
40421515367059657555772152952`62.6490874427441*I)*ep^3 - 
   (4.62981888432003333557546425903155072534686714156234490648877180527710271\
399724`62.100060196388526 - 29.4845299626204993445915999851893304314086564479\
4019523552117076681751517046612`62.943984784515564*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s25, s45, s13, s34] -> 
  (-0.24938915796128247115187651333456349725630163805287885993324579696874947\
700913`63.814536092386504 + 0.26643677688219693363839701902468490142557771939\
189987278024194790656740090986`63.513684040833056*I)*ep^3 - 
   (2.81387467386983214481235833900425400078603364804010014625327759867428798\
606329`62.851690976410985 - 1.27256638474995763597227867125870545348422460690\
937310846064239808758695473081`62.814089205871475*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s25, s35, s14, s34] -> 
  -1/4 - (0.18556930857850380869359782984849775528250759099958457454461972599\
5`63.27272096487862 + 0.39269908169872415480783042290993786052464617492188822\
762186807403847705078577`64.*I)*ep + (2.3248343659051517587419457760688489018\
1613280082359317094365493470411043826068`63.45180117092469 + 
     0.7404908197382506462376884072876513583303198149404993761271626013670638\
1335459`62.922804227380794*I)*ep^2 + (4.7046525030855350770109627496101936718\
6906338036361151964355510124395675282106`62.44520606578316 + 
     8.2338109759256582979693309164151448221599892579831289266044892600826777\
4029463`62.718203961701136*I)*ep^3 - (5.8622644941909981733299209975557336810\
3258418038768256058458508096803590889112`62.34787646595919 - 
     19.356484115119377674796691830332343088666163198574879121821833374931499\
09671916`62.85524722591488*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s25, s35, s14, s34] -> 
  (0.079496162181800764416547847368010296460957775629260892410654488417499477\
00913`63.39645954445912 - 0.0954265649979927763903531325940427503049105158613\
7579372171641454219240090985`63.03994204057925*I)*ep^3 + 
   (0.78417047679774717557355013158114352621323268298371586837926226615137131\
939662`62.307853302927754 - 0.27681139340941777162996212219004102110042968674\
505100849761367915987862139748`62.16987861026894*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s34, s25, s12] -> 
  (0.603245777589594399113778803769311199223086883709530313947564781724999999\
99999`63.91909391578228 + 1.5707963267948966192313216916397514420985846996875\
529104874722961539082031431`64.*I)*ep - 
   (2.09115021546992115218403248651850500823701771649668319491070182196769888\
416445`63.381574298563116 + 0.43433678745994678499309252161816293419242968284\
39525337586797800937790516245`63.69897000433602*I)*ep^2 + 
   (12.9464321270394850302867842746702675484543690754764962130918874974511021\
0532299`62.86911393053621 - 3.50410252596373412391919241545918248501468530266\
441651015701194311143070671248`62.41143983779444*I)*ep^3 - 
   (1.13687826383451194073011016886825569157536460002027226123325637495017384\
790934`59.343600461403675 - 49.7747263108903451283947639281878146201836546024\
3379541258455377304997958815225`61.01034826819286*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s35, s24, s12] -> 
  (-0.36988103262863904458163457058680147636279845639323220392349461413999999\
999999`63.78669320842161 + 1.570796326794896619231321691639751442098584699687\
5529104874722961539082031431`64.*I)*ep - 
   (3.01852338113603235326868658041670790147489598842893245386529709737199529\
068624`63.56057985418957 + 0.488788555430717647386595401567917018671197421052\
49576242286870245281174655597`63.69897000433602*I)*ep^2 + 
   (8.04385946550685635476602708658148428048372973375955605426858161426876183\
727639`62.63088515304803 + 1.686886290070221920565688512954776205930875187643\
5144092282821410982469712325`62.13206610909986*I)*ep^3 - 
   (21.6141649831844091495095087418518965280460281980204679617396258808617508\
6535167`59.93066914669203 - 40.1500146190321555458385552659795482651978764514\
2108098497827421464981587108883`60.277449029150944*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s45, s23, s12] -> 
  (
     -0.73626042550724683466833902737521038376548330575160463550095358975`63.\
55394602427928 + 1.5707963267948966192313216916397514420985846996875529104874\
722961539082031431`64.*I)*ep - (5.7963692044182913215922404614932510127067351\
4133822459992809290800019938482614`63.54194973538473 - 
     3.4983262319902835497276472161149407490893781090885658758888734353320288\
9369153`63.69897000433602*I)*ep^2 - 
   (9.16795179399473121355344605323469798529520485538962137610440780495645227\
1035`61.719302584384195 - 8.8802620661240412883494265127572586194536672324450\
1781396256519780475066980258`62.00615909181331*I)*ep^3 - 
   (39.1694463514284783103192879006344397630144510512284291951993993432783075\
810449`59.73036079959605 - 45.92198037851821198396737342417918428277866168580\
825849867264683158433295305029`59.9138138128737*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s45, s24, s12, s35, s13] -> 
  -0.51410464225995991283639026435139507654013984554828099336111310606`64.*
    ep + (1.27463010597016564728152470920292037908246745330550535067845811706\
051895395254`63.224088026635116 - 3.23021473460059764021700910264777862162437\
352935440920339472539987453604615857`63.69897000433602*I)*ep^2 + 
   (18.7616830261097748239801087251036145572255731330473933325290407972329323\
9012368`62.22041046690413 - 5.82522262051041255895525199005602515215554492907\
266179103288610295851853671623`61.66230271593857*I)*ep^3 + 
   (42.8955590236104812694519976224132245058655554540046477225305644903652790\
9680747`62.77194178058793 + 17.3255814018228771403304005642418476323790865719\
9477322125927983488114627387748`62.37912655585422*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s45, s24, s12, s35, s13] -> 
  (3.253758806255517865669911266305987219230094596514051575700090723999991632\
14615`63.78164768019841 - 2.4784280800624796559865776627322904921756947199251\
5717901071149774507841455777`63.28106676860094*I)*ep^3 + 
   (33.0085006033581602750757868671124836139257709946796267191156199954084808\
7859267`62.6012681814909 - 8.209277787317298533829574528431833587255303576210\
99934150130175723780649732266`62.31797766832995*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s45, s25, s12, s34, s13] -> 
  -1.60954532365002134759539756668995459888225807146328426212887723451`64.*
    ep + (1.35112587155714892302036184931132560927179209083921555480103636100\
198969049808`62.72233061723217 - 10.11307152879742631557361955113960057197490\
867567146954820194402518601820417184`63.698970004336026*I)*ep^2 + 
   (51.3245805730830235654355210305898921588555995759489580012929313070469033\
3149564`62.52073591372371 - 23.3351636399142992315361706413773970587652147399\
5760861860270579788382300169384`62.09254061659178*I)*ep^3 + 
   (147.137640439833011952889650378510934108874156094274188834808707566365279\
09680747`63.248926569008646 + 60.73225770508001749048351348517129605023085119\
637138820874710124188114627387748`62.92823993877421*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s45, s25, s12, s34, s13] -> 
  (-3.99022652738051953843002421335301595610082620884606175893193275149999163\
214615`63.814536092386504 + 4.26298843011515093821435230439495842280924351027\
039796448387116650507841455778`63.513684040833056*I)*ep^3 - 
   (46.6854215300225064755899909705403477960831946839887964945322763178084808\
7859267`62.744697646985244 - 19.835416811560382132803135621450646827575205356\
74804532214315591340780649732266`62.68850813370109*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s35, s23, s12, s45, s14] -> 
  -1.59955852409776310859689381221550604281390060835764056921668962651`64.*
    ep - (0.24947135036385156276739601509932795319098110317978145507437642065\
961859533792`62.37321357189429 + 10.05032261658492967548117727759172088650271\
295425368643457050076946435479607703`63.69897000433602*I)*ep^2 + 
   (32.6207118134222589189186694503579417056448153657988083042970545465449556\
4497421`62.60664278751979 - 15.5162149069501905302599281253241136755901371795\
6929508063925799730065249811023`62.39261750048376*I)*ep^3 + 
   (67.9641040859193310205619077380716073673332143067276878140301691803652790\
9680747`62.95705052745977 + 54.6089618140726595377420695928382372215611284172\
7920489723011429388114627387748`62.885812232976896*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s35, s23, s12, s45, s14] -> 
  (-0.43479038283870384420095940544913305741643383695102880600298224539999163\
214615`62.864327123945436 + 0.79813326942193352910387697738390339456931920264\
984209815922410897507841455778`62.736078919889465*I)*ep^3 - 
   (5.93503363180583396416194466951440115033477747591126048389012184708927710\
675299`61.7816158716053 - 2.9148182843792318519587715185419656916026646610546\
2545877612285435933087531505`61.77083982844962*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s35, s25, s12, s34, s14] -> 
  -1.60954532365002134759539756668995459888225807146328426212887723451`64.*
    ep + (2.53053434853614312697147617952964159737696042810221600915913945181\
287788097944`63.192085901835206 - 10.1130715287974263155736195511396005719749\
0867567146954820194402518601820417184`63.698970004336026*I)*ep^2 + 
   (38.6949037346109908884390336039549958952704825443800484864602441043397572\
8235009`62.407238108015406 - 15.924721626196829288395891984244346902351516095\
94792227907119276670413752823584`61.889387173858545*I)*ep^3 + 
   (52.6761676320555005410360460093565167917287745890770994231845750160601202\
2034851`59.24623459043773 + 13.1894543383525207356578802155565051524067821253\
4801384441889351908146306106915`58.794656995687774*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s35, s25, s12, s34, s14] -> 
  (1.271938594908812230664765557888164743375324410068174278570471814679991632\
14615`63.39645954445911 - 1.5268250399678844222456501215046840048785682537820\
1269954746263267507841455777`63.03994204057925*I)*ep^3 + 
   (14.5249692868756942309062925799752821294911374202346543400688839585495636\
0418365`62.02469671764414 - 5.91054879695676638018231124465652933958412211957\
376549101335335587711358105117`61.95346985974979*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s34, s23, s12, s45, s15] -> 
  -1.59955852409776310859689381221550604281390060835764056921668962651`64.*
    ep + (2.86367521826143145145417709270148460420733583337075186956136015574\
121232138936`63.402078110900604 - 10.0503226165849296754811772775917208865027\
1295425368643457050076946435479607703`63.69897000433602*I)*ep^2 + 
   (41.3443078970703114824650007898238368377664401943989508068925669916951066\
3728444`62.73506224684948 + 4.04426187213273391782519213137054114110476488195\
088467051071004719263216564818`61.86698688425771*I)*ep^3 + 
   (19.9788621099379628958844921139098122105723124090277312583920048060688813\
2111562`58.946257294468545 + 117.91057714626613974016287954288546482852099085\
07916178868886022305452350391116`59.85952352607626*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s34, s23, s12, s45, s15] -> 
  (0.300632387365903277255104650255430185396558608875085028193977458699991632\
14615`62.69438699471831 - 0.8602588187880810562483307721618056643989939275268\
3049267820955387507841455778`62.77047757025748*I)*ep^3 + 
   (5.89194731629732590085816114027203411290863752775654982224703087797661462\
427409`61.65629338389574 - 4.224431430992786372308590300018501359453903534247\
77170328111716940162903189422`61.83213020195553*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s34, s24, s12, s35, s15] -> 
  -0.51410464225995991283639026435139507654013984554828099336111310606`64.*
    ep + (2.65192282066636318653203054020860445727024893923983612442954208416\
983310942893`63.73563964303672 - 3.230214734600597640217009102647778621624373\
52935440920339472539987453604615857`63.69897000433602*I)*ep^2 + 
   (13.5442602441905153046029125820360001796034872593258590977183515059608465\
2405078`62.06670223697482 + 2.82856272815422193476023628889710397067845658083\
215224330521517358520478075899`61.27933915907848*I)*ep^3 - 
   (18.5258090130065190521450133280155435563319743041767947332376888579960968\
4189456`58.98574250318665 - 6.41639609868106708300980453751607645166873064441\
016638235968940926923167814825`58.60134442566159*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s34, s24, s12, s35, s15] -> 
  (-0.70992681423513740355743105684082331671175345823084730392883259399999163\
214615`63.09784968637464 + 1.082688797219390318252246561094727903028237680402\
88451009850512767507841455777`62.87702255919387*I)*ep^3 - 
   (9.34309016746890369879591119279731759022259203990133145372652030772117128\
888153`61.80584317414002 - 5.023435175222637987354459478131464662996448703597\
07760086343152449047664487687`61.82369259719851*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s25, s13, s34] -> 
  -1/4 - (1.03064423231541091124361916362677297799366015038582555656022707932\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep - (0.8736165065690480307897192612462186368624\
9316517901254508305113036955776123723`62.941903958219164 + 
     3.9631262794695682628850715923890251043481995137202820255635187969253848\
8422686`63.57624100035144*I)*ep^2 + (4.35026868004121844637632867333324923221\
653728366639841087508151903505968026843`63.06806889997967 - 
     8.3607266066369422494359342182212005639464797539025030772146326329416969\
7807332`63.36911316346743*I)*ep^3 + (16.8777571255494027484565836279495044922\
6399875880422635442951062822145762374127`63.27918991422696 - 
     4.5464989878894465363066534718858156144028735439117045894552594701681330\
6332079`62.63864426826982*I)*ep^4, 
 MI["PentagonBubble", 1, s13, s34, s45, s12, s25] -> 
  -1/4 - (0.72386788468361327344166668258007659225493902060529531792998474726\
124999999999`63.6376118960812 + 1.5707963267948966192313216916397514420985846\
996875529104874722961539082031431`64.*I)*ep + 
   (3.67267221184796784341390242698845730926089865931596543336180988308088920\
065698`63.26514054474811 - 5.636088953527417895477440321093097988608947148707\
35865144307635118997901568079`63.477334332238115*I)*ep^2 + 
   (17.9166279513943888045138808055603755992294627421125216494253765353342895\
6568719`62.93987992943436 - 0.44051980126832600718072809119862733149912111373\
682167459421544686214394565276`61.47265608310214*I)*ep^3 + 
   (21.5387607850643593347937360330023567011056429955651738996051554841022839\
1700683`61.340218917648 + 33.780491360227676572244299546642650125330636000306\
42602764857340093537444579666`61.63423534495475*I)*ep^4, 
 MI["PentagonBubble", 2, s13, s34, s45, s12, s25] -> 
  (-0.24938915796128247115187651333456349725630163805287885993324579696874947\
700913`63.814536092386504 + 0.26643677688219693363839701902468490142557771939\
189987278024194790656740090986`63.513684040833056*I)*ep^3 - 
   (2.64203186453861388461778786471626511533923231545435223544557787887719571\
513178`62.8857464686992 - 0.7034663163020947836304306541005018240929837540683\
1721598722678465532418090801`62.384166383296225*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s24, s13, s35] -> 
  -1/4 - (0.75678406196789555255386733804213309740813059390707473936828604721\
249999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.3589427334897466214949403992096144411121\
9949179682184873115519102538889310875`62.6830098829972 - 
     3.8016496523188160687798223113734782863726183093658693229169032901181897\
5616787`63.68894661660512*I)*ep^2 + (6.49394756793895770365474257781978152663\
011342692752558916063881170410752528445`63.34687168662551 - 
     7.7130563270482163694005485628051680144234300020490430255542640750278084\
0778195`63.44826621261328*I)*ep^3 + (16.8020529652546868413796093089534765789\
0444279163143708836914528511600630903773`63.36087430805635 - 
     3.5490830062846314030520648272501694034887571716099821160172886729900852\
3004399`62.6585210460183*I)*ep^4, MI["PentagonBubble", 1, s13, s35, s45, s12, 
   s24] -> -1/4 - (0.41940250083429382458250578466769986834160703364830956485\
652077742374999999999`63.469067876548536 + 1.57079632679489661923132169163975\
14420985846996875529104874722961539082031431`64.*I)*ep + 
   (4.74916733400751248173446778626344069797985097644302887953247824035010101\
583404`63.436462684079814 - 4.77139723536635805229650880718005971623821660239\
89057745171398801777391132146`63.54433218465056*I)*ep^2 + 
   (17.4683888676188971582462918144252375441388581299893145582666360921980772\
4031361`63.04970990218252 + 2.43837452257422903119306671632845356204708149627\
050004788493454861309028138016`62.315454001309135*I)*ep^3 + 
   (12.4373069676485392955385998750168774383797956105274536043223881614093379\
8281376`61.419368913924565 + 33.836312539774064051981904327994616243506242019\
19155198279035843410647874231214`61.954020852112734*I)*ep^4, 
 MI["PentagonBubble", 2, s13, s35, s45, s12, s24] -> 
  (0.203359925390969866604369454144124201201880912282128223481255670249999477\
00913`63.78164768019843 - 0.1549017550039049784991611039207681557609809199953\
2232368816946860906740090986`63.28106676860093*I)*ep^3 + 
   (1.87185462805143793914629073562731990686862074246792954920203194396501160\
168954`62.809388306295475 - 0.25188975207395491087321394015069003180927483270\
652995525779820787771205550107`62.023987698697894*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s45, s23, s13] -> 
  0.799779262048881554298446906107753021406950304178820284608344813255`64.*
    ep - (1.51792198197837915368173641084496352615578842334900176869267286695\
853717346362`63.887878763526984 - 5.02516130829246483774058863879586044325135\
647712684321728525038473217739803852`63.69897000433602*I)*ep^2 - 
   (19.5087491940617555665770002661838220956558003327838605684269317952633581\
2053299`62.61027893055712 - 5.64800439269373703816490853426359826527341422429\
893721382715054574200503858772`62.127728521666846*I)*ep^3 + 
   (9.67168396137454612626402691831974669108503534149181955494944532137463455\
462128`59.3507914261379 - 56.991881902026251420870038608853586843110985963402\
38620208555638715936294933271`60.181998644555556*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s25, s14, s34] -> 
  -1/4 - 
   (
     0.5760910654166562172601410482665407827238775350042994468076034614075`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.021733159074836950488696017275494922103190597626934003203\
80575978466883862173`63.163582885983985 - 2.535105389674465337058646477640366\
1038733349041754200711683577930216074892309`63.519843296393766*I)*ep^2 + 
   (5.89391803407641670170541736675460491498681482151707292711975525270036568\
738898`63.349701099047934 - 1.62131266015907853207004817964524628717848316176\
57058713866747012655045465574`62.81645861800422*I)*ep^3 + 
   (8.93699317321156533591114641052274422151726496036151724504091597829439602\
385912`63.21244394055522 + 7.869188707424614967464255690577767038460549502779\
64533016961052085246075199487`63.03945064014135*I)*ep^4, 
 MI["PentagonBubble", 1, s14, s34, s35, s12, s25] -> 
  -1/4 - 
   (
     0.1336329825551331799881256237368305262009363098725992611954140642875`63\
.09361959968923 + 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431`64.*I)*ep + (5.551999851933846778177138928067021457310452\
1527739496398113041856203008692627`63.58325991477415 - 
     1.9275336886891705394165690697277872045494255015052250887557824221836968\
8194906`63.22959927563638*I)*ep^2 + (9.79295228569073335913377744166462172998\
320486907304025912650859589197039183291`62.89812910331652 + 
     12.545140055656500156503855535206484206909278875645254522453249126024989\
15674526`63.001664255069315*I)*ep^3 - (17.88009256940651928159928745334561558\
331147612690432132406409217126174666069185`60.05397490578348 - 
     33.361953034994840605895319592950444795371998070867590313540172465708375\
25526568`60.45975659407211*I)*ep^4, 
 MI["PentagonBubble", 2, s14, s34, s35, s12, s25] -> 
  (0.079496162181800764416547847368010296460957775629260892410654488417499477\
00913`63.39645954445912 - 0.0954265649979927763903531325940427503049105158613\
7579372171641454219240090985`63.03994204057925*I)*ep^3 + 
   (0.81717805704368321680847884998158418673251379748538159327475511766163945\
306156`62.25034910265793 - 0.176814286403145050260322348700854466162707358119\
63216196316261071431189486343`61.79191860077946*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s23, s14, s45] -> 
  -1/4 - (0.57359436552859165751051510964792864370678816922788852357955655940\
749999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.6558476286261867705158834945262282900971\
7476926940491178337233073490310487901`63.12334197491941 - 
     1.9889244134035276544626298042201003973772761731589563425127984254093635\
9560699`63.69897000433601*I)*ep^2 + (4.10674835067056260319049480683422923526\
118859292164216121908362636153563354346`63.524875857965064 - 
     0.6340095425844386464999680676352193165208197980127453499131764495600785\
8739128`62.811863453013274*I)*ep^3 + (6.6174956693008069004620414328076691423\
4164870360659493955123916946346485436712`63.50263095629271 + 
     6.6263497068244492313249496868412138056874480279433551955847382977334913\
1317374`63.29048350613521*I)*ep^4, 
 MI["PentagonBubble", 1, s14, s45, s35, s12, s23] -> 
  -1/4 - 
   (
     0.56649949483564854934420377805639566927423231648922219286243882098585`6\
3.94747143684393 + 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (4.38843249055569120445224311189981756065088\
974291085001162321055119873647393036`63.519501951064555 - 
     3.8398081552536133385850594303981950685680233212868625177005435367133944\
9548763`63.65147839585722*I)*ep^2 + (13.5947634935874168094348296468414355842\
9899194496263438265366795631866842381036`63.33905005224841 + 
     6.7833098836136595544305213600734706061184120729649706379801433289671597\
4509582`62.84299561697685*I)*ep^3 - (0.01318641185908150439704038464818327526\
507660618104265410918593754843590979266`56.57613719695004 - 
     34.411542001409537625186598667564506961430369473518853336823191991012533\
00478507`60.123124123678416*I)*ep^4, 
 MI["PentagonBubble", 2, s14, s45, s35, s12, s23] -> 
  (-0.02717439892741899026255996284057081608852711480943930037518639033749947\
700913`62.86432712394545 + 0.049883329338870845568992311086493962160582450165\
61513113495150681094240090986`62.736078919889465*I)*ep^3 - 
   (0.35057967427331898150192779440100103795528566154363466620500545732107747\
846223`61.98802097020086 - 0.098535849391134369086163089824003307988677148671\
88977190827290725543166798685`61.56521988735734*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s35, s24, s14] -> 
  0.25705232112997995641819513217569753827006992277414049668055655303`64.*
    ep - (0.59549777796259078586002028820460527292017640611147507266450817717\
676278699081`63.906116833010515 - 1.61510736730029882010850455132388931081218\
676467720460169736269993726802307929`63.69897000433602*I)*ep^2 - 
   (4.23841644978358358935713381935025557071806645289641814515542390194736459\
77358`62.262700679455406 + 0.403714574188242973182540406289071446265364941925\
27859684984259795203126037133`60.87752344212661*I)*ep^3 + 
   (6.27130653959693500434201435077964497913435488576018431152247560181236497\
76923`59.386841228739115 - 13.68966843569893226101195754938649386444109266350\
091635347257351134465249883853`59.75197888613644*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s24, s15, s35] -> 
  -1/4 - (0.08952766030753949541243436108848444493093486495291818787207376347\
500000000001`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (2.3342983192970062927566371730790285420376\
8344620052794569857784203974333475234`63.702402613414016 - 
     1.7054018428018811642800565547305645467458898302735866108000715421953793\
4385213`63.676934802030985*I)*ep^2 + (5.6581929979056761911641836807620193475\
1280701376098799507936631926724803028078`63.52868238268638 + 
     0.6805502907449887451535651787483205727191567958425261968740928562135734\
4030166`62.739300326864644*I)*ep^3 + (2.3406118406363968350170693848949733606\
5150697661987730257366630663517403360351`62.894176005729804 + 
     8.5133067468592316141225435528220847681309793747482813688472517366623223\
8158153`63.35149056118564*I)*ep^4, 
 MI["PentagonBubble", 1, s15, s35, s34, s12, s24] -> 
  -1/4 + (0.24660555088202995268411422297664271462704401241764152502566805531\
374999999999`63.512238410956584 - 1.57079632679489661923132169163975144209858\
46996875529104874722961539082031431`64.*I)*ep + 
   (6.24524372575685925603767443994593488292719352218096306053137058625447134\
353287`63.65614138541629 - 0.586745230359050323308532578087717197668784109391\
56323948740679129732621459492`63.04787927397122*I)*ep^2 + 
   (7.98557967334549181641333316612838596174334714829230741153563147034692391\
49469`63.01582492562133 + 15.120265757422309332528134574727058494018465034270\
861599700129628750259064541`63.09769312065177*I)*ep^3 - 
   (23.3919484211084731475170355418711508202416017498059255377558060517194069\
0720977`60.64884255803538 - 35.4049951489563372690216556561739769779333875129\
2116754615441807354551610455022`60.92471730536217*I)*ep^4, 
 MI["PentagonBubble", 2, s15, s35, s34, s12, s24] -> 
  (-0.04437042588969608772233944105255145729448459113942795649555203712499947\
700913`63.097849686374644 + 0.06766804982621189489076541006842049393926485502\
518028188115657047969240090985`62.877022559193854*I)*ep^3 - 
   (0.54531450067920673097427630706321450216528856749238992655427229425412601\
691117`62.0061638017542 - 0.2250991846039751289144225143063889473058167134475\
1318829980701988087131925699`61.8019306746754*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s23, s15, s45] -> 
  -1/4 - 
   (
     0.3608911307669902943525602480545121864993750556552580818359678935875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.214572937024319512029828005145367557154224658777995116003\
30644827876499348057`63.48446261505385 - 1.3206974936816956757892891623258456\
5822541230361153558479112768139033057828721`63.698970004336026*I)*ep^2 + 
   (3.66504164521661592588272409475215826824349153364858511005825363797801672\
830184`63.513958100738435 + 1.21798463393538833899557586383533395455754326043\
60841351165311460726283317317`63.1870421166305*I)*ep^3 + 
   (2.86332861652673163877689666606564404124085480665007892947855542723234658\
561095`63.312516419976966 + 7.47600524358554256616087121720154449678288528650\
767230943918791643766603011318`63.41181695439314*I)*ep^4, 
 MI["PentagonBubble", 1, s15, s45, s34, s12, s23] -> 
  -1/4 - 
   (
     0.4907263452478048655311248292552991523595839811559671597148206712221`63\
.93989823045704 + 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431`64.*I)*ep + (4.572341174877356576389451561777863261678385\
41852215370019179223956896596129352`63.545483424880885 - 
     3.3637114150845529656579544526711633340581124754816535453581043768392637\
3059968`63.64515719647325*I)*ep^2 + (12.6371825115085503682112801482183678200\
4464607235592321274336196851200103461526`63.35066834883215 + 
     8.0839025052286185290284930605298946303816534271999128588697645788347094\
3130411`62.9279394385509*I)*ep^3 - (2.767901937193445446526066795003183059704\
69338235206520090084585160696230658242`58.85658638026087 - 
     34.698314074010267033065153497491334257477443057699596122556240698233200\
0949873`60.11887076628952*I)*ep^4, 
 MI["PentagonBubble", 2, s15, s45, s34, s12, s23] -> 
  (0.018789524210368954828444040640964386587284913054692814262123591168749477\
00913`62.69438699471831 - 0.0537661761742550660155206732601128540249371204704\
2690579238809711719240090986`62.770477570257476*I)*ep^3 + 
   (0.35533701257210333216619452047501627030465545170408988885108893627008090\
735977`61.7917031125121 - 0.1850039551944295352581700383014103850427640103398\
4223189298325982772763410368`61.68275718466519*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s34, s25, s15] -> 
  0.804772661825010673797698783344977299441129035731642131064438617255`64.*
    ep - (1.52474417801825695920199208556544747807340010927531745738319839003\
116514774349`63.887706735519174 - 5.05653576439871315778680977556980028598745\
433783573477410097201259300910208592`63.698970004336026*I)*ep^2 - 
   (13.3419467075058549795232603418772082320718661791043622654576555094543446\
4820526`62.713120264827936 + 4.6067786236989582357247627233408486639669281502\
8364635634370362613296774560915`61.987485818024126*I)*ep^3 + 
   (18.1941865271575727562590276537216733500628264793513490069361100502303757\
3336323`60.19246250526111 - 49.4158427631854229724304841007859576314712497613\
410830055754654942666627046636`60.702681588525095*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s13, s35, s24, s45] -> 
  -1/4 - (0.56129453898387084457308174189501794434626852927586459572590023887\
875000000001`63.61530914240784 + 0.392699081698724154807830422909937860524646\
17492188822762186807403847705078577`64.*I)*ep + 
   (1.65552051271483188399616714369670920855151763576554061210617879103112815\
377798`63.1358220791569 + 0.3247902516835867285903270614340363794332175399668\
4310665940409953037098998929`62.46939920644638*I)*ep^2 + 
   (7.04529425405756836989163399110450861141938797608918896494920242298322609\
274277`62.7061701727986 + 9.2877219619990229254811517976532305463939919085696\
7533984939774178423230928652`63.02518076275341*I)*ep^3 + 
   (2.24694945062163726092003372454199067174360665795091957641204585339324176\
122387`58.94119831502106 + 31.16048439109951876797237230691694737635638403316\
356640321001248395451886123113`60.180634111543355*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s13, s35, s24, s45] -> 
  (0.203359925390969866604369454144124201201880912282128223481255670249999477\
00913`63.78164768019843 - 0.1549017550039049784991611039207681557609809199953\
2232368816946860906740090986`63.28106676860093*I)*ep^3 + 
   (1.83028824369326315737564583922483538193426764355695661397618849084128711\
958919`62.634903314684735 - 0.43806338232542349587379368994390167209293048416\
79369890119996479611665518248`62.2458805151282*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s13, s34, s25, s45] -> 
  -1/4 - 
   (
     0.6829220174067264788332531185234694629751320922761225363811092860725`63\
.663317452276964 + 0.39269908169872415480783042290993786052464617492188822762\
186807403847705078577`64.*I)*ep + (1.5872064571597533731355337051807165461541\
4749672993850483335940817186894574369`63.0555410857423 - 
     0.5836414045404242957825666044671861577382119266057938242928887403134341\
7363783`62.664222863154514*I)*ep^2 + (10.629104807722261345943245866766118629\
33302206766939911695579196791272500304528`62.73936516293065 + 
     6.4667824907385911678241250859603999096114921949949555546161987619666449\
6094668`62.64487504352216*I)*ep^3 + (14.9919140204757774554785365539911767634\
6508556217402007087377699436140043782057`59.83375114800097 + 
     34.675622909164215873033688205494169837753653053160197787511859870856583\
69663136`60.283284663663004*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s13, s34, s25, s45] -> 
  (-0.24938915796128247115187651333456349725630163805287885993324579696874947\
700913`63.814536092386504 + 0.26643677688219693363839701902468490142557771939\
189987278024194790656740090986`63.513684040833056*I)*ep^3 - 
   (2.66980000071274007674620973240886915186578877729039822126900161575886389\
402157`62.7686824589598 - 1.1389755290838243731926485380312213005091777136277\
9995418673946820087094441772`62.623860215663484*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s14, s45, s23, s35] -> 
  -1/4 - (0.28080236493910033936223587435087029872005229851221393153082051791\
832499999999`63.71773580435818 + 0.392699081698724154807830422909937860524646\
17492188822762186807403847705078577`64.*I)*ep + 
   (1.48049218719385652182353823934372927997773065615216549564788698349551021\
638568`63.422856521584876 - 0.75551320532555090352307307822867282615229872630\
179726795093471448214385175989`63.25847287886867*I)*ep^2 + 
   (6.41912239808033992612494417681164002523660971626206311636414194909714403\
599115`62.802813219927344 + 1.77369317010405845310664114954809411441916832472\
322023871677783122944442849659`62.24481076056957*I)*ep^3 + 
   (8.39406719347126223653391995784739491141893565059913679892850951521152078\
68422`59.454676850764145 + 13.77407087017441294533585633230425624099884311752\
142341290746883090443985332496`59.77181233883118*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s14, s45, s23, s35] -> 
  (-0.02717439892741899026255996284057081608852711480943930037518639033749947\
700913`62.86432712394545 + 0.049883329338870845568992311086493962160582450165\
61513113495150681094240090986`62.736078919889465*I)*ep^3 - 
   (0.33224288261799894716525300889980310698209883245002767664694219153459319\
563894`61.83823438880553 - 0.152096587535284355341151516220769443825937500809\
43148347760985556414716036423`61.767983323684916*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s14, s34, s25, s35] -> 
  -1/4 - (0.49973232096742258378990089012926500927378966759693632059237979826\
749999999999`63.81976512894961 + 0.392699081698724154807830422909937860524646\
17492188822762186807403847705078577`64.*I)*ep + 
   (1.28429829963422931561958109501593060412348304099692229139757952837406874\
729126`63.2282818186441 - 0.0794898848560803927675551091977705608101486542552\
8404052234877908968492352664`62.15602671474859*I)*ep^2 + 
   (5.33383503165881259703122643921121196495989246815868367953659719552280597\
727399`62.51079004684806 + 5.151249376417777479162841597834233791626496754888\
29373631938436128349465587022`62.54579376914931*I)*ep^3 + 
   (2.07332963275501608395834900528293655903862019814307375503438793764218473\
683522`58.774561249236065 + 14.6485518655081881198158863014129632318985946613\
9393332990248549987866587520706`59.760197348003445*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s14, s34, s25, s35] -> 
  (0.079496162181800764416547847368010296460957775629260892410654488417499477\
00913`63.39645954445912 - 0.0954265649979927763903531325940427503049105158613\
7579372171641454219240090985`63.03994204057925*I)*ep^3 + 
   (0.83192711920316444354871005318530336160440534252750602823512066534360900\
299498`62.060710906049906 - 0.33013744225469646598769684351403890196750830021\
629892529703413666502748364968`61.947024588726656*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s15, s45, s23, s34] -> 
  -1/4 + 
   (
     0.205761040170016382485470812827186039072890371539167327404709180014175`\
63.53592789832408 - 0.3926990816987241548078304229099378605246461749218882276\
2186807403847705078577`64.*I)*ep + (2.372083518168933245897386935945910908924\
13161797168128031455953439441007839866`63.622007077416846 + 
     1.2788950400955331812551862748602522493317290932229744863626344679706059\
3580402`63.26805873628141*I)*ep^2 + (1.97186520968572497187421349639003393923\
704691956105423679239358849584352991551`62.37347446310499 + 
     7.6350190524209996640160113593816529588526785857068582162598247099383069\
3528908`63.06925366341058*I)*ep^3 - (11.9430837334826707349619941341635835698\
0776017087536614923642321213366829673818`59.37638153441885 - 
     14.081645788512204634843746411432452741358791901347111033928408086535671\
77002334`59.617771116100236*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s15, s45, s23, s34] -> 
  (0.018789524210368954828444040640964386587284913054692814262123591168749477\
00913`62.69438699471831 - 0.0537661761742550660155206732601128540249371204704\
2690579238809711719240090986`62.770477570257476*I)*ep^3 + 
   (0.33908229586080567187752245713515739822807036833960577445492396388463657\
876977`61.69982095400996 - 0.221539159317136995539403104479597023604959832459\
08626173732664025110279281502`61.8161490992597*I)*ep^4, 
 MI["PentagonBubble", 1, s12, s15, s35, s24, s34] -> 
  -1/4 + (0.10845856256454977231797717367724284714801656545470287899835894685\
874999999999`63.19245865525441 - 0.392699081698724154807830422909937860524646\
17492188822762186807403847705078577`64.*I)*ep + 
   (2.34445538207761854948767121306607236908211065980759806120093655681879596\
049901`63.553064599106285 + 2.86335001678901471638359790979237705184530863184\
212464474351324320687002766438`63.63355038058103*I)*ep^2 - 
   (2.20994768801575716390338126600692240093491937952725628273930429242531062\
002571`62.29552339947096 - 12.47793007492697930251746690141576365823420695665\
800335165269061248536067121615`63.117198663029946*I)*ep^3 - 
   (24.0721941231757607502041040785968307379579873506030417550033726379262033\
0002133`60.13851021619143 - 8.66573624297693652100315432971643929951700925161\
161986982366078969348438552469`59.74915465272438*I)*ep^4, 
 MI["PentagonBubble", 2, s12, s15, s35, s24, s34] -> 
  (-0.04437042588969608772233944105255145729448459113942795649555203712499947\
700913`63.097849686374644 + 0.06766804982621189489076541006842049393926485502\
518028188115657047969240090985`62.877022559193854*I)*ep^3 - 
   (0.52898658594219357275599966995320573837334784859643872586639142800641202\
125382`61.82987862269976 - 0.257533448531182705181299872332962293105000540623\
80828562486526704449675822026`61.815997155369296*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s34, s15, s12] -> 
  (
     -0.2086696644630253789554296318022919827397883759188284885002184535`63.1\
32307874986864 + 1.5707963267948966192313216916397514420985846996875529104874\
722961539082031431`64.*I)*ep - (3.1470951396477248988260366027322229690527943\
858526727504952864765283374861369`63.41201690072261 - 
     2.5884480283212871709372619959397932128893840695508465052018451412737718\
9166281`63.69897000433602*I)*ep^2 + (1.85357549319113583799517209620350400132\
406820568645729852340420747585700780813`61.68548070660917 + 
     5.5403096988118244386137036711604807355693599908585419095748675684995803\
3507645`62.147261779449266*I)*ep^3 - (12.140725097740755695645637571574474818\
82510372763345965421648229379976029498884`59.757957634003965 - 
     42.850742456548067799316800918280377969651970130910732981139054190716968\
59396508`60.367134498890756*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s35, s14, s12] -> 
  (-0.81760043216166427667375142762704543056645234983279999464714639317499999\
999999`63.89045057889945 + 1.570796326794896619231321691639751442098584699687\
5529104874722961539082031431`64.*I)*ep - 
   (4.53305177168649499624602818681043956108093566534674365252947360460299685\
877739`63.6022138554106 - 0.1775225954211411293064927744740278566373419000740\
022461958219492857704758959`63.69897000433602*I)*ep^2 + 
   (2.51665748497558662228601863545404312023783578456064887254881903037820543\
490309`61.92134068933491 + 2.979350894974383114567115868379464740947823923939\
47770395863177232377556236174`61.96058032832223*I)*ep^3 - 
   (29.3771224255049641758627821206151073465070796037788322107675867333427339\
1090679`60.292289426706404 - 37.617897170204613813679995177669807745781595294\
21300312101242854646638693822091`60.41951734870205*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s45, s13, s12] -> 
  (
     0.6570633600980053597567266768368383034068036373144173748338310598967`63\
.99611253562255 + 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431`64.*I)*ep - (2.202467136381984286056934678401413060847070\
18846536793250303624757424443214695`63.75510510518466 + 
     0.7291379986694711448614784729481816120718751648820790700517697549994190\
7184963`63.69897000433602*I)*ep^2 + (13.6463556285470645084273072057611168029\
5651460854166808643595301688571499964043`62.802754857492864 - 
     4.1866666260588344002345899461841746905419409196856712182965270439902903\
1399091`62.36178661334537*I)*ep^3 - (1.75488699879069424050269791265275037248\
790250468507590607048799216132104350713`59.19077030301077 - 
     51.857080838486605539994188729408159941918633277621640957610818478711705\
50525201`60.698121197494174*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s35, s34, s14, s25, s12] -> 
  -0.77301794505883410350659742476954053509609806496619583792121180717`63.453\
3487496326*ep - (0.1587995996068162159116799294086723801539698974281659866138\
6446636359041138265`61.80956013556233 - 2.42850749728991162952815551053447990\
162305660678744344917571165055035283216668`63.15231875396862*I)*ep^2 - 
   (4.22895608374052998015694288703291563291154968149394648335498643319313344\
253117`61.8283572132694 - 15.692794883266189335726586244499409012289397244600\
78275217722273574209345747166`62.41603170242486*I)*ep^3 - 
   (34.522597111786294084026238901840148368864594329682439401547167896`64. - 
     9.033088464171043626249661643016224345985025722297639356644639529`64.*I)*
    ep^4, MI["FivePointBoxTriangle", 2, s35, s34, s14, s25, s12] -> 
  (1.271938594908812230664765557888164743375324410068174278570471814679991632\
14615`63.39645954445911 - 1.5268250399678844222456501215046840048785682537820\
1269954746263267507841455777`63.03994204057925*I)*ep^3 + 
   (14.2578225790286845495398727242191693298997519015004074307325240268225049\
0566743`62.584918595833045 - 6.6138761587710915355173538229513006102445864126\
1855459879394441197379105265089`62.3134424946767*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s34, s35, s15, s24, s12] -> 
  -1.746251738112455916816053160454153737236960241169657348421658221349999999\
99999`63.942531677844464*ep + (1.77883089872944199509240286169258646267675391\
034623896811941913921787664760452`63.016578931138255 + 
     5.4860116317724990638480569568294572052514126712411615828735187200654440\
5244956`63.64150168218048*I)*ep^2 - (5.38824585282060732087619992448890545381\
129230628968398040362974270762318998043`62.061541481915015 - 
     40.894837080024448177990018945970951884118487266101690607018020748598025\
65070543`62.927864708037355*I)*ep^3 - 
   (85.155516705275920406071372469311225525640865390248214036177676223`64. - 
     42.374607389574856970419852965238476301146247088235124754069079031`64.*
      I)*ep^4, MI["FivePointBoxTriangle", 2, s34, s35, s15, s24, s12] -> 
  (-0.70992681423513740355743105684082331671175345823084730392883259399999163\
214615`63.09784968637464 + 1.082688797219390318252246561094727903028237680402\
88451009850512767507841455777`62.87702255919387*I)*ep^3 - 
   (8.91309361117262931592158225786224153610492611913491559760881678022250490\
566743`62.37467852996822 - 5.002367180124257649635940886085875603586952281153\
58653932792670007379105265089`62.189989716892846*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s45, s34, s13, s25, s12] -> 
  1.0451947225361846724273150366713882459830323965599086010892826645`63.36214\
936611661*ep + (1.90252060560849723903763961452968432291575974868381490710143\
501672453004151036`62.39647106022833 - 3.283576061890500073777544948460156100\
27640183139200436840493236506475674781717`63.06111937045262*I)*ep^2 + 
   (8.46232508425042077932381124235547554141356458861838289314803567088872772\
50855`61.87039110463285 - 22.739552486975081630961318817480166856395150287323\
43847025718262110892618327221`62.4550707115423*I)*ep^3 + 
   (54.962579026289928582245570110780189362468928737494522975215147583`64. - 
     23.455254302126628079734467786391857540740828659381985616421524816`64.*
      I)*ep^4, MI["FivePointBoxTriangle", 2, s45, s34, s13, s25, s12] -> 
  (-3.99022652738051953843002421335301595610082620884606175893193275149999163\
214615`63.814536092386504 + 4.26298843011515093821435230439495842280924351027\
039796448387116650507841455778`63.513684040833056*I)*ep^3 - 
   (48.0589338084619104726956617269156361100723918138597694543054909502225049\
0566743`63.09362804955086 - 24.2532953720919364167365817158548564046806723262\
2354655467637084487379105265089`62.86003848886726*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s34, s45, s15, s23, s12] -> 
  0.1176219645690801602843995006095027644357909703154178146847201643434`63.95\
8427296440846*ep - (0.5570801793175561580088731531361572854825750921627670696\
2204917809169239256982`63.737772448182234 + 0.3695202997910211819150679476835\
9894997888421281276245299773611223484993251483`63.657397300776864*I)*ep^2 + 
   (0.49391756936186347506885563639599619151236511590059179961529357337659790\
003694`61.2521047293089 - 3.5504231239140682407932120441177533019617292089098\
8831988021540953392979587191`62.10044295388429*I)*ep^3 + 
   (12.459589858052815875224863009309342842892200318258894991861272875`64. + 
     0.15761326088582324126322427506078750895518489545594869453587622638`64.*
      I)*ep^4, MI["FivePointBoxTriangle", 2, s34, s45, s15, s23, s12] -> 
  (0.300632387365903277255104650255430185396558608875085028193977458699991632\
14615`62.69438699471831 - 0.8602588187880810562483307721618056643989939275268\
3049267820955387507841455778`62.77047757025748*I)*ep^3 + 
   (5.73869485760832999401385966850370292624767907762879870954513678022250490\
566743`62.179813389795335 - 4.49636663846171542901848123107156447200614535511\
218144523909905057379105265089`62.14299602306778*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s45, s35, s13, s24, s12] -> 
  0.9227738685289683117496787473604408726718226746469688575631909136`63.29649\
161534201*ep + (2.87209423133208766547798167681646875490808905212769927598084\
124315289488091517`62.62539665509349 - 2.898979606295240554151006069742197753\
2555012451279692655938082716257975968135`62.99546161967803*I)*ep^2 + 
   (10.620800597650802541041648151014791037982319792170079083393520089`64. - 
     19.161639903039081274031001447232630077335077315668504913720663149`64.*
      I)*ep^3 + 
   (36.493270188975654612154908490614402843784767889034791499510089023`64. - 
     33.358113853452400079121073591128543712044489910878760545318925337`64.*
      I)*ep^4, MI["FivePointBoxTriangle", 2, s45, s35, s13, s24, s12] -> 
  (3.253758806255517865669911266305987219230094596514051575700090723999991632\
14615`63.78164768019841 - 2.4784280800624796559865776627322904921756947199251\
5717901071149774507841455777`63.28106676860094*I)*ep^3 + 
   (33.8689425245188781011158978492384983987256351716118396765906629952225049\
0566743`62.95786240377902 - 10.8000744009471162677463205834153785557844704917\
8047601542858410087379105265089`62.526508205036194*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s35, s45, s14, s23, s12] -> 
  0.9684349036154856129162189469831685932654434246059395816590748276233999999\
9999`63.99473325389766*ep - (2.3391439497332669989201424415850389971626516811\
2621778577942861137378734667625`63.52246608581674 + 
     3.0424279786783490966084305152606179065863396910024454838844190883109820\
0179404`63.693703258233676*I)*ep^2 + 
   (3.14608955250302522154384670131168556292409337407751930604745267`64. - 
     23.212561853762097268190121447312882056784782833679223108714577654`64.*
      I)*ep^3 + 
   (57.561889448907368093298694934074951923316510732285691136040172727`64. - 
     10.110668043041452408522061760031498034482172315321462820692069457`64.*
      I)*ep^4, MI["FivePointBoxTriangle", 2, s35, s45, s14, s23, s12] -> 
  (-0.43479038283870384420095940544913305741643383695102880600298224539999163\
214615`62.864327123945436 + 0.79813326942193352910387697738390339456931920264\
984209815922410897507841455778`62.736078919889465*I)*ep^3 - 
   (5.87324415306020430901439335259936047262042369833316121376774223222250490\
566742`62.190032390943635 - 3.45303844578850052974039566570712638783928127234\
927836314334267307379105265089`62.02693729184864*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s12, s15, s35, s24, s34] -> 
  (
     -1.63520086432332855334750285525409086113290469966559998929429278635`63.\
890450578899454 + 3.141592653589793238462643383279502884197169399375105820974\
94459230781640628621`64.*I)*ep - (21.7492283336662770504960156425121051367675\
2445638613252985937549166208962964063`63.64792808836115 - 
     0.6233225420097960542322462561641815419027677497733486245567515973411022\
272317`62.37483410503993*I)*ep^2 - (33.65502078456300550675424203147146633837\
573650769171140220165504607916547497328`62.450866413178986 + 
     60.192615900003545211260073193590293806800330571315773169486587008813331\
65356084`62.797448317489085*I)*ep^3 + (104.9516482744805765186614760187225440\
4714499271099083783698380263606539486928407`60.12897574681683 - 
     138.47186116213573061239841309798586354527668856075145616216200287523788\
0649511`60.34422391381755*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s12, s15, s35, s24, s34] -> 
  (-0.70992681423513740355743105684082331671175345823084730392883259399999163\
214615`63.09784968637464 + 1.082688797219390318252246561094727903028237680402\
88451009850512767507841455777`62.87702255919387*I)*ep^3 - 
   (7.39536079968002944115913520448126140752204217061182171285537786544864074\
275`61.92544301880122 - 4.663610867624125616995713679958775639091176951336544\
61237617297254400156582999`61.89404989830353*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s12, s14, s34, s25, s35] -> 
  (
     -0.417339328926050757910859263604583965479576751837656977000436907`63.13\
230787498687 + 3.141592653589793238462643383279502884197169399375105820974944\
59230781640628621`64.*I)*ep - (16.5267894417535496936899356520682181843991775\
9689344935163401446819248376453073`63.42959589979934 - 
     6.5982905816164340801052662344825626199955647699599193868968484113356732\
194966`63.14366668207163*I)*ep^2 - (42.97611561623280779080656759748883748867\
635971530539938404178963872557377920462`62.52340021479093 + 
     33.754936067210120475118110050217765948898641119882709077542320249214105\
13790622`62.49177892640896*I)*ep^3 + (27.631060839052713535127684256259291502\
4906977869792139333917253132125513734196`59.32115662586546 - 
     124.12593220297962312475497826362851856501159448246571114684665439977517\
383935937`60.04587678368143*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s12, s14, s34, s25, s35] -> 
  (1.271938594908812230664765557888164743375324410068174278570471814679991632\
14615`63.39645954445911 - 1.5268250399678844222456501215046840048785682537820\
1269954746263267507841455777`63.03994204057925*I)*ep^3 + 
   (12.8303660956797381146598006062995727545861916487292585765183884720606763\
2260266`62.05536240560362 - 6.75266925192244998590517661792424121068617474851\
378593227550338649299443396898`61.931086130895494*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s12, s13, s34, s25, s45] -> 
  (
     -0.417339328926050757910859263604583965479576751837656977000436907`63.13\
230787498687 + 3.141592653589793238462643383279502884197169399375105820974944\
59230781640628621`64.*I)*ep - (16.2209803818409655433929246183804729527795507\
8459466522162643769302560886915483`63.310632040873486 - 
     4.2962609634281883944316498629598977505352760442301101849040920805154730\
1447198`62.815903607454764*I)*ep^2 - (37.943333537641084073962915200937126632\
14060967776738331407745252349027558581814`62.371620664398435 + 
     65.884649680650144767215452224428045634358628011561248169061956091416015\
89558353`62.65799626173761*I)*ep^3 + (120.47599813342117283266833089360180908\
854465687512628301882157076373996005352211`60.5610676738679 - 
     288.28044156697543873305773714677542137219243151813700342116342113311723\
837283725`60.97866343185947*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s12, s13, s34, s25, s45] -> 
  (-3.99022652738051953843002421335301595610082620884606175893193275149999163\
214615`63.814536092386504 + 4.26298843011515093821435230439495842280924351027\
039796448387116650507841455778`63.513684040833056*I)*ep^3 - 
   (43.0625945302083950505059645739525049819987709420753834272996556354299641\
1791794`62.40162789465577 - 24.2091542501422590503507090866977121427964392578\
9255354664786561366840793304916`62.38506880467527*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s15, s12, s23, s45, s34] -> 
  (-1.31412672019601071951345335367367660681360727462883474966766211979339999\
999999`63.996112535622544 - 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`64.*I)*ep + 
   (10.5870332864673505150055402294720224443343392428406673653222453107101077\
5716097`63.473981405161396 - 11.485641167376423786923596840776761024592969928\
81438725910859839066083586662347`63.5768397374301*I)*ep^2 + 
   (39.7911654303188924617378234473650759346210426820819783108805769891954021\
0992274`62.71280539782246 + 20.7779950348050703655741409385557456170718978045\
8487839527234467186154815014206`62.636265229190506*I)*ep^3 - 
   (8.95878983429217471040751238140560729760524665051498084280104872174172172\
874147`58.47240284505833 - 131.2144662024848952708171973673428311990892072379\
8584872740964033446014400841369`59.67637322764685*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s15, s12, s23, s45, s34] -> 
  (0.300632387365903277255104650255430185396558608875085028193977458699991632\
14615`62.69438699471831 - 0.8602588187880810562483307721618056643989939275268\
3049267820955387507841455778`62.77047757025748*I)*ep^3 + 
   (5.01636957097310372415543498203992292454676622083744255052907858377289303\
395969`61.52349191490598 - 3.721291639024282699764215040151318964685948074401\
03332638940195751670698378557`61.65719043502684*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s14, s12, s23, s45, s35] -> 
  (-1.31412672019601071951345335367367660681360727462883474966766211979339999\
999999`63.996112535622544 - 3.14159265358979323846264338327950288419716939937\
510582097494459230781640628621`64.*I)*ep + 
   (13.1446571733611362866184721597752901358086927893415624908455999214295526\
3052225`63.57595556724081 - 5.37130509139068153455192904895383109281024687746\
617405581830610192896271833762`63.26927353111172*I)*ep^2 + 
   (24.9612493555293491817702870770141537887606867136175472608815421291482371\
3309842`62.51264335728706 + 48.7735053567317041466211156783093792248280593791\
590664075805515258352439586015`62.938155405956415*I)*ep^3 - 
   (97.8512119717333201719026191231773568062267765117074539171167731680099550\
3266867`59.59792338892106 - 140.093567915010551220343750605838640618825014927\
24055282330767979940868718276561`59.8976357295256*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s14, s12, s23, s45, s35] -> 
  (-0.43479038283870384420095940544913305741643383695102880600298224539999163\
214615`62.864327123945436 + 0.79813326942193352910387697738390339456931920264\
984209815922410897507841455778`62.736078919889465*I)*ep^3 - 
   (5.38299076725411863431143956771938938058536015496122356013041403364367163\
675742`61.63391876203639 - 3.309151426876472399190586807717472317675997461821\
36912287970111738726500994988`61.70756148579003*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s13, s12, s24, s35, s45] -> 
  (
     1.63520086432332855334750285525409086113290469966559998929429278635`63.8\
90450578899454 - 3.1415926535897932384626433832795028841971693993751058209749\
4459230781640628621`64.*I)*ep + (17.36850493152544732249870946164499887307199\
147118537449197872116951730455887746`63.460783451373025 + 
     7.7930431521641918838130379071814132593402440273046737807262970222109711\
2607877`63.25821267183264*I)*ep^2 - (19.0702840580986089980615611271278934751\
6968729630029693916198736540269562997261`62.11874970664504 - 
     98.376829744227328667625374772923934441441462054058472091290549519942174\
7121413`62.921303130621816*I)*ep^3 - (335.12508051739046899034517516442404042\
57808334526456904766975355379382210035026`61.2080420339027 - 
     169.51207898369170173096511303161189998634316789634627365523790291811442\
318759913`60.87587924862354*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s13, s12, s24, s35, s45] -> 
  (3.253758806255517865669911266305987219230094596514051575700090723999991632\
14615`63.78164768019841 - 2.4784280800624796559865776627322904921756947199251\
5717901071149774507841455777`63.28106676860094*I)*ep^3 + 
   (30.9319868630943416632112748877329744797769557021717468824489851309052807\
64518`62.411473635585864 - 12.46529449639479648743500419439162784419497821575\
013642024969980030525535430204`62.26300270122943*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s12, s34, s35] -> 
  -1/4 - 
   (
     0.3911505491023366949693237629731400445424783068076833448458561543375`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep + (5.0696139629277207561915068706472884585038393317079384870000\
9790609228264018841`63.60778037753317 - 2.45767138301502931025887592047049268\
300814406423191776868855259107581721438943`63.698970004336026*I)*ep^2 + 
   (9.51208216921557259184070914722738729333804622469740947352508273839955631\
635075`63.50422718104726 + 11.18247284474005175229062592788259493279773790711\
805788886532985897800868158229`63.26303483559231*I)*ep^3 - 
   (15.0640210261399656900794706123902944739483291038578448318985506393701818\
1525889`62.84398874524448 - 27.4245158619848760162916858164582737103919229557\
4530027696628470470785647316049`63.338112260331464*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s25, s13, s34] -> 
  0.386508972529417051753298712384770267548049032483097918960605903585`63.453\
3487496326*ep + 0.11680046163658443506471803739763673974690653670069024579612\
020914682603525808`62.293648701499436*ep^2 + 
   (0.99924595436905956280661734659066270720959260863824135625726867556218703\
930976`61.75939758206538 - 3.073438953402118210173285764590359378185312976875\
14747377743711800010522528499`62.38095208096231*I)*ep^3 + 
   (15.6231416481231381233498647351975270592524301983920977563466280849481977\
7200335`60.772912549917365 + 7.9214529722792814745276554288598097286230101796\
2337749996725876784691937643087`60.64168235299611*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s24, s13, s35] -> 
  0.8731258690562279584080265802270768686184801205848286742108291106749999999\
9999`63.94253167784446*ep - 0.91181596561120975534638431131428341841854332436\
034595555883510459864539969839`63.750392897079784*ep^2 + 
   (1.61271724900789428258240616797044189402150523336563142897781054420554675\
069331`62.099062787127465 - 4.38813968227579488489845926193112028111018525570\
550587838765391533513985027461`62.773058900801885*I)*ep^3 + 
   (16.2186223359562853540556162173635294011178536185557445273844528898975474\
610314`61.1598764535101 + 29.390319057842556231477210583350045021237739953256\
8202056085705591979093100249`61.541806812079*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s12, s34, s45] -> 
  -1/4 - (0.66251401956178749390944964993916778611091849751002323880975028444\
999999999999`64. + 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (4.34300833526021324174448740437846154050301\
634423674334397359357873553571815655`63.49770237815804 - 
     4.1626983535111123190749179642064782492277289204567370764824964334732719\
0186904`63.69897000433602*I)*ep^2 + (14.2358806349433028003125553851651515779\
397078345953560262882715870859929120009`63.460728154041625 + 
     6.6170750408655673114181286414682153263009468060517860995429299753774130\
8635191`62.968603337064515*I)*ep^3 + (0.6292013122941223803312185640404735259\
8192669097367535445241219878469038338265`61.38245382870295 + 
     34.667761386610561352478866049994692218779258810232354496547641432435983\
4787626`63.24016863645042*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s25, s14, s34] -> 
  -0.52259736126809233621365751833569412299151619827995430054464133225`63.362\
14936611661*ep - 1.5690849346414733417886623065084161401276709289539330174500\
7326630245574521314`62.76904386120794*ep^2 - 
   (5.52393722702664852004679350826084786153236476254442093103902248815156213\
163949`62.51260734082507 - 3.144727156891087131768337275011694511369075160414\
04070022753833525811562770239`62.404482385026775*I)*ep^3 - 
   (27.1738833303740581040688242713287985778961290704912532008514967670526876\
2657734`61.022632482411446 + 1.6497930755277370831817614021199135084703313659\
2630260538381946725191186636415`59.87090989395463*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s12, s35, s45] -> 
  -1/4 - 
   (
     0.3886538492142721352196978243545279055253889410312724216178092523375`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep + (5.0745154997939013768809627033593957187088358640033947720694\
1360358034940740618`63.60850556184707 - 2.44198415496190515023576535208352276\
164009513387747199028069177714540136236574`63.69897000433601*I)*ep^2 + 
   (9.46343266418318428854566805582923925514844347512735508931847680463059145\
45459`63.50455745025789 + 11.213270109160236903152071814251947323152022547222\
13839284236179524824688803762`63.26475329421676*I)*ep^3 - 
   (15.1782114491399494170438565717687112493374971519228959394186593540828861\
0343441`62.84796070181917 - 27.3252776534758233574909505653751124042318383476\
5696727474094666056828444334327`63.338726762105544*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s24, s15, s35] -> 
  -0.4613869342644841558748393736802204363359113373234844287815954568`63.2964\
9161534201*ep - 1.41960220557935848950119842875649266547111736844757680985102\
034715829950802001`62.71764621940435*ep^2 - 
   (4.96910040277108835148717580390404870645092856838825684970096370461882121\
617629`62.591903925792394 - 1.28250911715803870738173561724108476670545721240\
107418993985529443541596321336`62.37192775228113*I)*ep^3 - 
   (16.1990456808564910592734846449770454345475870911183222477050108425448036\
8846888`61.070017651343605 + 4.7728409359740604312505682881236381948183716503\
289565613841046784689242942406`60.651160207906194*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s45, s14, s12, s35, s23] -> 
  -0.51410464225995991283639026435139507654013984554828099336111310606`64.*
    ep + (2.24690931521238817206946991138384565800675501853925071152952743515\
92352664342`63.769238753948805 - 3.230214734600597640217009102647778621624373\
52935440920339472539987453604615857`63.69897000433602*I)*ep^2 + 
   (12.5078551364120274911372833630727152403143142026277553475101900692126676\
0220738`62.49104036501622 + 4.10402265161422588657350022945550969533426321389\
371927495550979851305949500844`61.716991913253686*I)*ep^3 - 
   (17.4573219619814238443400418620198130888396649856177966146368811292347209\
0319253`62.419241916494535 - 19.645043676645025107988888083674863238726095643\
02689316373988866488114627387748`62.43508587999595*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s45, s14, s12, s35, s23] -> 
  (-0.43479038283870384420095940544913305741643383695102880600298224539999163\
214615`62.864327123945436 + 0.79813326942193352910387697738390339456931920264\
984209815922410897507841455778`62.736078919889465*I)*ep^3 - 
   (6.13742215928135157132815222305303883719399350875394024907735160780848087\
859267`61.866543257004025 - 3.42129253224066205565761605746207841309192057628\
852539401023187620780649732265`61.9345284700931*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s45, s15, s12, s34, s23] -> 
  -1.60954532365002134759539756668995459888225807146328426212887723451`64.*
    ep + (3.22273203254963801314645939346284020667422120846096812600393524037\
628361250893`63.45095176697638 - 10.11307152879742631557361955113960057197490\
867567146954820194402518601820417184`63.698970004336026*I)*ep^2 + 
   (41.0059494226996257354362634430864755513976438453232394354462202932636070\
3687827`62.99868114257684 + 5.32860777739398129449136428255444691061616541752\
807196239368759788545203805596`62.00820684329766*I)*ep^3 + 
   (8.46006887768171646656354916167722988956236041225952965984158900936527909\
680747`62.08803049071182 + 113.3382242709148116481897691090537859856802421295\
2411031121941515688114627387749`63.168424419975025*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s45, s15, s12, s34, s23] -> 
  (0.300632387365903277255104650255430185396558608875085028193977458699991632\
14615`62.69438699471831 - 0.8602588187880810562483307721618056643989939275268\
3049267820955387507841455778`62.77047757025748*I)*ep^3 + 
   (5.90269752010012018411128894111122451620830459324999197699130003380848087\
859267`61.84948565390147 - 4.269447019644016280830472968882122862778212859114\
29711935286559550780649732266`62.03163684921025*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s23, s14, s45] -> 
  -0.0588109822845400801421997503047513822178954851577089073423600821717`63.9\
58427296440846*ep + 0.1065960648823439986688162463842839899113688296121592970\
1458409985915807799317`63.91546146105135*ep^2 - 
   (0.10820620631449303059231167536884765328909547009328478088201635705285929\
21356`61.885527952753826 - 0.890967748877981797780326555561885757616667372460\
23117010310401126027034747918`62.87313534701983*I)*ep^3 - 
   (4.04379937215242672145129044028272990981326881908847187616642170095627029\
083651`60.18771173435515 + 0.824175077041832974811252984928406418546581010835\
80869137385277417388658892238`59.54500491071318*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s23, s15, s45] -> 
  -0.484217451807742806458109473491584296632721712302969790829537413811699999\
99999`63.99473325389766*ep + 0.2843104432232055685678529269204380558066672549\
4367132288331005938131698567824`63.221217536690496*ep^2 - 
   (1.21782364087277552909799954339696326882142204177162190038984530568121903\
377439`62.87020827153553 - 6.815896938685632532490287810211200686374434163801\
63326599188145172078977452955`63.62269537997395*I)*ep^3 - 
   (30.8471485594970505964814698501966015549428841440759330139713200690687805\
3693563`61.08859532328324 - 0.33860020983234395765791542083252930383119329034\
135566459489636551398896345073`59.182511126438705*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s35, s13, s12, s45, s24] -> 
  -1.59955852409776310859689381221550604281390060835764056921668962651`64.*
    ep + (2.77562776196827392032775094833878460955710140537924470889953096679\
683387655821`63.094221535002205 - 10.0503226165849296754811772775917208865027\
1295425368643457050076946435479607703`63.69897000433602*I)*ep^2 + 
   (49.2467053241823115757734309484612219298424856168615919107119843635109675\
701241`62.5245916640718 - 28.116384889716800660349592187225330689821473563880\
54295796807382890982797859874`62.375119562161196*I)*ep^3 + 
   (124.065951415027369068594408829809482981974664373256606089074057826365279\
09680747`63.187106565007376 - 36.90098045979472756646658006723287861184091001\
974070453310396100011885372612251`62.676096803623544*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s35, s13, s12, s45, s24] -> 
  (3.253758806255517865669911266305987219230094596514051575700090723999991632\
14615`63.78164768019841 - 2.4784280800624796559865776627322904921756947199251\
5717901071149774507841455777`63.28106676860094*I)*ep^3 + 
   (33.8315337222569863279164078275793171722403262520326582414461179698084808\
7859266`62.61153192750108 - 9.01164420910938349194503535801713955861415540898\
814098307837204120780649732265`62.35759491562996*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s35, s15, s12, s34, s24] -> 
  -1.60954532365002134759539756668995459888225807146328426212887723451`64.*
    ep - (1.52434438902547760752665323081411407836492339043757892459843683805\
264826387736`63.03958563023982 + 10.11307152879742631557361955113960057197490\
867567146954820194402518601820417184`63.698970004336026*I)*ep^2 + 
   (32.3029836621527188201173540503876838041129693107204245782633911972941909\
4125605`62.80705641613096 - 24.4981530467054337003938947845956952573954409283\
3651722564680905822762553502217`62.48148559722546*I)*ep^3 + 
   (101.675530532921487200593246481336491079386415424907773504022649546365279\
09680747`63.1128996797532 + 39.0598420663850026277089139089963154206803914486\
6904472011785239798114627387749`62.745411794691044*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s35, s15, s12, s34, s24] -> 
  (-0.70992681423513740355743105684082331671175345823084730392883259399999163\
214615`63.09784968637464 + 1.082688797219390318252246561094727903028237680402\
88451009850512767507841455777`62.87702255919387*I)*ep^3 - 
   (8.75614357467298287002141822809498379162107061811318384266836707580848087\
859267`62.022235072815306 - 3.89589410241105238040653407220048936442134475918\
017824075126551320780649732266`61.99146385894843*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s12, s25, s35, s14, s34] -> 
  (
     -0.73976206525727808916326914117360295272559691278646440784698922828`63.\
78669320842161 + 3.1415926535897932384626433832795028841971693993751058209749\
4459230781640628621`64.*I)*ep - (15.97823447139858359125381305092581195914190\
65829380428179823589141442360722905`63.550045196306584 + 
     2.9976109829859898942207537847787688183008657844052953207561885887732351\
3594758`62.970039995348834*I)*ep^2 + (1.3846119508957246285546851573564951136\
0150602460478837123395170406912626386416`61.1570860891464 - 
     75.851623952192334843328185735860567343999895381804215627222761452961243\
51020544`62.98690811928789*I)*ep^3 + (220.26587602905509976104809627757945959\
120129979623656925425015841921509342225724`59.83291943439373 - 
     140.34811708977865260552170020918074632193320188590963013657186728119343\
541706594`59.78429291572659*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s12, s25, s35, s14, s34] -> 
  (1.271938594908812230664765557888164743375324410068174278570471814679991632\
14615`63.39645954445911 - 1.5268250399678844222456501215046840048785682537820\
1269954746263267507841455777`63.03994204057925*I)*ep^3 + 
   (12.4465647561749266005106787781537625175770922063376914546691454665089775\
0497987`62.1200249930641 - 6.609552549283848875102981447353400402416198725577\
21517699978572801245813683661`62.056352900958764*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s34, s13, s12, s45, s25] -> 
  -1.59955852409776310859689381221550604281390060835764056921668962651`64.*
    ep + (4.72366856208377927395538641394691367743396219181065614338855499894\
64807237228`63.26849417174279 - 10.050322616584929675481177277591720886502712\
95425368643457050076946435479607703`63.69897000433602*I)*ep^2 + 
   (55.9477010112531067587124231443102686997869751158586202390142291025557992\
720842`62.571289157653084 - 15.8764835566446917353571335080832150218509012728\
9093599138222461171873078715384`62.13444770202855*I)*ep^3 + 
   (91.3934912894116665661861103288625478235736413957458275229992089463652790\
9680747`63.07233187535203 + 21.7440361620105890411920411025313261192551301989\
7474016077316689188114627387748`62.48043853862885*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s34, s13, s12, s45, s25] -> 
  (-3.99022652738051953843002421335301595610082620884606175893193275149999163\
214615`63.814536092386504 + 4.26298843011515093821435230439495842280924351027\
039796448387116650507841455778`63.513684040833056*I)*ep^3 - 
   (48.5507904676510391972108574219204112228022914722837806398877218288084808\
7859266`62.76074976171615 - 22.1536161302914205961467688083943626149780475343\
2817046438200273440780649732266`62.73404103556527*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s34, s14, s12, s35, s25] -> 
  -0.51410464225995991283639026435139507654013984554828099336111310606`64.*
    ep + (1.35675458144322457870731246571144158527205502722120416387736216729\
666262986021`63.38250692950698 - 3.230214734600597640217009102647778621624373\
52935440920339472539987453604615857`63.69897000433602*I)*ep^2 + 
   (15.6698852012635078322819359639782280777351311997010508401598748678004871\
0149206`62.46744839194509 - 1.48898449272053928547490084555985916003233068580\
976922179582525535107462377478`61.13206087316573*I)*ep^3 + 
   (19.3337949601310257487049981901623858887546690758870122486874420863652790\
9680747`62.440190676141256 + 30.029026400399019292711888135215721810398248705\
23594187159897830988114627387749`62.625671018417044*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s34, s14, s12, s35, s25] -> 
  (1.271938594908812230664765557888164743375324410068174278570471814679991632\
14615`63.39645954445911 - 1.5268250399678844222456501215046840048785682537820\
1269954746263267507841455777`63.03994204057925*I)*ep^3 + 
   (14.3058442064849396586226071191439691728108390696464139824928032785084808\
7859266`62.23834258059688 - 5.58350242362087922538628678161406717628682829555\
195230696501865680780649732266`62.14961199765661*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s12, s24, s34, s15, s35] -> 
  (
     1.20649155517918879822755760753862239844617376741906062789512956345`63.9\
1909391578228 + 3.14159265358979323846264338327950288419716939937510582097494\
459230781640628621`64.*I)*ep - (14.082858025195102266364246569375815666057351\
81885834199379062149628022104869597`63.468286712517035 - 
     2.8410321733460345633113808882257109354184921570959692370513574512377442\
5119753`62.919380846498164*I)*ep^2 - (24.090348767444493386562286535458768674\
20921564241395662476230044036400851091707`62.35308192527773 + 
     66.703291423078013288133906390565148276105817084460418400090097939366025\
1940237`62.837405299105406*I)*ep^3 + (134.81284392235498230970721799947845883\
765594960759637341835099684216961648005394`60.2513952293344 - 
     199.29528926259554975520495943688065516854843268914719525576730068530302\
233417689`60.44122138195174*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s12, s24, s34, s15, s35] -> 
  (-0.70992681423513740355743105684082331671175345823084730392883259399999163\
214615`63.09784968637464 + 1.082688797219390318252246561094727903028237680402\
88451009850512767507841455777`62.87702255919387*I)*ep^3 - 
   (8.28687030451731045300367090162029961046439051016577745563335318139906770\
835358`61.923159104113786 - 4.96470006618623792952855240938058706290556244897\
474796472046343643334602155012`61.94554705019383*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s12, s23, s34, s15, s45] -> 
  (
     1.20649155517918879822755760753862239844617376741906062789512956345`63.9\
1909391578228 + 3.14159265358979323846264338327950288419716939937510582097494\
459230781640628621`64.*I)*ep - (10.524519201015484234028256473040614859237122\
37386359947692343236405231278819589`63.36281269096093 - 
     12.106618045901720826706589880210738223087958753599531888510499968332947\
61112115`63.61594044184771*I)*ep^2 - (41.273554980346682032441562036911249071\
922964715475202343387645202602296726964`62.63884479605685 + 
     15.603322886705346270497075690446330491513103385670687620503414030298883\
65625044`62.320876086630626*I)*ep^3 - (4.159717878000955823103399200757825010\
61828501835006332706501939562709177597735`57.56767806167984 + 
     118.23125349070971720510795975443837046839528402379672849096390144797460\
384818441`59.17746291017093*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s12, s23, s34, s15, s45] -> 
  (0.300632387365903277255104650255430185396558608875085028193977458699991632\
14615`62.69438699471831 - 0.8602588187880810562483307721618056643989939275268\
3049267820955387507841455778`62.77047757025748*I)*ep^3 + 
   (4.99774029239657617856837243985572136108311443674885953052305868345432053\
820887`61.65803496544548 - 3.704895577902286814070654579286446999519974100180\
19012495334608139363241563551`61.80349076229715*I)*ep^4, 
 MI["PentagonBubble", 1, s23, s34, s45, s12, s15] -> 
  -1/4 - (0.43316371290729706526373804825985383965023317888646371398648404005\
039999999999`63.88474997794296 + 1.570796326794896619231321691639751442098584\
6996875529104874722961539082031431`64.*I)*ep + 
   (4.75872528913186513867144778391119552159755953178940957881299886704393001\
701891`63.61913685412153 - 3.030054387538155172021947537813641946800542251886\
60245032854097306807544120532`63.62822086756743*I)*ep^2 + 
   (12.0463146277657649162225675517693938699732810444358957055509161555917595\
3300884`63.13459409058864 + 9.25541649196927759540454465996086104088501333529\
055398261929420958231295109167`63.13423018474956*I)*ep^3 - 
   (5.74031995895594398280392672786745172060495825822531635750778179793670292\
716069`58.775178091886204 - 35.3300622294759899112009848465600348560902927398\
5312537111360871113985607136787`59.71229997654014*I)*ep^4, 
 MI["PentagonBubble", 2, s23, s34, s45, s12, s15] -> 
  (0.018789524210368954828444040640964386587284913054692814262123591168749477\
00913`62.69438699471831 - 0.0537661761742550660155206732601128540249371204704\
2690579238809711719240090986`62.770477570257476*I)*ep^3 + 
   (0.35552320846236635092478600402633393168972773077871554094869494232787078\
220161`61.66391344945016 - 0.186952858328442386285818224929173178216109269176\
63420628171036214697455481314`61.606932339713616*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s15, s23, s34] -> 
  -1/4 - 
   (
     0.33398233951278481403108631152074863440751667885281455139283475450165`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.303313656221804671235639920039908681883722534159418237156\
79153653288690397328`63.68845754138284 - 1.2548408049058766658337479586868259\
4943957539827922683992178559462912849924279`63.69897000433602*I)*ep^2 + 
   (3.66566955144693479234420892226958259966445823823950626670768370550763549\
235221`63.502695589496746 + 1.47220972964415260634538697074022790905398505281\
264005023882749533513827428727`63.227316900542995*I)*ep^3 + 
   (2.36009093871138900720022082062142886936134672240669515417570342833795771\
576416`63.2819481525217 + 7.7222781701300170872376068509184794798380189907589\
9725653105038552171050825418`63.41947728888913*I)*ep^4, 
 MI["PentagonBubble", 1, s23, s35, s45, s12, s14] -> 
  -1/4 + 
   (
     0.0533996922018196565839686389182024981427094911649175449490456578821`63\
.02540759557273 - 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431`64.*I)*ep + 
   (5.52174081539276577721636574441297423378777187789641779156204785149371304\
89`63.6629786622082 - 0.99564614211707108724368818472471687131651443236183069\
601497179061532565364142`63.35465859722838*I)*ep^2 + 
   (7.16873847768379194730769617121315535655305466262339382015234915684356246\
909743`62.96495983866684 + 13.00789590725305773000849217006217053685106680211\
818022027496213034153201124609`63.108995530977474*I)*ep^3 - 
   (19.9943439561924959314259435744228225699445716563382546383032087909524631\
224504`59.7447034961907 - 29.179579209058762224379597788350396166706722355352\
38312703930265065514993817705`60.013901197113974*I)*ep^4, 
 MI["PentagonBubble", 2, s23, s35, s45, s12, s14] -> 
  (-0.02717439892741899026255996284057081608852711480943930037518639033749947\
700913`62.86432712394545 + 0.049883329338870845568992311086493962160582450165\
61513113495150681094240090986`62.736078919889465*I)*ep^3 - 
   (0.36258058803053303849156415697821923687864356168817728935042525014380317\
064766`61.75881647739126 - 0.152098391781759680067502471412452620587432462345\
96409321043806241565696767985`61.636945255770705*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s14, s23, s35] -> 
  -1/4 - 
   (
     0.06012216916526945534133448593610875382198712237406373420089372238915`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.781477362755148411103182067305676870616622075136711795820\
71091260417880709235`63.7155758263428 - 1.07632356734579777568588801450704146\
591731430908915086170860124107398442054381`63.69897000433601*I)*ep^2 + 
   (3.30387840048011552338585219874959064438056930319891952951702818803441014\
313227`63.55087583207539 + 1.724541735860352678566577501918741604732152020213\
66100078532963348337424129039`63.31289254922353*I)*ep^3 - 
   (0.16090914743935331362016483982057415494295477783385087762965790394391674\
65606`62.158755143482935 - 7.328344971932990377221919323181763063002591151286\
68619591012358135358222727904`63.468716915371*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s45, s13, s23] -> 
  0.799779262048881554298446906107753021406950304178820284608344813255`64.*
    ep - (1.51792198197837915368173641084496352615578842334900176869267286695\
853717346362`63.887878763526984 - 5.02516130829246483774058863879586044325135\
647712684321728525038473217739803852`63.69897000433602*I)*ep^2 - 
   (13.1705031629025314535275391927298003399999979416704071315800527773219157\
3653442`62.60741193667708 + 4.88780503335087308233072715868653441742182032725\
106505221254274604808667322203`62.14327052927821*I)*ep^3 + 
   (18.0360462017349528526774769717642782627256917767280304805267720170159276\
6399719`59.31406044381451 - 48.0377387701568317682320226651014212012146435016\
2266801738050756211329230764201`59.824582673364894*I)*ep^4, 
 MI["PentagonBubble", 1, s24, s34, s35, s12, s15] -> 
  -1/4 - (0.76345040334795568506878827004275409428420088640656255778113157141\
749999999999`63.930911059008714 + 1.57079632679489661923132169163975144209858\
46996875529104874722961539082031431`64.*I)*ep + 
   (3.71511692172792810506166477631878692556594130797719580604917845990356091\
844018`63.44328981923536 - 5.105306868071873790495488968202177241305898265801\
15481436719646801949508994771`63.655604799851666*I)*ep^2 + 
   (16.3907046578805846140682053757540968283692455820186155588105642122776718\
4444979`63.10776936906361 + 2.32521139178383720804341718243292980105728780734\
708241068584950253909655844941`62.22647327584019*I)*ep^3 + 
   (13.7708573207777174676784937019911734341913402257059449938518455752272651\
1388034`59.908775444982744 + 35.141001898779808962364884508360773973662543259\
81772914786626788204511852381439`60.43741897434495*I)*ep^4, 
 MI["PentagonBubble", 2, s24, s34, s35, s12, s15] -> 
  (-0.04437042588969608772233944105255145729448459113942795649555203712499947\
700913`63.097849686374644 + 0.06766804982621189489076541006842049393926485502\
518028188115657047969240090985`62.877022559193854*I)*ep^3 - 
   (0.51163090388043423441208705800083533783895853919370402460277981377327374\
604858`62.10614522848483 - 0.122096792331166270498340142032541667960829101614\
33665941612511162475826968428`61.573223100004*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s15, s24, s34] -> 
  -1/4 - (0.79995076518316883330619947678666275982570448172408334216942935092\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep - (0.0656044240634864004585219249398376642085\
0859124228029467709088200579969001253`62.11509237173546 + 
     2.7187237877967567272745291848150899882471496192927078488895993027042019\
9548389`63.698970004336026*I)*ep^2 + (4.1523339674820217755239729107042797129\
055723213247575282598243016504622407601`63.44386058200241 - 
     3.0770534811885922854431150751797630935795177565323953541976272314225413\
8284765`63.37829806879715*I)*ep^3 + (10.6145689133744969847973243225510321697\
8670382216194252889067325272351675877103`63.57890628742304 + 
     4.2165415731203316219230113776618436368942263260848096808178454089877876\
0539741`62.99844455645822*I)*ep^4, 
 MI["PentagonBubble", 1, s24, s45, s35, s12, s13] -> 
  -1/4 - 
   (
     0.09369730179953506817772935447049330278991579167599508305687238568`62.7\
7864257185202 + 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep + (5.92854917481435910715536285648220365605479540\
889025760896154552594533306420068`63.51405453749384 - 
     2.5667471029664458027022181198438365688938071739258732762830873243429960\
5227262`63.21498892458934*I)*ep^2 + (12.9894185749600908063671412079140971465\
4593480244813942644558571299464602526891`63.05084825518432 + 
     10.971703782361334918575736625837328875862895888458027001295768973526365\
14741145`62.90906452650426*I)*ep^3 - (11.921410510261152614604477248271902626\
31788581183579977382962895389448822997751`59.99125600619322 - 
     36.675913959380798805451222586938924160920076541354748353876347544814605\
95434545`60.538768502166285*I)*ep^4, 
 MI["PentagonBubble", 2, s24, s45, s35, s12, s13] -> 
  (0.203359925390969866604369454144124201201880912282128223481255670249999477\
00913`63.78164768019843 - 0.1549017550039049784991611039207681557609809199953\
2232368816946860906740090986`63.28106676860093*I)*ep^3 + 
   (1.82477752553889670770729024387787282554599411539675862058453963089925169\
731912`62.48450586163635 - 0.179004094090618505465974285041756746343109773163\
39437367845821992200016517367`61.670296548067896*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s13, s24, s45] -> 
  -1/4 - (0.79745406529510427355657353816805062080861511594767241894138244892\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.6525571135735079605145349400039130049142\
7111180253928590094657762928669260359`62.87073245616705 - 
     3.8239622284245719680825547228312428463694016852246380693906123398053524\
9545875`63.53538478734801*I)*ep^2 + (8.43974959743363251817846144092594212081\
847094571461596540302979800985535134722`63.233661249898475 - 
     7.2162694978486730500533167928386679987304047201043102592327485233824140\
7785649`63.1934572043445*I)*ep^3 + (20.65727251381492884408975992010398515584\
382652089692886025490012165148102030779`63.20065617373529 - 
     0.8761590172360731125249739973892247997560962884686361139303147094053881\
5357912`61.80301238259461*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s35, s14, s24] -> 
  0.25705232112997995641819513217569753827006992277414049668055655303`64.*
    ep - (0.59549777796259078586002028820460527292017640611147507266450817717\
676278699081`63.906116833010515 - 1.61510736730029882010850455132388931081218\
676467720460169736269993726802307929`63.69897000433602*I)*ep^2 - 
   (5.21303137221734126917570927768879973571719429332747331102513729343007779\
139334`62.07560909234806 - 0.869697035857663385477851985411071212427097222926\
7233275085837828885497935853`61.1154183366171*I)*ep^3 + 
   (4.30769228370387524398423658304675626484725271363564156666360628589587085\
058766`59.34829132089902 - 13.95208803249969492567645131602833121574433473194\
958154420037755884143371453616`59.951189754210354*I)*ep^4, 
 MI["PentagonBubble", 1, s25, s35, s34, s12, s14] -> 
  -1/4 - 
   (
     0.38321186991079255239654842332928085345622056411632177156004945181625`6\
3.6101890276394 + 1.570796326794896619231321691639751442098584699687552910487\
4722961539082031431`64.*I)*ep + (4.531630857004869339697595784619113835939423\
66559508181734995155100508209405427`63.50629102270463 - 
     3.7389574941277635303235364818157507361052370464339980517489675670112009\
9663361`63.5777053524214*I)*ep^2 + (13.44412079248189878593441894927296802292\
001199404929165028606402130315374618424`62.99489794990992 + 
     5.4545728259636855178694882538170745520001418530738457646279219111405550\
1492647`62.56688428429952*I)*ep^3 + (1.96751867332087870893629703300023465422\
553273292031697483400173117148659615983`59.30237570279239 + 
     31.643483486784617484368219580526501237119643901209501539914257034739212\
53610323`60.677212101621855*I)*ep^4, 
 MI["PentagonBubble", 2, s25, s35, s34, s12, s14] -> 
  (0.079496162181800764416547847368010296460957775629260892410654488417499477\
00913`63.39645954445912 - 0.0954265649979927763903531325940427503049105158613\
7579372171641454219240090985`63.03994204057925*I)*ep^3 + 
   (0.83251716098754189145625049818270050937009873606149895618448062620898337\
015729`62.1761686996047 - 0.2190775850270679799368203157665047132699045938492\
3223437477430027774597949835`61.70277954113076*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s14, s25, s35] -> 
  -1/4 - 
   (
     0.4954853813338493844470385788742860359123724947670975890959653810875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (0.831624670504459408100313135100252095357250861341027240720\
84324772093389056251`63.30439752893212 - 2.4440574363378629572200345209558159\
1796966338353662309497363392578931812903398`63.69897000433601*I)*ep^2 + 
   (4.60744588197469301140074319130582607379441069063954855308000014237375490\
005222`63.507975666236185 - 2.14769432960979832293872515402768166295775732748\
610517088106526454595128331714`63.18710045605918*I)*ep^3 + 
   (7.59352487324221893941532649639965812719680217921348046595280452554152530\
80075`63.47503880457152 + 5.2050969457899891545825153184933665928173916791967\
2184064985776021493031469113`63.136640482679574*I)*ep^4, 
 MI["PentagonBubble", 1, s25, s45, s34, s12, s13] -> 
  -1/4 - 
   (
     0.20002217347148865735319619493507639975487813943713555577131996401125`6\
3.07935599302823 + 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (5.72014023784834331697946081686953892792398\
957880713049235789925789017265511017`63.45736508230389 - 
     3.2348059744434196273085249865463351391771737740834882679784276057874517\
4652243`63.27986483737969*I)*ep^2 + (15.8152672825448073608981263599820310680\
9599444287355656819296745934246179137964`62.888197709105484 + 
     9.7776147422486484102334707243157258567930250422506776239307340752997339\
4060774`62.70210580800089*I)*ep^3 - (2.14006143591853416614244772030277326864\
625413295411723748821214025067438290719`59.25452434000478 - 
     46.854685712121458965489487191902937801274112395612448586874448414954567\
7741386`60.658700711015015*I)*ep^4, 
 MI["PentagonBubble", 2, s25, s45, s34, s12, s13] -> 
  (-0.24938915796128247115187651333456349725630163805287885993324579696874947\
700913`63.814536092386504 + 0.26643677688219693363839701902468490142557771939\
189987278024194790656740090986`63.513684040833056*I)*ep^3 - 
   (2.72723332532614396066378947229829628929172631836690955943912024678442563\
904015`62.49337299848443 - 0.849143987276760534770894839535715890544712013836\
93120194516649534312304109615`62.163670923029095*I)*ep^4, 
 MI["FactorizedBoxBubble", 1, s13, s25, s45] -> 
  -1/4 - (0.76684885179330018338716446584031377748081268546943748305985951119\
999999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.7964048378241127417620469774153976758603\
0184665595513967146848813324250687362`62.964393391980586 - 
     3.7278131145257570881759200031517532596141765386586292936878313164456127\
0770783`63.53188328005046*I)*ep^2 + (8.60319477160805022509905644072424030458\
163885240237342285299651730177627769472`63.25250400068568 - 
     6.6874365904292957303012635009168419986699424284686934021554584913640774\
4788439`63.170535672082536*I)*ep^3 + (20.104804063381384028945880260775422015\
09768918140575482305724497830428784100894`63.20110814412494 + 
     0.3276910925127094674577561330093617182776278408653529277241202880287626\
3669986`61.387539499641115*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s34, s15, s25] -> 
  0.804772661825010673797698783344977299441129035731642131064438617255`64.*
    ep - (1.52474417801825695920199208556544747807340010927531745738319839003\
116514774349`63.887706735519174 - 5.05653576439871315778680977556980028598745\
433783573477410097201259300910208592`63.698970004336026*I)*ep^2 - 
   (15.8950640417430402451144565784534835718228608281411532278454194162891463\
7406932`62.43394384497862 - 1.02792907154553555792361656536895706768298784397\
645969254217236654794915249302`61.06654786798804*I)*ep^3 + 
   (17.6078440105763892782803558644474077931259129191515111176230917354581386\
971684`60.18573444826008 - 58.51623623104799542119453988081970777369705633269\
513296575592588215341602983572`60.769907864265384*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s15, s24, s34] -> 
  0.0588109822845400801421997503047513822178954851577089073423600821717`63.95\
8427296440846*ep - 0.11351352815688897295682822862125181547895338411315395661\
194569081691777492641`63.99157222930856*ep^2 + 
   (0.10843072484695963473894855708583856823076317684663590171590574229749912\
488656`60.790791703987544 - 0.87587962536154731680362230657663697487923116760\
354915924444135051457514073284`61.784453669305385*I)*ep^3 + 
   (4.03603435082574594582809198277047439194753148533941334965896117543198767\
53013`58.05071629656867 + 1.0504291782949545164570427148224888156748926745467\
8766279731742778587094337934`57.59139993894378*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s14, s25, s35] -> 
  0.4842174518077428064581094734915842966327217123029697908295374138116999999\
9999`63.99473325389766*ep - 0.75324352449357302309967823982227192678799306583\
454591026141686549984562251553`63.99013602270419*ep^2 + 
   (1.78290450937857313791438709633807134931988877786823036831579376972695789\
626863`62.16108752952546 - 3.371169495292081289852539565123450524145099840923\
06300599135188352174215910847`62.55192205403131*I)*ep^3 + 
   (14.2277629602547053692261132514801956075289875176103273681532736695851039\
1141814`59.58570527103826 + 17.4794419376729908460880089562219461102570906388\
3578624365058136893296110049508`59.709426074016335*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s15, s23, s34] -> 
  -0.873125869056227958408026580227076868618480120584828674210829110674999999\
99999`63.94253167784446*ep - 0.6128816008191769068483551130426449485472320294\
8847940746443073192267947499486`63.12096408349028*ep^2 - 
   (4.06075207688112474761154225920181931931720316031629275147648070245630734\
497203`61.93809293433042 - 11.10626003887466932210188269069207734083478589293\
29234520868472707768383634912`62.458349328965994*I)*ep^3 - 
   (54.3411849643495614554058664693699610376279379148102499342331630066253080\
1467433`59.992300857565375 - 10.152132901726951857425748307903744080398630605\
37487194173580073838393816564625`59.392939697837065*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s25, s12, s13, s45, s34] -> 
  (
     1.4725208510144936693366780547504207675309666115032092710019071795`63.55\
394602427927 - 3.141592653589793238462643383279502884197169399375105820974944\
59230781640628621`64.*I)*ep + (23.2031852252858609178766744060916844595156648\
5682598005587814343545357618704354`63.404164724280996 - 
     6.0846429146599328319661991665362529801991662625966573694624270407711553\
1448202`62.94400628637439*I)*ep^2 + (73.6136962254918442603816798158602728160\
8922278413877568930593334275062631326787`62.751459694885774 + 
     51.688980209280153180076121584850468064168331727867342589685235522057004\
63607821`62.62730390464882*I)*ep^3 + (18.596174094687474938026952481013741261\
61878512122421094825933844743641938529115`62.24501914218964 + 
     248.72751356163758680604346330792829702539871870768727647260304776525229\
422008678`63.31199073442169*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s25, s12, s13, s45, s34] -> 
  (-3.99022652738051953843002421335301595610082620884606175893193275149999163\
214615`63.814536092386504 + 4.26298843011515093821435230439495842280924351027\
039796448387116650507841455778`63.513684040833056*I)*ep^3 - 
   (42.0807735397983504578214585177440282778596424541868950666417237147891539\
0070801`62.82239570886253 - 24.3599696841336228215630564196487928528170886134\
3604641263417369172700366961364`62.81920123629578*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s13, s25, s45] -> 
  0.4613869342644841558748393736802204363359113373234844287815954568`63.29649\
161534201*ep + 0.993846399359399642278613785879651189645586835598947858825226\
59925663220649167`62.902089067657194*ep^2 + 
   (2.46638800974493288002955757565266985892757457706178608379573958367340294\
934775`61.68332669228228 - 2.097054137998151460333672398850332407056154756530\
44573173561753199304082493313`61.936700357967794*I)*ep^3 + 
   (12.8600402299152623596488545241630050864304466442883784345576061456048205\
4801636`60.895816181470096 + 7.2519613505008191979373928262766025373881665572\
643513093850467328897938648246`60.7355928086289*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s14, s23, s35] -> 
  -0.386508972529417051753298712384770267548049032483097918960605903585`63.45\
33487496326*ep - 0.4155788333280757653550359985029915724778390148954195363852\
1147942279750965752`62.95222927036655*ep^2 - 
   (2.45886860808877324943436790539302650860193458414358872826490769479828266\
898749`61.51353552898345 - 1.991198122514020087486219446910500798694690771741\
35992495070348644100296905986`61.55183686229594*I)*ep^3 - 
   (12.0135844827398527250266152939088420004891416771384293006083705767139456\
8544038`59.59594378167133 + 6.40896026104389908368880088646575185645254688367\
419936183395573904857651132024`59.35612092762639*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s24, s12, s13, s45, s35] -> 
  (
     1.4725208510144936693366780547504207675309666115032092710019071795`63.55\
394602427927 - 3.141592653589793238462643383279502884197169399375105820974944\
59230781640628621`64.*I)*ep + (21.4098587207648435130649968873712314559052331\
5872772677509494911859091074021675`63.40898617432951 - 
     2.2586180619662589746613550635723836580029981031740920942476936346764550\
8447172`62.55377288556639*I)*ep^2 + (46.6204129360693667726034268282618916692\
2517936238472959341045136829926227302508`62.650680879849396 + 
     58.370380648312929021089758098733463094125391177506966735877451937218913\
14996873`62.81730003439277*I)*ep^3 - (75.152568443730846546591027914892050431\
42300502201329764766650722456358061470885`62.89184271652681 - 
     174.12117221116541276655955028008101986139154902511848304619686442525229\
422008678`63.184695192021216*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s24, s12, s13, s45, s35] -> 
  (3.253758806255517865669911266305987219230094596514051575700090723999991632\
14615`63.78164768019841 - 2.4784280800624796559865776627322904921756947199251\
5717901071149774507841455777`63.28106676860094*I)*ep^3 + 
   (31.5311078676978943642659240230890295602487239125142119044026134467891539\
0070801`62.70434541325064 - 12.5046811035030532389180296310711449317598899085\
4965398899395596952700366961364`62.543764355119194*I)*ep^4, 
 MI["FourPointBoxTriangle", 1, s13, s24, s45] -> 
  0.52259736126809233621365751833569412299151619827995430054464133225`63.3621\
4936611661*ep + 1.02286893063272731000658670007525113214375241777470310694670\
562062867307951407`62.923413342634454*ep^2 + 
   (2.45398700478112159645016091708887049671796542466878571092358854424383339\
9126`61.36668902620912 - 2.44280875280632030863370949077104053271643547461610\
558150476202639441793513966`61.563765003923564*I)*ep^3 + 
   (14.0428137279815437038079625206845638807349018575867344588171420981898597\
6386364`60.59191286670485 + 8.78870157114471572740118824864670948687554015649\
318851412483479378313902918103`60.530723207296354*I)*ep^4, 
 MI["FivePointBoxTriangle", 1, s23, s12, s14, s35, s45] -> 
  (
     0.73976206525727808916326914117360295272559691278646440784698922828`63.7\
8669320842161 - 3.14159265358979323846264338327950288419716939937510582097494\
459230781640628621`64.*I)*ep + (17.259107371819979503419372513352786872261505\
15924791605372840762275101741371219`63.626428600405895 - 
     2.4419500368760225118696111042423891471724326526757020554882205222272679\
9396573`63.06319911415612*I)*ep^2 + (22.4508097804987556910178353791101615521\
3930261055540563748242661278809236117798`62.51220768941476 + 
     49.707673907265592076941425697177151061082301232727113303584528100243039\
66076248`62.98105297749406*I)*ep^3 - (110.39276130834609290857252631950107750\
961659399104280925946753656256358061470884`63.075012193109416 - 
     105.62811187923356429496191884786031190466654212321691731516896743825229\
422008678`62.994580876934464*I)*ep^4, 
 MI["FivePointBoxTriangle", 2, s23, s12, s14, s35, s45] -> 
  (-0.43479038283870384420095940544913305741643383695102880600298224539999163\
214615`62.864327123945436 + 0.79813326942193352910387697738390339456931920264\
984209815922410897507841455778`62.736078919889465*I)*ep^3 - 
   (4.88438282350970524911003895898819390502698218710963953990741899978915390\
070802`61.89254020228337 - 3.033349381625029991287411592417719714772193212662\
69190265775326632700366961364`61.92825958072079*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s12, s45, s34] -> 
  -1/4 - (0.66251401956178749390944964993916778611091849751002323880975028444\
999999999999`64. + 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (4.29189435537596054884531318786333950643592\
381774023384857570125783645469458048`63.48104671968768 - 
     4.1626983535111123190749179642064782492277289204567370764824964334732719\
0186904`63.69897000433602*I)*ep^2 + (15.4019593259694804949743223165157438087\
2702443560683939678803611687780989139942`63.42813189779952 + 
     6.2959164334653578511498110536428286595442682965544175815856672617536940\
2112498`62.887444709615195*I)*ep^3 + (7.8608401311956898603863735047611330480\
6850399674490361008127910207324044640266`61.42677143407665 + 
     41.994449885081445759887853625222291619265341327236447171409886385119938\
10926411`62.29700567033629*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s12, s45, s35] -> 
  -1/4 - 
   (
     0.3886538492142721352196978243545279055253889410312724216178092523375`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep + (4.8676403785896532706939124270543542015979036662152721972113\
186237987683838301`63.57250426433198 - 2.441984154961905150235765352083522761\
64009513387747199028069177714540136236574`63.69897000433601*I)*ep^2 + 
   (10.7706762259115645829089247248867400504409251002749992420549577207893433\
4049459`63.44756687013512 + 9.91343538718870908219445911890143291513328254042\
461919563464992554185187197712`63.12618322793788*I)*ep^3 - 
   (5.84172692339056270155032597919696701362925157383564105079891525367181263\
229095`61.517195977257934 - 35.5389311934326932136765632436562339331259397537\
3856405605931336679470332121963`62.501677953444165*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s12, s35, s34] -> 
  -1/4 - 
   (
     0.3911505491023366949693237629731400445424783068076833448458561543375`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep + (5.3052854691460396687265288517286216500040793251126932206274\
9463766196183698845`63.63460745697385 - 2.45767138301502931025887592047049268\
300814406423191776868855259107581721438943`63.698970004336026*I)*ep^2 + 
   (11.3204183397386147178804698814521488774452812871784366979816380114212074\
5540015`63.53455886214073 + 12.6632405899318756932843178684400153657267883265\
4196066305505538430510984126646`63.30965607154589*I)*ep^3 - 
   (14.7301262364282177271710503025783081602914466018943301535310631478827446\
2591883`62.315504790528706 - 38.786627119056653529527550299824816725178748373\
31975217293584206532188141037406`62.683957502783414*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s12, s35, s45] -> 
  -1/4 - 
   (
     0.3886538492142721352196978243545279055253889410312724216178092523375`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep + (5.3091793442540183259896993861133991020080627163815408328625\
7309905002860420622`63.63520103202333 - 2.44198415496190515023576535208352276\
164009513387747199028069177714540136236574`63.69897000433601*I)*ep^2 + 
   (11.2691751678923731301561364702462809253723191342229859121455937064974127\
0989397`63.461729214528006 + 12.687706528798319518382088759970938108703142159\
61502418750937077828757530764148`63.19669299663156*I)*ep^3 - 
   (14.8413627237967029372163530552320457034527759877363075222924798468907393\
4877029`61.600158169181796 - 38.671092421331078622461575719606440607789006235\
12969936247535828904853286088624`62.15052035792787*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s12, s34, s35] -> 
  -1/4 - 
   (
     0.3911505491023366949693237629731400445424783068076833448458561543375`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep + (4.8587327571147429292819777603415386147608885724970456606710\
2774054674741824857`63.57114878233185 - 2.45767138301502931025887592047049268\
300814406423191776868855259107581721438943`63.698970004336026*I)*ep^2 + 
   (10.8104837551037421034992620551271787347900703113570146462622972100222818\
9180921`63.49582282495875 + 9.85746715081563506753417441166515046844902457410\
885123575437934920829056644639`63.1735024108453*I)*ep^3 - 
   (5.63635472242637264040338732927926285403578509169107429076020372260636613\
134682`61.700708527554504 - 35.5826136292560966035139321460473175369830935466\
0423424781222839126915480516855`62.43579593835578*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s12, s34, s45] -> 
  -1/4 - (0.66251401956178749390944964993916778611091849751002323880975028444\
999999999999`64. + 1.57079632679489661923132169163975144209858469968755291048\
74722961539082031431`64.*I)*ep + (4.28688060900902886469654905553530137160289\
211529085492427048883597250049621673`63.480262872982486 - 
     4.1626983535111123190749179642064782492277289204567370764824964334732719\
0186904`63.69897000433602*I)*ep^2 + (15.3890393323901033990462994266132357295\
9354838978593157749670421719646706792894`63.41643800302991 + 
     6.2644141359587276615872972379374689558363641633117131461597120794025981\
8196956`62.84754134587692*I)*ep^3 + (7.94818555316736948160877753203222564398\
693522841217375713754032529731763856336`61.399699325138904 + 
     41.913271171254648996411753015811321665235962249014278435822005375898544\
3030447`62.245918623662675*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s12, s35, s45] -> 
  -0.700006816583926687312074418235283815691608460374987777681372564083794705\
37283`63.03506142891082*ep^2 - (1.9575915394853506601050123236919848723811782\
865014357592636226339675533786422`62.788136500669744 + 
     4.3982725448856838520984021042494420372188905734104089651952166402752367\
6709822`62.751075498348996*I)*ep^3 + (10.436611406073204800457247828124529147\
12630713718797065864143167216422617557293`62.36654856939321 - 
     12.299910398353422577149487033761606676356901525774145052570333332214925\
90107574`62.58703587761485*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s12, s34, s45] -> 
  -3.075272861424842963612210604172694865673212250140235701835354865180996508\
91711`63.463207687041525*ep^2 - (11.56956095511485832814255642663738239388356\
303823354484751102967682755337864219`63.445301145274044 + 
     19.322509258472697812517810482850436770347120389125780632041391643675236\
76709822`63.350040737351776*I)*ep^3 + (34.48644737965660906677873182962710867\
511708031817682171708788193716422617557293`62.88534878572072 - 
     72.693695403696301036273328370322347541174964484636971345300770270414925\
90107574`63.28318383129591*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s12, s35, s45] -> 
  0.3998896310244407771492234530538765107034751520894101423041724066275`64.*
    ep + (1.32743173968360147969880191657749063179811327650460393262178558258\
164445525043`63.74513036207448 + 2.512580654146232418870294319397930221625678\
23856342160864262519236608869901926`63.69897000433602*I)*ep^2 - 
   (4.11883074259029386570739741046508097837026256033129894635964799484851296\
162154`63.07907523798171 - 8.340499603063842435575553354710257718280434492022\
2807760478211314686591084447`63.61659017845636*I)*ep^3 - 
   (22.8197372036303402123905965204941148076575814543122820813388272089602408\
2201483`63.2946185015891 - 7.184859305068593647816231201194107171642638862308\
9223441649943546756945294057`62.65136542264215*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s12, s34, s45] -> 
  0.3998896310244407771492234530538765107034751520894101423041724066275`64.*
    ep + (0.88937636979336782391164392988305735234655200035490503104349266618\
984400436436`63.76980647887668 + 2.512580654146232418870294319397930221625678\
23856342160864262519236608869901926`63.69897000433602*I)*ep^2 - 
   (6.27198396514147582880273761711910850706919480191834022766835993157908916\
421454`63.23205224664403 - 5.588116539238407306159996367585136776260438535393\
58853858672682697742942938169`63.3337418693062*I)*ep^3 - 
   (19.5692610459734650118734494750688363952344337962259309964878406255185741\
5534817`63.23355249632387 + 6.34380138697137111970612130700836292853911051708\
389522799858918929097213726096`62.63461034102295*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s12, s34, s35] -> 
  (6.058223506167040342748407891151166219485841088983373482044081542112109826\
17135`62.65064844816027 + 1.40493407669434616`2.6790507852049212*^-59*I)*
    ep^3 + (29.59390533758019531381427529583904661599645080871607475129139968\
380713948494404`61.23736144948091 + 38.06494092155874678513153754094094533467\
336094180432223490442320443093194436679`61.44476444794216*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s12, s34, s35] -> 
  -1/4 - (0.15090607718989214082268532420638484858786801773815316867668408038\
999999999999`63.10715043228427 + 1.570796326794896619231321691639751442098584\
6996875529104874722961539082031431`64.*I)*ep + 
   (2.03139762756045721356682465238508947060489809262972293807494574620061411\
255174`62.98771758718678 - 0.948170846963638838881019429945669548971404321456\
77365149563184752915170773418`62.806120436620304*I)*ep^2 + 
   (11.9242748304119954816987963755990466491165614982070362570151541268107454\
9597682`63.04647147192326 - 7.90720339367254555533100799588859045440183630761\
094209341706092354404945987442`62.616867492193364*I)*ep^3 + 
   (80.4522150599226640307680791176557483979220019438745156365590773859857573\
6892132`61.71261245193618 + 62.4450001943133991291782402752439407384829038849\
7843894680619734670398984728422`61.64175462101164*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s12, s34, s35] -> 
  -0.709171723627870190810211375903208988210638587505493906781887768325500929\
34862`63.039749901657025*ep^2 - (1.989720973685998511342897961201367958713812\
31485578040453903738280755337864219`62.79476919483194 + 
     4.4558573541658563699833688966830588953017078649931179662138120843752367\
6709822`62.757045300960115*I)*ep^3 + (10.549590656062196654822631048203630615\
49151419275745034366406261916422617557293`62.371334016545084 - 
     12.501785587250926457822188997910562462797904491621763048493730720814925\
90107574`62.59383063979373*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s12, s45, s35] -> 
  0.128526160564989978209097566087848769135034961387070248340278276515`64.*
    ep + (0.31404062591352235981758625271220848822995776913214456056999220275\
613731284246`63.78506651351677 + 0.807553683650149410054252275661944655406093\
38233860230084868134996863401153965`63.69897000433602*I)*ep^2 - 
   (1.65133829035156816958909468083519379243199034986032842769225942605423605\
603106`62.957519794407155 - 1.97317544659732459344104653991307101209791446203\
473769457843301183306583964042`63.19204164950973*I)*ep^3 - 
   (6.14767757182680646247652228230158126689214122202103853252942954997759331\
214535`62.91640224901476 - 0.251316037239219978099097993234687077978483080908\
50344034580214108830489400089`61.44534221440453*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s12, s34, s35] -> 
  0.128526160564989978209097566087848769135034961387070248340278276515`64.*
    ep + (0.31275706091073844736933731162255700330121337837612670112910063779\
571075684851`63.78545749028832 + 0.807553683650149410054252275661944655406093\
38233860230084868134996863401153965`63.69897000433602*I)*ep^2 - 
   (1.65798641012217026761107945375793294996149516296909285175065947288064416\
112116`62.94790464139525 - 1.965110569831022789733479836643096444955140946170\
07742384649864549576635444779`62.94384636721561*I)*ep^3 - 
   (6.13915266880864768249671814145545524269395667799974277746242918028946550\
777455`61.574541062729246 - 0.20954466877620275285620972860058872684836476599\
939785704322174793577609545689`60.24224347805564*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s12, s34, s45] -> 
  4.1065414079360941138163551703063276841060220170538758763406401803716228864\
0177`63.09821462259335*ep^3 + (23.9286577455200321669126244067115555662296078\
1115137781391035409127004874186648`62.70935307352389 + 
     25.802160637668639034699158498556678522533245581339092429187130522033449\
95525358`62.8926084693994*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s12, s34, s45] -> 
  -1/4 + 
   (
     0.93454780464791105493781822365772611768589274507120640717889244006`63.6\
1561591701177 - 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep + (1.97177372529400194693405189715760498932367891\
791009446267904676292165152304666`62.85134713384578 + 
     5.8719370350206931963831487449982727159069351034425035796801435220606670\
4218427`63.3145859213478*I)*ep^2 - (18.20774764003061608222909713394758650631\
391234169323077247170553839392462441473`62.97269608927258 + 
     8.2818314203498489321593834582878070042260584748495603002837277452541069\
5479068`62.53976442902874*I)*ep^3 + (57.0980493817873719283850674478550387383\
291894615639434370973812835137827850529`62.78676553435977 - 
     37.131058310327713408868999749221232472154585616958285136967625415901117\
28846107`62.56501050141063*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s12, s45, s34] -> 
  0.4023863309125053368988493916724886497205645178658210655322193086275`64.*
    ep + (0.89828399126827816532357859659587293918356709407313156758378354944\
186496994589`63.769330517248434 + 2.52826788219935657889340488778490014299372\
716891786738705048600629650455104295`63.698970004336026*I)*ep^2 - 
   (6.30205595629500486008883606223237349887504350640046803166325215738923505\
532465`63.241085828546595 - 5.64408477561148132082028107482141922294469650170\
935649846699506660120612677291`63.39033047820044*I)*ep^3 - 
   (19.7380005106012481570142037566936410390852166414476348470456287350738728\
531354`63.23502794055361 + 6.326313633232850352432016795040962742127998502121\
29350007818940105559454137481`62.63135375715571*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s12, s35, s34] -> 
  0.4023863309125053368988493916724886497205645178658210655322193086275`64.*
    ep + (1.33505579615572790866248764220065473370638397946681260972118490087\
3238864838`63.74503452361302 + 2.52826788219935657889340488778490014299372716\
891786738705048600629650455104295`63.698970004336026*I)*ep^2 - 
   (4.15600257512780329135630321911839051449165927698459778022448753188525729\
424182`63.01285395576016 - 8.388402962670614646528271358676565597821918942473\
38846519615500475513632064345`63.33275402058304*I)*ep^3 - 
   (22.9819997569467106170969143106070174638356883048833335446108619909569590\
3158391`62.13437143111405 - 7.15773743973998322055300146814132009560408520868\
655599107952478950791538423026`61.75594582886982*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s12, s35, s45] -> 
  6.0590578510758143600788106121149427719494983481475148742675347737216228864\
0177`63.271612835001406*ep^3 + (29.543650083638762799833151023820814047163783\
28977246275940297403057004874186648`62.795711222876044 + 
     38.070183265230675783267994557248931479800134250000193450107021734733449\
95525357`63.06431573782551*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s12, s35, s45] -> 
  -1/4 + (1.48226814534294177231732187482700587885695185802870804156277450428\
5`63.936194700237 - 1.5707963267948966192313216916397514420985846996875529104\
874722961539082031431`64.*I)*ep + (6.4500933487644023139734291296018618394755\
393853069948776218277106853086407978`63.49405162016769 + 
     9.3133654321191075340614539692441836910822026766010337520837528347164081\
211909`63.63516470457302*I)*ep^2 - (21.30323375758989260552620644280759231445\
660160456171021439661548350608807192249`63.16878000564974 - 
     19.856280638693388647154264635280650598168104404015953049842290350653898\
45404571`62.97701986266365*I)*ep^3 - (31.399262688944222499655921263030833704\
55922459485839700879145328068763726998709`62.60574249505332 + 
     11.293188730705999053617962149807333124886573601907816053399122600570207\
45183618`62.210206779184304*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s12, s34] -> 
  (-11.9488339262727787815876935161641354674908069896750055824791860021191178\
352778`61.20973830325923 + 2.2692843189761794481`2.5679000191154446*^-58*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s12, s35] -> 
  (-3.71919666714016761465478055664451159152103941849201845570322396499452037\
011589`60.45885193592386 - 3.0007416387266230429`2.4584626379313317*^-58*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s12, s45] -> 
  (-11.8705963609032681249128398158464067252113329056003606321370438373815262\
3204625`61.449041407703106 - 1.3582856818921344609`2.6207373940417433*^-58*I)*
   ep^4, MI["OneMassBoxBubbleEasy", 1, s15, s24, s34] -> 
  -1/4 - (0.79995076518316883330619947678666275982570448172408334216942935092\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.1132681785766644400575725762524031401102\
1607697061812195770780538664142887025`62.15389239032607 - 
     2.5131194471329769583813887133831377993304199145474029124454491747740200\
9208165`63.698970004336026*I)*ep^2 + (4.7506246477727305720559450865245636156\
3047612146036008140582762432369118070527`62.94404049615555 - 
     2.6837634932787891556828477342703415671696338981336113015688042048341606\
1946146`62.731072804335106*I)*ep^3 + (15.882415083146779525584724030647071686\
09501185136008401621630364599517937412013`61.247654451958454 + 
     6.2456776166423222417795814931993388134731440626192799943532486020661760\
1422809`60.96851749645561*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s14, s25, s35] -> 
  -1/4 - 
   (
     0.4954853813338493844470385788742860359123724947670975890959653810875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.331365458155928819841264192094419818274501966842702656885\
70854038119973970504`63.27271047500327 - 1.5566132339595584940551776876421704\
6878137787469176159364176582325034503457909`63.698970004336026*I)*ep^2 + 
   (4.94938031658435717253782514799612392246800176599646468399425087967748002\
181567`62.99667331294673 - 0.017573896551824305663919120646889003258218980617\
46534437646264961440826983341`60.53494043792925*I)*ep^3 + 
   (10.3884028897966687461803312770096463100580357389631492062714927027443705\
7498996`61.4749584357095 + 8.374818205596022086784121941084514086362398975887\
04202032983233185217915367544`61.47464226390563*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s15, s23, s34] -> 
  -1/4 - 
   (
     0.33398233951278481403108631152074863440751667885281455139283475450165`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.861631284650915933728416281762139621551994902209274329648\
06628531621931729604`63.608358860849 - 1.049236464242096896940607487254873760\
52284569353392190347763546669894659584056`63.69897000433602*I)*ep^2 + 
   (5.10133404943921575775101927682374465033408232414800167560323817305608937\
17253`63.15736971610686 + 3.0575614230137434368739899844400935586370142341334\
7687002531894542409164716338`62.92755807296376*I)*ep^3 + 
   (4.14202658308064317997561094014161346236737796322926980513341424721095995\
180225`60.60055207164435 + 12.77576805868440022532581414490339490363391091165\
264811279461347700252818999287`61.25377849845818*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s13, s25, s45] -> 
  -1/4 - (0.76684885179330018338716446584031377748081268546943748305985951119\
999999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.0809190911332590937441207587714119113921\
8431502737420714609307864161564461525`62.95625473953701 - 
     2.4091267192075999984631987095101632518911703028041712475387377444490723\
7831888`63.69897000433601*I)*ep^2 + (8.03450331112146671111590228881238303659\
194264295281343193584451887046588574925`62.842919579981604 - 
     0.4012887882160640742415611149410445221943382113474023781436808292544320\
1968299`61.72094849307719*I)*ep^3 + (16.5720647240350700357973381908113864369\
1963514711498519531431848398048503154055`61.721423066273026 + 
     13.970889482455511843693835234249983769501507020859045272057422944049097\
00558392`61.794416219235146*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s14, s23, s35] -> 
  -1/4 - 
   (
     0.06012216916526945534133448593610875382198712237406373420089372238915`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (2.238679473011898791783756286350724833971274847464350887788\
32232130380536562544`63.714856639597215 - 0.188879364967493312521031181193396\
01672902880024428936037673313853501132608891`63.69897000433602*I)*ep^2 + 
   (2.92637353993078175624482584439201991919413619270218858958027084831633265\
548082`63.24067571415539 + 3.721022972521651182562275882727757689332480609163\
68321181545767398648440412657`63.167391645265596*I)*ep^3 - 
   (0.47603639250714480120036466251299507956477612842524590168436078530832483\
660228`59.776779587785924 - 8.95126554186143327358372505884269501747411453982\
960114092880506617637993876237`61.174447077078455*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s13, s24, s45] -> 
  -1/4 - (0.79745406529510427355657353816805062080861511594767241894138244892\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.9671864163298511086364814622490081234857\
5057475660859324496464258068867138791`62.89279874521379 - 
     2.5052758331064148783698334291896528386463954493701800232415187678088121\
660698`63.69897000433602*I)*ep^2 + (8.062759654030379780805390873808570449542\
01753063594700286405922253345680702501`63.02254691661492 - 
     0.8355124775296345752555266069483192386068003213867445358908615568163377\
2898517`62.177544607719554*I)*ep^3 + (17.622822628522372086138763227813463681\
0934342602365212839236342333468079888988`62.018395886952455 + 
     13.365913331479948663016612199435815252564817585732346467209680333199180\
4566089`62.037390037075895*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s45, s13, s12] -> 
  -0.3998896310244407771492234530538765107034751520894101423041724066275`64.*
    ep - (0.47810903883526585411084025262077976003571928675856602029185626423\
359907888184`63.81764435950929 + 1.256290327073116209435147159698965110812839\
11928171080432131259618304434950962`63.69897000433602*I)*ep^2 + 
   (3.05262547296074413089155015851988595562867630720498626448183876271063898\
93101`62.69935313551016 - 0.3396288287045993957421988264860741011221464613633\
9044494281375910841305518701`61.878075789065214*I)*ep^3 + 
   (4.57604467988104609388478361047631600170817222159574425862987043102906284\
967454`59.837856384230165 + 6.01194152685166858807491171269731746831752501821\
06914433474221363118322776097`60.041800825088316*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s35, s14, s12] -> 
  -0.128526160564989978209097566087848769135034961387070248340278276515`64.*
    ep - (0.35037598195263664282841201173553140670935434857551626325644176703\
734780066953`63.74735652825335 + 0.403776841825074705027126137830972327703046\
69116930115042434067498431700576982`63.69897000433602*I)*ep^2 + 
   (0.14640871184227006386429034926910798410282518615197794876742051134600732\
206698`61.2005798685082 + 0.0520913703058631325383647192297659291139579041829\
0197224010011082306946939486`60.74609015743368*I)*ep^3 - 
   (0.75254700520536956759655168495895090616164278079805176734514670272537186\
517338`59.54391234572291 - 1.977033951752085530537132657057364760306904999547\
38976752239722380690910042307`60.033284791982304*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s34, s15, s12] -> 
  -0.4023863309125053368988493916724886497205645178658210655322193086275`64.*
    ep - (1.18317647048670402722170958875922297490066729841533256399972146765\
452927869573`63.74330388329988 + 1.264133941099678289446702443892450071496863\
58445893369352524300314825227552147`63.698970004336026*I)*ep^2 + 
   (0.96468066929588583649272558317944326601341404248672481211182809663128573\
486655`61.9338724083232 - 1.0650136855619643140877100346815764095766608055379\
290264331328310066399165745`62.00507861729296*I)*ep^3 + 
   (2.98619806622747544654648527272098804991921002413981763790165992676090257\
714933`60.38915994252624 + 5.400148875979323243576881377767877993122594760273\
76404613529173604989997370795`60.70195546195467*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s25, s14, s34] -> 
  -1/4 - 
   (
     0.5760910654166562172601410482665407827238775350042994468076034614075`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.551501758504868012638588912004663395131422454679720366885\
20229391326674533887`63.442645307890075 - 1.809843458911684171092715116070028\
23716943061628453327444874023877669209628907`63.69897000433602*I)*ep^2 + 
   (6.96692135433288816179674655857097124457979910922332794515881725124229110\
225828`63.047755211243086 + 1.66786371140877106525674798709960328865564504654\
399634415202256348373756017461`62.523404505630424*I)*ep^3 + 
   (9.96194535334837291352714055474316877667234104829838676260810825669191157\
496306`61.009826551204 + 15.1086442060496888017112056617254833506672672079206\
5517471633206838571055809624`61.27740123524197*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s24, s15, s35] -> 
  -1/4 - (0.08952766030753949541243436108848444493093486495291818787207376347\
500000000001`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (2.3220197395817459764812868230070989615533\
0322967435341261012724702191398367984`63.719827167830125 - 
     0.2812594399152486079997981681142957542237498534474799736261671665937238\
0921764`63.698970004336026*I)*ep^2 + (3.3465757917361669116477221589834403397\
8403063383400049315632999237565184610155`62.982534639364715 + 
     3.7718955128077181642009631884859218073056811447244160922878965984689737\
4709307`63.074756628311036*I)*ep^3 - (0.2833258017566039952034794038225455061\
5751554962285210767702891049648982582809`59.79580905368128 - 
     9.4918415443404446478913830295989714032283377098491742082617963835387887\
0253914`61.412183975870256*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s25, s13, s34] -> 
  -1/4 - (1.03064423231541091124361916362677297799366015038582555656022707932\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep - 
   (0.40570731521833064401276577784900270764750781637235133638022369009041265\
2345`62.66876022603081 + 3.23786434870678709691914023081868723764429522582939\
522884390124268046949128502`63.69897000433602*I)*ep^2 + 
   (5.75059738686339807499564683232930558183296353332519239584115272854869528\
165486`62.94133421757745 - 5.265887297046477596563672160388325930953591894911\
40033731390799587670722657845`62.99170441385346*I)*ep^3 + 
   (22.1578677797392865614402109491263265639034867274445181460403177239951793\
7412013`61.392569488567716 + 2.9337016653637024635041383082019656724864208078\
1513063405298077981617601422809`60.64056812824132*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s23, s15, s45] -> 
  -1/4 - 
   (
     0.3608911307669902943525602480545121864993750556552580818359678935875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.765401293905594007691332639645613901596294004441365651975\
90795478682693684805`63.57789447638403 - 1.1337729251632901124078191899822885\
3733354228155988962752313908779245115295743`63.69897000433601*I)*ep^2 + 
   (5.15006011909934061108211560757539026266876453372693448938374760197172157\
827928`63.37226085637767 + 2.752331106624277986414834475922820227581362054034\
02844602108837748961775056456`63.2802022293635*I)*ep^3 + 
   (4.99329885317744754414901344400126627732592877921033733473471472586406850\
734996`60.69086383522064 + 12.65132190366454851927337351948027604687231650982\
338394353738795118956958704582`61.153707833005214*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s24, s13, s35] -> 
  -1/4 - (0.75678406196789555255386733804213309740813059390707473936828604721\
249999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.6213995938270932589626287445077065834128\
8048052069641864207261816247393532745`62.96777950994831 - 
     2.3775072494321835124995639247572094938504783325397626857429989145165342\
2153338`63.69897000433601*I)*ep^2 + (5.79708159212890786865319410514382215741\
134698668067150885265587585720259256769`63.155536812571775 - 
     3.7586042648354579060682228587162572800484878408687791128589274667133872\
9953494`63.079620541806904*I)*ep^3 + (19.077640510894592261949228401425830595\
93536617962199971676536034924437057498995`61.740020033609575 + 
     1.3106448196224875154175136980673582285436643453871327994879087346021791\
5367544`60.67024599690768*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s23, s14, s45] -> 
  -1/4 - (0.57359436552859165751051510964792864370678816922788852357955655940\
749999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.0911720810085056461164347963602581231858\
0880083530546581078753345277281327049`63.270118578082474 - 
     1.8019998448851220910811598318765432764854061511073103852448098318114841\
7027721`63.69897000433601*I)*ep^2 + (5.53590536822001248218028811659039501314\
701629183442061725827350406041412141281`63.40613664213479 + 
     0.5374707122695949568732212224387794172123018947652273719486339732147476\
0732714`62.47554232461976*I)*ep^3 + (10.7253445890853400233579286029584253824\
5656582154632334365229914286844899391423`61.01732743133319 + 
     11.495830231592215611933593375905486367154314792567662670661062161063131\
89914572`61.104349718791426*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s45, s23, s12] -> 
  -0.3998896310244407771492234530538765107034751520894101423041724066275`64.*
    ep - (1.59246050788178850977338054668263940121743617434540641927587018347\
004155087195`63.731322220578285 + 1.25629032707311620943514715969896511081283\
911928171080432131259618304434950962`63.69897000433602*I)*ep^2 - 
   (1.41690983401981916956895568915829098931386144440839634724653868504634487\
822041`62.096292170056806 + 1.20651486086699631756032804191547485745196977581\
109972122595375129624151202502`62.196293439727725*I)*ep^3 - 
   (3.59294406662202384663327227362414932916532868703557433551637766042002070\
373501`59.57885621304103 - 5.149625145184948486169365900565696670627187803419\
96951551618553559504887384204`59.819684206459435*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s35, s24, s12] -> 
  -0.128526160564989978209097566087848769135034961387070248340278276515`64.*
    ep - (0.23528867108775164272868657415055094922233833737332959139174668380\
21963775177`63.77314338107691 + 0.4037768418250747050271261378309723277030466\
9116930115042434067498431700576982`63.69897000433602*I)*ep^2 + 
   (0.65227586923766968737020083130721094760444430292572970586480756347852999\
832972`62.29598963421676 + 0.095295918128914052657425810916432609248167132474\
65507537331730115094574205855`61.27180749912601*I)*ep^3 + 
   (0.34092476045333877425909209055530609024846437980256762705274577353633409\
823438`59.28406753329826 + 1.974468290984314650738711853390202117593469347666\
80230594887111138718761213771`60.17138221118167*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s34, s25, s12] -> 
  -0.4023863309125053368988493916724886497205645178658210655322193086275`64.*
    ep - (0.52976911900918700048913496907825431860673056988362034555869474442\
797171858315`63.8050631849033 + 1.2641339410996782894467024438924500714968635\
8445893369352524300314825227552147`63.698970004336026*I)*ep^2 + 
   (2.99372697836282389060211245195204673714363520198030968690246972475804093\
357267`62.793143498541546 - 0.42095087416975633877112039675103199795330957501\
066081481110372563071853907274`61.83357003207948*I)*ep^3 + 
   (4.75225799833445272660019592459141625456353988904060209649703787333014771\
627736`61.072847811197555 + 6.00747137113382993710522601864934443804660265368\
532455730782636312198662204411`61.191401118852035*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s13, s24] -> 
  (6.720380517551421550331462685737123918985622363305098978913581099573248439\
09719`60.91059940147311 + 5.43503943529490533`0.9238807389027871*^-60*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s13, s25] -> 
  (7.632598603688064920979283812529320425882093492998260869352491322481683671\
48854`60.51044550795535 + 5.89864550886730432`0.5431844996956424*^-60*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s14, s23] -> 
  (7.059787951287781060078896738493419062315924065651748832826927520990255776\
09956`60.40545870178847 - 1.8651759888156260236`1.881960494265559*^-58*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s14, s25] -> 
  (-5.61357278642417690854526810497637884242288837786408290514771193755311604\
358223`60.27939411789747 - 1.045991052656511459`0.6034991737620554*^-59*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s15, s23] -> 
  (0.848465358812846222400834022225377240089491159118664767795173531300068114\
4441`59.50485531802825 + 1.8465827630932792545`1.9107938411497802*^-58*I)*
   ep^4, MI["TwoMassSlashedTriangle", 1, s15, s24] -> 
  (-13.0275060059029281284350154603412838247105334694341241898354702492348047\
2720723`60.912052945331446 - 1.138721875530109913`0.9452151961903312*^-59*I)*
   ep^4, MI["OneMassBoxBubbleEasy", 1, s45, s23, s12] -> 
  -1/4 + 
   (
     0.06840399139972052286776308015174001531304783901300651413938455412585`6\
3.981639072816094 - 0.7853981633974483096156608458198757210492923498437764552\
4373614807695410157155`64.*I)*ep + (2.599367094181367706309426555864336361802\
04755548170842741661834895988512517488`63.707596079525736 + 
     0.4018220453759869558875649289811334318658879129766577473155961300471851\
0501069`63.69897000433602*I)*ep^2 + (2.02474374172439296504265156580011937139\
84427733401569228344405576362547132272`62.540315368378465 + 
     4.6677524023506930519132184658991509279918657956407801029413912922649604\
5703064`62.91063919847041*I)*ep^3 - (3.42879416064311065254142206473909156420\
465029959473581293320125778857361398942`62.52394560008653 - 
     7.9482571699132856246352946376500469641409962736452753416845650026042058\
2857198`62.85188411295974*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s35, s24, s12] -> 
  -1/4 - 
   (
     0.3975644342706634964073500851141741101051399638582622766372100422975`63\
.869169365861694 + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (2.1089484366587139637027393276368569510716\
6851869613363729817070279149752962686`63.53646250889032 + 
     0.1751568968533338873455721171255810646885836467376374182536982039758877\
1807431`63.52092791521147*I)*ep^2 + (2.78875375927854539434002919242553343780\
441219467918659881108239063218418701972`62.497176497938604 + 
     5.8856822396403553157358205612442701740170506416836626633702586508968532\
4318935`62.80405027886989*I)*ep^3 - (0.46434079912494563011018111849693977054\
31020374141025421497187548065452184921`61.39634973534335 - 
     9.2198192459891791973005956191408201924574419941870981552809179252391462\
3117426`62.65721719629523*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s34, s25, s12] -> 
  -1/4 - 
   (
     0.3669592207688594062379410127864372667773375333800273407556871045725`63\
.85984876198611 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep + (2.39131263649860994711974989635943606862317\
147511211146086127872808493099070802`63.40791128005733 - 
     0.4275744613717026230621201882408602743744268956315736464978075940211126\
3586743`63.39213824439046*I)*ep^2 + (5.55976388104170573339689125644607718301\
096285272081138278103649973519301957072`62.70942465733226 + 
     4.5085371601608563321338053271259174928871913975916686987270252913559785\
252075`62.548421774206176*I)*ep^3 + (4.29558118364780685320765796202597467820\
338334688943730858591739069345478150789`62.35223325479429 + 
     13.565776262495601687540806216464503629029126481258279024141925940239146\
23117426`62.82623668502935*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s45, s12, s13] -> 
  -1/4 - (0.62825790140290557434476977195428432827309563252000449102800777069\
749999999999`63.912765517987566 + 0.78539816339744830961566084581987572104929\
234984377645524373614807695410157155`64.*I)*ep + 
   (1.53445339456918912060763510825227069093798438703714026570139200909088232\
854835`63.35732893211175 - 1.973730407607108807472437786926237166147431641370\
46153531865823953221721576355`63.611735522323585*I)*ep^2 + 
   (8.01230335042277433501819533404330299030330829441971067354510335019861569\
389049`62.85593427968655 + 2.306836981452469750914551295433238981902531557061\
61593702549078169950159398445`62.52932678743554*I)*ep^3 + 
   (10.6043308740014366402976283034960212237205996193077254706850867209362656\
4096423`61.858086323945344 + 18.674885261802498639563593873639057828028789580\
3674805506929828693499711253343`62.091069184250784*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s35, s12, s14] -> 
  -1/4 - 
   (
     0.17370473450415088036129165659405213300331301713847838127538415278`63.7\
43620275876175 + 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep + (2.108769226779446624042455994732360466276297\
93191435434289370635371046578371977`63.65954419587223 - 
     0.5457095178120058816460126721775781656725670318255995809234972356284398\
207676`63.442590280212194*I)*ep^2 + (3.97086983587335077027337177729058292664\
859104217370962982004273729116542371574`62.99443416769981 + 
     4.3015092122629375669130331221020253987947686634206731388437134883299035\
361246`63.082896547907*I)*ep^3 - (0.83415593737864058830797408866137757497918\
773114396847223240014760453431799444`59.56789780345317 - 
     10.366491977098192851232430617139610279070696997526727024027305725688441\
95688836`60.68196719830587*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s34, s12, s15] -> 
  -1/4 + 
   (
     0.03899850025745048279666320499936432420410009643415206046820451304`63.5\
8774491119334 - 0.78539816339744830961566084581987572104929234984377645524373\
614807695410157155`64.*I)*ep + (2.3218352716330963973688200570956266708630465\
6829334609288619886323342039402558`63.72024628488083 + 
     0.1225174019098260970273279697166765734792968377218211767981735083905931\
9655219`63.28671491552936*I)*ep^2 + (2.16186730142641880000385732714151413375\
374039633094173641246121186733517348771`63.48822458849006 + 
     5.4474836437779932066334043874233973242282060950339120473148332714986435\
3063367`63.504021404315125*I)*ep^3 - (6.6606283436479277974919361439948148706\
4477075140006329314214195458484319642117`60.73922226968284 - 
     6.7192275402805697279221716077053633567304553243663218316043353089462016\
6875072`60.79680216810985*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s25, s14, s34] -> 
  (-0.16036709630902195862315485379144594009959239662039339770210372398412741\
56055`62.20419223732142 - 0.4725402257612130343355699357468715651925605447761\
0373770275856642930873960076`62.62140367400145*I)*ep^2 + 
   (0.74693512394273953402113610745961216402478785163940811093434871590435993\
053842`62.44811694547075 - 2.238189907330716354640286111847382843344260273491\
04227012900077293439915291094`63.08430889209384*I)*ep^3 + 
   (5.25766255896422647635597761616467457721997606310265353217262894251253785\
63838`62.9163776277513 - 2.39558452130187786733571643584671418910078044426992\
362271303547557297934066342`62.365419059523624*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s24, s15, s35] -> 
  (-0.03389372601134580460075695722163866957687033148323369764184466377429446\
069646`61.7709495662028 - 0.2105579797740311612729765896356179648371472360632\
6496582209878234117808608846`63.26982987406341*I)*ep^2 + 
   (0.54024690304325533780174162967055966481129209192169706100865932040435993\
053842`62.304067013944305 - 0.52701028510792028367202154602987246257703242259\
000336774026582913439915291093`62.417676809730835*I)*ep^3 + 
   (1.40588527130009934012213069791192469386443107887538540526193717791253785\
63838`62.31805316479327 + 0.6439901231941927816456940072310305220069114785696\
2915640487797082702065933658`61.80786081773214*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s25, s13, s34] -> 
  (-1.14018116072861516227928490603661805358268080588505841433822072015590382\
79978`62.70633598032231 - 6.1846237849416247376412703947415075670920189829555\
5155528340258204441831958462`63.434846859405475*I)*ep^2 + 
   (10.3102385935542536259600449575401210953663291970555775351626379763043599\
3053843`63.57238188018875 - 36.1913600514449163438635897414011536113355961766\
0181716999769846363439915291093`63.890901854425536*I)*ep^3 + 
   (77.4579486226440316353315122285755896585476185376906508296867868309125378\
5638381`63.81404191256393 - 75.6966524850222710708315228824301320555519062316\
2659859250536010807297934066342`63.63214644970829*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s23, s15, s45] -> 
  (-0.83407541968758927897468987440410798664143496403260828205519288288614512\
336311`63.91143182759333 - 1.117218573864643435440947837057827433546364301019\
34628206969048662636763383399`63.69897000433602*I)*ep^2 + 
   (1.05310458658106587055820113632547909393491669818426927033858143410435993\
053842`62.60233003519806 - 5.390464773830112578933899874904843902924265947698\
85849030660398807439915291094`63.53501096956767*I)*ep^3 + 
   (12.5939349420489976498940084675550566225903124392237506534695672327125378\
5638381`63.34885022332556 - 6.26002579768102283176161450881669986961201384854\
302313941569167007297934066343`62.76662941086798*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s24, s13, s35] -> 
  (0.946732225548651878133595817198157468632458227648952904030096155146568708\
86709`62.805716545973745 - 8.595549217841770779272039616207272923344061152432\
39581428942577403241973535153`63.68139175799947*I)*ep^2 + 
   (25.9207689312271470458146554868842688777211003474723673056471762495043599\
3053842`63.77807249355668 - 36.3196581951144581570289606140107938598093508330\
6936425665507129963439915291094`63.89124277930558*I)*ep^3 + 
   (93.6503450544514774529571259017812906091573381190168226024282165299125378\
5638381`63.84101733788049 - 41.2543927226409052639883709232592990280061137472\
1944571446660328907297934066343`63.46277481524327*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s23, s14, s45] -> 
  (-2.59690796717053559541458486629765774714498889765365624559710217370667943\
304357`63.820752558505575 - 3.79012625275197135013431040463484639015381977920\
90293129563734627024997031132`63.69897000433602*I)*ep^2 + 
   (2.12177386623656453319340852604999956057363072499398762795161765380435993\
053843`62.92456535479282 - 20.17483554105649543181031414349032207315827337611\
546488248519904563439915291094`63.820364078905925*I)*ep^3 + 
   (41.9057476215978818177436696063971544553021756261826805519700018809125378\
5638381`63.70160455075186 - 32.8699087593763955041898700912553361682822862670\
5913179646802580507297934066342`63.390509037025254*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s34, s15, s25] -> 
  (
     0.10433483223151268947771481590114599136989418795941424425010922675`63.1\
32307874986864 - 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep + (3.228013458560952081424365208081394069610865\
61913272632033620811233316815912289`63.55122028223752 - 
     1.2225432379931772771425034565676877532276237862617418213420636470860705\
6698236`63.31555296592721*I)*ep^2 + (4.80582908647935653346746725201595287753\
95069830113749290513590766177737540799`62.599727719309456 + 
     7.0658691863023522702129055011933553631389108513581091230094384768036700\
31481`62.76551942863483*I)*ep^3 - (14.360950372330779430446136241820356053695\
597429616157479715894618535690052096`61.57418122264121 - 
     19.725117816012260568001143694644693690765130870229995754706933687038631\
04061421`61.778564872777444*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s35, s14, s24] -> 
  (
     0.4088002160808321383368757138135227152832261749163999973235731965875`63\
.89045057889945 - 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep + (3.64806831172430713090281702930055460287278\
714787404359095664058719711485856761`63.66974783794973 - 
     0.1045603976690066187110431498111736047030005420516877998917647887552003\
814208`62.9173475760219*I)*ep^2 + (1.9179574687878642387459055565696208476455\
3503914110589020785833080292099675606`62.312771540174005 + 
     6.9876709385363829749231347532593263721778926159319626530624924520741275\
8559619`62.83132677207428*I)*ep^3 - (16.1415826085415292484090190188150735067\
5036526168772010153193292506187794882185`61.93722218038147 - 
     10.377332731928144556769186310953098801513707602751047730959797788509655\
54033802`61.69771245036907*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s45, s13, s23] -> 
  (-0.32853168004900267987836333841841915170340181865720868741691552994834999\
999999`63.99611253562255 - 0.785398163397448309615660845819875721049292349843\
77645524373614807695410157155`64.*I)*ep + 
   (3.02256931098338906704961014187161974350722853927595910657505538788585423\
587985`63.6145613933077 - 2.0362525166877426960690780054027115380998896645155\
2743674760655722395245583678`63.614168952730864*I)*ep^2 + 
   (7.12822722228181726090515374017907570438582894739665042550323322858726612\
775503`62.98503266949557 + 7.400324812056690095599319864298288062735282529727\
49514263045127743561889103924`63.044900886462784*I)*ep^3 - 
   (10.5740854178845627520380395007833383208450770269636898083262761535417183\
5931158`61.0127576885824 - 26.25584541035750387241406519176273794610208791485\
010165585783302856188987508448`61.459230650106484*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s25, s34, s13] -> 
  -1/4 - (1.03064423231541091124361916362677297799366015038582555656022707932\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (0.5391783596999477861336912882148541122491\
196527979642442451538971595892152558`62.75953217696384 - 
     3.6353487370175244239593318649821009770708936711444793162660292692129484\
5684249`63.56670680279863*I)*ep^2 + (12.4312508812810328144226812156331702515\
117573490816022387831566898675453520043`63.19122174768246 - 
     2.8993707894784218622084154343951119540924646142176097634404080685246738\
7004428`62.64093918020201*I)*ep^3 + (32.7249977991011972392114108773598693114\
8246659376394802529495733915933501179597`61.703144138406564 + 
     22.211429602231360599202319635401572039666031989332743373502090592995449\
91703108`61.62940765127778*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s24, s35, s13] -> 
  -1/4 - (0.75678406196789555255386733804213309740813059390707473936828604721\
249999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.4412928555713912777951392851477817248818\
9885218612004956606752263843500657544`63.19507862868417 - 
     2.5173658966933537655278715582255868285462704269344252948157304108820782\
7128093`63.68392074072405*I)*ep^2 + (10.3323029012708601435470170917390751717\
6757219790307752450077310023865354555237`63.38450849979048 + 
     1.3291581016978874603425704480872946731845210336018323851145552076181328\
0809227`62.49492424484354*I)*ep^3 + (17.4296059896451346007423999836557307221\
1998688623448998488477394940501039925835`61.74995853140567 + 
     22.640331976999527655059237796572839878456876605801881103323250074942852\
78137562`61.95861171686058*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s25, s34, s14] -> 
  -1/4 - 
   (
     0.5760910654166562172601410482665407827238775350042994468076034614075`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (1.999871595604197033756790564316894353979368697649613883790\
36078869576861293967`63.49086653530616 - 2.2073278472224214981329067502334419\
7659602906159961736187086826530917106184654`63.498576283580036*I)*ep^2 + 
   (10.2227985455539996222200599976246587224623097819941514339290582243321880\
1633228`63.14021204441116 + 3.24407387715997171509494180670410805403199453844\
798949376713090421003194143175`62.74117383291508*I)*ep^3 + 
   (9.84372498548612449878823951023370886152975657899280681211340347897778009\
20374`61.17251863115263 + 24.891854884037211309307996580756419040695757306920\
03307603251872976449051183631`61.68408732397367*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s23, s45, s14] -> 
  -1/4 - (0.57359436552859165751051510964792864370678816922788852357955655940\
749999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.8634232890726063676317727037329287945163\
5338685460678281564097308885717737707`63.38641362284374 - 
     3.0210371259169869170594812990684657614682949398534029772764111754470529\
5070096`63.69897000433602*I)*ep^2 + (11.9389670159504517646574687501758986884\
665103844061802844919932146494681299002`63.48909799287826 - 
     0.0500871205346736288871785134447769262875145707193663592849929387751882\
2187568`61.135428801840554*I)*ep^3 + (18.860467941555305232743263888838458247\
18974160143006299211027238742474686665978`61.439004387766765 + 
     24.351531291111472609186963169525371496770811047559952000606774038772420\
22215035`61.613304847725466*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s24, s35, s15] -> 
  -1/4 - (0.08952766030753949541243436108848444493093486495291818787207376347\
500000000001`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (2.5707066845483620634944164523255774312241\
4887314328203791351656749787505492783`63.568771098570444 - 
     0.4211180871764188610281058015826730889195419478421425826988986629592678\
5896519`63.61590644605502*I)*ep^2 + (4.63526071487015032574946871791958588894\
970301273848650809660193304354399337131`63.14432618621505 + 
     6.2949784895331164247179274457863060616467628310725000177878861818053373\
7541529`63.16676992342411*I)*ep^3 - (6.45429273589700237447264468493539308263\
71697824553117277014117878207126231234`61.37505036200293 - 
     13.435480133618240320939555416772550772747261551202621706602941102011232\
31851686`61.768781298264784*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s23, s45, s15] -> 
  -1/4 - 
   (
     0.3608911307669902943525602480545121864993750556552580818359678935875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (2.260959464872347825438495996562045375957280309929919882928\
57205143771906597863`63.51802602222511 - 2.3528102061951549383861406571742110\
2231643107030598221955474043142801993338118`63.69897000433601*I)*ep^2 + 
   (10.4901056997254620391744677935139739843344477538462299659142815128301703\
7751386`63.51563580241843 + 2.68004190634588736646640742628412737795872108866\
983607361528245855551250307649`62.91523558523177*I)*ep^3 + 
   (8.43505970342908523508691147501065604298784166355116250545024746335359126\
672336`61.073744867797025 + 24.9143644223753717154664744649824383678908673048\
1843189281590670534857125257721`61.585537692155725*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s45, s13, s12] -> 
  -1/4 - (0.62825790140290557434476977195428432827309563252000449102800777069\
749999999999`63.912765517987566 + 0.78539816339744830961566084581987572104929\
234984377645524373614807695410157155`64.*I)*ep + 
   (1.68781985652124986143726780857067001019325689776246060465340122284270113\
271477`63.1312717649575 - 0.6550440122889517177597164932846471584244254055160\
034891695646675356768863746`63.47617588444123*I)*ep^2 + 
   (6.12047706850228022688715788656992310967835556473035578710235959099305442\
921374`62.80098670758654 + 4.345455353546352475775443704917254814600433302449\
65869754685383488805840446222`62.94724193179106*I)*ep^3 + 
   (10.6478581300898727312888066900109736350278349326499988601863416511934547\
815079`62.83119984175633 + 15.11969593749841019678531236156395594334397356463\
176598568324916948914623117426`62.89573294540086*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s35, s14, s12] -> 
  -1/4 - 
   (
     0.17370473450415088036129165659405213300331301713847838127538415278`63.7\
43620275876175 + 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep + (2.570256294556310199119617320819550403946519\
10178881028218335259854722450146218`63.58420545696293 + 
     0.3417346845662985815188441611360672835157184770192619204083708669105332\
736873`63.69897000433602*I)*ep^2 + (2.461764346078459953767143012926555303846\
04499703057636895872664813505664120424`62.91156150426337 + 
     5.7292170465398019486107631592581927612810421861114300753070096126292901\
0552543`63.090272309432585*I)*ep^3 - (3.4117256647820217273490771385751168406\
2104772829940313820247550328857361398942`62.66483869061329 - 
     8.0440006224867278663968666283025005755233957562929288037435070376542058\
2857199`62.87679306506625*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s34, s15, s12] -> 
  -1/4 + 
   (
     0.03899850025745048279666320499936432420410009643415206046820451304`63.5\
8774491119334 - 0.78539816339744830961566084581987572104929234984377645524373\
614807695410157155`64.*I)*ep + (2.6131728117633698209093541334038635904496123\
4850093597129411948548119273158166`63.61054374253468 + 
     0.3281217425736058659204684411486287623960265424671261132423236363207750\
9995442`63.69897000433602*I)*ep^2 + (2.30099123147920069824190975305554533448\
007158141228230857794268338511613007691`62.99109942619438 + 
     4.6811566810714540635426656410474319737906456934492890494890647486644527\
1618109`63.33168871788543*I)*ep^3 - (3.09108808900552012703621905165876912082\
966239346681220173628088822978145731878`62.64086425773001 - 
     8.4353440437936165124939709489231696507590743948978965248251033064958724\
9523865`62.89901766610094*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s45, s12, s23] -> 
  (0.031905583879582775563262730663114918157188616684221007556512537743021124\
66008`61.8042506440111 - 0.14901218416500553382730277002817050331980132214247\
284915884501018990227634353`62.66609803350173*I)*ep^2 + 
   (0.54800056894809093512824188193622176010537926284697033187112214701058822\
170092`61.14139867400827 - 0.095801024010355392273723878260789450605299308402\
40907499674299327210154262248`60.433548978438694*I)*ep^3 + 
   (0.42722104466078313827773439798315184709597614309139114317122079923420461\
541822`59.49714203088377 + 1.138340527917924647350309173511520376644636823158\
53941301809288048338241575888`59.92442281838352*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s35, s12, s24] -> 
  (0.947265445377430331219433583385592427615201132334598437538383498786513536\
47133`63.045495865716305 - 1.055672778255617807995274017450379972029018387098\
55416540643671447509182408906`63.69897000433602*I)*ep^2 + 
   (6.23171633475076068306041604791718965313894390097408326352419025352724327\
161024`62.05569572353481 + 0.063498144651273508508919127642331504953184967641\
4976351080735024361649653467`60.0484924917693*I)*ep^3 + 
   (5.24795905188033914262626283079478548095544129736498064130082150111657280\
647079`61.946359602078175 + 8.63431334998215932972566036408192707543393373678\
38690137922251689235417919232`62.19135295047412*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s34, s12, s25] -> 
  (2.256953149609271297303926525288297058354038777655683938790633943546165634\
75119`63.38355849644801 - 3.4665982111557638496260432389161453282810605565753\
9842441245990646309323985597`63.698970004336026*I)*ep^2 + 
   (18.1970561328208615766978640023183458487605027918743587544201621180505923\
0396554`62.46731786261761 - 3.18622380976380625561144812705311924123645244340\
037125780326130917819543829672`61.64503022971366*I)*ep^3 + 
   (23.0075127177590261969045555733300576598976490576997680537154673872165728\
0647079`62.57544000160606 + 25.5949782158388923115304414941296129542224739091\
4035613261308996084354179192319`62.6511968924331*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s34, s12, s15] -> 
  (1.859639418084505595970096289688417510993738856044258839513333106979327993\
94077`61.94949618063267 - 3.0890669457518409204748325250815275957106617632655\
796713066143703628610060615`61.82612795090988*I)*ep^3 + 
   (18.1101512957894639819258644361358358435721984553378176714244174504730373\
5986616`59.92028652015822 - 4.65224112722401663429608701014572864575668853198\
178535119098316451160539988847`59.382139346286245*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s34, s12, s15] -> 
  -1/4 - (1.06672961280403017808893441275142502413305259497385265886848813264\
5`63.825753179595715 + 4.7123889803846898576939650749192543262957540990626587\
3146241688846172460942931`64.*I)*ep + (20.23637482043379326388026142323051292\
260028503578968034396852871264768727965627`63.69562000011315 - 
     12.535156744692709437294085597780344511787333552433548564671071742211063\
26167827`63.69897000433602*I)*ep^2 + (51.851566035731254698116103733264102798\
26343633355539530055500894851980184274642`63.062999527023564 + 
     56.358031409106968781955691118066730810592048234278906562004342719769455\
46382924`62.874261611758314*I)*ep^3 - (98.19810284253733540215900783001064185\
195466663360375794247126349325593651047023`61.050992018349156 - 
     176.04237184722326895418636917654695748841072733422828729196224065825812\
111816864`61.33399219651599*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s35, s12, s14] -> 
  (4.659323238487704990769149361972353129285682555675264930453669963877262080\
46045`62.19322368788276 - 4.6098610093975239486601566277604112220984885194869\
3758589190290043310610006307`62.08877839351112*I)*ep^3 + 
   (35.1400349970527542361307589241399312936900602690639574507431939068577061\
7840528`60.30684386051991 - 2.87318011210686059665132686317888827361553571484\
658774491491444656448087583793`59.22705541609137*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s35, s12, s14] -> 
  -1/4 + (0.87952400763243670930189233596080032703871808523167237687363065908\
5`63.81433700289628 - 4.71238898038468985769396507491925432629575409906265873\
146241688846172460942931`64.*I)*ep + (19.847973428881168184886685766420868259\
53373419482152104919628319016437400693268`63.71281278481307 - 
     2.2108715533974664242591699250426115862615308329579580474602438042438400\
2465838`63.69897000433602*I)*ep^2 + (16.0765313738497198903834100981321530915\
2140360766865576395217835548063432485979`62.750757153990975 + 
     51.478291601431484587749915556197701504951885720728560539642089105509670\
12023471`62.88428006088529*I)*ep^3 - (98.941956070503817717520813204568319051\
15200166587319708065372527445491224893823`60.83826501804181 - 
     77.363058069938049353624294222663236123825025278634380086058177026280053\
45314175`60.76847329887957*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s45, s12, s13] -> 
  (15.60041652911341556839995773594268192653701591335790491518357097797240371\
566897`62.17205164270031 - 11.58757069980808731802360149177743408190653266537\
040083626796745259194081122494`62.399581666632585*I)*ep^3 + 
   (134.951434242489489591427213470855619880580870644532585525242372416419132\
20828759`60.79905118601722 - 19.169421678094129824188187742243116981115758916\
01170012388241559689569782657225`59.99517012591206*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s45, s12, s13] -> 
  -1/4 + (1.61228279338965228947530124953761814184408778394841724002854861030\
5`63.57881200452182 - 4.71238898038468985769396507491925432629575409906265873\
146241688846172460942931`64.*I)*ep + (32.283068097278750104935319181807788174\
80793388527340785606098708579571166157516`63.697140519622344 - 
     12.441033376373964477155422187458524983579039970306873894223906858628568\
14953606`63.69897000433602*I)*ep^2 + (84.825743571198475457233104398278628090\
62884306395725044539108424403677997363789`63.33803558672335 + 
     56.912791081179891716555315246508101480586919579625605885809735399525979\
3448184`63.14786187935767*I)*ep^3 - (54.5567276660864044636043006609752537753\
4577790181843502310555804105609802352275`60.29713400783984 - 
     179.78645549424820894242228151409120392880219582795498983423752381358566\
273936333`60.87973502372326*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s24, s15, s35] -> 
  (
     -0.4088002160808321383368757138135227152832261749163999973235731965875`6\
3.89045057889945 + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep - (3.3359992406160255491856561454666212996706\
0882010915674588832797332214405611856`63.657543569567544 - 
     2.5173658966933537655278715582255868285462704269344252948157304108820782\
7128093`63.68392074072405*I)*ep^2 - (7.69709019343180964903255131837627446626\
065166822241407942941429582650758913896`63.319917780928385 - 
     4.1944280091709226765753687593246696786091201800859464952675579991970881\
7999887`63.2070864510575*I)*ep^3 - (9.821506536967282187938958734665387128934\
92276905444221090210872852518659185463`63.205473765590774 + 
     0.6029020119767587224549947445164758118001646513338972449053611519443098\
6959593`62.113842602564084*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s25, s14, s34] -> 
  (
     -0.10433483223151268947771481590114599136989418795941424425010922675`63.\
132307874986864 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep - (2.29306628019545410620057201460779036108759\
940976103117298777280041424898724504`63.40672757729779 - 
     3.6353487370175244239593318649821009770708936711444793162660292692129484\
5684249`63.56670680279863*I)*ep^2 - (8.64249412685150817631109698735711589940\
011424730681188829747005234721050055853`63.15519696237282 - 
     7.0051292678263136333301955984527197721103587352864852578693682977197040\
1391975`63.12750375714855*I)*ep^3 - (17.6809228627809682200292895146631228136\
3565303947328789421708179697007815336054`63.26669008639271 - 
     0.1629511841790811385948332580026434056527106570317665678683406893451240\
283617`61.16914054478874*I)*ep^4, MI["OneMassBoxBubbleHard", 1, s23, s15, 
   s45] -> (0.328531680049002679878363338418419151703401818657208687416915529\
94834999999999`63.99611253562255 + 0.7853981633974483096156608458198757210492\
9234984377645524373614807695410157155`64.*I)*ep - 
   (1.16106769527742905007533651688245873317024767056800306670354561504585490\
000631`63.303323170892035 - 3.02103712591698691705948129906846576146829493985\
340297727641117544705295070096`63.69897000433602*I)*ep^2 - 
   (6.07603839730770267263394252516282059729923569052531603944236589684940331\
29522`63.36951327903903 - 3.2055109683658619816281097276816793535538092389619\
9924738830076218704724669484`63.1255363010096*I)*ep^3 - 
   (15.0508073436119573542026271913892479299886429492520224130050059694775949\
7808628`63.35960683192319 + 9.66999382184021535962958797993258808869144014882\
808227945119057006525356752445`62.98598040523218*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s25, s13, s34] -> 
  (
     -0.10433483223151268947771481590114599136989418795941424425010922675`63.\
132307874986864 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep - (2.10336336656071667345928852524941007222293\
679412290051840515205083914588816802`63.5311626377967 - 
     2.2073278472224214981329067502334419765960290615996173618708682653091710\
6184654`63.498576283580036*I)*ep^2 - (5.2261159178490954723043037049603678159\
5275771435674332942756716349368410140588`63.09411343389981 + 
     0.6513328906267750428099174635324100950678238061077333207393240334556475\
7385121`62.31222949303218*I)*ep^3 - (1.34778572459202204430328073202386273123\
944906179318778743446376824507815336054`62.06236865833599 + 
     15.703992577190347815958993010963330236553210400398038906376528236279875\
9716383`62.96403977989329*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s23, s14, s45] -> 
  (0.328531680049002679878363338418419151703401818657208687416915529948349999\
99999`63.99611253562255 + 0.7853981633974483096156608458198757210492923498437\
7645524373614807695410157155`64.*I)*ep - 
   (1.44058669954977434547808904706582348768001318753998795348201989855598847\
742641`63.44164323155909 - 2.352810206195154938386140657174211022316431070305\
98221955474043142801993338118`63.69897000433601*I)*ep^2 - 
   (5.65794679990722368553021345589493340459008448535594430044124154627211847\
664434`63.35210787140176 + 0.046522117870680889956188937253550171897597443108\
71336737164765341667712790227`61.39119535264895*I)*ep^3 - 
   (8.91374315564377327176832972160877573176859539900688576558711288857759497\
808628`63.02381301380045 + 15.06814054128517864492274716730973114538349557952\
490333248424080631525356752445`63.04522635266252*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s24, s13, s35] -> 
  (
     -0.4088002160808321383368757138135227152832261749163999973235731965875`6\
3.89045057889945 + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep - (2.2449009958957372429396483451700538705350\
4274687956598685036916243701387043646`63.69495806884576 - 
     0.4211180871764188610281058015826730889195419478421425826988986629592678\
5896519`63.61590644605502*I)*ep^2 - (0.22206916684713464749202713494328788379\
731380805941167645142325639317459107364`61.99652144392142 + 
     3.7093580793225472934796123477145482667675710750918411039360855767709266\
9622106`63.31152583344903*I)*ep^3 + (9.90306787051046412850186898965042403721\
969503673955106531491565644981340814537`63.08677504975558 - 
     10.158317854640188211699502876141596274493314800060149171024583628419309\
86959593`62.93505903868272*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s45, s12, s23] -> 
  -1/4 + 
   (
     0.06840399139972052286776308015174001531304783901300651413938455412585`6\
3.981639072816094 - 0.7853981633974483096156608458198757210492923498437764552\
4373614807695410157155`64.*I)*ep + (2.314511163840729086173878908450754229240\
67165663399543269313373288738325757408`63.72096665133393 + 
     0.2148974768575813925060949566375763109740178909250117900476075364493056\
7968091`63.68060907715211*I)*ep^2 + (1.87217620201969680195606193116015052196\
621405361954048163254075170367386489629`62.60192164837227 + 
     5.4915912361790357471420798893971365395592220736943659771930193903955944\
471573`63.211142462307805*I)*ep^3 - (7.17136063413799043722195431465066468509\
750348841168941832260878275473949486043`62.97075738927988 - 
     6.0258930703810935832365030108034894070997797514707731769110264919704873\
5529417`63.208787365731844*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s35, s12, s24] -> 
  -1/4 - 
   (
     0.3975644342706634964073500851141741101051399638582622766372100422975`63\
.869169365861694 + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.8530009375638562836657740428028709332443\
6795193600362915329670407149566202605`63.53708028470036 - 
     1.2489855060332986689346862694906877278335563300884692189202061716257678\
1656018`63.56813937019772*I)*ep^2 + (5.87011219201320486780146638782877399952\
646175408939200427241695902629730447389`62.939092519373425 + 
     3.3497814491355824748635022357899932743643768060846067637162034901892024\
2028556`62.77575507278073*I)*ep^3 + (4.33466639172281604660157848376806185306\
698617816217417519596147810390341415363`62.49030597640509 + 
     14.207332481420983544650546827865840729652863052374250403157803671346035\
37820495`63.24319755987563*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s34, s12, s25] -> 
  -1/4 - 
   (
     0.3669592207688594062379410127864372667773375333800273407556871045725`63\
.85984876198611 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep + (2.05555889826318013492152279232716486388580\
922497815765351530390066234021539101`63.57988441112185 - 
     1.1528363921344837890280515498111981410783311835224604432174251482660280\
2880926`63.558818766322126*I)*ep^2 + (6.0244635105580470093449445791463139756\
6213454878676392882760610675453409980506`62.98964066315813 + 
     4.0615125839847782058807462568822686435179300109066590285821670111456041\
2170781`62.93655746686159*I)*ep^3 + (2.54439270299211808142675832899785797469\
347719354355260654019373867195806030444`62.26947513443727 + 
     15.102225170708940054355242867299549708002176278728465761683230059762702\
04487161`63.27440533761155*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s15, s24, s34] -> 
  (-3.82962212515941122851961904198225168976539956104868200174505893375095191\
61202`63.50545628758937 - 6.3084289944276181394206188425572659609183314902223\
8132865011923178617166605842`63.69897000433602*I)*ep^2 + 
   (1.73138150491777779156915315715659286449412491447310100480150838830435993\
053842`62.829593804892916 - 37.0911270475689675975756372600178345557726970275\
4909802841286606263439915291094`63.893248472627064*I)*ep^3 + 
   (67.5013778944341860984074903173460942980631222715558006154468842419125378\
5638381`63.79228379490868 - 78.4624601447423705038284598873008462267577768713\
1259941666556099107297934066342`63.640981805766785*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s14, s25, s35] -> 
  (-0.71734212893300675071094462222323090123901300589902269637653473946971104\
723945`62.86123417540338 - 5.978284306803129482187582843789061698376198642166\
88945450318406070624520998621`63.69897000433602*I)*ep^2 + 
   (13.4291294677687058960222676418685032755622073685295993859104415995043599\
3053842`63.64066231755202 - 21.6111831462258953474922442502050938542303120422\
8247697801593262363439915291094`63.8302537814385*I)*ep^3 + 
   (50.6418186483239682666237928175699928181927230167914839015934278219125378\
563838`63.74052946404387 - 9.526603081288865587627643321241266913605670907883\
88916353404670107297934066342`62.935947908619056*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s15, s23, s34] -> 
  (-0.33221811069804157936552703142605961574911904394675138794314825087968315\
64204`62.78022023668014 - 0.4528970628640978936574939380442098056880346061684\
5729277886439948587768109403`63.69897000433602*I)*ep^2 + 
   (0.46661786603710031472731837513914850737375908956973173812369401890435993\
053842`62.23924563668416 - 2.143687718162620588442781387907379736832087437944\
27273070508523153439915291093`63.06335258792226*I)*ep^3 + 
   (5.10215395621566573295047000206952572882404009128452374923169285161253785\
63838`62.902280212714345 - 2.287595491624933157664257965617520099767437362925\
32621313104693447297934066342`62.34584115171462*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s13, s25, s45] -> 
  (-0.22873064642767205858699616941123814277878224517026989660814571591151443\
753523`61.895816603810765 - 1.99116951938212828507334022610620393061562311202\
582781619144192292140456973871`63.04442377784181*I)*ep^2 + 
   (4.50634768264539913626078519203936916769777268853662880199732104529435993\
053842`63.29478635056676 - 9.914435527640228723321830286382189132808940931592\
92230864710454393439915291093`63.68984594461377*I)*ep^3 + 
   (24.6457478252737583680246248209706279094574217445302435784900551359125378\
563838`63.571904610545545 - 12.9861183129045425321546922745795157773792140624\
0147189475168654507297934066343`63.05708957658813*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s14, s23, s35] -> 
  (-0.14132081893703856773520548453347491856022340175584587888461056068224959\
151647`62.46669347681947 - 0.507348830834868756050996817993963890166802344377\
0005214430533218449103760255`63.69897000433602*I)*ep^2 + 
   (1.20073252451783750585876627694770024481056226101431053634617248400435993\
053843`62.661748419715906 - 1.29442805212589201724870522467255576102772307049\
345982230619606193439915291094`62.82480430779788*I)*ep^3 + 
   (3.44179133518086969862962659125870805541759158490358285271925767491253785\
63838`62.72017000476991 + 1.4647819073951700737608024838249958856421529915961\
0085064207930762702065933657`62.16832552317251*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s13, s24, s45] -> 
  (-0.24084768523357937828249978335356352276198434074405424137166716821114058\
439982`61.90623475402497 - 2.375765974977387804699879104824162277636523698289\
86291900256601636036372074239`63.10292199276356*I)*ep^2 + 
   (5.45556010133191435121016608355504201525263710517745473549162641887435993\
053842`63.37997425959932 - 11.99708489970267957567772934633199612411907008983\
595078940497193043439915291093`63.73013818616342*I)*ep^3 + 
   (29.8110727741150722488477256777739717143010513785950172323653291659125378\
563838`63.62183700645633 - 16.51535165304199639200292919163642719421218462283\
783222967241363507297934066342`63.14824151898785*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s34, s25, s15] -> 
  (-0.30162288879479719955688940188465559961154344185476515697378239086249999\
999999`63.91909391578228 - 0.785398163397448309615660845819875721049292349843\
77645524373614807695410157155`64.*I)*ep + 
   (3.00615328329619220763476097103696654778442474574390180990336735493690641\
824925`63.69050345036225 - 1.978239441938485766125092085957176789998077224360\
44158108219487742795830280421`63.611915697753844*I)*ep^2 + 
   (6.94891347041044871797893925487740003593416033380964516963585711111152978\
394988`63.170546878960494 + 7.36356576502070279926610342439948179572626559579\
339122884078978293251354494199`63.17496461014542*I)*ep^3 - 
   (10.7837676224872725561302431342100062866501264827023435630455382441845444\
0398611`61.186343906005554 - 25.794351708905249874958623172068962194363959224\
6200415980217199927748332443078`61.651983432529526*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s35, s24, s14] -> 
  (
     0.18494051631431952229081728529340073818139922819661610196174730707`63.7\
8669320842161 - 0.78539816339744830961566084581987572104929234984377645524373\
614807695410157155`64.*I)*ep + (3.1867604538267108954859390361178611499979365\
6478136694607145869144138788673228`63.677611201103375 - 
     0.2711381853819713128843151938216598235301353723333123020464374516898459\
3703378`63.28077190271688*I)*ep^2 + (1.56764757102830803173455991034916747415\
566156089151325288745239775389406518139`62.6357465889878 + 
     7.1824464189666456476054412713147774152578862552245916481548168688656676\
136352`63.16156511151231*I)*ep^3 - (15.50522709950820861577622195248129437100\
874894733370958626055025076293270282403`60.964274862690395 - 
     11.579172968311406559929545849126038994414726515923245866186925912365510\
31334412`60.95673176291404*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s45, s23, s13] -> 
  (
     0.368130212753623417334169513687605191882741652875802317750476794875`63.\
55394602427928 - 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep + (3.934116548643506911921768889165286095116019\
19699520692933827251400303822833996`63.508319046932606 - 
     0.9793864590228040224217965831369309478095763460228662002624457596410904\
644515`63.189190383335834*I)*ep^2 + (5.32000661945143981610526352735484079702\
243142758112109172209086415623733884169`62.634063973376755 + 
     6.9614099817275672996457477606893842626214205136463194940695581723949450\
5083154`62.86224499167725*I)*ep^3 - (15.3451907100867670508476591761693207013\
2243290934423019877922347194003135678032`60.28714402670206 - 
     17.792725769977079559237283374377085706394676214146116305603058504598820\
8196249`60.41169927816709*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s14, s23, s25] -> 
  0.1932544862647085258766493561923851337740245162415489594803029517925`63.45\
33487496326*ep + (0.542115097535766161472505228487389698779457627698322094616\
25112952706966649702`63.27829913338295 + 0.6071268743224779073820388776336199\
7540576415169686086229392791263758820804167`63.15231875396862*I)*ep^2 - 
   (0.76284962774833925521835052298920038585917466045022785541226443348259767\
723656`61.92047448882729 - 2.200904338446982218474700257084239240957247779895\
25170117177323716979738528495`62.56403454632393*I)*ep^3 - 
   (7.08044582758360553998807891571526587287081277769982673301955100909121056\
03116`60.35966586446665 - 0.8317454711812038207824080621517706158208191074002\
6385422039625254912020287792`59.47668081874231*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s15, s23, s24] -> 
  0.4365629345281139792040132901135384343092400602924143371054145553374999999\
9999`63.94253167784446*ep + (1.6787979740472449568221125117649692121460999214\
3910762536979631341880724657219`63.68454573860012 + 
     1.3715029079431247659620142392073643013128531678102903957183796800163610\
1311237`63.64150168218048*I)*ep^2 + (0.66188803446772599064712116219867754966\
44271844250646878638964373635389877752`62.06431864470583 + 
     8.0506643918469204556069709101924990875566974031830141247542286729533160\
326323`63.196937629917784*I)*ep^3 - (18.9487287954831355926438544595049898494\
1906538535257631565155593220726979447797`60.35081207599488 - 
     16.879083025685399024657852714855473753209272416798819155096784955648273\
92669838`60.44163977066224*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s24, s13, s35] -> 
  (-5.3212528318474386520955064891281374005943435414446493722091634098`64. - 
     18.421218820483646378361818392468434224380133198716310891245021781`64.*
      I)*ep^3 + 
   (8.727542380638110281797572905511577361875639995330782561489136571`64. - 
     133.61695441733078651866350193800500520631306751596761449983625763`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s24, s13, s35] -> 
  -1/4 - 
   (
     3.03147860950429832217566559394985689199221713715081694037694975855`63.9\
3750704175795 - 3.14159265358979323846264338327950288419716939937510582097494\
459230781640628621`64.*I)*ep - (15.839372118432708857357667339634954553884648\
42574979323070814044704371535098361`63.411747196196785 + 
     1.4250652373635962713115594530471233624144806898226639006203124021299042\
4704125`62.64541066073819*I)*ep^2 + (4.14292839736557930300609884524591038939\
209738979659890334159272625093332646837`62.23798887366023 - 
     45.189141874027065482072614684934725677405700823270047137156044283133496\
45500392`63.48192557706011*I)*ep^3 + (159.64771871651769538625679351762608906\
10869810603926285412886930391238528814235`63.304361835579094 - 
     93.317685595194155717089943894363126375223115102105740294310548258104438\
37781703`63.08356461489152*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s25, s13, s34] -> 
  (-3.7658215996488175675733357395868982194808132566544230739907632297`64. - 
     6.6252138624199463952283952223182414503611048038154201505626118757`64.*
      I)*ep^3 - 
   (10.784618024447882048304531230499188104278393650011073434024603674`64. + 
     58.842518308268270984084623281107953371178915351249169936101721111`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s25, s13, s34] -> 
  -1/4 - 
   (
     1.8136170741070205267390220023003499963388891893228739280830938792`63.60\
788262597067 - 3.141592653589793238462643383279502884197169399375105820974944\
59230781640628621`64.*I)*ep - (14.9711216286044344425266036550380845753319963\
0501184890901878278250460915418366`63.309211649031575 - 
     5.0731951012379728844185121167267402409151538702303613413757821297426187\
5996834`63.04977166449992*I)*ep^2 - (19.6385269522084260835482917261554039918\
4439881730673036670560047287962464502086`62.79879277260069 + 
     34.391698003130874948270369889565851268199409681601467679361317844347598\
19858025`63.224555498346575*I)*ep^3 + (108.3727665747125027080706851705608309\
439839690635137009946696879858986900172837`63.15859080564877 - 
     130.30189463851379015794272822249517241063991276003083149451570410402922\
209231319`63.199239627495174*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s13, s24, s25] -> 
  -0.261298680634046168106828759167847061495758099139977150272320666125`63.36\
214936611661*ep - (1.13892620444585848290986619720178062167163610233564036072\
057125302077486693885`63.19315612885593 + 0.820894015472625018444386237115039\
02506910045784800109210123309126618918695429`63.06111937045263*I)*ep^2 - 
   (0.28164164760845476795054122760429986464586543188898657967784926149844194\
632003`61.16321889150014 + 4.188744385069595997835878621890615707237898803505\
70565088939447579825759837639`62.61985047311143*I)*ep^3 + 
   (10.6544072183626218672569609169389216043339137414203535061113622986915788\
5400867`61.335244931263034 - 5.8512143724657072941173426191589244962501561450\
6717733077939389569034254045494`61.273383643400855*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s15, s24, s23] -> 
  -0.02940549114227004007109987515237569110894774257885445367118004108585`63.\
958427296440846*ep - (0.06956513202700653684873119374476726929567890379954858\
23205621665107706418536`63.768844568098224 + 0.092380074947755295478766986920\
89973749472105320319061324943402805871248312872`63.657397300776864*I)*ep^2 + 
   (0.09485974483826383724460129406306724943223660349725322250830586311312517\
335331`61.651450264493114 - 0.43751521406243460745014280413907874769623312100\
595436583298691285055617171356`62.27033246003462*I)*ep^3 + 
   (1.38600135601771580115006538696675594279190525895964720675141243060432611\
561474`58.506430239645425 - 0.46768884552226251951620185305622794745776612673\
038753312378858978747514167542`58.16200140258605*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s23, s14, s45] -> 
  (0.80909807141009789270432401708948910276772354186539969325469615562`64. + 
     0.76322760517984345348361577247847015196766642243667740034058099547`64.*
      I)*ep^3 + 
   (2.226155120243127663789319899697285109183607842138210041205378258`64. + 
     6.4205536855521107939349758528575606663101753911242011509103200714`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s23, s14, s45] -> 
  -1/4 + 
   (
     0.8269553088125503386522468456983749664938600679066700180902523834284`63\
.65905693547316 + 3.141592653589793238462643383279502884197169399375105820974\
94459230781640628621`64.*I)*ep - (10.0951933025335810460564617503700069106510\
5996915402068519360859622525172271257`63.60725863482916 - 
     5.2515942722376272214951842763783987491330202892021371122648521507747300\
9789667`63.36336433564301*I)*ep^2 - (13.7221960815745693395792395468963341384\
4176074624687201736778176888747252374054`63.03453478473196 + 
     27.129952678795024506807189578054848287819633988306504909195506428007378\
83385714`63.31322371998665*I)*ep^3 + (64.680718908240917104181483501584484847\
92351824699939584117875115498904421630539`63.16070509764299 - 
     86.380975100000696680075657618559072422910307382800116647145120886185352\
46517399`63.269470496835424*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s25, s14, s34] -> 
  (1.4109552820850798525871201456771678818982062204315262979277117144`64. + 
     1.976829367231139506963343007190749513767433091358559817924039527`64.*I)*
    ep^3 + 
   (2.9716105551818454682442864738912141266776187137582921323787174414`64. + 
     15.433659549632986029814134878351009611645797812737296437240117629`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s25, s14, s34] -> 
  -1/4 - (0.90451074030951113877206577157988560579932395855982170857784664336\
499999999999`63.40440857634355 - 3.141592653589793238462643383279502884197169\
39937510582097494459230781640628621`64.*I)*ep - 
   (7.08954501103115465815330122985077977514911381464099772423667232746698453\
521901`63.24773552167244 - 10.78527866041838458772421257572137624281461230840\
98091589564261453577283399522`63.503728267643424*I)*ep^2 - 
   (16.9749479697089192383205986685513954018846539412478840573719483336189905\
3355643`62.89220120056532 + 0.43852785901667495904706626001208050020807377849\
069277949262015364759819858025`61.394087766934284*I)*ep^3 + 
   (19.7366145685103478887974588820493006546629423325251307105827097557245806\
8477074`62.424306009868324 - 64.675977657094952717813776878762535259900903196\
84348317593168770077922209231317`62.77691849758954*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s13, s25, s24] -> 
  -0.2306934671322420779374196868401102181679556686617422143907977284`63.2964\
9161534202*ep - (1.0251935296424504978022269006793768337652023620648747468194\
4281695984789371151`63.12288920296173 + 0.72474490157381013853775151743554943\
831387531128199231639845206790644939920337`62.99546161967803*I)*ep^2 - 
   (0.33666513819968762653193253408879846920374023748420092070367969091966277\
545115`61.286898658563565 + 3.74500399573205027779385564234939998581019233317\
21509669554697875862725843422`62.69341575348002*I)*ep^3 + 
   (9.31748157704638500693130879572659533961266248745854430151764516044305895\
717419`61.485811006417144 - 5.44209663638398816459129084660056178483515998481\
00031161744901083145805888957`61.3526325653743*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s14, s25, s23] -> 
  -0.24210872590387140322905473674579214831636085615148489541476870690585`63.\
99473325389766*ep - (0.365198917320203810469986865768915316917315252923326136\
28636265139553595942337`63.82848217615269 + 0.7606069946695872741521076288151\
5447664658492275061137097110477207774550044851`63.693703258233676*I)*ep^2 + 
   (1.70657203709628835196301259087861366465390037484419822935292382777684181\
762529`62.6424238997149 - 1.9900986095751189140275842566630465776442052030314\
955733184988565259760977341`62.855971478124744*I)*ep^3 + 
   (8.14078587703082896172485524922901124801779858991633000388240353531840658\
398435`60.443681352927875 + 2.04647559947674097857502158309741942963708286900\
971543269881429430556337688815`59.88996622253602*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s23, s15, s45] -> 
  (3.5710944206698039417723469518979582637958484909239379743272353061`64. + 
     3.1756173935445581487614089940943809480539428100165877047470872658`64.*
      I)*ep^3 + 
   (7.7456973204448889513997873236633680525383084693571689307018769867`64. + 
     25.14036572651268247502298837726512656258123137416624981062501537`64.*I)*
    ep^4, MI["OneMassSlashedBoxHard", 2, s23, s15, s45] -> 
  -1/4 + (1.25236177833575306496815656888520788090868629505193090157742971506\
839999999999`63.955431869029006 + 3.14159265358979323846264338327950288419716\
939937510582097494459230781640628621`64.*I)*ep - 
   (6.57580554221080089502894882553233898864932886366515949823638879458687632\
071718`63.5209972878684 - 7.9245019511249551361885468439554177057404757673918\
2014315153512685086216717588`63.65838962834871*I)*ep^2 - 
   (16.6067299913644468976492708766967058649429576932419130225486385713886024\
3791362`63.13170148513299 + 12.3455819115686416539307753094693701175856265598\
8989851701691137044737883385714`63.0229186475703*I)*ep^3 + 
   (19.5052029599955017020195708228702533786051805263872603082789133633477971\
563291`62.56398665638281 - 65.19658220771383874619368185669875371074178988198\
213594821496536538535246517398`63.005639238646545*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s24, s15, s35] -> 
  (0.49612743663060240956911610733356563822854683150244811451666760007`64. + 
     0.96057489878209181463340346212167961815688927107387553610259127212`64.*
      I)*ep^3 - 
   (0.3543530547865278340862444628216966597457999285930156797628629832`64. - 
     5.4163435422649780932567191891909265641418955844498034509549907472`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s24, s15, s35] -> 
  -1/4 - (1.69696580618358620789279964004255958703782567924250383738452519107\
5`63.893989111268326 - 3.1415926535897932384626433832795028841971693993751058\
2097494459230781640628621`64.*I)*ep - (6.160910748061091179188170716313120710\
04259573943621967464821274954595169273082`63.40038659739629 - 
     6.9599260007041433466875035735245315960924332265464669478470145895613374\
0222182`63.653053272808684*I)*ep^2 - (5.9255272906342751223514185011687489959\
7815309631718622473772143749963762626583`62.677193714932876 + 
     9.3964939640205276087156756169538042801733824127906862482412388126334964\
5500392`62.88496419265082*I)*ep^3 + (42.4379376047478520404504469366248212957\
5128585491400650756758250285249648893425`62.75829159291846 - 
     57.711756001496899459686406202864516992208046523529141027040939212154438\
37781703`62.734924921757994*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s13, s45] -> 
  (6.976069533840998321608266865476558094041379491086453866659694967668043030\
95365`61.14224081642939 - 22.047744169693969707869460352261380446420757196285\
04729218975937858751208851487`61.72876840385763*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s14, s35] -> 
  (3.279002192027726855125930303450334457540117004673001571680547138839477218\
48181`59.835151811504396 - 20.41225795080518466289136865392131502388737829807\
187861103965262942314206738435`60.66462565278429*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s15, s34] -> 
  (-5.55854059148871482229451983336542082892655401602070773009621372552144969\
134538`60.627075686875926 - 21.3461386679699133505913008712165629103850840353\
1569814828079567774552241649094`61.317091817601394*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s15, s34, s23] -> 
  -1/4 - 
   (
     0.33398233951278481403108631152074863440751667885281455139283475450165`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (2.324779999146002041896975161259339223625521174584455788784\
78867957872118489684`63.62907419137061 - 2.2024170564981427129633877508077765\
3671989757694770575063989472357331329721988`63.69897000433602*I)*ep^2 + 
   (10.1934597936615772264905453452762372165181104715886119618751906665761898\
9510113`63.419843430893145 + 3.2624181077512242758185001320605375680133218210\
6849632414103728150876870824002`62.876090048115195*I)*ep^3 + 
   (6.41876311387172331138191641605924075981423997646356845278643731051723303\
261235`63.14759224679492 + 24.88836670338556419092532048171911172677428177814\
180726428996434552844246494657`63.65469099296848*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s14, s35, s23] -> 
  -1/4 - 
   (
     0.06012216916526945534133448593610875382198712237406373420089372238915`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (2.639797413522621903315450614286207680216391772348278989496\
00875073630723322624`63.71154750506152 - 0.4953157999416282597226108586722595\
7025195572492057647160413729783520093144945`63.69897000433602*I)*ep^2 + 
   (4.93201197008174674246333155301348653837937542804228743604507991046336054\
927202`63.3839886595545 + 6.1816459129899242533801331547182562839635681285055\
2882182602745929728730613376`63.38116406666963*I)*ep^3 - 
   (6.49555323517536406852584937622899404457123201673942757677541687385776696\
738765`63.32877363302306 - 13.91992425451962269785686305983617448309710537223\
530406754321963202844246494658`63.49869559319857*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s15, s34, s24] -> 
  -1/4 - (0.79995076518316883330619947678666275982570448172408334216942935092\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.2680259519245935274210919466095888257350\
7473582051267135772540536947451514435`63.22374811856432 - 
     3.6663000393890227744041689769360405755274717979611867596077084316483867\
9346097`63.69897000433603*I)*ep^2 + (13.1040609600818238749015335939885671082\
1718435160769630638557170127381333467873`63.335110118521456 - 
     3.0530075597098883290661746684606398525373035074945328244064207399476233\
1863171`62.69522452211238*I)*ep^3 + (29.9282114604699648565050040682967739403\
8746621067342538485595495662587594162642`63.392732040791316 + 
     22.052525381030306574269781492363026430530478604699803022527665721153990\
48785737`63.364208512992086*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s13, s45, s24] -> 
  -1/4 - (0.79745406529510427355657353816805062080861511594767241894138244892\
499999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.3258941997896870699553525818709767666099\
521693857255070962618227911073643708`63.24118738146463 - 
     2.6674470564733410307008734741157947333389709196236113787879593138615189\
5510826`63.479976744238634*I)*ep^2 + (10.670554911865047062267078443502818844\
33266255495257545731763206021846300257759`63.03060416035142 + 
     1.4388828494294347902796664673936369339454634941578224826175244004897589\
8242346`62.38828686421375*I)*ep^3 + (17.5312256220124228177021411665443587545\
9467619663565445894323249412587594162643`63.333151630914024 + 
     24.849997895339486800789672830250601686665555201924093980663343863103990\
48785736`63.43726247278181*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s14, s35, s25] -> 
  -1/4 - 
   (
     0.4954853813338493844470385788742860359123724947670975890959653810875`64. \
+ 0.7853981633974483096156608458198757210492923498437764552437361480769541015\
7155`64.*I)*ep + (2.156015237741796177848020897327536003548096811080303041130\
00880048519447590571`63.548574744330814 - 1.863049668933693441256757365121034\
02230430479936804870486916998255053463993963`63.69897000433602*I)*ep^2 + 
   (9.04996735220014981398852561414196001095471585008018816138241399282705013\
00099`63.216212461869304 + 3.321207479167670815479294206607841179273231302856\
82908450703842978377838279054`62.84534140073844*I)*ep^3 + 
   (8.14562852160158196669543203828805374100229787990423311925205600744393058\
777723`62.92056931565705 + 21.03646093098893274334797716999727328048003970580\
372241183765166382065715452402`63.33900525580653*I)*ep^4, 
 MI["OneMassBoxBubbleEasy", 1, s13, s45, s25] -> 
  -1/4 - (0.76684885179330018338716446584031377748081268546943748305985951119\
999999999999`64. + 0.78539816339744830961566084581987572104929234984377645524\
373614807695410157155`64.*I)*ep + (1.4216458493076581905429761513129502017252\
0769159442040904202945214506317864084`63.28254031172072 - 
     2.5712979425745261507942387544363051465837457730576026030851782905017791\
6735734`63.47359231157657*I)*ep^2 + (10.5095419501536887708672044749042059209\
3860553835266214631589253660082126464288`62.915969828021026 + 
     1.8261341818262397417162751823518033274179605452291177206030572226708651\
8645839`62.36447891604346*I)*ep^3 + (16.0439939689805824674823566672503475031\
2018754162585561487876857519393058777723`63.3146528623605 + 
     24.904894574032431589257779988347981348287340036159868107528007674770657\
15452402`63.44647677028179*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s45, s12, s13] -> 
  (4.184047896481024087857362373831077460403156075205369419446297927834592361\
80642`63.53004995907681 - 4.3764764148247602284164284590912928644810545961131\
177950994882005213502418847`63.69897000433602*I)*ep^2 + 
   (31.1550971920946722210335147871183671523344388471863369374754860287076931\
9644934`63.523926850470076 - 4.3215112088575340187533711757346587278748668327\
533662293983064473749799383134`62.549947020500134*I)*ep^3 + 
   (54.4542860480752104868046508098173495937343314514038700259006681362165728\
0647079`62.927825463603035 + 32.015863003509161045190478235659052533127451324\
5629465588621690618435417919232`62.74355453818296*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s35, s12, s14] -> 
  (0.245757499900890216191108669806748038412266095307128706636654799679744658\
45276`63.027781971875896 - 0.389361627403759031302185841408435096720479065972\
0561567877460627365096016372`63.1535741014415*I)*ep^2 + 
   (1.80876638465304701621821573519473578452107750375966754901428847240769319\
644934`62.416695975973234 + 0.03046931107476779229614791978623041143436285748\
964633731409870232502006168661`60.41397407048627*I)*ep^3 + 
   (0.73565465612350840560674303189288932968659445729292033185948152931657280\
647079`61.09635604426319 + 3.184184143712460174548136434071500215121934405374\
11443983790668174354179192319`61.753884984337674*I)*ep^4, 
 MI["OneMassSlashedBoxEasy", 1, s34, s12, s15] -> 
  (0.106383829903703226641863778055805363461610886518890999801960588429935394\
30085`62.46560108401373 - 0.4438133953745298936956887213581891811992468041805\
9938545193498509554229656867`63.2280754098564*I)*ep^2 + 
   (1.65491062131055022899562778666635399883046400745603787027225191350769319\
644934`62.3771248113607 - 0.2979890805624024705876934419405418007131901154186\
6436713273500087497993831339`61.40309904065481*I)*ep^3 + 
   (1.33725244991594863684233682461478313401119590083354896079922770781657280\
647079`61.35545230815764 + 3.378633201375075558681724695867002079879679600880\
43770953328143714354179192319`61.77977835992101*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s13, s25, s45] -> 
  (
     -0.368130212753623417334169513687605191882741652875802317750476794875`63\
.55394602427928 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep - (3.22060058483432134134586944218981634139866\
213730876220341852227347481641391393`63.52339765816421 - 
     2.6674470564733410307008734741157947333389709196236113787879593138615189\
5510826`63.479976744238634*I)*ep^2 - (7.8745908168000009943519104582143896796\
2889499022746887519787920119392691863156`63.13829878871598 - 
     1.3695516682456589082068080973864818309378672844527753876048031146507126\
6426152`62.60223469056137*I)*ep^3 - (3.09466220585372987093804730655069423475\
274002847811508029079614403059491624445`62.427804916692885 + 
     13.138835588779950234056301709633746939670564264448358572313315446981920\
23419112`63.134463498302345*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s13, s24, s45] -> 
  (
     -0.368130212753623417334169513687605191882741652875802317750476794875`63\
.55394602427928 + 0.785398163397448309615660845819875721049292349843776455243\
73614807695410157155`64.*I)*ep - (3.17553376980316451060985687770588645056368\
744855748733778464835539972295063007`63.528756760407596 - 
     2.5712979425745261507942387544363051465837457730576026030851782905017791\
6735734`63.47359231157657*I)*ep^2 - (7.49749501928180035130550531800786392302\
412381241394045923522926693039845198581`62.97226282198375 - 
     0.9154748392721142662301933351271341935780929655295917284637794371119612\
4394431`62.09718642312209*I)*ep^3 - (1.87464719282152493381118663098512323569\
031899047439376969623548015559491624445`62.21526269943227 + 
     13.835521135372725044652687667184825254507757320286186103349635624065253\
56752445`63.16005207838653*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s14, s25, s35] -> 
  (
     -0.18494051631431952229081728529340073818139922819661610196174730707`63.\
78669320842161 + 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep - (1.937441819727444585759014427435737618870286\
05606167527338391339269330495585549`63.71620058046498 - 
     0.4953157999416282597226108586722595702519557249205764716041372978352009\
3144945`63.69897000433602*I)*ep^2 - (0.72147250154911117205434317118966282329\
852343793344508167568577665780956560373`62.17413520350649 + 
     3.5875477895301723765417366067143154069789196104136771981040613946643348\
0875744`62.97924200863871*I)*ep^3 + (6.31417533419324941535262224965534685689\
802160662086952125557527024984948278738`63.34560702971737 - 
     10.380934467089424229571682178360638632111956323350452302574773697285976\
53626259`63.461349974010815*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s14, s23, s35] -> 
  (
     -0.18494051631431952229081728529340073818139922819661610196174730707`63.\
78669320842161 + 0.7853981633974483096156608458198757210492923498437764552437\
3614807695410157155`64.*I)*ep - (2.259507008698315817550518858260051721791664\
90755358967574480006262857175113406`63.67487666806466 - 
     1.8630496689336934412567573651210340223043047993680487048691699825505346\
3993963`63.69897000433602*I)*ep^2 - (3.96426318547496986205116025679469941105\
389524218055901480492089414138310134506`62.74163284092177 - 
     0.6846936821666133517583564426560626026742482015763180690961562655240781\
186048`62.06303755129022*I)*ep^3 - (2.566109948987529078174271752552706731325\
00662655387863795576173825886313921369`60.863307654400785 + 
     8.2417048016161060117458106445286533233544658362001848265613093212944206\
272603`61.43271937281655*I)*ep^4, MI["OneMassBoxBubbleHard", 1, s15, s24, 
   s34] -> (0.301622888794797199556889401884655599611543441854765156973782390\
86249999999999`63.91909391578228 + 0.7853981633974483096156608458198757210492\
9234984377645524373614807695410157155`64.*I)*ep - 
   (1.50440723382342856193656821176311733534825405219452385933823652669699059\
634463`63.59522436886704 - 2.202417056498142712963387750807776536719897576947\
70575063989472357331329721988`63.69897000433602*I)*ep^2 - 
   (5.47083990398405277892345759442971803555384996683333618269790181467029271\
803442`62.95920187702905 + 0.670400421364481964804334849647167787553787039699\
73858694543459095164174264088`62.061518608363656*I)*ep^3 - 
   (7.21987791503866618674585328074881828311937747157843942188182847393117907\
819479`63.075156589160144 + 15.7197768492668327484901370529897645496547136413\
4371442393254837229654263830497`63.22099605090597*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s15, s23, s34] -> 
  (0.301622888794797199556889401884655599611543441854765156973782390862499999\
99999`63.91909391578228 + 0.7853981633974483096156608458198757210492923498437\
7645524373614807695410157155`64.*I)*ep - 
   (0.94222026327196870686632383945406526504596860955679662029457800030861333\
065299`63.26021679431377 - 3.666300039389022774404168976936040575527471797961\
18675960770843164838679346097`63.69897000433603*I)*ep^2 - 
   (6.15890872960873596518960075806631680807894584690346171919322326924931665\
685929`62.91836961203196 - 7.220307475276813451779055339387664549881545035380\
82063596753954484359559028905`62.96446836345945*I)*ep^3 - 
   (20.6371799056171786020339839704454574979082820573592824409135097953335210\
1942991`61.579736989766424 - 0.8181009836134166015712193247599071049866781547\
6813439196429395110777969444066`60.3401408411199*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s34, s12, s25] -> 
  (10.39835727373352856464163553081908848744638190280087561246426353403639392\
456097`62.561747941370925 - 10.0608314824386985405178179356567442760229569744\
7710349303946775000518398824654`62.29671931627387*I)*ep^3 + 
   (88.3182680395386854721465188027177121065489410740657524500797350556060344\
8068322`63.4348810715244 - 16.34139928690486502655036453949879497366883481645\
463882635775741310099572410142`62.826520490944304*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s34, s12, s25] -> 
  -1/4 + (0.55710127130120937804948245839178133979269792428286494602707833780\
5`63.23846362894619 - 4.71238898038468985769396507491925432629575409906265873\
146241688846172460942931`64.*I)*ep + (25.888014247108468936631039597364589329\
97422333460862019845267199025519472405152`63.69634914134211 - 
     12.535156744692709437294085597780344511787333552433548564671071742211063\
26167827`63.69897000433602*I)*ep^2 + (64.400546083536223909061387739616036791\
21612423811929026084145167440478620466958`62.819619219461785 + 
     56.736526009116787823833736240362388940176008011836753920870090662203822\
2377473`62.641257292408085*I)*ep^3 - (92.448875094383306835573798306372044107\
28249564131970091014316394005564601723884`60.967919275695415 - 
     179.79081907615904511807932439753613404803496449809203981051375370331086\
215807818`61.31863564280655*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s35, s12, s24] -> 
  (7.634262307742816846731201863490100210403414390357631749775189642974876974\
46587`62.51950628509014 - 5.9683430783411431337113177946834950574857488569281\
0810734281436766282648470784`62.20392278710426*I)*ep^3 + 
   (58.0702542678697676327290219013407815222535211406285808998212459626060344\
8068321`63.29528420312672 - 3.83114206649362927181313534702446333982399603037\
457665504527139120099572410142`62.21945116973105*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s35, s12, s24] -> 
  -1/4 + (1.77496280669848717348612605004128823544602587211080795832093421715\
5`63.89814234447218 - 4.71238898038468985769396507491925432629575409906265873\
146241688846172460942931`64.*I)*ep + (22.855062049407633241981424403070408290\
18413560902844404709751980523465646489988`63.710966055524686 - 
     2.2108715533974664242591699250426115862615308329579580474602438042438400\
2465838`63.69897000433602*I)*ep^2 + (22.2833768798184568699874727653773550461\
5063822286298772669604021410569599075851`62.52189774110325 + 
     51.058277853897980515938701522856159668063510921758493897715936513862067\
56389397`62.70268786070807*I)*ep^3 - (93.291967214866364353997443902610083434\
05666144818595579153478337670303603554061`61.27675559989312 - 
     77.948056082832366448700231249270391784497831214115683361484800283861971\
80229481`61.152055786015325*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s45, s12, s23] -> 
  (1.292379730441869605031164600641060013079140091792345596042122864803146891\
99984`61.76832043839744 - 2.2469825918988669868939881229672614091795643044066\
2066548858023465008661303777`61.911739740155205*I)*ep^3 + 
   (12.8540429527413910433864579050331052869336241894140390246614888656060344\
8068322`62.65100913135988 - 3.34384613208180990364559948675886282193682643398\
359836666912805870099572410142`62.16128575230938*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 2, s45, s12, s23] -> 
  -1/4 - (1.17436477782085209937483015888647923250048610218362678064102068898\
839999999999`63.903756595692556 + 4.71238898038468985769396507491925432629575\
409906265873146241688846172460942931`64.*I)*ep + 
   (20.0273309578507467905024233732177216613999362455279065571822775142896345\
6662794`63.6960247546461 - 12.44103337637396447715542218745852498357903997030\
687389422390685862856814953606`63.69897000433602*I)*ep^2 + 
   (51.1235497030038200003974497510263319696769191332137548096740337261374229\
1097246`62.91096998954205 + 56.3817689421601203512113466383367832789714638734\
2124031350058905536993570288328`62.956147445778996*I)*ep^3 - 
   (97.9200155327313420969650673348963725622464597175246104065841293761332476\
9661699`60.75128290149204 - 174.686345156032194532644818525575274009139219413\
71812670506801249357756132974779`61.081200017001734*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s24, s13, s15] -> 
  -0.436562934528113979204013290113538434309240060292414337105414555337499999\
99999`63.94253167784446*ep - (0.819394783970526335643924791939759435018289626\
31386604671327230998776612232332`63.76938168496775 + 
     1.3715029079431247659620142392073643013128531678102903957183796800163610\
1311237`63.64150168218048*I)*ep^2 + (2.90629048930498698099608162550777606277\
914232467647130819293172227988770908894`62.83336504847242 - 
     3.6712395542805499290439557650866888296138404510581948200086791012030131\
6175471`63.15832118142731*I)*ep^3 + (14.5540426740135010350146368223723610739\
9505722264997977390440882080712164158885`61.91045093319494 + 
     3.4258602256284390962195869091976031486849504789218915618608774277112701\
4292512`61.312480471117226*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s25, s13, s14] -> 
  -0.1932544862647085258766493561923851337740245162415489594803029517925`63.4\
533487496326*ep - (0.67911933072839190493877570843672150614628052811689527736\
96198609054558086436`63.359231836731375 + 0.607126874322477907382038877633619\
97540576415169686086229392791263758820804167`63.15231875396862*I)*ep^2 + 
   (0.35540468287417136846820448341337700029225665300887913702554996970337350\
564135`61.757055975689774 - 2.90187603867766268897653484655278785720054190012\
780570252921711697499890823283`62.805057516271305*I)*ep^3 + 
   (8.58708642331133771135796376421334620798799855898808118546541640432215370\
309602`61.456492949307055 - 3.21300844664126411990178648825360910511147307513\
50984596200713917369035854166`61.03082591704253*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s14, s23, s35] -> 
  (0.933226992176382122195558661418691051528566875481878304241811423570742110\
938`61.514551869084016 + 1.43586442013454902937311881921755492102944535067052\
782810349404128298500987684`61.70874616497117*I)*ep^3 - 
   (0.18707960448691660810468892337619766026557757198672412096439555317`64. - 
     8.0797909926090244555390600513588806228056028226280598481806244537`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s14, s23, s35] -> 
  -1/4 - 
   (
     0.7427160248329956635663661756573202964126224072056593485948615508333`63\
.78736405773191 - 3.141592653589793238462643383279502884197169399375105820974\
94459230781640628621`64.*I)*ep - (5.74048735549907761819462290570827081605020\
111382614053380898429988195321132962`63.470114914429324 - 
     4.5163423476099933794478771319556922974273602463077508488579149578068753\
5156629`63.69541505691235*I)*ep^2 - 
   (3.31499973437691579113241230241232650418898265699930442533653377246517554\
4382`62.14223697431012 + 15.2772632271703317853636464404008598285569247650422\
6142546961037672493828052374`62.894486031154656*I)*ep^3 + 
   (42.9452539916211792592317795894178881162851978456147090496626396200938568\
4970222`60.71550579862418 - 47.0295412629704290704840968304876808767456365949\
6985189252066715960048674654845`60.78870364779023*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s15, s23, s34] -> 
  (4.274245093302969082297372548227095966289041571234913714137728427911229610\
4969`62.29136082742606 + 3.84215786774844116915493609444140672732899048237597\
04033184064753241644472096`62.130060463776395*I)*ep^3 + 
   (8.9162396698896812774596227348805891856888322430770562374478963479`64. + 
     30.062732979726877964994722933516369912463601923845601910466481631`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s15, s23, s34] -> 
  -1/4 + (1.20353759560347122382446057305490505475914827299986568714725724089\
669999999999`63.91714759714312 + 3.141592653589793238462643383279502884197169\
39937510582097494459230781640628621`64.*I)*ep - 
   (5.55446928910078611423318409858405000437736037836334616563820144305827736\
374338`63.446445320406106 - 8.72629146291949414011112501287049529117043991443\
512816277845060704222544030034`63.697126488279864*I)*ep^2 - 
   (17.8295083758894343021818928527519851915214734026964173294363494581224941\
5353124`62.87950324786198 + 8.63438287506452920448481866183382040766365894573\
133447321471938583000124815001`62.77559679414296*I)*ep^3 + 
   (9.19899958960784480652780330771109448906297372361868399209054553127309822\
549888`60.11838264598967 - 62.74930274696324342876956682315085585381633527206\
059451085500874971646036823574`61.08194516033528*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s23, s14, s15] -> 
  0.02940549114227004007109987515237569110894774257885445367118004108585`63.9\
58427296440846*ep + (0.071000831099869224371706016184360567608658365434063760\
42536951386695724184419`63.76498186225615 + 0.0923800749477552954787669869208\
9973749472105320319061324943402805871248312872`63.657397300776864*I)*ep^2 - 
   (0.08682468001551211648941955781694626990162815259353129387577263848549662\
384691`62.29556267546269 - 0.445797626601614324099972836345594744869613819545\
94498559834739521422508750859`63.09408950134372*I)*ep^3 - 
   (1.38697391466688962103510339172338330205486428467633266901163784996120226\
294291`60.92126583082153 - 0.517318363679970694401695668724217824747979933125\
07338916562819443823846234135`60.50240726276411*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s25, s14, s13] -> 
  0.261298680634046168106828759167847061495758099139977150272320666125`63.362\
14936611661*ep + (1.278089742994806751712578981416944596632649742935176425895\
80612309822358904027`63.323414031908875 + 0.820894015472625018444386237115039\
02506910045784800109210123309126618918695429`63.06111937045263*I)*ep^2 + 
   (1.12017289026488092034490582770315433606273121582442548260374931409363893\
722747`62.13676919381772 + 4.801419136443723579843912268565392021585507398863\
11003409110562280089713459944`62.94910648909004*I)*ep^3 - 
   (9.82308436111358386221522503877069909729261783005425671877625082638634255\
402195`61.663355551583614 - 
     9.8437067765299127383242818770787256046405658514110045125466501248650785\
49144`61.7612256686998*I)*ep^4, MI["OneMassSlashedBoxHard", 1, s13, s24, 
   s45] -> (-1.99239173684121117269160419284878182405113592629253357709197322\
707716975537085`61.17835442275328 - 4.247944784592327380277188182877767046345\
86751817129650556716922933457100043616`61.77211867884066*I)*ep^3 - 
   (3.0473539648150263699752020498436311539688095425734900410120098843`64. + 
     34.562669404166391930047093893466410781247263400297204117603438938`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s13, s24, s45] -> 
  -1/4 - (2.40741166193097928229000141976596636205436771166494179330296869489\
999999999999`63.678475672280626 - 3.14159265358979323846264338327950288419716\
939937510582097494459230781640628621`64.*I)*ep - 
   (13.5042718720237120786133135031894975082238141801418068416015927029575907\
1747292`63.2272448362733 - 11.19300185721121687225462086138121440897486122533\
255186174307951071150969650421`63.387300708976845*I)*ep^2 - 
   (25.0859555372655833308349908486377823465696413393520388541175180853542871\
7595169`62.4227593729781 - 0.096914222662486828251497990435331297271998391703\
05445619296427963682283271133`60.27961769109476*I)*ep^3 + 
   (41.9341726819208881251659324610116874590124132602933034152391854203784495\
9653251`62.89177166281319 - 72.2094202767109397619953519102587473262911555147\
9381335993766460588535246517397`63.28246364343874*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s15, s24, s34] -> 
  (-1.05424283955491113200462697235130793633663164046041864094487893883990590\
857481`61.42556438669179 - 1.075331969974304617365877884422561916716536501288\
52723156886877156018829270543`61.4154159607926*I)*ep^3 - 
   (3.5631806681015499403579924352785231910881203041412536860516181877`64. + 
     9.6400081761120927112304352216479215082502433120906360214681564201`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s15, s24, s34] -> 
  -1/4 + 
   (
     0.27160074426270318527423424252307680392277266725732810559406804805`63.0\
55816231909844 + 3.1415926535897932384626433832795028841971693993751058209749\
4459230781640628621`64.*I)*ep - (13.29720977299103438389814655752158658988333\
578049366720317442689898858691431136`63.62039559793771 - 
     2.8707595313559738943480001083574391359401430303812041269071957747419314\
5533595`62.99205081890825*I)*ep^2 - (15.1209730212080531989715072335353727813\
0781420353458865235242881333079120931551`62.41050934224841 + 
     43.581822204470876213617674533944275226604268535336159770922500803766635\
104235`62.95063518491162*I)*ep^3 + (106.8533666931651305033149991432322053870\
867247410166922571718818736159254213686`61.21316462839658 - 
     126.66704196348878029223602732516088619470539871268828605404157363823109\
008525621`61.44615544032183*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s23, s15, s14] -> 
  0.24210872590387140322905473674579214831636085615148489541476870690585`63.9\
9473325389766*ep + (0.7452300439969575859466038594697163460191435690401239465\
9048993520101136542175`63.75360449009604 + 0.76060699466958727415210762881515\
447664658492275061137097110477207774550044851`63.693703258233676*I)*ep^2 - 
   (0.28501892302966761061818369438792508318425055141531183117961599499833711\
279548`62.37258559202694 - 4.045183466126648480533662513404701551578679901034\
06268250533637359139014288452`63.615755635917516*I)*ep^3 - 
   (11.2123348100440962698337710021877081609508651010580068016254513477009999\
9958748`61.839508376259374 - 6.5512504424155022750603314385144115601869554287\
2290289284056043869026792642093`61.62980551483498*I)*ep^4, 
 MI["OneMassBoxBubbleHard", 1, s24, s15, s13] -> 
  0.2306934671322420779374196868401102181679556686617422143907977284`63.29649\
161534202*ep + (0.88122536178412638187473328655963294312213312283979094725478\
231887167392602907`63.38163160326904 + 0.724744901573810138537751517435549438\
31387531128199231639845206790644939920337`62.99546161967803*I)*ep^2 - 
   (0.12088796076036660272556918801557268317837154446733357705381665821362103\
560988`61.26970000209324 - 3.089078402027528850108642802275193322888446271485\
39183304197957535483862761493`63.08855428753989*I)*ep^3 - 
   (8.03539406405790168731005826332813760825318104942365231354541808249828790\
423032`61.918696739592 - 3.10596318803297033902936895674585041351839875163038\
991659917295575423092594602`61.486704541878865*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s13, s25, s45] -> 
  (-1.60403591745775650170404969424798482901086984263953665721925899102740046\
346595`61.03222818614163 - 3.335863869693869058715372783102420494333725837828\
35017943099590465877216018834`61.598305530689586*I)*ep^3 - 
   (2.4695165981351719346058151300022626893253709532043942296762110163`64. + 
     26.924586959740716037893866345338862361554011679319311946941550564`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s13, s25, s45] -> 
  -1/4 - (2.34620123492737110195118327511049267539876285070847192153992281944\
999999999999`63.67258942302744 - 3.141592653589793238462643383279502884197169\
39937510582097494459230781640628621`64.*I)*ep - 
   (12.8859794051528731632711753594174373557731439506556158268195408554859236\
9758592`63.21165265335136 - 11.5775983128064763918811597400991727559957618115\
9658696455420360415046884750788`63.40931503978099*I)*ep^2 - 
   (24.5463679929022423249437905244736411437435788158771496815717472241441179\
0585241`62.272871160333764 - 2.1795635947249376806073970503851382885821275499\
4608293695083169336032275383467`61.386689088912256*I)*ep^3 + 
   (36.9106333181263177525400262555272829499257978197724933929108472386326135\
3498471`62.859550871676845 - 68.964363759770320205262794332827902046722207963\
99874591719063197288535246517398`63.27744758100767*I)*ep^4, 
 MI["OneMassSlashedBoxHard", 1, s14, s25, s35] -> 
  (-4.02776319461074197449540710055698497468426527379719972612621808373645673\
418731`61.865656013070925 - 7.97369372426314260238349502416042905380863535019\
816084022818475140986861134467`62.24213437343467*I)*ep^3 - 
   (1.2873080206745732902995451491087684399729585668823770441897887767`64. + 
     52.958974752886611180847663804774561123743762956354315737657578648`64.*
      I)*ep^4, MI["OneMassSlashedBoxHard", 2, s14, s25, s35] -> 
  -1/4 - (1.61344244917015552177777436153367486059339315199172705838500486822\
999999999999`63.88914678818475 - 3.141592653589793238462643383279502884197169\
39937510582097494459230781640628621`64.*I)*ep - 
   (11.5716901719679078738509903850397836275117516973626942582311156681779524\
6470648`63.598330816561855 + 0.9545931283582673466887088938394055107820360514\
8213808420221578105445948239443`62.67772999070775*I)*ep^2 + 
   (7.77670392508619029589477236398903676667252588013134621787858850865982032\
467738`61.916624428807225 - 35.5940183212703351156071854659333979217595137368\
3127858117934709242441201653662`62.70261631127883*I)*ep^3 + 
   (116.482708142588177357644680415474358981507122736433530703450610733779264\
33159623`61.4392971850962 - 51.6749359625096407182833612468963584073444301640\
5320417394130862040310928583813`61.15427906347603*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s25, s34] -> 
  (1.818632303967390467187859253564584209895733086058370078593016782692366095\
19325`60.61457944659575 - 20.014612168765082229095602001679748017117922857056\
13538274686931738447699887474`61.68367028785344*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s24, s35] -> 
  (7.892603012913156679795538336901294024810332372236843078477694676664598170\
21495`61.52515764495104 - 22.530334005583512450855796410029141690575962895806\
99484484374894808927709766267`61.94831306737207*I)*ep^4, 
 MI["TwoMassSlashedTriangle", 1, s23, s45] -> 
  (-6.12049142114181154424434725774459904034151765209094102893933212058989433\
847381`61.75684513535164 - 21.61628116886887499776302292060082341804665727340\
95903250305100355841818554511`62.17811402968503*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s45, s12] -> 
  1/4 - 
   (
     0.139761942375158620138623194787197374313121172445207969026641430805`64. \
- 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (4.7715653314652373628234841981403260554673396607454914145920\
3459119804993029819`63.6253669275532 + 0.878150182834476678688781242976352115\
39167648702455191921061476518932134819316`63.69897000433602*I)*ep^2 - 
   (0.61242883271014077484400635727595273610085691390564176075420144790797863\
219674`62.24920909705022 + 9.309778062709992669672414055037232930365993348135\
01700776101944306764345393668`63.0550047261878*I)*ep^3 + 
   (10.6689530346070073150914527661130784369838977056441955434703747525395080\
2953117`62.50127315731268 - 15.4039970558049360694833397638101852116690651516\
9498988281661141619243255966356`62.5447304327834*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s35, s12] -> 
  1/4 - 
   (
     0.139761942375158620138623194787197374313121172445207969026641430805`64. \
- 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (5.0810722905888242625466657210655054051529927212755002278439\
654367630499302982`63.664716627475016 + 0.87815018283447667868878124297635211\
539167648702455191921061476518932134819316`63.69897000433602*I)*ep^2 - 
   (0.50742705168546281386419461835479671833633054401528256474276464766674605\
745551`62.4703497746781 + 11.254467640745146739523654280410629118134254728673\
28440721649172324324582105327`63.38924468210238*I)*ep^3 + 
   (16.9407140748006052423147158014102636471512936660345904672200791841648820\
5651171`63.07812635378475 - 14.7442514080429912007231649797001667540691212255\
8802234461766174405267094925572`63.10533606881305*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s34, s12] -> 
  1/4 - 
   (
     0.139761942375158620138623194787197374313121172445207969026641430805`64. \
- 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (4.7695500079488334359709136014856664390653133786922740689235\
601189980499302982`63.62510604982988 + 0.878150182834476678688781242976352115\
39167648702455191921061476518932134819316`63.69897000433602*I)*ep^2 - 
   (0.61166928949846583109777487639264618568573708673119826793233845174674605\
745551`62.554136004502645 + 9.29711541160251001814506406536037363561013173407\
298304871559047348324582105326`63.310444304031904*I)*ep^3 + 
   (10.6287978919886521490360106975111552335846322893843193060480072522648820\
565117`62.87270113949343 - 15.39922470505717206838750936601606561141298160484\
456425339578832655267094925571`63.12667797311487*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s13, s45] -> 
  1 + (4.11259012970938540597597290003264335590628313843765853332872070929999\
999999999`64. + 3.14159265358979323846264338327950288419716939937510582097494\
459230781640628621`64.*I)*ep + (1.8769625200986239931353969203675000303367570\
5043986305203347092688664435969763`62.79528072205587 + 
     12.920082938720900067630339786500809107841083042608689358559883342861046\
26109277`63.69897000433601*I)*ep^2 - (21.076378656328046757496129719261546423\
95408420417291104368883943399108879666215`63.238977398881445 - 
     16.232077224305161833937762236475560747163786998530579724683593967580817\
55904729`63.166192015534996*I)*ep^3 - (60.29959690647017966962828604126033875\
453604799697859598098028415452299754963844`63.245825961923984 + 
     23.708027206183799479038712002879798925141130689415459987976366890048940\
64822201`62.82965104615174*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s14, s35] -> 
  1 + 
   (1.20892358027656343428155689072760360855339191410219451846264971718`64. + \
3.141592653589793238462643383279502884197169399375105820974944592307816406286\
21`64.*I)*ep - (5.84898815591855348878266251568121287899688847695730056827228\
045026307015440507`63.60210459282067 - 3.797945438548322346692555240034201973\
5024548919796029253913516424510273061497`63.69897000433601*I)*ep^2 - 
   (13.2695243326623195995170441116732252691129686504940941173932006328011241\
4212742`63.64060777110672 + 8.03971266146749971446387364631668725782653736899\
155476201001455303019487326223`63.32667677689432*I)*ep^3 - 
   (5.00676801235727507120557929127748652754938537616711265197787711836491621\
189508`62.927768503446174 + 29.1927004883250214318400963022769894414399362167\
6372583868290373296547528970372`63.51624764693285*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s15, s34] -> 
  1 + 
   (1.45355132262021941640874474669249730206585768572667602025605918235`64. + \
3.141592653589793238462643383279502884197169399375105820974944592307816406286\
21`64.*I)*ep - (5.52333054364741115104632518542346421980631409243210455157445\
824585178723136653`63.55829704334885 - 4.566466156759408769677497896703093992\
07026698694845006690827797903063631587711`63.69897000433602*I)*ep^2 - 
   (14.6617365897146792263270799093650695478114312165977086117527566072110959\
0377396`63.6118526526256 + 7.016629099170885644542742725585059643224419545738\
16109440012026588863905444151`63.23374030518842*I)*ep^3 - 
   (8.42477268259364753319167076521095283712592938782452280013783950425963107\
775543`63.07533532757908 + 31.03813246639021479505176678679069639036828867045\
061545502667400464402798290954`63.48427371723495*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s12, s34] -> 
  1/4 + 
   (0.66501071944985205365907558855777992512800786328643416203779718645`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (5.6466351487461774028811090240729812427932858591940022746\
0363444715314463416202`63.654018635666944 - 4.1783855815642364790980285325934\
4817059577785081118285489035724740368775389276`63.69897000433602*I)*ep^2 - 
   (17.2474398220023712015591532565983041566172336470622007238263096677830930\
7345781`63.30301616892758 + 14.8080038814059205260596122401622332530017257487\
6622905086063407770991234560206`63.027107814611014*I)*ep^3 + 
   (18.2463801818434060301490677345081495051177951062495979983459723949718206\
3410599`61.08631858397682 - 53.3835101757297908959611367952293186572862513872\
5592319032377601793826760184083`61.61548362716377*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s12, s35] -> 
  1/4 + 
   (
     0.117290378754821336279571937388500163956948750328932527653915122225`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (5.6104941727531047084282394094863051081264436612614550097978\
780285291711108891`63.70563412714451 - 0.736957184465822141419723308347537195\
42051027765265268248674793474794667488613`63.69897000433602*I)*ep^2 - 
   (5.45593284350550436597101605262633262875497099104703691605959703704365259\
347831`63.11943380964983 + 14.58092343205911600793920418137894439761563932864\
894644553550896599157994897351`63.07712844694822*I)*ep^3 + 
   (24.4137939379930572893015298888101234693358774756207227182094448182084992\
1335216`61.54423368695607 - 24.5826692509812598073550654916858881971893916044\
5731421477079878444842570965148`61.49711665424953*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s12, s45] -> 
  1/4 + 
   (0.66001731967372293415982371132055564709382913173361231558170338245`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (5.6498404454401629656583816140085735605417375781664444345\
2353376780842505660967`63.654891063278306 - 4.1470111254579881590518073958195\
0832785967999010229129807463561954285604984535`63.69897000433602*I)*ep^2 - 
   (17.1388896136162919864379796260096857836820122521983646307674871192949230\
7342401`63.402077114029865 + 14.828143354498721917312670627007270309913024769\
12100159925996423394560765389852`63.20880271502912*I)*ep^3 + 
   (18.3776962029725229010463997416212961751530952391479793490515520729845406\
1106488`60.82224567376276 - 53.1143403947311134002686292195105805499760107758\
6390296460083505941501158083187`61.36479377483524*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s23, s45] -> 
  1 + 
   (
     1.3259425584988810171258414916085459815617092523056145126591514100066`64. \
+ 3.1415926535897932384626433832795028841971693993751058209749445923078164062\
8621`64.*I)*ep - (5.700674433173626491779739456673872687600859578294919211869\
5516452451292443658`63.58222739177473 - 4.16557140086213926771620881224555519\
935528491342679605709482023893495467931488`63.69897000433601*I)*ep^2 - 
   (13.9454227228651235127591523771039284106887360362079061237460888531610730\
8575288`63.626599444167574 + 7.5737713596654836368119564405014803677736653257\
5478827433536010314968920738853`63.28501646323744*I)*ep^3 - 
   (6.59926990453434449940581326655748152030898188358933201083823508505167245\
313763`63.00991654269361 + 30.10665696702359829441609080697274880919840452453\
699355491966483347417443974176`63.501189224085664*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s24, s35] -> 
  1 + 
   (2.10436237934261389846579060480809151696069970098133009990995327525`64. + \
3.141592653589793238462643383279502884197169399375105820974944592307816406286\
21`64.*I)*ep - (4.36556575559665212687703295762333291692110451223515102585186\
151876658397502287`63.39482868090852 - 6.611049391433493495847249629286640222\
14641208503108147737818738644033928932005`63.698970004336026*I)*ep^2 - 
   (17.9026093063513252151543862385968266737164079360786755811487947444061245\
0086299`63.53852399672323 + 3.37940374644567705941657174270995793830088257376\
535397906770077127441191229015`62.81388747924059*I)*ep^3 - 
   (19.0622556230841884327281329292064306781012396032274661566012628907919215\
052793`63.23435073314003 + 34.49322515375120966977240673797790650591144029697\
731557137925957112431004063513`63.386175831218125*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s25, s34] -> 
  1 + 
   (3.0773822067254589725471616178357036659916082049833936251516256528`64. + 
     3.1415926535897932384626433832795028841971693993751058209749445923078164\
0628621`64.*I)*ep - (1.844595644257677994326837647625742366721617805044501920\
32677150266123627637788`62.91122135006233 - 9.6678813329366483138990159748145\
9285030077907192557654697067260565712121732301`63.698970004336026*I)*ep^2 - 
   (21.0006830289728041751613213935028989668903472395731726508580442164172542\
5137836`63.41414252080152 - 4.54045743525628719399431420758491894085056056258\
880438828216871063880225328189`62.77838296632618*I)*ep^3 - 
   (38.1879907513598300540582263718857873467970149912855649395908746072973804\
996093`63.28073804747214 + 34.16953680660174226174189932581724836940873027324\
722006325043805547427543652473`63.184344584621336*I)*ep^4, 
 MI["OneMassTriangleBubble", 1, s34] -> 
  1/4 + 
   (0.66501071944985205365907558855777992512800786328643416203779718645`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (3.6390901698662030273046142158253640208911778268819840460\
6734222204207045508074`63.52692234788243 - 4.17838558156423647909802853259344\
817059577785081118285489035724740368775389276`63.69897000433602*I)*ep^2 - 
   (13.8530930259635389718273861831729698338003364914344808027340751487121803\
6408735`63.52817151883145 + 2.19422676660511228287477657910932011989571565775\
113039338940176747632880601187`62.74001771428895*I)*ep^3 - 
   (17.0664577268894673870779643009480428024967561070115305156404617842301596\
086207`63.22638844036442 + 32.05620025938649564610920055755742528144941407819\
825429586683657989480115551947`63.375845523260516*I)*ep^4, 
 MI["OneMassTriangleBubble", 1, s35] -> 
  1/4 + 
   (
     0.117290378754821336279571937388500163956948750328932527653915122225`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (4.4960546179357238117408467840128539567107171341807319011745\
195976485257692876`63.693686850619464 - 0.73695718446582214141972330834753719\
542051027765265268248674793474794667488613`63.69897000433602*I)*ep^2 - 
   (4.72243811356631896255774149795102484094221523901045469983519153821597711\
698909`63.72068598539039 + 7.578693195490789016254655433875761059065156742500\
06664266563282465066053776937`63.5035042079333*I)*ep^3 + 
   (3.62471776628327274523420746582307283673796503616803908249522631328734518\
531278`63.14743382236642 - 19.97398594093371134268686819312989777648547661166\
381459627397696823193018960037`63.62483612491559*I)*ep^4, 
 MI["OneMassTriangleBubble", 1, s45] -> 
  1/4 + 
   (0.66001731967372293415982371132055564709382913173361231558170338245`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (3.6523229592940519583794150704170326083056929507531840545\
976663864252592742559`63.52956266895968 - 4.147011125457988159051807395819508\
32785967999010229129807463561954285604984535`63.69897000433602*I)*ep^2 - 
   (13.7802749785823963366614768601442843568771277008626324975624799166864724\
6662569`63.52931991142238 + 2.27737083471117405325286259736507658422282294459\
13118126406440323635459877129`62.75889161579906*I)*ep^3 - 
   (16.7904883797450563210498285743944083982472833831161208536239354925877167\
2355788`63.224151408228295 + 32.011542267407811036966244071116868285131940203\
11771011069616081964684622300543`63.37866560990128*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s25, s34] -> 
  1/4 + 
   (0.66501071944985205365907558855777992512800786328643416203779718645`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (3.2466255165908959769917406652348283767787286730210814494\
1704408932707045508074`63.46188241352474 - 3.38341680494276182501764526426662\
069174258096018101468004610119433872982277777`63.698970004336026*I)*ep^2 - 
   (9.96561486876634613167627297123443850394113080404833839718481949482960263\
962913`62.96294779988516 + 4.107713795353347061801057637201150642270252940842\
50704382499829422285671124973`62.56807901986076*I)*ep^3 - 
   (8.03973987553005186453277004226854994698217163966836177662832984498066061\
852093`60.572238794110675 + 30.4445488123504200719458931055749659624037904361\
2566948897991463185743347937155`61.208351832083466*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s24, s35] -> 
  1/4 + 
   (
     0.117290378754821336279571937388500163956948750328932527653915122225`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (4.2573826415431102627360893483308591977919357500401713002774\
7826818160736199321`63.642323976932026 - 0.4572398899434816353631080414107825\
2602892608886332746434128494201685857539102`63.69897000433602*I)*ep^2 - 
   (3.17060052322588699802770206196765702229623744825995238326324200611438024\
30832`62.74349670115012 + 7.6850206579002045079237450487745082782278328279536\
3284340431029676008871687435`63.08343211585464*I)*ep^3 + 
   (5.43745076439150221747346027465201742042987843763461640229267616952739244\
468822`60.58131230634225 - 18.61421484834518833275290215460685224414152993498\
996391655529425001322814890902`61.130024675094695*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s23, s45] -> 
  1/4 + 
   (0.66001731967372293415982371132055564709382913173361231558170338245`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (3.5442365970289280623431474401991237364101996158488830712\
1571379326735859966298`63.61685043126899 - 1.70893656339425850709516446143566\
335789390241261010611401143293227171848899787`63.54464896288719*I)*ep^2 - 
   (6.40896211031160138477372620818965620121785791790867015419212713245807880\
001237`63.322814263604585 + 6.82195655006559086753204647738749587481903363616\
53510555390101934227201945577`63.3240916540632*I)*ep^3 - 
   (3.06403392213674043081937652819671427487056024583785418414787285327602533\
96899`60.91296727384676 + 24.460425716240527757912057373873100271534570888414\
94657951073890531845074709882`61.814739846195785*I)*ep^4, 
 MI["OneMassTriangleBubble", 1, s12] -> 
  1/4 - 
   (
     0.139761942375158620138623194787197374313121172445207969026641430805`64. \
- 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (4.4845018827596683827831965801091257974030438810239046080211\
7005286304619509661`63.69146844123243 + 0.87815018283447667868878124297635211\
539167648702455191921061476518932134819316`63.69897000433602*I)*ep^2 - 
   (0.08284570996669243843142321212576185328351795129298342193633767135759673\
858337`61.90911797724243 + 7.506105219574860771801246720419164678520162802400\
19948005456987717258320620791`63.49536449858337*I)*ep^3 + 
   (6.09411867757071255999600031806045401000683562965412848119880114851859928\
443363`63.35162879957595 - 12.07652816005301798436961666219475288006612906878\
821340457044588583128611305052`63.38084470915119*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s15, s34] -> 
  1/4 + 
   (0.66501071944985205365907558855777992512800786328643416203779718645`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (3.4781555596931459951258585309805198419203881845161094168\
0476085822207045508073`63.50086419002983 - 1.87202439705214484705246800548764\
261820167408398361516056583873365495435113411`63.60835418832027*I)*ep^2 - 
   (6.73921395408072257987571683260484100262319904067854360915744546919163108\
683948`63.04974625770438 + 6.636060022460289194312653253351495460715708504470\
32883923644461504267535615013`63.16030624842539*I)*ep^3 - 
   (3.47342296422562904534525880577380538029695151967239093687425922118455961\
431835`62.39639757279754 + 25.15921109676715313146583880558540237330465397189\
931863157206186903443052906135`63.044478944658096*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s14, s35] -> 
  1/4 + 
   (
     0.117290378754821336279571937388500163956948750328932527653915122225`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (4.1368032905346102054213777667113979181645002539308097785560\
0408509852576928759`63.640708694276626 - 0.1240843145175522470165639533898100\
8837465642830007846003193961614756746416508`63.00531649333618*I)*ep^2 - 
   (2.16289219163595517224441035136905849841293171235327506260931894787332102\
266997`63.09303927143206 + 7.746668179142315421346240977309217540023967856712\
87441854211051838700708790763`63.483415254873414*I)*ep^3 + 
   (5.28049977077689499786629427633027268956721314023607637028913009644972042\
237502`63.19213838110029 - 16.97648608788571604014363124008002210080053623186\
28997056065770197583704201447`63.33189931917387*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s13, s45] -> 
  1/4 + 
   (0.66001731967372293415982371132055564709382913173361231558170338245`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (3.3916048152366034071651166736593857251697495699357764791\
925786498402592742559`63.487029328891396 - 3.82266867872413585438972730596722\
453847452904959542858698175452743744247176846`63.69897000433602*I)*ep^2 - 
   (11.5081220170085403840074961710540705457776293717437048568518756243536422\
2060099`62.494910322736025 + 3.1001717934605885279122754496274118835248351783\
9046599900241308955804698555712`62.128558898761106*I)*ep^3 - 
   (10.6503149551645186747008010024765384566981590960806844115102327773802832\
581735`60.62050745354856 + 31.45520483282307954274638009290529736666611001983\
331134218047064871272510539925`61.238528518876905*I)*ep^4, 
 MI["FactorizedBubbleBubble", 1, s12] -> 
  1/4 - 
   (
     0.139761942375158620138623194787197374313121172445207969026641430805`64. \
- 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (5.3069689161837816010194041634321383920125188316273038268889\
491675480499302982`63.69262257268771 + 0.878150182834476678688781242976352115\
39167648702455191921061476518932134819316`63.69897000433602*I)*ep^2 + 
   (1.57900955371645612847815248545770711590611436927861246144740159805951631\
580633`63.18175633788125 - 12.67381799962483080104729923160273054555771089671\
438409574532622780698235911885`63.50637373050958*I)*ep^3 + 
   (22.8813393709171259994184469682954078608753427621502174450125584197798009\
9161496`63.374321730252795 - 1.6347835846200014733006641263958398717704677740\
7821187263893772218869704733927`62.54418034824267*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s12, s34] -> 
  1 + 
   (
     1.05049755414938686704090478754116510162977338168245238602231151129`63.8\
14691834967626 + 6.2831853071795864769252867665590057683943387987502116419498\
8918461563281257241`64.*I)*ep - (20.83237031339002167770404525111729536371719\
847577255268705438913230238912892044`63.6620759634329 - 
     6.6004707974595196008184945792341921104082027275732618713594849644287328\
1139919`63.513661839303644*I)*ep^2 - (27.880376756190849114955133133046835858\
51242425122027421222568389683051869624247`63.40016853880644 + 
     48.210238586016861088409352611045213777223714965678424199152438570006269\
07466129`63.42920173807788*I)*ep^3 + (74.085583150248066196161982565119033774\
84176204251333589088506274655950641705169`63.17348129897311 - 
     88.318859417305252116330880755236880269874550404957113555825957086142739\
62978551`63.32211685693972*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s12, s35] -> 
  1 - 
   (
     0.04494312724067456771810251479739442071234484423255088274545261716`62.9\
41611762815164 - 6.2831853071795864769252867665590057683943387987502116419498\
8918461563281257241`64.*I)*ep - (21.38313292668385794194981026110362102655887\
276507391047528368693058444208237463`63.69627385684683 + 
     0.2823859967373090745381158692576298399423324187437984734477336608827493\
4661407`62.64058176715118*I)*ep^2 - (4.64854375750507537722832945536805117865\
062154914787062443984382527964203054527`63.08007080014636 + 
     51.670782145608525494925716923579147031499788114644461705503994329402736\
72264456`63.51590275412615*I)*ep^3 + (91.957410391958612740469242597981649180\
52681889494817584762150762490011498092207`63.37926583217149 - 
     32.923712605210010725178923008065872903766376726340251625562647081383581\
42100802`63.26872346467009*I)*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s12, s45] -> 
  1 + 
   (
     1.04051075459712862804240103306671654556141591857680869311012390329`63.8\
1324643885955 + 6.28318530717958647692528676655900576839433879875021164194988\
918461563281257241`64.*I)*ep - (20.842811553810800656963731624297799232018154\
47782387169823113671801294997381574`63.66260054086103 - 
     6.5377218852470229607260523056863124249360070061554787577280417087070694\
0330438`63.51221644319557*I)*ep^2 - (27.6722758293812706106910019635202049313\
9353620201924921472815196825918617922832`63.3995817213496 + 
     48.275842834417429173970169364089006480558036234512037214041974398467889\
08413264`63.430523955876346*I)*ep^3 + (74.36297984001301414634727171740423913\
636501764427689915220357328538569772594494`63.17642637990459 - 
     87.837065318412889482361844762672380401475160418247579449952746382638179\
19413906`63.32221305830743*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s25, s13] -> 
  1/4 + 
   1.3962777451809697688281627386957660308593124374852169510826569722`64.*
    ep + 2.813109903526113092133796769700359364211073068946925569275703182329\
94384577185`63.480905868193496*ep^2 - (0.854092346379190533374157235773330727\
96877666942654270924221581266634627047371`61.61785796026248 - 
     1.0880064719018636`0.9549604271437484*^-61*I)*ep^3 - 
   22.24921644689936825842647925606244438124201188960403369751735105747605784\
325915`63.26223832540181*ep^4, MI["TwoMassTriangleBubble", 1, s24, s13] -> 
  1/4 + 
   1.3962777451809697688281627386957660308593124374852169510826569722`64.*
    ep + 2.909302052991380413453573705639381835872623494236367472925211744629\
94384577184`63.50002550015009*ep^2 - (0.5339863908615995328392782329807849817\
6040020851933116754897649445006456798346`61.57405956753902 - 
     1.1333789717704026`1.2494170439701069*^-61*I)*ep^3 - 
   21.85299924892870280823382838671963385037875850442054514980017820397605784\
325915`63.255851588875494*ep^4, MI["TwoMassTriangleBubble", 1, s25, s14] -> 
  1/4 + 0.4871714113834603808612065079753016403197472067221647315774097363649\
9999999999`64.*ep + 0.3816304639274111987156632436188649374921191838759587985\
0334789734347325660025`63.26149612948498*ep^2 - 
   (3.25499508166775769542364954731632795395760947291276510799483656653202957\
621182`62.29919382615542 - 5.196273085675998`0.7010505529045526*^-62*I)*
    ep^3 - 10.727191602588752064749893848576968272517407436682850024199565975\
91688495491727`63.53017014175532*ep^4, 
 MI["TwoMassTriangleBubble", 1, s23, s14] -> 
  1/4 + 0.4871714113834603808612065079753016403197472067221647315774097363649\
9999999999`64.*ep - 0.5505105690123153563552151868746412596900333211794584149\
6438753192079106181839`63.51483762209299*ep^2 - 
   (3.87604336397702867817043332218940325403549803194190152350558622095444665\
697999`62.92344965368434 - 2.629615190075784`0.9714161910030934*^-62*I)*
    ep^3 - 9.9957130711020371270211233133070491864826636856902144094110648717\
6998495491728`63.489573618606535*ep^4, 
 MI["TwoMassTriangleBubble", 1, s24, s15] -> 
  1/4 + 
   0.061764941860257654545296784788468725904920979576903848090232404725`64.*
    ep + 0.160161419257440000687842984073892354083459172755950195394343245450\
63216428531`63.05796735203069*ep^2 - 
   (3.22744750634567205885028098856941555492922709388632048903179133860365739\
9899`62.565142327642334 - 1.0577152964530552`1.190897139114397*^-61*I)*ep^3 - 
   4.999309142281565316351345955868880061499284683060997028810228431471820248\
26636`63.45844983968674*ep^4, MI["TwoMassTriangleBubble", 1, s23, s15] -> 
  1/4 + 
   0.061764941860257654545296784788468725904920979576903848090232404725`64.*
    ep - 0.464166646870325113748714276586099542320110200519560633419295043208\
2476841813`63.71828624050316*ep^2 - (3.25635242653605332703018520650657622418\
916825751158728869120314111991278068028`63.01410871062553 - 
     7.96542400262465`0.7049464370954074*^-63*I)*ep^3 - 
   4.610354604515858988640887279053380658991478138003251272842244307664820248\
26635`63.43055447511609*ep^4, MI["FactorizedBubbleBubble", 1, s13] -> 
  1/4 + 
   1.3962777451809697688281627386957660308593124374852169510826569722`64.*
    ep + 3.487949566663249683877629767914524765282403902823254915008381109429\
94384577184`63.607020954462335*ep^2 + 3.5599388680876743574987949127365483045\
8844124145797027491776717969164119528557`63.07330731454093*ep^3 - 
   5.531253930021633779786431944515872353363626763583297340493288257562260507\
74507`62.80058768864436*ep^4, MI["ThreePointFactorizedBubbleBubble", 1, s13, 
   s24] -> 1 + 4.662337112194910763562972207422623250765427075293898946767436\
97519999999999999`64.*ep + 9.223759607026763522034482607921383488373789772898\
94522302460003210484366857569`63.56649474872282*ep^2 + 
   3.612335263870174965369927178335797480689688667831785299972215272266423634\
08949`62.65856511854049*ep^3 - 30.0262388165214977685431752841220332710328730\
7694785700239230665779173683737418`63.12473599789965*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s13, s25] -> 
  1 + 4.5399162581876944028853359181116758774542173533809592032413452243`64.*
    ep + 8.660485748830251716739938072217770184572868929059066152706033842388\
64655836015`63.559131489603566*ep^2 + 2.5177858610736116956828943282486100053\
1266832679708193094945808458245588807051`62.527123401631464*ep^3 - 
   30.40076267236730229269036718414860974635752089472412571705090352372836772\
407598`63.155993671715535*ep^4, MI["FactorizedBubbleBubble", 1, s14] -> 
  1/4 + 0.4871714113834603808612065079753016403197472067221647315774097363649\
9999999999`64.*ep + 0.0634384514266489724029854143297786164660875653514440167\
9558763950847325660025`62.55393518685457*ep^2 - 1.895435754448981658568909012\
48871315351240947961415120243779769330273051395075`63.60271199354202*ep^3 - 
   4.783980554676298547268372753421495832537780536300397248017208640258611568\
28367`63.50742231580678*ep^4, MI["ThreePointFactorizedBubbleBubble", 1, s14, 
   s23] -> 
  1 + 
   0.9802507419183559105286070849180379680135454022827193446505641178366`64.*
    ep - 1.164488308332482833753329580755855056165472963939616426712823202802\
00163907984`63.43766858300494*ep^2 - 7.06506095043399744388900468383511210335\
272027690044948234568111141317356526825`63.81097681219895*ep^3 - 
   11.93284068332740731867596991077510704317566659774379198186202932896131441\
965074`63.50805519934361*ep^4, MI["ThreePointFactorizedBubbleBubble", 1, s14, 
   s25] -> 
  1 + 2.72170359059267562695142345667074709637508689185485476423085075263`64.*
    ep + 2.058901150674304995282407010376088062193222287099944976194723277943\
51657131658`63.28435163537052*ep^2 - 6.72637463394224435072006211817768157420\
941162908240756973238577293218663286271`63.36356866296336*ep^3 - 
   24.75602790184064195182293404349040256956819698820263079545617032719756410\
903969`63.45526144517106*ep^4, MI["FactorizedBubbleBubble", 1, s15] -> 
  1/4 + 
   0.061764941860257654545296784788468725904920979576903848090232404725`64.*
    ep - 0.403603700626054592526862776294158060103105875050152373763698557749\
36783571469`63.68285279996383*ep^2 - 1.50337063715975605276970507394302821174\
812050737795420686751078585258591102708`63.944303033325184*ep^3 - 
   1.779537528023593345719364507551758457655611855569188975364967987121176722\
0166`63.4423997169675*ep^4, MI["ThreePointFactorizedBubbleBubble", 1, s15, 
   s23] -> 1 + 0.129437802871950457896787638544372139183892947992197577676209\
45455660000000001`64.*ep - 1.636556994442067483369212631338862363890118588352\
92928005065038215691488380565`63.694546547072996*ep^2 - 
   5.822154096277912356108168115118840382848645863101081060408711044446716856\
68539`63.969243069338916*ep^3 - 6.4220591670773187026080562884060666307324870\
4476571207502202146133313752211441`63.423210815384046*ep^4, 
 MI["ThreePointFactorizedBubbleBubble", 1, s15, s24] -> 
  1 + 1.99331150555348653499724029960802864085664415947727274078258784025`64.*
    ep + 0.341711312237727154253342738023930946462525396151934233482968609126\
56273243772`62.67253381113802*ep^2 - 7.56846385220799798568037924813039647188\
00050380025585352809182029236213978941`63.591067238646545*ep^3 - 
   19.47398232127203236655420343327841992866621471125602746407624266095100519\
358384`63.50558748164294*ep^4, MI["OneMassTriangleBubble", 1, s13] -> 
  1/4 + 
   1.3962777451809697688281627386957660308593124374852169510826569722`64.*
    ep + 4.310416600087362902113837351237537359891878853426654133876160224114\
94758097344`63.69897000433601*ep^2 + 6.95145162458848847966342222079146323044\
881899822484945225869765994027656994429`63.346917328648516*ep^3 - 
   0.769981008007447581449484870865204830725492513053995026146515416318305476\
49158`61.85960052163406*ep^4, MI["OneMassTriangleBubble", 1, s14] -> 
  1/4 + 0.4871714113834603808612065079753016403197472067221647315774097363649\
9999999999`64.*ep + 0.8859054848507621906391929976527912110755625159548432356\
6336675419347699180185`63.69897000433602*ep^2 - 1.494762955650204264630721984\
94321336346227582979965685739140093274235122019172`63.40125862553873*ep^3 - 
   6.917707447178680230663924227211157616465177052781683284698772084065349020\
07156`63.44257147969907*ep^4, MI["OneMassTriangleBubble", 1, s15] -> 
  1/4 + 
   0.061764941860257654545296784788468725904920979576903848090232404725`64.*
    ep + 0.418863332798058625709344807028854534506369075553246845104080556935\
63589948692`63.698970004336026*ep^2 - 2.5022290263136745701057018813798886415\
7878587270703057032534906215299222866337`63.934264053285006*ep^3 - 
   3.404320380300708283078801323467155734045504188971775148912724251016762447\
73428`63.437521442649214*ep^4, MI["TwoMassTriangleBubble", 1, s45, s13] -> 
  1/4 + 
   1.3962777451809697688281627386957660308593124374852169510826569722`64.*
    ep + (4.33008607528591540373281513384313574033812809515570800520931411328\
358145410472`63.58786760666791 + 2.637372790636314179425442587283180015446012\
47170891609229818714399308065877793`63.33227747785393*I)*ep^2 - 
   (1.78692336774979646190612451182521863035015909179707217231984985635180585\
437273`61.85999361996287 - 12.63952739926591818398841656505105494329826792465\
314778696825508639416665439315`62.94054885278111*I)*ep^3 - 
   (42.7007106384649171220775615852235921645806924335279056641430261634140274\
5921185`62.99407855248407 - 14.1475777901456807580204640456444567297479111776\
4403146861816226148768731724755`62.73712005051962*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s35, s14] -> 
  1/4 + 0.4871714113834603808612065079753016403197472067221647315774097363649\
9999999999`64.*ep + (1.212309212575333461030046508870791478666056015452159494\
41986385996699069208506`63.532480638914905 + 1.774888404756608926329713666627\
29089837657101768972300266373620507794618890976`63.69897000433602*I)*ep^2 - 
   (6.79650622049480794019509284146047885396050458807461493735894805642118332\
893556`62.76970760921845 - 4.506805676535197732995674343405775651395130353078\
10286175101843642957625101248`62.65796578606146*I)*ep^3 - 
   (20.7222721293060091036961850149889044655368955434368737334839897504120931\
0339652`61.16833247015344 + 5.24207083038747894498096016903298406592803600998\
830253081516602079345235216449`60.63860148078722*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s34, s15] -> 
  1/4 + 
   0.061764941860257654545296784788468725904920979576903848090232404725`64.*
    ep + (0.71649028786944041960269593826878773201723113830005714101753173529\
617683939748`63.288803289911904 + 0.41120868132755953778628094286390437783345\
940949060987288830025586036380680444`63.69897000433602*I)*ep^2 - 
   (3.16718577927724318234791570250170860342135881828327078671113176805585659\
626817`62.44791850466851 - 1.917814592536895596768856401486317610280999516899\
55958407508034047813274211224`62.187402089316485*I)*ep^3 - 
   (8.20887965333228263042696098287963222171381814979020855398068583425051757\
819085`60.57600994285094 - 1.913602829910683775736827961603682844090249822429\
13505477844169205168625211408`60.10300274564469*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s45, s23] -> 
  1/4 + 
   0.0029539595757175744030970344837173436870254944191949407478723225533`64.*
    ep + (0.69389938044211481645327771186218739260976982670142346528093797064\
479397748009`63.7978751345906 + 0.3738491370368111267629399446871142417837400\
4410329191453597718719575885065958`63.69897000433602*I)*ep^2 - 
   (3.20979096299117445082754913432615440588253930845855241143492870086793016\
442123`63.358791404599245 - 1.73586168912898328500647424570893775866807860161\
014589511245220180964860873927`63.06356166127985*I)*ep^3 - 
   (7.13996398204592297039300017406395217946303980801067795936583137638070294\
79466`62.54102536199768 - 1.7036857554503521928888024307427937946518636956300\
6544369938673548768731724755`61.740196458267484*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s35, s24] -> 
  1/4 + 0.9348908109164856129533233650155455945234011001617325223010615153999\
9999999999`64.*ep + (2.074599763744784199297572869519192739331383493922595787\
35154750879831537448178`63.67316337149548 + 
     2.8482848057732651125605167732325375850442799536522132743478087512033110\
69269`63.67271213661964*I)*ep^2 - (8.6589976134830427744848525615022945961921\
6968094841813010832180700158748077202`63.10053777800079 - 
     7.5369488811658826700116846169526266196510910128583976520079432654232489\
048691`63.181386845518624*I)*ep^3 - (33.1566931748540703513044715026408150856\
2155438721475918897775078910147502893272`63.03644653207634 + 
     7.4083854062538673747579643310808251443758981989539320583999376401938953\
8282418`62.27126129114067*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s34, s25] -> 
  1/4 + 
   0.87368038391287743261450522036007190786779623920526265053801563995`64.*
    ep + (2.32432769446205697982832184142195719341791977049883048925365833799\
645231689179`63.48576921405058 + 1.450523861525562331931862723140675733407808\
57578177359343923510848983078588372`63.25422405119162*I)*ep^2 - 
   (2.74894848847900195387075063791136621829801043098928105097076302579515566\
851882`62.424926977057694 - 6.82764249571210542519119234108005181984206179782\
752953880641265555863570335862`62.845582374898854*I)*ep^3 - 
   (27.0118816134598224705417656006566267310694460836877344455954097088561888\
1960216`62.88273321559486 - 7.08578733443849093633679486878760405940713028103\
798395485472991810230891642826`62.18182966325853*I)*ep^4, 
 MI["TwoMassTriangleBubble", 1, s15, s23] -> 
  1/4 + 
   0.0029539595757175744030970344837173436870254944191949407478723225533`64.*
    ep - 0.354111850350708627935892039083331639624949093656904006606030147870\
20975772152`63.604852202718405*ep^2 - 3.2626243646915603971306061287222952072\
7596573173378963019311831007619764989813`63.998708285472155*ep^3 - 
   3.933804427391556275359672843252108220943184535241506089122267950856391052\
9089`63.40338702612476*ep^4, MI["TwoMassTriangleBubble", 1, s14, s23] -> 
  1/4 + 
   0.0029539595757175744030970344837173436870254944191949407478723225533`64.*
    ep - 0.031733585153926060521449603503286268392703160790349798392024069480\
20975772152`62.42162030276182*ep^2 - 3.37839210406601418471643284157841376180\
389740317716931728058043283519764989813`63.998752485286595*ep^3 - 
   4.195108376755722452637261760027444420892804905021391292536495815705391052\
90891`63.42407511559918*ep^4, MI["TwoMassTriangleBubble", 1, s15, s24] -> 
  1/4 + 0.9348908109164856129533233650155455945234011001617325223010615153999\
9999999999`64.*ep + 0.0106942368614235764388283849380731191478035253200169213\
4714105911264920193355`61.50114922640112*ep^2 - 4.528910472062884213235430916\
32571086729416760373161026956674096631207716836294`63.443261311917965*ep^3 - 
   16.55905012798429370000895171276629684907021088672943095977140024185157947\
230001`63.44693722354996*ep^4, MI["TwoMassTriangleBubble", 1, s13, s24] -> 
  1/4 + 0.9348908109164856129533233650155455945234011001617325223010615153999\
9999999999`64.*ep + 
   1.702577750522001347563667598321309908314271392213105138587088271422477988\
516`63.14226917899507*ep^2 - 1.3712178893878381948684547112750316244884432402\
1821666287435915681207716836294`62.945403202967746*ep^3 - 
   15.06701248985242177680626438334298627682932118159686002302055324087157947\
230001`63.3951134431428*ep^4, MI["TwoMassTriangleBubble", 1, s14, s25] -> 
  1/4 + 
   0.87368038391287743261450522036007190786779623920526265053801563995`64.*
    ep + 0.647820111409741298925540261569179093604491959674013689594013741628\
28502905804`63.12620598046715*ep^2 - 3.78844493330392750352632793340731688570\
677531263855594927141753041157058021413`63.439328713271074*ep^3 - 
   16.35053680929551839816950231040750469817632105923161651896961853740435543\
126808`63.47775354382144*ep^4, MI["TwoMassTriangleBubble", 1, s13, s25] -> 
  1/4 + 
   0.87368038391287743261450522036007190786779623920526265053801563995`64.*
    ep + 1.517132970889012766236172266408525728075361395582607507077313738864\
37943340823`63.109041302747706*ep^2 - 1.6277117862953002130879754296628886318\
4959534081407274959177492431157058021414`63.06270903402156*ep^3 - 
   14.46083294054169997404326049076619407813926143846175027430014670547435543\
126808`63.41478918156295*ep^4, MI["FactorizedBubbleBubble", 1, s23] -> 
  1/4 + 
   0.0029539595757175744030970344837173436870254944191949407478723225533`64.*
    ep - 0.411216064957706662013737548256789209058161141875814936462945837850\
20975772152`63.698933143524286*ep^2 - 1.4072587203553478706385237394750929480\
1810513073921290066356866371244034151379`63.997011106886916*ep^3 - 
   1.437148479359762801754640127099243944441460211706319323119966183360724101\
86109`63.40045099239343*ep^4, MI["FactorizedBubbleBubble", 1, s24] -> 
  1/4 + 0.9348908109164856129533233650155455945234011001617325223010615153999\
9999999999`64.*ep + 1.3368081399601115007509038574845877168172562500505321720\
1681578057331163928017`63.490731094276626*ep^2 - 0.76126268811669739591368356\
56499657021513778732715868210276748473993198599786`62.78279347535807*ep^3 - 
   7.503225207093895926875924903789577122686652415993356916664388049746303274\
04314`63.321110591642515*ep^4, MI["FactorizedBubbleBubble", 1, s25] -> 
  1/4 + 
   0.87368038391287743261450522036007190786779623920526265053801563995`64.*
    ep + 1.115401309756249190383377071410942830995989817295893116596319634601\
27076625777`63.45907688627254*ep^2 - 1.06115847901005802435771495099588385942\
460417303831457319581736149881327182979`62.982457148962396*ep^3 - 
   7.279016786658700836150612656896037992960180948408723312352883701912072349\
74647`63.36041086657786*ep^4, MI["OneMassTriangleBubble", 1, s23] -> 
  1/4 + 
   0.0029539595757175744030970344837173436870254944191949407478723225533`64.*
    ep + 0.411250968466406556222470035066223385551313808727584282404833276834\
79397748008`63.69897000433602*ep^2 - 2.59959748603856141376838507396739204749\
766051932161779615396592516374372789289`63.99676496592548*ep^3 - 
   2.804198417526755337945280689931858839450688283573497011105363307614492939\
00252`63.40032064727958*ep^4, MI["OneMassTriangleBubble", 1, s24] -> 
  1/4 + 0.9348908109164856129533233650155455945234011001617325223010615153999\
9999999999`64.*ep + 2.1592751733842247189871114408076003114267312006539313908\
8459489525831537448177`63.69897000433602*ep^2 + 1.112347896043490252247197381\
60547561962716577003742412189270181344332994901339`62.90778414180363*ep^3 - 
   7.600470518423627413560373502699632207743370048819869069730413749487087953\
70762`63.17993846951769*ep^4, MI["OneMassTriangleBubble", 1, s25] -> 
  1/4 + 
   0.87368038391287743261450522036007190786779623920526265053801563995`64.*
    ep + 1.937868343180362408619584654733955425605464767899292335464098749286\
27450145937`63.69897000433602*ep^2 + 0.61107787190100621754752829956889864907\
282278201473686046008751528309143490157`62.69792288677967*ep^3 - 
   7.810347707958725640457235635408986265799269655676178934364277317383852357\
10948`63.23411201609233*ep^4, MI["FactorizedBubbleBubble", 1, s34] -> 
  1/4 + 
   (0.66501071944985205365907558855777992512800786328643416203779718645`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (4.4615572032903162455408217991483766155006527774853832649\
3512133672707419028233`63.55393257760946 - 4.17838558156423647909802853259344\
817059577785081118285489035724740368775389276`63.69897000433602*I)*ep^2 - 
   (14.8388336972885648754252048691425306753972929448672299899710747679589553\
8788747`63.50472079852104 + 7.36193954665508231212082909029288598693326375206\
53150090801581181107279589228`63.123248362848656*I)*ep^3 + 
   (0.80900004683850284459176432133326613695034449596526675475033323156075917\
152908`61.660149082589946 - 38.2497915621452403193146418135633018643320402488\
0100035647980276503793921687785`63.340095572346385*I)*ep^4, 
 MI["FactorizedBubbleBubble", 1, s35] -> 
  1/4 + 
   (
     0.117290378754821336279571937388500163956948750328932527653915122225`64. \
+ 1.5707963267948966192313216916397514420985846996875529104874722961539082031\
431`64.*I)*ep - (5.3185216513598370299770543673358665513201920847841311200422\
9871233352950448919`63.69449965915686 - 0.73695718446582214141972330834753719\
542051027765265268248674793474794667488613`63.69897000433602*I)*ep^2 - 
   (3.90625108986139883274522644328472711898429805221647011235459278270064532\
371796`63.640433766095306 + 12.7464059755407590455007079450593269261027048368\
1425125835638917528505969068031`63.51125525664612*I)*ep^3 + 
   (21.6859115032923820140906626478071755943012298668327556614850918350287286\
790594`63.356637156571 - 14.8457316256803203273410388148884778828852727731375\
208119982207574918791079612`63.54859914139358*I)*ep^4, 
 MI["FactorizedBubbleBubble", 1, s45] -> 
  1/4 + 
   (0.66001731967372293415982371132055564709382913173361231558170338245`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep - (4.4747899927181651766156226537400452029151679013565832734\
6544550111026300945749`63.55614213519432 - 4.14701112545798815905180739581950\
832785967999010229129807463561954285604984535`63.69897000433602*I)*ep^2 - 
   (14.7495880231051280483055106799578472673204662088655367377904772170096766\
4516949`63.505604366279016 + 7.4450836147611440824989151085486424512603710389\
0549642833140038299794514062384`63.1300844137277*I)*ep^3 + 
   (1.10449412355698310278560353756755802822436499255784022697664479647212143\
657722`61.798442779214504 - 38.1019157468105512697745592047180364656956564845\
6513316049760532029407119960405`63.34208821951964*I)*ep^4, 
 MI["Sunrise", 1, s12] -> 
  -1/4 + (0.13976194237515862013862319478719737431312117244520796902664143080\
5`64. - 1.5707963267948966192313216916397514420985846996875529104874722961539\
082031431`64.*I)*ep + (5.3069689161837816010194041634321383920125188316273038\
268889491675480499302982`63.69262257268771 + 0.878150182834476678688781242976\
35211539167648702455191921061476518932134819316`63.69897000433602*I)*ep^2 + 
   (0.22407580102293529962145475680946787024136506923213586124100573495324099\
257801`62.26427037486316 + 12.67381799962483080104729923160273054555771089671\
438409574532622780698235911885`63.50637373050958*I)*ep^3 - 
   (21.4541229408533821227696165621585171546778905473508797941719478715020887\
9775378`63.38253214876861 - 12.9639029931092382549110915061534683362741588924\
6817176538779745084236101056446`63.271662601687886*I)*ep^4, 
 MI["Sunrise", 1, s34] -> 
  -1/4 - 
   (0.66501071944985205365907558855777992512800786328643416203779718645`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep + (4.4615572032903162455408217991483766155006527774853832649\
3512133672707419028233`63.55393257760946 - 4.17838558156423647909802853259344\
817059577785081118285489035724740368775389276`63.69897000433602*I)*ep^2 + 
   (16.6419190520279563035248121114097056615447723833779783126594821009717126\
9627181`63.537973600368794 + 7.3619395466550823121208290902928859869332637520\
653150090801581181107279589228`63.123248362848656*I)*ep^3 + 
   (6.42251158495049569021954268025911860616148913837598681154693712545634771\
122679`62.56026970465896 + 49.57891097063447710092506919332093032883573136719\
096024922866249369160318010304`63.3998287419712*I)*ep^4, 
 MI["Sunrise", 1, s35] -> 
  -1/4 - (0.11729037875482133627957193738850016395694875032893252765391512222\
5`64. + 1.5707963267948966192313216916397514420985846996875529104874722961539\
082031431`64.*I)*ep + (5.3185216513598370299770543673358665513201920847841311\
2004229871233352950448919`63.69449965915686 - 0.73695718446582214141972330834\
753719542051027765265268248674793474794667488613`63.69897000433602*I)*ep^2 + 
   (5.70933644460079026084483368555190210513177749072721843504300011571340263\
21023`63.72546587113196 + 12.746405975540759045500707945059326926102704836814\
25125835638917528505969068031`63.51125525664612*I)*ep^3 - 
   (18.4047459707037026472505495682556647790564505688900259068664057800779323\
2546659`63.32367068186219 - 26.1748510341695571089514661946461063473889638915\
2748070474708048614554307118639`63.6074206626433*I)*ep^4, 
 MI["Sunrise", 1, s45] -> 
  -1/4 - 
   (0.66001731967372293415982371132055564709382913173361231558170338245`64. + 
     1.5707963267948966192313216916397514420985846996875529104874722961539082\
031431`64.*I)*ep + (4.4747899927181651766156226537400452029151679013565832734\
6544550111026300945749`63.55614213519432 - 4.14701112545798815905180739581950\
832785967999010229129807463561954285604984535`63.69897000433602*I)*ep^2 + 
   (16.5526733778445194764051179222250222534679456473762850604788845500224339\
5355383`63.53901027290783 + 7.44508361476114408249891510854864245126037103890\
549642833140038299794514062384`63.1300844137277*I)*ep^3 + 
   (6.09100340420522594733145849377035743359151439794452593873102912211092913\
847416`62.54051332410532 + 49.43103515529978805138498658447566493019934760295\
509305324646504894773516282924`63.40178308834476*I)*ep^4, 
 MI["Sunrise", 1, s13] -> 
  -1/4 - 
   1.3962777451809697688281627386957660308593124374852169510826569722`64.*
    ep - 3.487949566663249683877629767914524765282403902823254915008381109429\
94384577184`63.607020954462335*ep^2 - 1.7568535133482829293991876704693733184\
4096180294722195222935984667888388690122`62.741309749799385*ep^3 + 
   18.03691301980908057359297109495772254588242392258714112257227899647605784\
325915`63.186391685448925*ep^4, MI["Sunrise", 1, s14] -> 
  -1/4 - 0.487171411383460380861206507975301640319747206722164731577409736364\
99999999999`64.*ep - 0.063438451426648972402985414329778616466087565351444016\
79558763950847325660025`62.55393518685457*ep^2 + 3.69852110918837308666851625\
47558881396598889181248995251262050263154878223351`63.75281134778298*ep^3 + 
   10.73285437897930610282826662538094697045753871067451549579246779073998495\
491727`63.53047706164415*ep^4, MI["Sunrise", 1, s15] -> 
  -1/4 - 
   0.061764941860257654545296784788468725904920979576903848090232404725`64.*
    ep + 0.403603700626054592526862776294158060103105875050152373763698557749\
36783571469`63.68285279996383*ep^2 + 3.30645599189914748086931231621020319789\
559994588870252955591811886534321941143`63.97378748156817*ep^3 + 
   4.660234652291896517212617950389579398976073387552755727212560788241820248\
26636`63.43649606386081*ep^4, MI["Sunrise", 1, s23] -> 
  -1/4 - 0.002953959575717574403097034483717343687025494419194940747872322553\
3`64.*ep + 0.4112160649577066620137375482567892090581611418758149364629458378\
5020975772152`63.698933143524286*ep^2 + 3.21034407509473929873813098174226793\
416558456924996122335197599672519764989813`63.998687281726625*ep^3 + 
   3.893680720207697912009119973709398924457793402935412316605620408625391052\
9089`63.400057445958154*ep^4, MI["Sunrise", 1, s24] -> 
  -1/4 - 0.934890810916485612953323365015545594523401100161732522301061515399\
99999999999`64.*ep - 1.336808139960111500750903857484587716817256250050532172\
01681578057331163928017`63.490731094276626*ep^2 + 
   2.564348042856088824013290807917140688298857311782335143716082180412077168\
36294`63.251946585768216*ep^3 + 16.681204200719751968461294127746618374745660\
10220672570013086876887157947230001`63.45102671857722*ep^4, 
 MI["Sunrise", 1, s25] -> 
  -1/4 - 
   0.87368038391287743261450522036007190786779623920526265053801563995`64.*
    ep - 1.115401309756249190383377071410942830995989817295893116596319634601\
27076625777`63.45907688627254*ep^2 + 2.86424383374944945245732219326305884557\
208361154906289588422469451157058021413`63.34803627726908*ep^3 + 
   16.01552528233435495709478840188202371690244366718120110308949776387435543\
126807`63.47144438798959*ep^4, MI["Bubble", 1, s13] -> 
  4.7925554903619395376563254773915320617186248749704339021653139444`64.23456\
533837594 + ep^(-1) + 12.6618270306750721500721769310360825914149161774624231\
0990511944088744197817104`63.92558330654266*ep + 23.8516314999495893775531181\
6840381062212898595178111379934934674087486929914105`63.67301872106057*ep^2, 
 MI["Bubble", 1, s24] -> 
  3.8697816218329712259066467300310911890468022003234650446021230308`64.31589\
557098977 + ep^(-1) + 8.66513786691399734344609352588526379760612317539576265\
178717228483080977167937`63.98933411551681*ep + 14.07712793741041050609564870\
91087844321619489186474813937458698700676207499423`63.69446356890904*ep^2, 
 MI["Bubble", 1, s25] -> 
  3.7473607678257548652290104407201438157355924784105253010760312799`64.33134\
292512769 + ep^(-1) + 8.19888932869570231172329416118972416516243729881524410\
931449263705876889865697`64.0003160314201*ep + 13.045026523839420979991943711\
21741079195824318766707031003255726348897857353708`63.697646693116816*ep^2, 
 MI["Bubble", 1, s34] -> 
  (
    3.3300214388997041073181511771155598502560157265728683240755943729`64.398\
58838802307 + 3.1415926535897932384626433832795028841971693993751058209749445\
9230781640628621`64.*I) + ep^(-1) + (1.78725215779703535997737676342123678770\
664120035865377378217785173042394211687`63.04960111868326 + 
     10.461570888743822956023315299152453938990116649561394496840246432019320\
56646517`63.85405711681077*I)*ep - (6.495461507200656764456779902244081954214\
57576975549250781497469601399997683919`63.04293641860493 - 
     15.950243809147612248674702925362573417754214399511585335217724717324677\
3652412`63.41835950031416*I)*ep^2, MI["Bubble", 1, s35] -> 
  (
    2.23458075750964267255914387477700032791389750065786505530783024445`64.97\
89036702587 + 3.1415926535897932384626433832795028841971693993751058209749445\
9230781640628621`64.*I) + ep^(-1) - (1.26059365305260829397687040944337219279\
713455877010061886052778077603137208999`63.0199945098078 - 
     7.0201424916454086183450100749065429638148490764028643244366371193635794\
8745854`63.956646555312794*I)*ep - (6.674379901428874542672701599885433496126\
9114316309379106127453747072288689003`63.33388578939929 - 
     6.3751538005079452066281530494875309978189587108200568657723905634260293\
4134919`63.21311191298893*I)*ep^2, MI["OneMassTriangle", 1, s12] -> 
  (-4.32378255795526585512611767786649466777475932058215244598651608680049397\
815332`63.51894051804355 - 0.664007699685804774542882721645848735272903647851\
11987913340463173917779484967`63.52287874528034*I) + 
   0.756143667296786506212334307569699710207086772312870175658022894816626551\
2245`64./ep^2 - (0.2113602153121491746345030283263909971773259968754252178246\
0776749230764024388`63.69897000433602 - 2.37549539023802928070419960361804677\
19425355807241330978992031587980161285303`63.69897000433602*I)/ep - 
   (0.90672605938765485826838972953004646397298279173642427609411998746574512\
36437`63.13228455198832 + 5.7684969337050352258825675515486956028463082068181\
4276564741305844710182734347`63.38758413553077*I)*ep + 
   (4.15685781980297076563048211641368390625943082438316659042865903563423673\
712154`63.29739033994714 - 5.033061698716092390931991901302908711478246135942\
54059012675296534436806005165`63.30481882191924*I)*ep^2, 
 MI["OneMassTriangle", 1, s13] -> -50.220248451779950523210983002637503139198\
52673170184312610957596446044214951618`63.390482523351025 - 
   16.32267899814043947825392559990476286622943816075429829048342794686927962\
906376`64./ep^2 - 45.58198685367260694591030015956459463376699368839552345840\
404706156821739378074`63.69897000433602/ep + 24.02735174776173338102657969012\
443765282151671553733497569536675472863752195692`62.82439043810563*ep + 
   190.7287738938861717157988409083894084348805769237236606754015238874517862\
7850093`63.26807155255387*ep^2, MI["OneMassTriangle", 1, s14] -> 
  0.9214571135660059628795534788661401063485859620827858491091196581973229574\
0057`63.07266996116476 - 2.64942549662065990854778828906864041822617024388207\
663458634654712075816303276`64./ep^2 - 2.581448717088024658791812852365506861\
03830967870153938820413817340250216434892`63.69897000433602/ep + 
   9.145816504996535514355226220963128506792509636197179245458545622135523605\
43429`63.5779146701322*ep + 16.5986785622922427507189459711045996700559102079\
4339601655674993202402757809898`63.37928741600514*ep^2, 
 MI["OneMassTriangle", 1, s15] -> 0.92197512489354035904953740635919738318414\
458125320206109362048069892619866906`63.51749022878715 - 
   1.131483816983009756226658148519224930905943927873022375250133703487517756\
08759`64./ep^2 - 0.1397720643435560202990554827242708051958357457260919239130\
8915766431942467112`63.69897000433602/ep + 3.28818761377609374744370641519670\
483289339858250925155385731034305152241575287`63.683955352451974*ep + 
   3.996476218375895595629150656362085618410829609388849437101869867664593781\
49469`63.318412113280964*ep^2, MI["OneMassTriangle", 1, s23] -> 
  0.8273229288000867225205713049464387844845552579298006456880671956213285533\
6003`63.52286645825619 - 1.00592540532445700466086031346654405417585594304500\
460982628101049631493355986`64./ep^2 - 0.005942925967031524145759215318969005\
35945058536147581931809955093540563600729`63.69897000433602/ep + 
   2.826306840364180549371387606902147707798328914501447387976991214838659600\
1411`63.698219566553156*ep + 3.2148464392614904841084387203741985673296275954\
0753238958603779195194156105455`63.30193164349506*ep^2, 
 MI["OneMassTriangle", 1, s24] -> -6.0040911896877853017722255400795416575979\
3803237101697524773848407885173320862`63.18346665061128 - 
   6.486879651710895138416152980912302951658830300970004218722008349331594564\
10866`64./ep^2 - 12.129048355811297031063279786856142164286755300691136151514\
71227620088847480351`63.69897000433602/ep + 21.102778244589364474011051110915\
16629370168051851819744113556121967140401702321`63.368043991915115*ep + 
   60.66606812527459664194980713157852612512339065149883272033697571875932823\
645995`63.36510879339597*ep^2, MI["OneMassTriangle", 1, s25] -> 
  -4.041525254616963926495631398540196752941123048439926826119120444179230515\
75587`63.115091710948455 - 5.739434967829213796864304664146001519185710154868\
04897693204203809112211404213`64./ep^2 - 10.028863492272041693446275906216828\
6301810420526310621990991087283201028722614`63.69897000433602/ep + 
   19.24290283377225716206318658693489041696194850388151154047709082495212703\
668171`63.40691935548202*ep + 51.35354944225088821852362358928407990691957955\
271028544262222651848342012684972`63.371427105904516*ep^2, 
 MI["OneMassTriangle", 1, s34] -> 
  (-18.4246281303918703123598617946237029981319906578384695070931306804440753\
2378827`63.428750739053804 + 15.798995883343567313471873392209258467535177782\
91423992852375182223453265063688`63.52287874528034*I) + 
   3.781124449847683639816376775784586068496778942693817272336945966170913535\
60763`64./ep^2 + (5.028976581445268273406697184997785848044645163497443200350\
1792982074071624228`63.69897000433602 + 11.8787527939502315262213736966899918\
7053289151349931254949956378422934348617116`63.69897000433602*I)/ep - 
   (38.0757939816996908810938654009734032865414756533888194373011815543757312\
7183379`63.434556211454634 + 18.803146094688373480296576439270708506450914472\
59421925627983128056309536937878`63.13356037281071*I)*ep - 
   (14.1948738081580618870105269366965407234108428612962210701560064153362459\
5547721`62.85969743702504 + 67.6420215514927674961889588950033509854530580857\
2650859924763982472271595426271`63.34048482182217*I)*ep^2, 
 MI["OneMassTriangle", 1, s35] -> 
  (-7.24457968240100394402469380388728893213919791210919039706453704197202549\
893626`63.52010698836038 + 0.931792875746406389206268247777767286317359005334\
94248639464024274491829818302`63.52287874528034*I) + 
   1.264378576377960721789592324618314761307380551525953132878075361767991949\
42481`64./ep^2 + (0.296598884225705621025458482775250881535180197082358417892\
12247391016428197928`63.69897000433602 + 3.9721624469053226899015044071488105\
8898590826004205728697622602206283331556703`63.69897000433602*I)/ep - 
   (5.25120774109881457495835209733111306948771545327466024795470534245694061\
973618`63.57635498828341 + 9.691627652637321969016378564261651713692407353330\
31469699597962917754804912605`63.39065528352633*I)*ep + 
   (5.21160167211168090045114219610639131178078321148750981572596707654420773\
320956`63.203065540477986 - 13.4316799727864080407408416527280021304807913253\
6275661836315157754426084111174`63.475453509084645*I)*ep^2, 
 MI["OneMassTriangle", 2, s13] -> 
  -1/2 - 
   2.8962777451809697688281627386957660308593124374852169510826569722`64.3168\
6839118916*ep - 9.22719126051850584386425120421380732656677052621642850603521\
669264372098908552`64.0151682595928*ep^2, MI["OneMassTriangle", 2, s14] -> 
  -1/2 - 1.987171411383460380861206507975301640319747206722164731577409736364\
99999999999`64.61055353579961*ep - 4.7876167015076773242260603352600410805399\
1666519136639841307825017798569449972`64.23942226049202*ep^2, 
 MI["OneMassTriangle", 2, s15] -> 
  -1/2 - 
   1.561764941860257654545296784788468725904920979576903848090232404725`65.40\
287363270812*ep - 3.277876216911717362813407070387573999010841263554785552671\
90315662906514834226`64.5089589507701*ep^2, MI["OneMassTriangle", 2, s23] -> 
  -1/2 - 
   1.5029539595757175744030970344837173436870254944191949407478723225533`66.7\
065411291291*ep - 3.097637087892271087643370433492004277879627174668827549295\
19927006354418733884`64.5712485338172*ep^2, MI["OneMassTriangle", 2, s24] -> 
  -1/2 - 2.434890810916485612953323365015545594523401100161732522301061515399\
99999999999`64.41571859959056*ep - 6.7674597443734842846763701279581774933264\
6268785961384819464765781540488583969`64.10003257820743*ep^2, 
 MI["OneMassTriangle", 2, s25] -> 
  -1/2 - 
   2.37368038391287743261450522036007190786779623920526265053801563995`64.434\
06965586439*ep - 6.4731250482607285884761523009549339904490148886128847051952\
6195847938444932849`64.11474511146181*ep^2, MI["OneMassTriangle", 2, s34] -> 
  -1/2 - 
   (
     2.16501071944985205365907558855777992512800786328643416203779718645`64.5\
1263140513826 + 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep - (3.05863679834836973364776397026839831898132846\
346576104892888611231521197105843`63.54917605672592 + 
     6.8015817711668080972429793412159784115936430244682501589075955121635684\
8637568`63.883670325437635*I)*ep^2, MI["OneMassTriangle", 2, s35] -> 
  -1/2 - (1.61729037875482133627957193738850016395694875032893252765391512222\
5`65.13952561422876 + 1.57079632679489661923132169163975144209858469968755291\
04874722961539082031431`64.*I)*ep - (0.98699355222851718929113673266681406755\
838147094388221822365123183698431395501`63.206382647323046 + 
     5.0808675726176009284038267290930229240060092378889850727057908558356979\
4687238`63.969593478686676*I)*ep^2, MI["OneMassTriangle", 2, s45] -> 
  -1/2 - 
   (
     2.16001731967372293415982371132055564709382913173361231558170338245`64.5\
1490190135205 + 1.57079632679489661923132169163975144209858469968755291048747\
22961539082031431`64.*I)*ep - (3.03704020430605790961260791126089119117153470\
687169550529544261812361756147085`63.547519681397 + 
     6.7858945431136839372198687728290084902255940941138043804997346982331526\
3435199`63.88420279054573*I)*ep^2, MI["TwoMassTriangle", 1, s12, s34] -> 
  (-0.79904443577234588998733579742557496237986546030019142749569902767125428\
974261`63.43358909486699 - 4.779206042696274426885546846700771560082526182694\
49578482707920703148220885817`63.45594028507617*I) - 
   1.521268531499535733451158491324088814574762764078454661547378773896898356\
20807`63.60207165256971/ep + (8.384293404570703556655669439937494834551034028\
74197280494358748374565935578266`63.321698505669985 - 
     2.5102721293142032340086879387040847198602360619315251281460575803020980\
9555348`63.32082701402783*I)*ep + (8.7441747820982180054597246972742635905265\
4983812110211853551504934274507784032`63.31594158275768 + 
     10.617076901104676058268444685284734649444194587277715147194382856187919\
19845196`63.19481151924782*I)*ep^2, MI["TwoMassTriangle", 1, s12, s35] -> 
  (0.021732103957824359265975366661082177131584615973031002651518186022733615\
23019`62.8096124783424 - 3.03821395317420890623198964318132248537531446846822\
75156062058338194933376064`63.22362083533082*I) - 
   0.967093537636887157812192550965511731327710066537676235054666631658691077\
51251`63.30315736787011/ep + (5.556923431458525889684500405560031260540277447\
58978588979970689025775150493088`63.15568870114315 + 
     0.0682734181409506769063127431690215600636106187147897866814899833118890\
1147802`62.67233042825437*I)*ep + (2.5876269970220288151040168692216844082037\
216004611347081616173154575764879694`63.14340103698013 + 
     7.4622665609313329613653280228702168059363753917816447589662483451366320\
356832`63.09624497534602*I)*ep^2, MI["TwoMassTriangle", 1, s13, s24] -> 
  23.157228670343091705757904634183087811452600482733977469267556929241999600\
40008`63.12093398632941 + 9.9337427187633166653701929339076200860710253311080\
1034227149639277450761469608`63.13244068014433/ep + 
   19.17397147663222757534690243220821852364785288402623271527132980691943120\
51527`62.77660226132962*ep - 25.112534078839742255198473803920351973610134163\
79926097839012879522366354828519`62.57327958998858*ep^2, 
 MI["TwoMassTriangle", 1, s13, s25] -> 21.00181475799249532154075179167908842\
287279945090849952377820905285680529756889`63.17662632047941 + 
   9.252071431985525540106230201477980200093455984606506433066614068651083986\
05864`63.19190826306003/ep + 16.648232114652858932665434809600431912003565717\
78815409766397426665336059756103`62.816767187093994*ep - 
   24.23150128280895872679894279170373757713483632875739645204792442490234322\
183344`62.65405477946923*ep^2, MI["TwoMassTriangle", 1, s14, s23] -> 
  0.7697068882126702907022637372602618505098169192873957390830645454817001059\
7305`63.374248039430476 + 1.5704285756649361378851653641003255065769489472119\
7731797086530646039119258972`63.4899476397063/ep - 
   1.041630468865594697364908763694821222638225946822455403053706988274909489\
97296`63.1733074760176*ep - 4.97690044560544693278941050712699923170850506097\
169495652170902056531541153948`63.33974448025761*ep^2, 
 MI["TwoMassTriangle", 1, s15, s23] -> 0.069006162424588850473473135107849903\
50341730779738471232880910557934906012514`62.72050652895975 + 
   1.066244341196905208653389383817133663165003092085369645518659949253166534\
09345`62.74175356448475/ep - 0.8741031765245906003660260447142457939484580956\
0708572335131782382221123456318`62.69153964048555*ep - 
   3.047268874107603441301280796967762477288636898061474690225965448722817166\
77815`62.71538505912028*ep^2, MI["TwoMassTriangle", 1, s24, s35] -> 
  (-7.04223226624264731965263319760601320207542623604409555149753135031016532\
363745`63.52049140665882 + 0.779799623161161481252273577372438961264729983003\
14670133372213714565528211921`63.52287874528034*I) - 
   (1.73026200798409313785659917669257623021711948927741569196104649075831568\
227789`63.64075022558124 - 3.324226724475075716454726849039403071629832033307\
2825189947668616114583682404`63.69897000433602*I)/ep - 
   (0.95236821054109636720181071581409291649246036580061798217246623291708177\
029283`62.845696052033915 + 8.11073768437107792504046563751854056602697525373\
795325668829938764480408752301`63.39065528352633*I)*ep + 
   (14.2572865512151236863409243061326030023235565928038710059682972818388318\
7196627`63.30883257054444 - 11.2407158863604945819989858282844748935469210512\
9005401665641171721214634887583`63.475453509084645*I)*ep^2, 
 MI["TwoMassTriangle", 1, s25, s34] -> 
  (-12.7123270394190784361490444457519443528907317247885610223343336154731480\
8379924`63.439569599379574 + 9.5243677867385183228968025817124141032738769942\
0320405077984121280271476707374`63.52287874528034*I) - 
   (0.95129881696420468790393663195111699604517074536811883472728900548004518\
001646`63.077076737111376 - 7.16106335445074247752987881527803133147071978988\
67387727951571064169629058382`63.69897000433601*I)/ep - 
   (15.3114671754423951599602366881961784553793856509838819321457530116913825\
2561963`63.24918656144367 + 11.3354089257277162625986914509063677472367188981\
0554675925654065526929956051632`63.13356037281071*I)*ep + 
   (11.8379184814322595812939114199628056975029733410045351631874870750392575\
3883086`62.79956077722764 - 40.7777491589906774544517071323999364418040306951\
147223238314084299438033858035`63.34048482182217*I)*ep^2, 
 MI["TwoMassTriangle", 2, s13, s24] -> 
  -1/2 - 2.130598154058655538341481635796520534943650881847400252332912487779\
10934903087`62.98168827337977*ep - 5.1452243002816678714672030203467004414999\
5797586599112896139792819677229877035`62.852446748527434*ep^2, 
 MI["TwoMassTriangle", 2, s13, s25] -> 
  -1/2 - 2.090268836303579737340688763651639610458993530468201776558528182027\
28465400269`63.05912030281043*ep - 4.9795580590580423026872703424400917620032\
9808803200259731796292855091935081586`62.92833821722323*ep^2, 
 MI["TwoMassTriangle", 2, s14, s23] -> 
  -1/2 - 1.206582429659511867938263366534003319864814696364795296544352070875\
19090697472`63.0010764478269*ep - 2.06326329210173453930810188002342975208385\
17374912297990503515273372190789076`62.858548219273*ep^2, 
 MI["TwoMassTriangle", 2, s14, s25] -> 
  -1/2 - 1.655772192049812851501171587543176026785559694955652943410568545971\
92066265557`62.85867213319745*ep - 3.3424338209167356718741459296693148783800\
9337596827588263800104057183243524692`62.72446100262978*ep^2, 
 MI["TwoMassTriangle", 2, s15, s23] -> 
  -1/2 - 1.031783128321612318730147309957685545698680633072296495507154021062\
27430852486`61.34136125072043*ep - 1.6536309355425143657092303693535872309538\
9362922676510999271447893598013674516`61.22190543397723*ep^2, 
 MI["TwoMassTriangle", 2, s15, s24] -> 
  -1/2 - 1.377291595442056567305147224518780456999036265653912065527158226724\
64609788553`63.35359371990095*ep - 2.5405997557154369601391311366036966701395\
0954524525876524158059973631531687578`63.21606397779288*ep^2, 
 MI["OneMassBox", 1, s12, s35, s34] -> 
  (-39.9210944732368288938287034879312975581781377492092962332702046627472367\
677023`63.17224349164898 + 55.39474642298360405890123133603222350100811841927\
989764969006504564453115107189`63.397940008672045*I) + 
   9.561545498012628367300466123914534645358112595752181365694156740707791840\
51889`63.69897000433602/ep^2 + (17.632695429079856432602490422371745125863682\
82808072850108108826891594722545821`63.52287874528034 + 
     30.038481093521034263911306226587546584550514013577060975395425985099404\
19110162`63.52287874528034*I)/ep - (115.0172910131674974408386550169925602576\
9671944894745748050193218739898905963042`63.233544320916586 + 
     26.593175386166688527689244481717863615146251993005849801828788487037469\
01048836`62.55909566518139*I)*ep - (77.05410587633379039505936016283289092180\
782328930569799365486840398301501034168`62.63560278113503 + 
     179.09606545159702869718545781368707375344371178252309047360003683410626\
015937531`63.06398391177577*I)*ep^2, MI["OneMassBox", 1, s14, s23, s35] -> 
  (15.42292812101184416134773280244583578359890756494492040962442808061407102\
418839`63.42513198976322 - 3.165192307119816219754926686931497049464979495219\
95972945745270535458974524403`63.39794000867204*I) - 
   2.543741063853120115578487827347240453305411567733243797024143399194504921\
80742`63.69897000433602/ep^2 + (1.8667349263282999655585209657644196860506706\
6792563717300065238422633080737116`63.4370635794149 - 
     7.9913982388356473060882296445820031361376901765481173807467598190563244\
8484861`63.52287874528034*I)/ep + (10.457872648507089795931044646785631954296\
74577952346371637811065438172835354297`63.14791566301589 + 
     17.851764054267808506913979850449842345788917123436590140859443789391220\
12618389`63.344670706533186*I)*ep - (15.9553754206145959330096981492591591756\
5984795596178438317231708414490123124421`63.33024493377142 - 
     28.484765908238044690944548115887955276768628064080305888916002362803484\
60823424`63.25900609488161*I)*ep^2, MI["OneMassBox", 1, s15, s23, s34] -> 
  (34.59830820628851738340734143780930383662329005984066301516867960504189288\
829013`63.4077087305561 - 35.230437031735132923032907922371109028415069340421\
73755145489913385594113213308`63.397940008672045*I) - 
   7.607058289590491333883371426221389590451295753176365719704119246810683749\
10822`63.69897000433602/ep^2 - (9.2227934715019270056219861235282358314933483\
0971302258650873438505091275006685`63.49433764922169 + 
     23.898278438006825496979842393209795164176775268760720359522091198522250\
31277375`63.52287874528034*I)/ep + (77.64409303887257080553604678510040645540\
079545718195551684112791788076044383826`63.23559648945319 + 
     29.675545999977621895381990151207230374515058330480061387611527832303973\
07895086`63.07065556836323*I)*ep + (36.74316670473590357941803211967037010151\
286354825574732535412311768682347435457`63.0476722555424 + 
     133.15197544595896582308896158229807273699675871830717495568554250457509\
065218872`63.186208444769434*I)*ep^2, MI["OneMassBox", 1, s24, s13, s35] -> 
  (186.7885931528652370579893567619515704192989701281227499447400349766017088\
8774497`63.27301719667394 - 385.209386027249241809767703953158152542452208152\
5834011836394729981892491849001`63.389756464027506*I) - 
   41.27609126868649410241172327003100400777856229008324154027830097662153942\
737867`63.69897000433602/ep^2 - (47.77107517460623340545271034518664820456701\
231611642404037369198154683348562935`63.20543318852148 + 
     129.67266509860729837290274528282651930557500458554606170341136659833022\
004684833`63.52287874528034*I)/ep + (632.863680939421152647842851859147725741\
70671729339156667850642363263755289439101`63.26658447819822 - 
     433.18010896752019538303436701008261013648976835529852426763740105980424\
337882181`63.30223729294272*I)*ep + (876.463354701684308882073446546254001387\
11343297875330984015649320934256362544548`63.242868148113494 + 
     158.67879796353441017878645557213552053830548449213429849501983243476624\
610163064`62.73027415623802*I)*ep^2, MI["OneMassBox", 1, s25, s13, s34] -> 
  (167.8807462883555083375488719860878566823062795744117984830739547527370324\
4029979`62.761364975322564 - 1279.1700956528482912784519854976956432184120260\
7585147222190150407655804941378762`63.301107258130024*I) - 
   123.4361612937682183830574798773622189688710897240826072320575980210168454\
0824796`63.69897000433602/ep^2 - (293.187565210565378614420591620699746131205\
67729674411630914444637313185620748691`63.349563491537644 + 
     387.78613750782702286996166848103443199582768162878184640589482415480109\
495168909`63.52287874528034*I)/ep + (1647.17602371277834078861429793476739496\
736326312320048161774115184720518284260501`63.169148249524284 - 
     1619.8258426580244954353300618410412302977495632375838954080716289322405\
8803349475`63.30114498577193*I)*ep + (3249.4459055379402926124949589520603541\
8154506905359529201140320236844733119405723`63.227121071890956 + 
     186.21018189936829346335962407076998579473351353281480962092543627410535\
15079128`62.10553783600912*I)*ep^2, MI["OneMassBox", 1, s34, s12, s25] -> 
  (20.81557069216773659687609406352937178527478650136960158180797781901434271\
486129`63.149965656907014 + 13.8001409296747176866867858769469101114339564456\
4106127346842837458388979497398`62.97831156167323*I) - 
   8.679674809571591203645804294772499186665586782276318703021773868719957331\
34213`63.69897000433602/ep^2 - 1.19619323918203407771881562486421046175175084\
655591589861499316358118679997365`62.57908784497472/ep + 
   (31.0772249161560248373685051660125505369079930180972440595190461737632998\
9118178`62.03516687461238 + 9.22499553024175264882948716704953980543245078688\
63612513180255374222399246832`61.45640110802548*I)*ep + 
   (39.2290943318715015085306216168139928158345657451069341132578983310730021\
6514406`62.29861463243108 - 29.5876491664416763089137501634103941261749961958\
501318451226007617930354511123`62.215869134037796*I)*ep^2, 
 MI["OneMassBox", 1, s34, s15, s12] -> 
  (3.022935922336630009239161332205010355497840308495158185897947050446836062\
80026`63.40280456095232 + 7.8929613803953043079683008328670575889828093563920\
2350168022772055626346643522`63.397940008672045*I) - 
   1.711128645720998005296370270593174370420694744628891030753564698688647614\
12724`63.69897000433602/ep^2 + 2.54276358724706873121482508200554056618021585\
344076573245723769472782548019781`63.49945390181227/ep - 
   (8.79054828835040510451856217919032380255477458007263624788997244311827453\
502961`62.829957037159694 - 4.28970486580114330834427120057046257920021614307\
654133067375282488089960312545`62.53813554877887*I)*ep - 
   (9.28963904248585618490679227020199886608466551831570449054582683217649035\
886393`62.42697785698536 + 17.46377850557975156169729090514710261683609627686\
895395136357036297270939223909`62.67679855405741*I)*ep^2, 
 MI["OneMassBox", 1, s35, s12, s24] -> 
  (0.099454895976963766694269354922095481675079209891582429051580636905720437\
68108`61.476181888745984 + 5.488067829318999890255114085631459347710530729319\
20543151668319467496286279874`63.27824706627601*I) - 
   9.810025938315154843731246152833867835483773233202837622251977241422622677\
48129`63.69897000433602/ep^2 - 13.2992263335879853126340345078361087423659621\
6460595395855025286530250052239659`63.424991557130426/ep + 
   (33.5008322677849390373965302313671658907568205981351919513406578113695022\
1185708`62.08666465125476 - 0.04458574024058550329086971195339756963998663158\
036861343975884199719913851607`59.204439934954735*I)*ep + 
   (87.2992707390229069495134341573048681214846798936898135236796018666238591\
741688`62.64173827967365 - 13.48110369082258285705597080656001021963963388141\
750000179813262859612608134383`61.943415484139756*I)*ep^2, 
 MI["OneMassBox", 1, s35, s14, s12] -> 
  (2.331894425191722372174050667603512507002918078141512274742397264103327788\
44966`62.99183873112179 + 4.9111864130904327547827133521229294763331987577887\
6824222834590597505488684231`63.39794000867204*I) - 
   4.006692622488711255642267343181302004173169389400008128091280489290023516\
52791`63.69897000433602/ep^2 - 1.84403292242486783196455360387644198524133164\
563949786255775869411213774101798`63.28115957695184/ep + 
   (5.61872807854660811362369950913380424192948240602551779863350051850576630\
606434`62.4399863177782 - 0.0843782718440761255785900744624689236524544863874\
3702621288673260428197281442`60.549662286886466*I)*ep + 
   (19.9224137837148840578145400526984840485534718849986777059907143154133415\
7205789`62.432363884185044 - 12.063184693618605609993347501501326762497528456\
25815974889145491436822606810156`62.269985142512716*I)*ep^2, 
 MI["OneMassBox", 2, s12, s34, s45] -> 
  -3.888309122502120627759705241242677788939944516593054673335381037085566273\
78265`63.352435822021846*ep - (15.0907707498773233049006721027810896938713331\
8991276401556789330261197220288417`63.34562395606367 + 
     12.215483374138837570594002709917514498228445758220507152732303186968609\
48670151`63.26229724592165*I)*ep^2, MI["OneMassBox", 2, s12, s35, s34] -> 
  -2.654820550036220278749308418087269632784240690979269746824490085339737473\
70056`62.99458944412417*ep - (9.033952119381721874417539773151157712302189124\
50264978534562062695522621801286`62.886846670485426 + 
     8.3403647365930037213514778918475435164041493133863235349934646870855655\
2585177`62.73290711544811*I)*ep^2, MI["OneMassBox", 2, s12, s35, s45] -> 
  -2.646812889245528183997400506856815623422837546680778079139675814856834842\
1997`62.99036176779165*ep - (8.9945743948725696578578197680212160950025276501\
8522744091226785859913485912449`62.881710107636394 + 
     8.3152079282805264015034515180882820271834956908319581936144655372709483\
0415491`62.72725797367669*I)*ep^2, MI["OneMassBox", 2, s13, s24, s45] -> 
  (1.382329626550329269823214941378469326319868554701599382259910044039915462\
67843`61.90274917358748 + 13.635554312164084525185879443692077771716996852865\
20316767532368673457516176363`63.05109734794157*I)*ep - 
   (12.8912569542384805633693668082716198833768375030069955338330006198541667\
6541322`62.48575648841504 - 61.6993529170128667409854374727781064240951701674\
99858561696642082181098318681`63.25758113430956*I)*ep^2, 
 MI["OneMassBox", 2, s13, s25, s45] -> 
  (1.483748176034345224701481340013529811480299211901942826970489646966242552\
60147`61.89241332004552 + 12.916477038386890796604960648271579056886392712514\
54599306341760447201736866935`62.99879947439224*I)*ep - 
   (11.6485711909748026332913247883327574589500772515054354280668162249101895\
631923`62.40070217852313 - 57.98982911799826747873087885670110001441840028016\
809564624096860478102577868598`63.21082875086576*I)*ep^2, 
 MI["OneMassBox", 2, s14, s23, s35] -> 
  (0.811101649889500099933791033559931502970839838361768303284357555111952020\
21299`62.45415646023892 + 2.9118956205809141916861313036067339669331282184839\
6901832997619515074484827175`63.52287874528034*I)*ep - 
   (1.82355981933476248614430211421560035401229402590210624995756489828675035\
860537`62.13938227415266 - 
     9.5384340540170288482394440543754609555117447810809508958533773028023580\
12031`63.094167456245884*I)*ep^2, MI["OneMassBox", 2, s14, s25, s35] -> 
  (0.721592671803243712047289038279348409243322853199059646849622653561886636\
91321`62.830776236055925 + 6.013708064465778498833355608710255295496506984039\
07253992453807675883744927587`63.52287874528034*I)*ep - 
   (5.31116590790343509945402945159026342480136801525291598022958790816266497\
651536`63.116387063449935 - 22.8970352118857358725244475733250565008247819930\
0383564845937611506824811482864`63.56030209275944*I)*ep^2, 
 MI["OneMassBox", 2, s15, s23, s34] -> 
  (2.155058902216963566527175893020981370365412378722209551380103264173871586\
12423`62.75479699544008 + 2.9378887414127467250318014004693138054182982510743\
4695834802254704103990558724`63.52287874528034*I)*ep + 
   (2.79667083427351392549723601666960068191610238353990838618373936689898140\
091063`62.23838346852999 + 12.82869960211132534062727663432815695216180148896\
157263092143482988283894500579`63.1804428473252*I)*ep^2, 
 MI["OneMassBox", 2, s15, s24, s34] -> 
  (3.852314188490489153322326202952404595030724400727674086728514830027457420\
35401`63.384808079750066 + 6.345808993180158495729740513661388300914331901559\
78955009813895332862713756642`63.52287874528034*I)*ep + 
   (6.83380805592813631979713203201472037253404578354296556294074591482924185\
173691`63.19332526990561 + 31.34707149099368898014587927056419563375869716605\
110311940002825648754262269454`63.589947643905454*I)*ep^2, 
 MI["OneMassBox", 2, s23, s14, s45] -> 
  (2.938359339047706206014901144325827125910092053266019375722257568311823067\
82206`63.600163530742854 + 4.288466519311312128558614333682128889473879293598\
23534741711125951968996464683`63.52287874528034*I)*ep + 
   (4.67634228162333940814718437802547792098632171179351346335564611244352288\
458274`63.22529163888575 + 19.99068300112216840206631189850920454428293440370\
686307424822543229059268648966`63.56518496685146*I)*ep^2, 
 MI["OneMassBox", 2, s23, s15, s45] -> 
  (2.209820683024876564197057389674371590025044060758153635094384981917327770\
83237`63.65243204271679 + 2.9599873748951583486889972520936637480424868171599\
7042213878295234897210174445`63.52287874528034*I)*ep + 
   (3.02458029490173553603861748938220864800428335846144697874555597040642584\
112802`62.844188480964036 + 13.0607921550008263037446238961353445698590069653\
0629736368277987264496418203658`63.45573955111946*I)*ep^2, 
 MI["OneMassBox", 2, s24, s13, s35] -> 
  (-1.07121219222460833497466977528440009343514733235328392428985641041136279\
155635`62.77880277941006 + 9.725724838068930826792902298611405905611909887666\
61772024164746637437891672779`63.51108121938859*I)*ep - 
   (16.8068896691689679951916522061958650796670190529700411229892664408526951\
7649036`63.35179935817821 - 39.9990024192010406640370375794346228665139677976\
217907428995319402984087194509`63.573057035060124*I)*ep^2, 
 MI["OneMassBox", 2, s24, s15, s35] -> 
  (0.553236409734120491669302272130084897446722830391399141290560447244454379\
62822`61.768394185794484 + 3.436870314348457874729631480164732263712190762007\
09701043781937015626263721297`63.1956954657348*I)*ep - 
   (3.30266556958903810720118420396956872146317805776310574785086705289717190\
792741`61.90637854390318 - 11.17485048496444356307252161567536899163246136336\
956099436094600235119802156395`62.72087418203526*I)*ep^2, 
 MI["OneMassBox", 2, s25, s13, s34] -> 
  (3.020825038000931682660648289552870825672763876222519180761452820042068694\
31816`62.684793073008564 + 16.38569994283090948433543776237948124101641194460\
284535834083677709484188458657`63.33030029614055*I)*ep - 
   (7.61645442700062291390382891857556449841626212824078084544031888899112758\
69636`62.66962515811498 - 80.714555924500098579055464551584206435528347728741\
51730183910644899828028522572`63.48740056961907*I)*ep^2, 
 MI["OneMassBox", 2, s25, s14, s34] -> 
  (2.617620634916037913273730810178222068548600701451206262439972936962419167\
45894`62.197297391411595 + 7.713122418809093861312957246070101559759468072613\
0294018815395891376565528291`62.60361019498428*I)*ep - 
   (0.86074986044471453627611559005129223308004218821662858202003098583554386\
007821`61.1982871115203 - 33.692872534736677875126337419987121786925360098845\
97566892860320830375558944441`62.78482561595007*I)*ep^2, 
 MI["OneMassBox", 2, s34, s12, s25] -> 
  (-2.55370596447172416186511539210242982623387099356792358791698277653348131\
923122`63.2894869389546 + 3.9223997759049973134537222089649798659340465994864\
3450738117493020688853061849`63.522878745280345*I)*ep - 
   (15.4022491944525658309186935952935202026665550020648032378795787405584884\
1113261`62.59929528682857 - 9.64737989082684395255914738519642719624888354212\
648879838859612010874751100205`62.3473913309646*I)*ep^2, 
 MI["OneMassBox", 2, s34, s15, s12] -> 
  (-0.61058307336090948129845506122085034675541632287563368841350882325939834\
673328`62.453095113367375 + 2.54723812060358912374158146701026887573612397994\
557016973075026075913018194803`63.160233612883175*I)*ep - 
   (5.97029209101268999763458523638534474742464502456995177625251194597175577\
837201`62.38319035290962 - 5.949620715712742958550887784150834067797838537683\
89975758624756923138331971835`62.20150175589146*I)*ep^2, 
 MI["OneMassBox", 2, s35, s12, s24] -> 
  (-2.50970922305068894719492795876863996916176353051929273243968691896385198\
998435`62.99976453054892 + 2.796926374798801995742832963549877153576101755648\
36162110924116869694068283059`63.52287874528034*I)*ep - 
   (13.2746525185994342191482594891232164372945302892109036335515615549979514\
0087527`62.228353331250155 - 5.5097359478840085840031074630651500185764408676\
3080014095025637522679105561312`61.85520667567061*I)*ep^2, 
 MI["OneMassBox", 2, s35, s14, s12] -> 
  (-1.59419932536242707210394461002641044572861082437078693184283696507522982\
69851`62.98378892008597 + 2.5257420179624837090687552266259442781214410598071\
6831454080183547059655379196`63.095747914923685*I)*ep - 
   (9.05502357837712045122420076586532463624516985186672871958007198772909707\
59581`62.53576390290362 - 4.9526586589186871098825012636520322561247040773576\
679093925548725180739750107`62.07014952124063*I)*ep^2, 
 MI["OneMassBox", 2, s45, s12, s23] -> 
  (-0.52078460391467393524245165853578704941061306990019786558257948551565535\
128444`61.80149225805918 + 2.432278048937171186954304734621078321935572552838\
81659053375813850919398006125`62.64641891542554*I)*ep - 
   (5.51398789669835575698383255516587410290386390869687303992093159243373932\
819047`61.21017253952874 - 5.646420779181430344813894631900768559436879057658\
76297246370225068821066755286`61.275833637539826*I)*ep^2, 
 MI["OneMassBox", 2, s45, s13, s12] -> 
  (-4.20884007616461587824247925095330441685015063144970153463162578357272951\
64668`63.403307287239365 + 4.402408811475523365320630770475312683172403534222\
07546754466909577175444097467`63.52287874528034*I)*ep - 
   (24.0875320377695744900601610071328207406683653555514075660649633579393266\
7064429`63.40032140118816 - 10.9783765801431462694162672898275178881155240091\
6101177436808224380003714101298`63.086997325656846*I)*ep^2, 
 MI["Pentagon", 1, s12, s23, s34, s15, s45] -> 
  (7.557508765013329041205517325393856593666626285560109060749901628640055626\
62062`62.74560246288928 + 
     2.6411027157681438652497462234780187185952921173612885980487633349362365\
0477`62.673414841007705*I)*ep + (23.19167028252247554794204927598354953228434\
912484909141186482516198758080791022`61.5335103940625 + 
     26.500600203502087983605501918151829214295530262748604810282459022093321\
45782631`61.348041428541556*I)*ep^2, 
 MI["Pentagon", 1, s12, s23, s35, s14, s45] -> 
  (7.011726061469094990478829856895653563092932358044138201766163945651592892\
06755`62.713048743817815 + 3.819701765889682075308421826884052265821524307377\
68251262151687929341534349965`62.83365900467498*I)*ep + 
   (18.8541855612239761109262869766565537882956246969854872226622915618751124\
8768439`61.528437161203556 + 27.685936616331913066963525187454994818479193228\
18684787274872710969938449530004`61.429198342957854*I)*ep^2, 
 MI["Pentagon", 1, s12, s24, s34, s15, s35] -> 
  (9.511591042210480946899151651474633342361678398477069506811735786849590538\
53282`62.84547697255931 + 6.2368185061544138989170608224458481761838332729308\
8875293521174459334844123785`63.04659265531658*I)*ep + 
   (27.1084176922417141725166323284443067082051416223999074903637864002117205\
3254603`61.64803408874505 + 42.1257694034534749117358469132570081200150283294\
3797149056885138363617471468735`61.68018047180773*I)*ep^2, 
 MI["Pentagon", 1, s12, s24, s45, s13, s35] -> 
  (21.77337974275569554462839844279085238672966919061475279310381342060471981\
688451`63.205149650388975 + 28.5847818824546562056430177292515422416780714105\
0438611532453868920399584277715`63.57621323542731*I)*ep + 
   (61.5750927392443257493803220732296670962252587646791949943429046393398090\
8804619`62.08961887778909 + 161.650962830897390330235865848893732831465434029\
60810754436900564753334825114532`62.23561431044125*I)*ep^2, 
 MI["Pentagon", 1, s12, s25, s35, s14, s34] -> 
  (13.41339765450479620896927207645905942986078748176548825109437555084953118\
200631`62.99476260325751 + 11.17418022302205192631012106818424125497255731288\
495476794669965867765286916584`63.29984522082915*I)*ep + 
   (36.3977030199429163837531087007172151562903066144181035238383979934374267\
8609393`61.781437363096074 + 67.612112516236522957749993759230337964140701218\
33305541689076441479647069590267`61.886511719542646*I)*ep^2, 
 MI["Pentagon", 1, s12, s25, s45, s13, s34] -> 
  (37.45102255520410522593594450060953847714401685555736224126881058633861301\
110676`63.391025794831805 + 35.0547664219827589693672562468687285514114164749\
1439964731551844688820118751316`63.59641216463272*I)*ep + 
   (125.766048781260509675517407597078691754689270109597814022028971543899644\
08270721`62.29168558072603 + 224.65491026040079141387707639332788658906589216\
549640422308857824042640261287809`62.297523121951905*I)*ep^2}


==> anc/oneLoopAmplitudes/1l-pmmpp.m <==
{{MI["Bubble", 1, s13], MI["Bubble", 1, s24], MI["Bubble", 1, s25], 
  MI["Bubble", 1, s34], MI["Bubble", 1, s35], MI["OneMassTriangle", 1, s12], 
  MI["OneMassTriangle", 1, s13], MI["OneMassTriangle", 1, s14], 
  MI["OneMassTriangle", 1, s15], MI["OneMassTriangle", 1, s23], 
  MI["OneMassTriangle", 1, s24], MI["OneMassTriangle", 1, s25], 
  MI["OneMassTriangle", 1, s34], MI["OneMassTriangle", 1, s35], 
  MI["OneMassTriangle", 2, s13], MI["OneMassTriangle", 2, s14], 
  MI["OneMassTriangle", 2, s15], MI["OneMassTriangle", 2, s23], 
  MI["OneMassTriangle", 2, s24], MI["OneMassTriangle", 2, s25], 
  MI["OneMassTriangle", 2, s34], MI["OneMassTriangle", 2, s35], 
  MI["OneMassTriangle", 2, s45], MI["TwoMassTriangle", 1, s12, s34], 
  MI["TwoMassTriangle", 1, s12, s35], MI["TwoMassTriangle", 1, s13, s24], 
  MI["TwoMassTriangle", 1, s13, s25], MI["TwoMassTriangle", 1, s14, s23], 
  MI["TwoMassTriangle", 1, s15, s23], MI["TwoMassTriangle", 1, s24, s35], 
  MI["TwoMassTriangle", 1, s25, s34], MI["TwoMassTriangle", 2, s13, s24], 
  MI["TwoMassTriangle", 2, s13, s25], MI["TwoMassTriangle", 2, s14, s23], 
  MI["TwoMassTriangle", 2, s14, s25], MI["TwoMassTriangle", 2, s15, s23], 
  MI["TwoMassTriangle", 2, s15, s24], MI["OneMassBox", 1, s12, s35, s34], 
  MI["OneMassBox", 1, s14, s23, s35], MI["OneMassBox", 1, s15, s23, s34], 
  MI["OneMassBox", 1, s24, s13, s35], MI["OneMassBox", 1, s25, s13, s34], 
  MI["OneMassBox", 1, s34, s12, s25], MI["OneMassBox", 1, s34, s15, s12], 
  MI["OneMassBox", 1, s35, s12, s24], MI["OneMassBox", 1, s35, s14, s12], 
  MI["OneMassBox", 2, s12, s34, s45], MI["OneMassBox", 2, s12, s35, s34], 
  MI["OneMassBox", 2, s12, s35, s45], MI["OneMassBox", 2, s13, s24, s45], 
  MI["OneMassBox", 2, s13, s25, s45], MI["OneMassBox", 2, s14, s23, s35], 
  MI["OneMassBox", 2, s14, s25, s35], MI["OneMassBox", 2, s15, s23, s34], 
  MI["OneMassBox", 2, s15, s24, s34], MI["OneMassBox", 2, s23, s14, s45], 
  MI["OneMassBox", 2, s23, s15, s45], MI["OneMassBox", 2, s24, s13, s35], 
  MI["OneMassBox", 2, s24, s15, s35], MI["OneMassBox", 2, s25, s13, s34], 
  MI["OneMassBox", 2, s25, s14, s34], MI["OneMassBox", 2, s34, s12, s25], 
  MI["OneMassBox", 2, s34, s15, s12], MI["OneMassBox", 2, s35, s12, s24], 
  MI["OneMassBox", 2, s35, s14, s12], MI["OneMassBox", 2, s45, s12, s23], 
  MI["OneMassBox", 2, s45, s13, s12], MI["Pentagon", 1, s12, s23, s34, s15, 
   s45], MI["Pentagon", 1, s12, s23, s35, s14, s45], 
  MI["Pentagon", 1, s12, s24, s34, s15, s35], MI["Pentagon", 1, s12, s24, 
   s45, s13, s35], MI["Pentagon", 1, s12, s25, s35, s14, s34], 
  MI["Pentagon", 1, s12, s25, s45, s13, s34]}, 
 {1/4 + (-s15 - s34)/(4*s12) + (3*s15 + 2*s34)/(4*s23) - 
   s15/(4*(s12 + s15 - s34 - s45)) + (s15*(s15 + 2*s23 - 2*s45))/
    (4*s12*(s12 + s15 - s34 - s45)) + s15^2/(4*s23*s45) - 
   (s15^2*(-2*s12 + s15 - 2*s34))/(4*s23^2*s45) + 
   (2*s12 + s15 - s23 - 2*s34)/(4*s45) + (s23*(2*s15 + s34))/(4*s12*s45) + 
   (3*s15^3)/(4*(s12 + s15 - s34 - s45)^2*s45) + 
   (s15^3*s23)/(4*s12*(s12 + s15 - s34 - s45)^2*s45) - 
   (3*s15^3*(s15 - s34))/(4*s23*(s12 + s15 - s34 - s45)^2*s45) + 
   (s15^3*(s15 - s34)^2)/(4*s23^2*(s12 + s15 - s34 - s45)^2*s45) - 
   s15^2/((s12 + s15 - s34 - s45)*s45) - (3*s15^2*s23)/
    (4*s12*(s12 + s15 - s34 - s45)*s45) + (s15^2*s34*(-s15 + s34))/
    (2*s23^2*(s12 + s15 - s34 - s45)*s45) + (s15^2*(2*s15 + s34))/
    (4*s23*(s12 + s15 - s34 - s45)*s45) + (s34*s45)/(s15*s23) + 
   s45^2/(2*s15*(s12 + s15 - s34 - s45)) + 
   (s34*s45^2)/(s15*s23*(s12 + s15 - s34 - s45)) + 
   (s34^2*s45^2)/(2*s15*s23^2*(s12 + s15 - s34 - s45)) + 
   (s15^2*(-s23 + s45))/(4*s12*(s12 + s15 - s34 - s45)^2) - 
   (s15*(s12 + s15))/(s23*(s15 - s23 + s45)) + (s15^2*(2*s12 + 2*s15 - s34))/
    (2*s23^2*(s15 - s23 + s45)) + (s12 - s34 + s45)/(2*s15) - 
   (s15*s34^2)/(4*s12*(s15 - s23 - s34 + s45)^2) - 
   (s12^2*s15^3)/(4*s23^2*s45*(s15 - s23 - s34 + s45)^2) + 
   (3*s12*(s12 - s15)*s15^2)/(4*s23*s45*(s15 - s23 - s34 + s45)^2) + 
   (s34^3*(-s15 + s34))/(4*s12*s45*(s15 - s23 - s34 + s45)^2) + 
   (-3*s34^3 - s12^2*(2*s15 + s34) + 3*s12*(s15^2 + s15*s34 + s34^2))/
    (4*s45*(s15 - s23 - s34 + s45)^2) + (-2*s12 - s15)/
    (4*(s15 - s23 - s34 + s45)) - (s15^2*(s12 + s15 - s45))/
    (2*s23^2*(s15 - s23 - s34 + s45)) - (s12^2*s15^2)/
    (2*s23^2*s45*(s15 - s23 - s34 + s45)) + (s12*(4*s12 - s15)*s15)/
    (4*s23*s45*(s15 - s23 - s34 + s45)) + 
   s34^3/(4*s12*s45*(s15 - s23 - s34 + s45)) + 
   (-3*s12^2 + 4*s12*s15 + 7*s12*s34 - 5*s34^2)/
    (4*s45*(s15 - s23 - s34 + s45)) + (s15*(s12 + 3*s15 + s45))/
    (4*s23*(s15 - s23 - s34 + s45)) + (s12 + s15)^2/
    (2*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
   (s15^2*(s12 + s15)^2)/(2*s23^2*(s15 - s23 + s45)*
     (s15 - s23 - s34 + s45)) - (s15*(s12 + s15)^2)/
    (s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
   (s12^2 + s12*(s15 - 2*s34) + s34^2 + s15*s45)/
    (4*(s15 - s23 - s34 + s45)^2) - (s15*(4*s12*s15 - s12*s45 + s15*s45))/
    (4*s23*(s15 - s23 - s34 + s45)^2) + 
   (s34*(-2*s15^2 + 3*s15*s34 - s15*s45 + 3*s34*s45))/
    (2*s23^2*(s12 + s15 - s34 - s45)) + 
   (2*s12*s15 - 7*s15^2 + 8*s15*s34 - s15*s45 + 4*s34*s45)/(4*s23^2) + 
   (2*s15^2 + 3*s15*s34 + 6*s34*s45)/(4*s23*(s12 + s15 - s34 - s45)) - 
   (s15*s45*(2*s12*s15 + s45^2))/(4*s23^2*(s15 - s23 - s34 + s45)^2) + 
   (s15^2 + s15*s45 + s45^2)/(4*(s12 + s15 - s34 - s45)^2) + 
   (-2*s15^3 + 5*s15^2*s34 + 4*s15*s34*s45 + 2*s34*s45^2)/
    (4*s23*(s12 + s15 - s34 - s45)^2) + 
   (s15^4 - 4*s15^3*s34 + s15^2*s34*(3*s34 - 2*s45) + 3*s15*s34^2*s45 + 
     s34^2*s45^2)/(4*s23^2*(s12 + s15 - s34 - s45)^2) + 
   (-4 + Ds)*(5/8 + (11*s15 + 2*s34)/(8*s23) + (-s15 + 3*s34)/(8*s12) + 
     (5*s15^2)/(8*s23*s45) + (6*s12 - 7*s15 + 3*s23 - 10*s34)/(8*s45) - 
     (s15^2*(-2*s12 + s15 - 2*s34))/(8*s23^2*s45) + 
     (-2*s15*s23 + s34*(-3*s23 + 4*s34))/(8*s12*s45) + 
     (3*s15^3)/(8*(s12 + s15 - s34 - s45)^2*s45) + 
     (s15^3*s23)/(8*s12*(s12 + s15 - s34 - s45)^2*s45) - 
     (3*s15^3*(s15 - s34))/(8*s23*(s12 + s15 - s34 - s45)^2*s45) + 
     (s15^3*(s15 - s34)^2)/(8*s23^2*(s12 + s15 - s34 - s45)^2*s45) + 
     s15^2/(2*(s12 + s15 - s34 - s45)*s45) + 
     (s15^2*s23)/(8*s12*(s12 + s15 - s34 - s45)*s45) + 
     (s15^2*s34*(-s15 + s34))/(4*s23^2*(s12 + s15 - s34 - s45)*s45) + 
     (s15^2*(-2*s15 + 5*s34))/(8*s23*(s12 + s15 - s34 - s45)*s45) + 
     (s34*s45)/(2*s15*s23) + s45^2/(4*s15*(s12 + s15 - s34 - s45)) + 
     (s34*s45^2)/(2*s15*s23*(s12 + s15 - s34 - s45)) + 
     (s34^2*s45^2)/(4*s15*s23^2*(s12 + s15 - s34 - s45)) + 
     (s15^2*(-s23 + s45))/(8*s12*(s12 + s15 - s34 - s45)^2) - 
     (s15*(s12 + s15))/(2*s23*(s15 - s23 + s45)) + 
     (s15^2*(2*s12 + 2*s15 - s34))/(4*s23^2*(s15 - s23 + s45)) + 
     (s12 - s34 + s45)/(4*s15) - (s15*s34^2)/
      (8*s12*(s15 - s23 - s34 + s45)^2) - (s12^2*s15^3)/
      (8*s23^2*s45*(s15 - s23 - s34 + s45)^2) + (3*s12*(s12 - s15)*s15^2)/
      (8*s23*s45*(s15 - s23 - s34 + s45)^2) + (s34^3*(-s15 + s34))/
      (8*s12*s45*(s15 - s23 - s34 + s45)^2) + 
     (-3*s34^3 - s12^2*(2*s15 + s34) + 3*s12*(s15^2 + s15*s34 + s34^2))/
      (8*s45*(s15 - s23 - s34 + s45)^2) - 
     (s15*s34)/(2*s12*(s15 - s23 - s34 + s45)) + (-6*s12 - s15 + 4*s34)/
      (8*(s15 - s23 - s34 + s45)) + (s15*(s12 + 3*s15 - 3*s45))/
      (8*s23*(s15 - s23 - s34 + s45)) - (s15^2*(s12 + s15 - s45))/
      (4*s23^2*(s15 - s23 - s34 + s45)) - (s12^2*s15^2)/
      (4*s23^2*s45*(s15 - s23 - s34 + s45)) + (s12*(4*s12 - 5*s15)*s15)/
      (8*s23*s45*(s15 - s23 - s34 + s45)) + (s34^2*(-4*s15 + 5*s34))/
      (8*s12*s45*(s15 - s23 - s34 + s45)) + 
     (-3*s12^2 + 8*s12*s15 + 11*s12*s34 - 13*s34^2)/
      (8*s45*(s15 - s23 - s34 + s45)) + (s12 + s15)^2/
      (4*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
     (s15^2*(s12 + s15)^2)/(4*s23^2*(s15 - s23 + s45)*
       (s15 - s23 - s34 + s45)) - (s15*(s12 + s15)^2)/
      (2*s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
     (s15*(s15 - 2*s23 + 2*s45))/(8*s12*(s12 + s15 - s34 - s45)) + 
     (3*s15 + 4*s45)/(8*(s12 + s15 - s34 - s45)) + 
     (s12^2 + s12*(s15 - 2*s34) + s34^2 + s15*s45)/
      (8*(s15 - s23 - s34 + s45)^2) - (s15*(4*s12*s15 - s12*s45 + s15*s45))/
      (8*s23*(s15 - s23 - s34 + s45)^2) + 
     (s34*(-2*s15^2 + 3*s15*s34 - s15*s45 + 3*s34*s45))/
      (4*s23^2*(s12 + s15 - s34 - s45)) + 
     (2*s12*s15 - 7*s15^2 + 8*s15*s34 - s15*s45 + 4*s34*s45)/(8*s23^2) + 
     (-2*s15^2 + 11*s15*s34 + 10*s34*s45)/(8*s23*(s12 + s15 - s34 - s45)) - 
     (s15*s45*(2*s12*s15 + s45^2))/(8*s23^2*(s15 - s23 - s34 + s45)^2) + 
     (s15^2 + s15*s45 + s45^2)/(8*(s12 + s15 - s34 - s45)^2) + 
     (-2*s15^3 + 5*s15^2*s34 + 4*s15*s34*s45 + 2*s34*s45^2)/
      (8*s23*(s12 + s15 - s34 - s45)^2) + 
     (s15^4 - 4*s15^3*s34 + s15^2*s34*(3*s34 - 2*s45) + 3*s15*s34^2*s45 + 
       s34^2*s45^2)/(8*s23^2*(s12 + s15 - s34 - s45)^2)) + 
   (-4 + Ds)*(1/(4*s23^2) + 1/(4*s15*s23) + 
     5/(8*s23*(s12 + s15 - s34 - s45)) + (-s15 + 4*s34)/
      (8*s23^2*(s12 + s15 - s34 - s45)) - 3/(8*s12*s45) + s15/(4*s23^2*s45) + 
     s15^2/(8*s12*(s12 + s15 - s34 - s45)^2*s45) + 
     s15^2/(4*s23*(s12 + s15 - s34 - s45)^2*s45) + (s15^2*(-s15 + s34))/
      (8*s23^2*(s12 + s15 - s34 - s45)^2*s45) + 
     s15/(4*s12*(s12 + s15 - s34 - s45)*s45) + 
     s15/(2*s23*(s12 + s15 - s34 - s45)*s45) - (s15*(s15 - 2*s34))/
      (8*s23^2*(s12 + s15 - s34 - s45)*s45) + 
     s45/(4*s15*s23*(s12 + s15 - s34 - s45)) + 
     (s34*s45)/(4*s15*s23^2*(s12 + s15 - s34 - s45)) + 
     (2*s15 + s45)/(8*s23*(s12 + s15 - s34 - s45)^2) + 
     s15/(4*s23^2*(s15 - s23 + s45)) - 
     s15/(4*s23*(s15 - s23 - s34 + s45)^2) - 
     (s12*s15^2)/(8*s23^2*s45*(s15 - s23 - s34 + s45)^2) + 
     ((s12 - s15)*s15)/(4*s23*s45*(s15 - s23 - s34 + s45)^2) - 
     s34^2/(8*s12*s45*(s15 - s23 - s34 + s45)^2) + (-s12 + 2*(s15 + s34))/
      (8*s45*(s15 - s23 - s34 + s45)^2) - 
     (s15*s45)/(8*s23^2*(s15 - s23 - s34 + s45)^2) - 
     s15/(8*s23^2*(s15 - s23 - s34 + s45)) + 
     3/(4*s45*(s15 - s23 - s34 + s45)) - 
     (s12*s15)/(4*s23^2*s45*(s15 - s23 - s34 + s45)) + 
     (s12 - 2*s15)/(4*s23*s45*(s15 - s23 - s34 + s45)) - 
     s34/(2*s12*s45*(s15 - s23 - s34 + s45)) + (s15*(s12 + s15))/
      (4*s23^2*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
     (-s12 - s15)/(4*s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
     (-s15^2 + 2*s15*s34 + s34*s45)/(8*s23^2*(s12 + s15 - s34 - s45)^2))*
    tr5 + (1/(2*s23^2) + 1/(2*s15*s23) + 1/(4*s23*(s12 + s15 - s34 - s45)) + 
     (-s15/4 + s34)/(s23^2*(s12 + s15 - s34 - s45)) + 1/(4*s12*s45) + 
     s15/(2*s23^2*s45) + s15^2/(4*s12*(s12 + s15 - s34 - s45)^2*s45) + 
     s15^2/(2*s23*(s12 + s15 - s34 - s45)^2*s45) + (s15^2*(-s15 + s34))/
      (4*s23^2*(s12 + s15 - s34 - s45)^2*s45) - 
     s15/(2*s12*(s12 + s15 - s34 - s45)*s45) - (s15*(s15 - 2*s34))/
      (4*s23^2*(s12 + s15 - s34 - s45)*s45) + 
     s45/(2*s15*s23*(s12 + s15 - s34 - s45)) + 
     (s34*s45)/(2*s15*s23^2*(s12 + s15 - s34 - s45)) + 
     (2*s15 + s45)/(4*s23*(s12 + s15 - s34 - s45)^2) + 
     s15/(2*s23^2*(s15 - s23 + s45)) - 
     s15/(2*s23*(s15 - s23 - s34 + s45)^2) - 
     (s12*s15^2)/(4*s23^2*s45*(s15 - s23 - s34 + s45)^2) + 
     ((s12 - s15)*s15)/(2*s23*s45*(s15 - s23 - s34 + s45)^2) - 
     s34^2/(4*s12*s45*(s15 - s23 - s34 + s45)^2) + (-s12 + 2*(s15 + s34))/
      (4*s45*(s15 - s23 - s34 + s45)^2) - 
     (s15*s45)/(4*s23^2*(s15 - s23 - s34 + s45)^2) - 
     s15/(4*s23^2*(s15 - s23 - s34 + s45)) + 
     1/(2*s45*(s15 - s23 - s34 + s45)) - 
     (s12*s15)/(2*s23^2*s45*(s15 - s23 - s34 + s45)) + 
     s12/(2*s23*s45*(s15 - s23 - s34 + s45)) + (s15*(s12 + s15))/
      (2*s23^2*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
     (-s12 - s15)/(2*s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
     (-s15^2 + 2*s15*s34 + s34*s45)/(4*s23^2*(s12 + s15 - s34 - s45)^2))*tr5, 
  1/4 - s15/s23 + (s15*(5*s15 - 6*s34))/(4*s23^2) + (-s23 - s34)/(2*s15) + 
   (s15 + s34)/(4*s12) + (s15 - (3*(s23 + s34 - s45))/2)/
    (s12 - s15 + s23 - s45) + (s15^2*(s23 - s45))/
    (4*s12*(s12 + s15 - s34 - s45)^2) + s15/(4*(s12 + s15 - s34 - s45)) - 
   (s15*(s15 + 2*s23 - 2*s45))/(4*s12*(s12 + s15 - s34 - s45)) + 
   (s12*s15 - s15^2/4)/(s23*s45) + (s15^2*(-2*s12 + s15 - 2*s34))/
    (4*s23^2*s45) - (s23*(2*s15 + s34))/(4*s12*s45) + 
   (-2*s12 - s15 + s23 + 2*s34)/(4*s45) - 
   (3*s15^3)/(4*(s12 + s15 - s34 - s45)^2*s45) - 
   (s15^3*s23)/(4*s12*(s12 + s15 - s34 - s45)^2*s45) + 
   (3*s15^3*(s15 - s34))/(4*s23*(s12 + s15 - s34 - s45)^2*s45) - 
   (s15^3*(s15 - s34)^2)/(4*s23^2*(s12 + s15 - s34 - s45)^2*s45) + 
   s15^2/((s12 + s15 - s34 - s45)*s45) + (3*s15^2*s23)/
    (4*s12*(s12 + s15 - s34 - s45)*s45) + (s15^2*(s15 - s34)*s34)/
    (2*s23^2*(s12 + s15 - s34 - s45)*s45) - (s15^2*(2*s15 + s34))/
    (4*s23*(s12 + s15 - s34 - s45)*s45) + 
   (s34^2*s45^2)/(2*s15*s23^2*(s12 - s15 + s23 - s45)) - 
   s45^2/(2*s15*(s12 + s15 - s34 - s45)) - 
   (s34*s45^2)/(s15*s23*(s12 + s15 - s34 - s45)) - 
   (s34^2*s45^2)/(2*s15*s23^2*(s12 + s15 - s34 - s45)) + 
   (s34*s45*(-s34 + s45))/(s15*s23*(s12 - s15 + s23 - s45)) + 
   (-2*s15^2 - 3*s15*s34 - 6*s34*s45)/(4*s23*(s12 + s15 - s34 - s45)) + 
   (-s15^2 + 3*s34*s45)/(2*s23*(s12 - s15 + s23 - s45)) + 
   (s15^3/2 + s15*s34*s45)/(s23^2*(s12 - s15 + s23 - s45)) + 
   (-s15^2 - s15*s45 - s45^2)/(4*(s12 + s15 - s34 - s45)^2) + 
   (s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2)/
    (2*s15*(s12 - s15 + s23 - s45)) + 
   (2*s15^3 - 5*s15^2*s34 - 4*s15*s34*s45 - 2*s34*s45^2)/
    (4*s23*(s12 + s15 - s34 - s45)^2) + 
   (s34*(2*s15^2 - 3*s34*s45 + s15*(-3*s34 + s45)))/
    (2*s23^2*(s12 + s15 - s34 - s45)) + 
   (-s15^4 + 4*s15^3*s34 - 3*s15*s34^2*s45 - s34^2*s45^2 + 
     s15^2*s34*(-3*s34 + 2*s45))/(4*s23^2*(s12 + s15 - s34 - s45)^2) + 
   (-4 + Ds)*(5/8 - s15/s23 + (s15*(5*s15 - 6*s34))/(8*s23^2) + 
     (s15 - 3*s34)/(8*s12) + (-s23 - s34)/(4*s15) + 
     (2*s15 - 3*(s23 + s34 - s45))/(4*(s12 - s15 + s23 - s45)) + 
     (s15^2*(s23 - s45))/(8*s12*(s12 + s15 - s34 - s45)^2) + 
     (-3*s15 - 4*s45)/(8*(s12 + s15 - s34 - s45)) + 
     ((4*s12 - 5*s15)*s15)/(8*s23*s45) + (s15^2*(-2*s12 + s15 - 2*s34))/
      (8*s23^2*s45) + (-2*s12 + 7*s15 - 3*s23 + 2*s34)/(8*s45) + 
     (s23*(2*s15 + 3*s34))/(8*s12*s45) - 
     (3*s15^3)/(8*(s12 + s15 - s34 - s45)^2*s45) - 
     (s15^3*s23)/(8*s12*(s12 + s15 - s34 - s45)^2*s45) + 
     (3*s15^3*(s15 - s34))/(8*s23*(s12 + s15 - s34 - s45)^2*s45) - 
     (s15^3*(s15 - s34)^2)/(8*s23^2*(s12 + s15 - s34 - s45)^2*s45) - 
     s15^2/(2*(s12 + s15 - s34 - s45)*s45) - 
     (s15^2*s23)/(8*s12*(s12 + s15 - s34 - s45)*s45) + 
     (s15^2*(2*s15 - 5*s34))/(8*s23*(s12 + s15 - s34 - s45)*s45) + 
     (s15^2*(s15 - s34)*s34)/(4*s23^2*(s12 + s15 - s34 - s45)*s45) + 
     (s34^2*s45^2)/(4*s15*s23^2*(s12 - s15 + s23 - s45)) - 
     s45^2/(4*s15*(s12 + s15 - s34 - s45)) - 
     (s34*s45^2)/(2*s15*s23*(s12 + s15 - s34 - s45)) - 
     (s34^2*s45^2)/(4*s15*s23^2*(s12 + s15 - s34 - s45)) + 
     (s34*s45*(-s34 + s45))/(2*s15*s23*(s12 - s15 + s23 - s45)) - 
     (s15*(s15 - 2*s23 + 2*s45))/(8*s12*(s12 + s15 - s34 - s45)) + 
     (2*s15^2 - 11*s15*s34 - 10*s34*s45)/(8*s23*(s12 + s15 - s34 - s45)) + 
     (-s15^2 + 3*s34*s45)/(4*s23*(s12 - s15 + s23 - s45)) + 
     (s15^3 + 2*s15*s34*s45)/(4*s23^2*(s12 - s15 + s23 - s45)) + 
     (-s15^2 - s15*s45 - s45^2)/(8*(s12 + s15 - s34 - s45)^2) + 
     (s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2)/
      (4*s15*(s12 - s15 + s23 - s45)) + 
     (2*s15^3 - 5*s15^2*s34 - 4*s15*s34*s45 - 2*s34*s45^2)/
      (8*s23*(s12 + s15 - s34 - s45)^2) + 
     (s34*(2*s15^2 - 3*s34*s45 + s15*(-3*s34 + s45)))/
      (4*s23^2*(s12 + s15 - s34 - s45)) + 
     (-s15^4 + 4*s15^3*s34 - 3*s15*s34^2*s45 - s34^2*s45^2 + 
       s15^2*s34*(-3*s34 + 2*s45))/(8*s23^2*(s12 + s15 - s34 - s45)^2)) + 
   (-4 + Ds)*(-1/(4*s15*(s12 - s15 + s23 - s45)) + 
     s15/(4*s23^2*(s12 - s15 + s23 - s45)) + 
     1/(4*s23*(s12 - s15 + s23 - s45)) + (-2*s15 - s45)/
      (8*s23*(s12 + s15 - s34 - s45)^2) - 5/(8*s23*(s12 + s15 - s34 - s45)) + 
     (s15 - 4*s34)/(8*s23^2*(s12 + s15 - s34 - s45)) + 3/(8*s12*s45) - 
     s15/(4*s23^2*s45) + 1/(4*s23*s45) - 
     s15^2/(8*s12*(s12 + s15 - s34 - s45)^2*s45) - 
     s15^2/(4*s23*(s12 + s15 - s34 - s45)^2*s45) + 
     (s15^2*(s15 - s34))/(8*s23^2*(s12 + s15 - s34 - s45)^2*s45) - 
     s15/(4*s12*(s12 + s15 - s34 - s45)*s45) - 
     s15/(2*s23*(s12 + s15 - s34 - s45)*s45) + (s15*(s15 - 2*s34))/
      (8*s23^2*(s12 + s15 - s34 - s45)*s45) + 
     (s34*s45)/(4*s15*s23^2*(s12 - s15 + s23 - s45)) - 
     s45/(4*s15*s23*(s12 + s15 - s34 - s45)) - 
     (s34*s45)/(4*s15*s23^2*(s12 + s15 - s34 - s45)) + 
     (-s34 + s45)/(4*s15*s23*(s12 - s15 + s23 - s45)) + 
     (s15^2 - 2*s15*s34 - s34*s45)/(8*s23^2*(s12 + s15 - s34 - s45)^2))*tr5 + 
   (-1/(2*s15*(s12 - s15 + s23 - s45)) + 
     s15/(2*s23^2*(s12 - s15 + s23 - s45)) + 
     1/(2*s23*(s12 - s15 + s23 - s45)) + (-2*s15 - s45)/
      (4*s23*(s12 + s15 - s34 - s45)^2) - 1/(4*s23*(s12 + s15 - s34 - s45)) + 
     (s15 - 4*s34)/(4*s23^2*(s12 + s15 - s34 - s45)) - 1/(4*s12*s45) - 
     s15/(2*s23^2*s45) + 1/(2*s23*s45) - 
     s15^2/(4*s12*(s12 + s15 - s34 - s45)^2*s45) - 
     s15^2/(2*s23*(s12 + s15 - s34 - s45)^2*s45) + 
     (s15^2*(s15 - s34))/(4*s23^2*(s12 + s15 - s34 - s45)^2*s45) + 
     s15/(2*s12*(s12 + s15 - s34 - s45)*s45) + (s15*(s15 - 2*s34))/
      (4*s23^2*(s12 + s15 - s34 - s45)*s45) + 
     (s34*s45)/(2*s15*s23^2*(s12 - s15 + s23 - s45)) - 
     s45/(2*s15*s23*(s12 + s15 - s34 - s45)) - 
     (s34*s45)/(2*s15*s23^2*(s12 + s15 - s34 - s45)) + 
     (-s34 + s45)/(2*s15*s23*(s12 - s15 + s23 - s45)) + 
     (s15^2 - 2*s15*s34 - s34*s45)/(4*s23^2*(s12 + s15 - s34 - s45)^2))*tr5, 
  -1/2 + (-5*s15 - 2*s34)/(4*s23) + (-s15 + s34)/(2*(s12 + s15)) + 
   (s15*(8*s15 - 6*s34 - s45))/(4*s23^2) - (s12*s15)/(s23*s45) + 
   (-s12 - s15)/(2*(s15 - s23 + s45)) - (3*s15^2*(s12 + s15 - s34))/
    (2*s23^2*(s15 - s23 + s45)) + (s15*(2*s12 + 2*s15 - s34))/
    (s23*(s15 - s23 + s45)) - (s15^2*s34^2)/(2*(s12 + s15)*s23^2*
     (s15 - s23 + s45)) + (s15*s34^2)/(4*s12*(s15 - s23 - s34 + s45)^2) + 
   (s12^2*s15^3)/(4*s23^2*s45*(s15 - s23 - s34 + s45)^2) + 
   (3*s12*s15^2*(-s12 + s15))/(4*s23*s45*(s15 - s23 - s34 + s45)^2) + 
   ((s15 - s34)*s34^3)/(4*s12*s45*(s15 - s23 - s34 + s45)^2) + 
   (3*s34^3 + s12^2*(2*s15 + s34) - 3*s12*(s15^2 + s15*s34 + s34^2))/
    (4*s45*(s15 - s23 - s34 + s45)^2) + (2*s12 + s15)/
    (4*(s15 - s23 - s34 + s45)) + (s15^2*(s12 + s15 - s45))/
    (2*s23^2*(s15 - s23 - s34 + s45)) + (s12^2*s15^2)/
    (2*s23^2*s45*(s15 - s23 - s34 + s45)) + (s12*s15*(-4*s12 + s15))/
    (4*s23*s45*(s15 - s23 - s34 + s45)) - 
   s34^3/(4*s12*s45*(s15 - s23 - s34 + s45)) + 
   (3*s12^2 - 4*s12*s15 - 7*s12*s34 + 5*s34^2)/
    (4*s45*(s15 - s23 - s34 + s45)) - (s15*(s12 + 3*s15 + s45))/
    (4*s23*(s15 - s23 - s34 + s45)) - (s12 + s15)^2/
    (2*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) - 
   (s15^2*(s12 + s15)^2)/(2*s23^2*(s15 - s23 + s45)*
     (s15 - s23 - s34 + s45)) + (s15*(s12 + s15)^2)/
    (s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
   (-s12^2 - s12*s15 + 2*s12*s34 - s34^2 - s15*s45)/
    (4*(s15 - s23 - s34 + s45)^2) + (2*s15^2 + s34*(s34 - s45) + s15*s45)/
    (2*(s12 + s15)*s23) + (s15*(4*s12*s15 - s12*s45 + s15*s45))/
    (4*s23*(s15 - s23 - s34 + s45)^2) + (s15*s45*(2*s12*s15 + s45^2))/
    (4*s23^2*(s15 - s23 - s34 + s45)^2) - 
   ((s15 - s34)*(s15^2 - s34*s45 + s15*(s34 + s45)))/(2*(s12 + s15)*s23^2) + 
   (-4 + Ds)*(-1/4 + (-9*s15 - 2*s34)/(8*s23) + 
     (-s15 + s34)/(4*(s12 + s15)) + (s15*(8*s15 - 6*s34 - s45))/(8*s23^2) - 
     (s12*s15)/(2*s23*s45) - s34^2/(2*s12*s45) + (-s12/2 + s34)/s45 + 
     (-s12 - s15)/(4*(s15 - s23 + s45)) - (3*s15^2*(s12 + s15 - s34))/
      (4*s23^2*(s15 - s23 + s45)) - (s15^2*s34^2)/(4*(s12 + s15)*s23^2*
       (s15 - s23 + s45)) + (s12*s15 + s15^2 - (s15*s34)/2)/
      (s23*(s15 - s23 + s45)) + (s15*s34^2)/
      (8*s12*(s15 - s23 - s34 + s45)^2) + (s12^2*s15^3)/
      (8*s23^2*s45*(s15 - s23 - s34 + s45)^2) + (3*s12*s15^2*(-s12 + s15))/
      (8*s23*s45*(s15 - s23 - s34 + s45)^2) + ((s15 - s34)*s34^3)/
      (8*s12*s45*(s15 - s23 - s34 + s45)^2) + 
     (3*s34^3 + s12^2*(2*s15 + s34) - 3*s12*(s15^2 + s15*s34 + s34^2))/
      (8*s45*(s15 - s23 - s34 + s45)^2) + (6*s12 + s15 - 4*s34)/
      (8*(s15 - s23 - s34 + s45)) + (s15*s34)/
      (2*s12*(s15 - s23 - s34 + s45)) - (s15*(s12 + 3*s15 - 3*s45))/
      (8*s23*(s15 - s23 - s34 + s45)) + (s15^2*(s12 + s15 - s45))/
      (4*s23^2*(s15 - s23 - s34 + s45)) + (s12^2*s15^2)/
      (4*s23^2*s45*(s15 - s23 - s34 + s45)) + (s12*s15*(-4*s12 + 5*s15))/
      (8*s23*s45*(s15 - s23 - s34 + s45)) + ((4*s15 - 5*s34)*s34^2)/
      (8*s12*s45*(s15 - s23 - s34 + s45)) + 
     (3*s12^2 - 8*s12*s15 - 11*s12*s34 + 13*s34^2)/
      (8*s45*(s15 - s23 - s34 + s45)) - (s12 + s15)^2/
      (4*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) - 
     (s15^2*(s12 + s15)^2)/(4*s23^2*(s15 - s23 + s45)*
       (s15 - s23 - s34 + s45)) + (s15*(s12 + s15)^2)/
      (2*s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
     (-s12^2 - s12*s15 + 2*s12*s34 - s34^2 - s15*s45)/
      (8*(s15 - s23 - s34 + s45)^2) + (2*s15^2 + s34*(s34 - s45) + s15*s45)/
      (4*(s12 + s15)*s23) + (s15*(4*s12*s15 - s12*s45 + s15*s45))/
      (8*s23*(s15 - s23 - s34 + s45)^2) + (s15*s45*(2*s12*s15 + s45^2))/
      (8*s23^2*(s15 - s23 - s34 + s45)^2) - 
     ((s15 - s34)*(s15^2 - s34*s45 + s15*(s34 + s45)))/
      (4*(s12 + s15)*s23^2)) + (-4 + Ds)*(-1/(4*(s12 + s15)*s23) + 
     (s15 - s34)/(4*(s12 + s15)*s23^2) - 1/(4*s23*s45) - 
     s15/(2*s23^2*(s15 - s23 + s45)) + 1/(4*s23*(s15 - s23 + s45)) + 
     (s15*s34)/(4*(s12 + s15)*s23^2*(s15 - s23 + s45)) + 
     s15/(4*s23*(s15 - s23 - s34 + s45)^2) + 
     (s12*s15^2)/(8*s23^2*s45*(s15 - s23 - s34 + s45)^2) + 
     (s15*(-s12 + s15))/(4*s23*s45*(s15 - s23 - s34 + s45)^2) + 
     s34^2/(8*s12*s45*(s15 - s23 - s34 + s45)^2) + (s12 - 2*(s15 + s34))/
      (8*s45*(s15 - s23 - s34 + s45)^2) + 
     (s15*s45)/(8*s23^2*(s15 - s23 - s34 + s45)^2) + 
     s15/(8*s23^2*(s15 - s23 - s34 + s45)) - 
     3/(4*s45*(s15 - s23 - s34 + s45)) + 
     (s12*s15)/(4*s23^2*s45*(s15 - s23 - s34 + s45)) + 
     (-s12 + 2*s15)/(4*s23*s45*(s15 - s23 - s34 + s45)) + 
     s34/(2*s12*s45*(s15 - s23 - s34 + s45)) - (s15*(s12 + s15))/
      (4*s23^2*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
     (s12 + s15)/(4*s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)))*tr5 + 
   (-1/(2*(s12 + s15)*s23) + (s15 - s34)/(2*(s12 + s15)*s23^2) - 
     1/(2*s23*s45) - s15/(s23^2*(s15 - s23 + s45)) + 
     1/(2*s23*(s15 - s23 + s45)) + (s15*s34)/(2*(s12 + s15)*s23^2*
       (s15 - s23 + s45)) + s15/(2*s23*(s15 - s23 - s34 + s45)^2) + 
     (s12*s15^2)/(4*s23^2*s45*(s15 - s23 - s34 + s45)^2) + 
     (s15*(-s12 + s15))/(2*s23*s45*(s15 - s23 - s34 + s45)^2) + 
     s34^2/(4*s12*s45*(s15 - s23 - s34 + s45)^2) + (s12 - 2*(s15 + s34))/
      (4*s45*(s15 - s23 - s34 + s45)^2) + 
     (s15*s45)/(4*s23^2*(s15 - s23 - s34 + s45)^2) + 
     s15/(4*s23^2*(s15 - s23 - s34 + s45)) - 
     1/(2*s45*(s15 - s23 - s34 + s45)) + 
     (s12*s15)/(2*s23^2*s45*(s15 - s23 - s34 + s45)) - 
     s12/(2*s23*s45*(s15 - s23 - s34 + s45)) - (s15*(s12 + s15))/
      (2*s23^2*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
     (s12 + s15)/(2*s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)))*tr5, 
  -1/2 + (3*s15)/(2*s23) + (s15 - s34)/(2*(s12 + s15)) + 
   (s15*(-s15 + s34))/s23^2 + (s12 + s15)/(2*(s15 - s23 + s45)) + 
   (s15^2*(s12 + s15 - 2*s34))/(2*s23^2*(s15 - s23 + s45)) - 
   (s15*(s12 + s15 - s34))/(s23*(s15 - s23 + s45)) + 
   (s15^2*s34^2)/(2*(s12 + s15)*s23^2*(s15 - s23 + s45)) + 
   (-2*s15^2 - s15*s45 + s34*(-s34 + s45))/(2*(s12 + s15)*s23) + 
   ((s15 - s34)*(s15^2 - s34*s45 + s15*(s34 + s45)))/(2*(s12 + s15)*s23^2) + 
   (-4 + Ds)*(-1/4 + (3*s15)/(4*s23) + (s15 - s34)/(4*(s12 + s15)) + 
     (s15*(-s15 + s34))/(2*s23^2) + (s12 + s15)/(4*(s15 - s23 + s45)) + 
     (s15^2*(s12 + s15 - 2*s34))/(4*s23^2*(s15 - s23 + s45)) - 
     (s15*(s12 + s15 - s34))/(2*s23*(s15 - s23 + s45)) + 
     (s15^2*s34^2)/(4*(s12 + s15)*s23^2*(s15 - s23 + s45)) + 
     (-2*s15^2 - s15*s45 + s34*(-s34 + s45))/(4*(s12 + s15)*s23) + 
     ((s15 - s34)*(s15^2 - s34*s45 + s15*(s34 + s45)))/
      (4*(s12 + s15)*s23^2)) + (1/(2*(s12 + s15)*s23) + 
     (-s15 + s34)/(2*(s12 + s15)*s23^2) + s15/(2*s23^2*(s15 - s23 + s45)) - 
     1/(2*s23*(s15 - s23 + s45)) - (s15*s34)/(2*(s12 + s15)*s23^2*
       (s15 - s23 + s45)))*tr5 + (-4 + Ds)*(1/(4*(s12 + s15)*s23) + 
     (-s15 + s34)/(4*(s12 + s15)*s23^2) + s15/(4*s23^2*(s15 - s23 + s45)) - 
     1/(4*s23*(s15 - s23 + s45)) - (s15*s34)/(4*(s12 + s15)*s23^2*
       (s15 - s23 + s45)))*tr5, -1 + (-s12 + s23 + 2*s34 - s45)/(2*s15) - 
   (s34*s45)/(s15*s23) + (s15 - (3*(s23 + s34 - s45))/2)/
    (-s12 + s15 - s23 + s45) + (s34^2*s45^2)/
    (2*s15*s23^2*(-s12 + s15 - s23 + s45)) + (s34*s45*(-s34 + s45))/
    (s15*s23*(-s12 + s15 - s23 + s45)) + 
   (-(s12*s15) - s15^2 + s15*s45 - 2*s34*s45)/(2*s23^2) + 
   (-s15^2 + 3*s34*s45)/(2*s23*(-s12 + s15 - s23 + s45)) + 
   (s15^3/2 + s15*s34*s45)/(s23^2*(-s12 + s15 - s23 + s45)) + 
   (s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2)/
    (2*s15*(-s12 + s15 - s23 + s45)) + 
   (-4 + Ds)*(-1/2 + (-s12 + s23 + 2*s34 - s45)/(4*s15) - 
     (s34*s45)/(2*s15*s23) + (2*s15 - 3*(s23 + s34 - s45))/
      (4*(-s12 + s15 - s23 + s45)) + (s34^2*s45^2)/
      (4*s15*s23^2*(-s12 + s15 - s23 + s45)) + (s34*s45*(-s34 + s45))/
      (2*s15*s23*(-s12 + s15 - s23 + s45)) + 
     (-(s12*s15) - s15^2 + s15*s45 - 2*s34*s45)/(4*s23^2) + 
     (-s15^2 + 3*s34*s45)/(4*s23*(-s12 + s15 - s23 + s45)) + 
     (s15^3 + 2*s15*s34*s45)/(4*s23^2*(-s12 + s15 - s23 + s45)) + 
     (s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2)/
      (4*s15*(-s12 + s15 - s23 + s45))) + 
   (-4 + Ds)*(-1/(4*s23^2) - 1/(4*s15*s23) - 
     1/(4*s15*(-s12 + s15 - s23 + s45)) + 
     s15/(4*s23^2*(-s12 + s15 - s23 + s45)) + 
     1/(4*s23*(-s12 + s15 - s23 + s45)) + 
     (s34*s45)/(4*s15*s23^2*(-s12 + s15 - s23 + s45)) + 
     (-s34 + s45)/(4*s15*s23*(-s12 + s15 - s23 + s45)))*tr5 + 
   (-1/(2*s23^2) - 1/(2*s15*s23) - 1/(2*s15*(-s12 + s15 - s23 + s45)) + 
     s15/(2*s23^2*(-s12 + s15 - s23 + s45)) + 
     1/(2*s23*(-s12 + s15 - s23 + s45)) + 
     (s34*s45)/(2*s15*s23^2*(-s12 + s15 - s23 + s45)) + 
     (-s34 + s45)/(2*s15*s23*(-s12 + s15 - s23 + s45)))*tr5, 
  -s12/2 + (s12*(-s12 + s34))/(4*s15) - (s12*(2*s12 + s34 - s45))/(4*s23) - 
   (s12*s34^2*s45)/(4*s15*s23^2) + (s12*(s12 + s15)*(s12 + s15 - s34))/
    (4*s23*(s15 - s23 + s45)) - (s12*s15*(s12 + s15 - s34)^2)/
    (4*s23^2*(s15 - s23 + s45)) - (s12*s34*(s12 - s34 + s45))/(4*s15*s23) + 
   (s12*(s15^2 + 2*s12*(s15 - s34) - s15*(2*s34 + s45) + s34*(s34 + 2*s45)))/
    (4*s23^2) + (-4 + Ds)*(-s12/4 + (s12*(-s12 + s34))/(8*s15) - 
     (s12*(2*s12 + s34 - s45))/(8*s23) - (s12*s34^2*s45)/(8*s15*s23^2) + 
     (s12*(s12 + s15)*(s12 + s15 - s34))/(8*s23*(s15 - s23 + s45)) - 
     (s12*s15*(s12 + s15 - s34)^2)/(8*s23^2*(s15 - s23 + s45)) - 
     (s12*s34*(s12 - s34 + s45))/(8*s15*s23) + 
     (s12*(s15^2 + 2*s12*(s15 - s34) - s15*(2*s34 + s45) + 
        s34*(s34 + 2*s45)))/(8*s23^2)) + 
   (s12/(4*s23^2) - s12/(4*s15*s23) - (s12*s34)/(4*s15*s23^2) - 
     (s12*(s12 + s15 - s34))/(4*s23^2*(s15 - s23 + s45)))*tr5 + 
   (-4 + Ds)*(s12/(8*s23^2) - s12/(8*s15*s23) - (s12*s34)/(8*s15*s23^2) - 
     (s12*(s12 + s15 - s34))/(8*s23^2*(s15 - s23 + s45)))*tr5, 
  -((s12 - s34)*(s12^2 - s34*(s23 - 3*s45) + s12*(s23 - s34 - s45)))/
    (4*s15^2) - (s34*(2*s12 + s34 - 2*s45)*(s12 - s45)*s45)/(4*s15*s23^2) + 
   (s34^2*s45^2*(-s12 + s45))/(4*s15^2*s23^2) - 
   (s12 + s15)^3/(4*(s15 - s23 + s45)^2) + 
   (s15*(s12 + s15)^2*(s12 + s15 - s34))/(2*s23*(s15 - s23 + s45)^2) - 
   (s15^2*(s12 + s15)*(s12 + s15 - s34)^2)/(4*s23^2*(s15 - s23 + s45)^2) + 
   (s12 + s15)^2/(4*(s15 - s23 + s45)) + 
   ((s12^2 - 2*s12*s15 - 3*s15^2)*(s12 + s15 - s34))/
    (4*s23*(s15 - s23 + s45)) + 
   (s15*(-s12^3 + 2*s15*(s15 - s34)^2 + s12*(3*s15^2 - 4*s15*s34 + s34^2)))/
    (4*s23^2*(s15 - s23 + s45)) + (-2*s12 - s34 + s45)/4 + 
   (-s12^2 + s34*(s23 + s34 - 4*s45) + s12*(-s23 + s45))/(4*s15) + 
   (s34*s45*(-2*s12^2 - 3*s34*s45 + 2*s12*(s34 + s45)))/(4*s15^2*s23) + 
   (s34*(-s12^2 + s12*(s34 - 4*s45) + s45*(-2*s34 + 5*s45)))/(4*s15*s23) + 
   (-4*s12^2 + s15^2 + (3*s34 - 2*s45)*s45 - s15*(s34 + s45) + 
     s12*(2*s15 - 2*s34 + 5*s45))/(4*s23) + 
   (-s12^3 - s15^3 + 2*s15^2*s34 + s12*(-3*s15 + 4*s34 - 3*s45)*s45 + 
     s45^2*(-2*s34 + s45) + s12^2*(3*s15 - 2*s34 + 3*s45) + 
     s15*(-s34^2 + s45^2))/(4*s23^2) + 
   (-4 + Ds)*(-((s12 - s34)*(s12^2 - s34*(s23 - 3*s45) + 
         s12*(s23 - s34 - s45)))/(8*s15^2) - 
     (3*(4*s12 + 2*s23 + s34 - 3*s45))/8 - 
     (s34*(2*s12 + s34 - 2*s45)*(s12 - s45)*s45)/(8*s15*s23^2) + 
     (s34^2*s45^2*(-s12 + s45))/(8*s15^2*s23^2) - 
     (s12 + s15)^3/(8*(s15 - s23 + s45)^2) + 
     (s15*(s12 + s15)^2*(s12 + s15 - s34))/(4*s23*(s15 - s23 + s45)^2) - 
     (s15^2*(s12 + s15)*(s12 + s15 - s34)^2)/(8*s23^2*(s15 - s23 + s45)^2) + 
     (3*(s12 + s15)^2)/(8*(s15 - s23 + s45)) + 
     ((s12^2 - 4*s12*s15 - 5*s15^2)*(s12 + s15 - s34))/
      (8*s23*(s15 - s23 + s45)) + (s15*(-s12^3 + 2*s15*(s15 - s34)^2 + 
        s12*(3*s15^2 - 4*s15*s34 + s34^2)))/(8*s23^2*(s15 - s23 + s45)) + 
     (s34*s45*(-2*s12^2 - 3*s34*s45 + 2*s12*(s34 + s45)))/(8*s15^2*s23) + 
     (-3*s12^2 + s34*(3*s23 + s34 - 8*s45) + s12*(-3*s23 + 2*s34 + 3*s45))/
      (8*s15) + (s34*(-s12^2 + s12*(s34 - 6*s45) + s45*(-2*s34 + 7*s45)))/
      (8*s15*s23) + (-6*s12^2 + 3*s15^2 + (5*s34 - 4*s45)*s45 - 
       3*s15*(s34 + s45) + s12*(6*s15 - 4*s34 + 9*s45))/(8*s23) + 
     (-s12^3 - s15^3 + 2*s15^2*s34 + s12*(-3*s15 + 4*s34 - 3*s45)*s45 + 
       s45^2*(-2*s34 + s45) + s12^2*(3*s15 - 2*s34 + 3*s45) + 
       s15*(-s34^2 + s45^2))/(8*s23^2)) + 
   (-4 + Ds)*(-3/(8*s15) + 3/(8*s23) + (-s12 + s34)/(8*s15^2) + 
     (2*s12 - s45)/(8*s23^2) - ((s12 - s45)*(s12 + s34 - s45))/
      (8*s15*s23^2) + (s34*s45*(-s12 + s45))/(8*s15^2*s23^2) + 
     (s12 + s15)^2/(8*s23*(s15 - s23 + s45)^2) - 
     (s15*(s12 + s15)*(s12 + s15 - s34))/(8*s23^2*(s15 - s23 + s45)^2) - 
     (3*(s12 + s15))/(8*s23*(s15 - s23 + s45)) + (-s12^2 + s15*(s15 - s34))/
      (8*s23^2*(s15 - s23 + s45)) + (-4*s12 - s34 + 4*s45)/(8*s15*s23) + 
     (-s12^2 - 2*s34*s45 + s12*(s34 + s45))/(8*s15^2*s23))*tr5 + 
   (-1/(4*s15) + 1/(4*s23) + (-s12 + s34)/(4*s15^2) + 
     (2*s12 - s45)/(4*s23^2) - ((s12 - s45)*(s12 + s34 - s45))/
      (4*s15*s23^2) + (s34*s45*(-s12 + s45))/(4*s15^2*s23^2) + 
     (s12 + s15)^2/(4*s23*(s15 - s23 + s45)^2) - 
     (s15*(s12 + s15)*(s12 + s15 - s34))/(4*s23^2*(s15 - s23 + s45)^2) + 
     (-s12 - s15)/(4*s23*(s15 - s23 + s45)) + (-s12^2 + s15*(s15 - s34))/
      (4*s23^2*(s15 - s23 + s45)) + (-2*s12 - s34 + 2*s45)/(4*s15*s23) + 
     (-s12^2 - 2*s34*s45 + s12*(s34 + s45))/(4*s15^2*s23))*tr5, 
  (s15 - s23)/4 + (s15^2 + s34*(2*s23 - s45) - s15*(s23 + s34 - s45))/
    (4*s12) + (s15 - s23)^2/(4*s45) + ((s15 - s23)*s23*s34)/(4*s12*s45) + 
   (1/(4*s12) + (s15 - s23)/(4*s12*s45))*tr5, 
  s15/2 + (s15*(s15 - s34))/(4*s12) + (s15*(s15 - s23))/(4*s45) + 
   (s15*s23*s34)/(4*s12*s45) + (s15*tr5)/(4*s12*s45), s23/2, 
  -(s15 - s34)^2/(4*s23) + (s15 - s34)^3/(4*s23^2) + 
   (-4 + Ds)*((2*s15 - s23 - 2*s34)/4 - (3*(s15 - s34)^2)/(8*s23) + 
     (s15 - s34)^3/(8*s23^2) + ((s15 - s34)*(s15 - s23 - s34))/(8*s12) + 
     ((s12 + s15)*(s12 + s15 - s34))/(8*(-s15 + s23 - s45)) + 
     (s15*(s15 - s34)*(s12 + s15 - s34)^2)/(8*s23^2*(-s15 + s23 - s45)) + 
     (-2*s15*(s15 - s34)^2 + s12^2*(-2*s15 + s34) - 
       s12*(4*s15^2 - 5*s15*s34 + s34^2))/(8*s23*(-s15 + s23 - s45)) + 
     (s12^2*s15*(s15 - s34))/(8*s23^2*s45) - (s23*s34*(-s15 + s23 + s34))/
      (8*s12*s45) - (s12*(2*s12*s15 - 2*s15^2 - s12*s34 + s15*s34 + s34^2))/
      (8*s23*s45) + (s12^2 + s15^2 + s23^2 - s23*s34 - 2*s34^2 + 
       s15*(-2*s23 + s34) + s12*(-4*s15 + 2*s23 + s34))/(8*s45)) + 
   ((s12 + s15)*(s12 + s15 - s34))/(4*(-s15 + s23 - s45)) + 
   (s15*(s15 - s34)*(s12 + s15 - s34)^2)/(4*s23^2*(-s15 + s23 - s45)) + 
   (-2*s15*(s15 - s34)^2 + s12^2*(-2*s15 + s34) - 
     s12*(4*s15^2 - 5*s15*s34 + s34^2))/(4*s23*(-s15 + s23 - s45)) + 
   (s12*(s12 - s34))/(4*s45) + (s12^2*s15*(s15 - s34))/(4*s23^2*s45) + 
   (s12*((s15 - s34)*s34 + s12*(-2*s15 + s34)))/(4*s23*s45) + 
   (((s15 - s34)*(s12 + s15 - s34))/(4*s23^2*(-s15 + s23 - s45)) + 
     (-s12 - s15 + s34)/(4*s23*(-s15 + s23 - s45)) - s12/(4*s23*s45) + 
     (s12*(s15 - s34))/(4*s23^2*s45))*tr5 + 
   (-4 + Ds)*(((s15 - s34)*(s12 + s15 - s34))/(8*s23^2*(-s15 + s23 - s45)) + 
     (-s12 - s15 + s34)/(8*s23*(-s15 + s23 - s45)) - 1/(4*s45) + 
     (-s12 + 2*s15 - 2*s34)/(8*s23*s45) + (s12*(s15 - s34))/(8*s23^2*s45) + 
     (s15 - s23 - s34)/(8*s12*s45))*tr5, (s12 - s34)/4 + 
   (s12 - s34)^2/(4*s15) + (2*s12^2 + s12*(2*s15 - s45) + 
     (s15 - 2*s34)*(s34 - s45))/(4*s23) + (s12^2*s15*(s12 + s15 - s34))/
    (4*s23^2*s45) - (s12*(s12 - s34)*(s12 + s15 - s34))/(4*s23*s45) + 
   ((s12 - s34)*s34^2*s45)/(4*s15*s23^2) + 
   ((s12 - s34)*s34*(s12 - s34 + s45))/(4*s15*s23) + 
   (-2*s12^2*(s15 - s34) + (s15^2 - 3*s15*s34 + 3*s34^2)*s45 + 
     s12*(-2*s15^2 - 2*s34*(s34 + s45) + s15*(4*s34 + s45)))/(4*s23^2) + 
   (-4 + Ds)*((5*s12 + 5*s15 - 6*s34)/8 + (s12 - s34)^2/(8*s15) + 
     (s15 - s34)^2/(8*s12) + (s12^2*s15*(s12 + s15 - s34))/(8*s23^2*s45) + 
     (s23*(s15 - s34)*s34)/(8*s12*s45) + 
     (-2*s12^2 + s15^2 - s12*(s15 + s23 - 4*s34) + 2*(s23 - s34)*s34 + 
       s15*(-s23 + s34))/(8*s45) - 
     (s12*(s12^2 - 2*s15^2 + s15*s34 + s34^2 - s12*(s15 + 2*s34)))/
      (8*s23*s45) + ((s12 - s34)*s34^2*s45)/(8*s15*s23^2) + 
     ((s12 - s34)*s34*(s12 - s34 + s45))/(8*s15*s23) + 
     (2*s12^2 - 2*s15^2 + 2*s12*s34 + 5*s15*s34 - 4*s34^2 - s12*s45 - 
       s15*s45 + 2*s34*s45)/(8*s23) + (-2*s12^2*(s15 - s34) + 
       (s15^2 - 3*s15*s34 + 3*s34^2)*s45 + 
       s12*(-2*s15^2 - 2*s34*(s34 + s45) + s15*(4*s34 + s45)))/(8*s23^2)) + 
   (1/(4*s23) + (s12 - s34)/(4*s15*s23) + ((s12 - s34)*s34)/(4*s15*s23^2) + 
     (-s12 - s15 + 2*s34)/(4*s23^2) + (s12*(s12 + s15 - s34))/(4*s23^2*s45))*
    tr5 + (-4 + Ds)*(1/(8*s23) + (s12 - s34)/(8*s15*s23) + 
     ((s12 - s34)*s34)/(8*s15*s23^2) + (-s12 - s15 + 2*s34)/(8*s23^2) + 
     1/(8*s45) + (s15 - s34)/(8*s12*s45) + (s12*(s12 + s15 - s34))/
      (8*s23^2*s45) + (s12 + s15 - s34)/(4*s23*s45))*tr5, 
  s34/2 + ((s15 - s34)^2*s34)/(4*s23^2) + 
   (-4 + Ds)*(-(s12^2*s15^3*s34)/(8*s23^2*s45^3) + 
     (3*s12*s15^2*(s12 - s34)*s34)/(8*s23*s45^3) - 
     (s23*s34^4)/(8*s12*s45^3) + 
     (s34*(s12^2*(-3*s15 + s23) + 3*(-s15 + s23)*s34^2 + 
        s12*(6*s15*s34 - 3*s23*s34)))/(8*s45^3) + (s12*s15^2*(s15 - s34)*s34)/
      (4*s23^2*s45^2) + (s34^3*(-s15 + s34))/(8*s12*s45^2) + 
     (s15*s34*((s15 - s34)*s34 + s12*(-4*s15 + s34)))/(8*s23*s45^2) + 
     (s34*(s12*(2*s15 + s34) - s34*(s15 + 2*s34)))/(8*s45^2) + 
     (s15*(s15 - s34)*s34)/(8*s23*s45) - (s15*(s15 - s34)^2*s34)/
      (8*s23^2*s45)) + (-4 + Ds)*(s34/4 + ((s15 - s34)^2*s34)/(8*s23^2) + 
     (s34*(-s15 + s34))/(4*s23) + ((s12 + s15)^2*s34)/
      (8*(-s15 + s23 - s45)^2) - (s15*(s12 + s15)*(s12 + s15 - s34)*s34)/
      (4*s23*(-s15 + s23 - s45)^2) + (s15^2*(s12 + s15 - s34)^2*s34)/
      (8*s23^2*(-s15 + s23 - s45)^2) + ((s12 + s15)*s34)/
      (4*(-s15 + s23 - s45)) + (s15*(-s12^2 + (s15 - s34)^2)*s34)/
      (8*s23^2*(-s15 + s23 - s45)) + ((s12 - 3*s15)*(s12 + s15 - s34)*s34)/
      (8*s23*(-s15 + s23 - s45)) + (s12^2*s15^3*s34)/(8*s23^2*s45^3) + 
     (s23*s34^4)/(8*s12*s45^3) + (3*s12*s15^2*s34*(-s12 + s34))/
      (8*s23*s45^3) + (s34*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
        3*(s15 - s23)*s34^2))/(8*s45^3) + ((s15 + 2*s23 - s34)*s34^3)/
      (8*s12*s45^2) + (s12*s15^2*s34*(s12 - 2*s15 + 2*s34))/(8*s23^2*s45^2) + 
     (s15*s34*(-2*s12^2 + s34*(-s15 + s34) + s12*(6*s15 + s34)))/
      (8*s23*s45^2) + (s34*(s12^2 + s12*(-6*s15 + 2*s23 - 3*s34) + 
        s34*(5*s15 - 4*s23 + 3*s34)))/(8*s45^2) + 
     (s15*(-s12^2 - 2*s12*(s15 - s34) + (s15 - s34)^2)*s34)/(8*s23^2*s45) + 
     ((s15 - s34)*s34^2)/(4*s12*s45) + (s34*(s15 + s34))/(4*s45) + 
     (s34*(s12^2 + s12*(2*s15 - s34) + 3*s15*(-s15 + s34)))/(8*s23*s45)) + 
   ((s12 + s15)^2*s34)/(4*(-s15 + s23 - s45)^2) - 
   (s15*(s12 + s15)*(s12 + s15 - s34)*s34)/(2*s23*(-s15 + s23 - s45)^2) + 
   (s15^2*(s12 + s15 - s34)^2*s34)/(4*s23^2*(-s15 + s23 - s45)^2) + 
   (s15*(-s12^2 + (s15 - s34)^2)*s34)/(4*s23^2*(-s15 + s23 - s45)) + 
   ((s12 - s15)*(s12 + s15 - s34)*s34)/(4*s23*(-s15 + s23 - s45)) + 
   (3*s12*s15^2*(s12 - s34)*s34)/(4*s23*s45^3) + 
   (3*s12*s15^2*s34*(-s12 + s34))/(4*s23*s45^3) + 
   (s34*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
      3*(s15 - s23)*s34^2))/(4*s45^3) + 
   (s34*(s12^2*(-3*s15 + s23) + 3*(-s15 + s23)*s34^2 + 
      s12*(6*s15*s34 - 3*s23*s34)))/(4*s45^3) + (s12*s15^2*(s15 - s34)*s34)/
    (2*s23^2*s45^2) + ((s15 - s34)*s34^3)/(4*s12*s45^2) + 
   (s34^3*(-s15 - 2*s23 + s34))/(4*s12*s45^2) + 
   (s12*s15^2*s34*(s12 - 2*s15 + 2*s34))/(4*s23^2*s45^2) + 
   (s15*s34*((s15 - s34)*s34 + s12*(-6*s15 + s34)))/(4*s23*s45^2) + 
   (s15*s34*(-2*s12^2 + s34*(-s15 + s34) + s12*(4*s15 + s34)))/
    (4*s23*s45^2) + (s34*((-5*s15 + 4*s23 - 2*s34)*s34 + 
      s12*(6*s15 - 2*s23 + s34)))/(4*s45^2) + 
   (s34*(s12^2 + s34*(s15 + 3*s34) - s12*(2*s15 + 3*s34)))/(4*s45^2) + 
   (s15*(-s12^2 - 2*s12*(s15 - s34) + (s15 - s34)^2)*s34)/(4*s23^2*s45) + 
   (3*s15*(s15 - s34)*s34)/(4*s23*s45) - (s15*(s15 - s34)^2*s34)/
    (4*s23^2*s45) + (s34^2*(-s15 + s34))/(2*s12*s45) - 
   (s34*(s15 + s34))/(2*s45) + 
   (s34*(s12^2 + s12*(2*s15 - s34) + s15*(-s15 + s34)))/(4*s23*s45) + 
   (-4 + Ds)*(-(s12*s15^2*s34)/(8*s23^2*s45^3) + (s15*(s12 - s34)*s34)/
      (4*s23*s45^3) - s34^3/(8*s12*s45^3) + (s34*(-s12 + 2*s34))/(8*s45^3) - 
     (s15*s34)/(8*s23*s45^2) + (s15*(s15 - s34)*s34)/(8*s23^2*s45^2))*tr5 + 
   (-(s12*s15^2*s34)/(4*s23^2*s45^3) + (s15*(s12 - s34)*s34)/(2*s23*s45^3) - 
     s34^3/(4*s12*s45^3) + (s34*(-s12 + 2*s34))/(4*s45^3) + s34/(2*s45^2) - 
     (3*s15*s34)/(4*s23*s45^2) + (s15*(s15 - s34)*s34)/(4*s23^2*s45^2) - 
     s34^2/(2*s12*s45^2))*tr5 + 
   (-4 + Ds)*(-((s12 + s15)*s34)/(8*s23*(-s15 + s23 - s45)^2) + 
     (s15*(s12 + s15 - s34)*s34)/(8*s23^2*(-s15 + s23 - s45)^2) - 
     (s12*s34)/(8*s23^2*(-s15 + s23 - s45)) - 
     s34/(4*s23*(-s15 + s23 - s45)) + (s12*s15^2*s34)/(8*s23^2*s45^3) + 
     ((s12 - 2*s34)*s34)/(8*s45^3) + s34^3/(8*s12*s45^3) + 
     (s15*s34*(-s12 + s34))/(4*s23*s45^3) - s34/(4*s45^2) + 
     s34^2/(4*s12*s45^2) + (s15*s34*(s12 - s15 + s34))/(8*s23^2*s45^2) + 
     (s34*(-s12 + 3*s15 + s34))/(8*s23*s45^2) + (s34*(-s12 - s15 + s34))/
      (8*s23^2*s45))*tr5 + (-((s12 + s15)*s34)/(4*s23*(-s15 + s23 - s45)^2) + 
     (s15*(s12 + s15 - s34)*s34)/(4*s23^2*(-s15 + s23 - s45)^2) - 
     (s12*s34)/(4*s23^2*(-s15 + s23 - s45)) + (s12*s15^2*s34)/
      (4*s23^2*s45^3) + ((s12 - 2*s34)*s34)/(4*s45^3) + s34^3/(4*s12*s45^3) + 
     (s15*s34*(-s12 + s34))/(2*s23*s45^3) + (s15*s34*(s12 - s15 + s34))/
      (4*s23^2*s45^2) + (s34*(-s12 + s15 + s34))/(4*s23*s45^2) + 
     (s34*(-s12 - s15 + s34))/(4*s23^2*s45))*tr5, 
  (s15*(-2*s12 + s15 - s34))/(4*s23) + (-s23 + s34)/4 + 
   (2*s15 - s23 + 3*s34)/4 + ((s12 - s34)*(s12 - s34 - s45))/(4*s15) + 
   ((s12 - s34)^2*(s12 - s34 - s45))/(4*s15^2) + (s12^2*s15^3*(s12 - s34))/
    (4*s23^2*s45^3) + (s12^2*s15^3*(-s12 + s34))/(4*s23^2*s45^3) + 
   (s12^3*(-3*s15 + s23) + s12^2*(9*s15 - 4*s23)*s34 + 
     3*s12*(-3*s15 + 2*s23)*s34^2 + (3*s15 - 4*s23)*s34^3)/(4*s45^3) + 
   (s12^3*(3*s15 - s23) + 3*s12*(3*s15 - 2*s23)*s34^2 + 
     (-3*s15 + 4*s23)*s34^3 + s12^2*(-9*s15*s34 + 4*s23*s34))/(4*s45^3) + 
   ((s15 + 3*s23 - s34)*s34^3)/(4*s12*s45^2) + (s34^3*(-s15 - s23 + s34))/
    (4*s12*s45^2) + (s15*(s12 - s34)*((s15 - s34)*s34 + s12*(-9*s15 + s34)))/
    (4*s23*s45^2) + (s12*s15^2*(s12^2 + 2*(s15 - s34)*s34 + 
      s12*(-3*s15 + s34)))/(4*s23^2*s45^2) + 
   (s12*s15^2*(s12*(3*s15 - 2*s34) + 2*s34*(-s15 + s34)))/(4*s23^2*s45^2) + 
   (s15*(s12 - s34)*(-2*s12^2 + s34*(-s15 + s34) + s12*(7*s15 + s34)))/
    (4*s23*s45^2) + (s12^3 + s12^2*(-5*s15 + s23 - 4*s34) + 
     (-3*s15 + 3*s23 - 4*s34)*s34^2 + 3*s12*s34*(3*s15 - s23 + 2*s34))/
    (4*s45^2) + (s12*(-17*s15 + 9*s23 - 3*s34)*s34 + 
     s12^2*(9*s15 - 3*s23 + s34) + s34^2*(7*s15 - 9*s23 + 3*s34))/(4*s45^2) + 
   (3*(s15 + s23 - s34)*s34^2)/(4*s12*s45) + (s34^2*(-s15 + s23 + s34))/
    (4*s12*s45) - (3*(-2*s34*(s15 - s23 + s34) + s12*(3*s15 - s23 + s34)))/
    (4*s45) - (s15*(-4*s12^2 + 2*s34*(-s15 + s34) + s12*(5*s15 + 2*s34)))/
    (4*s23*s45) + (-s12^2 + s12*(s15 + s23 + 3*s34) - s34*(2*s23 + 3*s34))/
    (4*s45) + (-s12^3 + 2*s12^2*s34 + 4*s15*s34*(-s15 + s34) + 
     s12*(9*s15^2 - 4*s15*s34 - s34^2))/(4*s23*s45) + 
   (s15*(s12^3 - s12^2*s34 + (s15 - s34)^2*s34 - 
      s12*(3*s15^2 - 4*s15*s34 + s34^2)))/(4*s23^2*s45) - 
   (s15*(s12^2*(3*s15 - 2*s34) + (s15 - s34)^2*s34 + 
      s12*(-3*s15^2 + 2*s15*s34 + s34^2)))/(4*s23^2*s45) + 
   ((s12 - s34)*s34*(s12 - s34 - s45)*s45)/(2*s15^2*s23) - 
   (s34^2*s45^2*(-s12 + s34 + s45))/(4*s15^2*s23^2) + 
   (s34*(s12^2 - 2*s12*s34 + s34^2 + 2*s12*s45 - 2*s34*s45 - 3*s45^2))/
    (4*s15*s23) + (3*s12^2 - 3*s15^2 - 2*s12*s34 + 3*s15*s34 - s34^2 - 
     3*s12*s45 + s45^2)/(4*s23) - 
   ((s15 - s34)*(s12*(-3*s15 + s34) + (s15 - s34)*(s15 + s34 + s45)))/
    (4*s23^2) + (s15*(s34 + s45) - s34*(-s23 + s34 + s45))/(4*s12) + 
   (s34*(s23 - 3*s34 - s45) + s15*(3*s34 + s45))/(4*s12) - 
   (s34*s45*(-2*s12^2 + s34^2 - s34*s45 - 2*s45^2 + s12*(s34 + 4*s45)))/
    (4*s15*s23^2) + (s12^3 + s15^3 - 2*s15^2*s34 + 
     s12^2*(-3*s15 + s34 - 3*s45) + s15*(s34^2 - s34*s45 - s45^2) + 
     s45*(2*s34^2 + s34*s45 - s45^2) + s12*(2*s15*s34 - 2*s34^2 + 3*s15*s45 - 
       2*s34*s45 + 3*s45^2))/(4*s23^2) + 
   (-4 + Ds)*((8*s12 + s23 - 9*s34 - 6*s45)/8 + 
     (3*(s12 - s34)*(s12 - s34 - s45))/(8*s15) + 
     ((s12 - s34)^2*(s12 - s34 - s45))/(8*s15^2) + 
     (3*s12*s15^2*(s12 - s34)^2)/(8*s23*s45^3) + (s23*s34^4)/(8*s12*s45^3) + 
     (s12^2*s15^3*(-s12 + s34))/(8*s23^2*s45^3) + 
     (s12^3*(-3*s15 + s23) + s12^2*(9*s15 - 4*s23)*s34 + 
       3*s12*(-3*s15 + 2*s23)*s34^2 + (3*s15 - 4*s23)*s34^3)/(8*s45^3) + 
     ((s15 + s23 - s34)*s34^3)/(8*s12*s45^2) + 
     (s15*(s12 - s34)*((s15 - s34)*s34 + s12*(-7*s15 + s34)))/(8*s23*s45^2) + 
     (s12*s15^2*(s12*(3*s15 - 2*s34) + 2*s34*(-s15 + s34)))/(8*s23^2*s45^2) + 
     (3*s34^2*(s15 - s23 + s34) - 3*s12*s34*(3*s15 - s23 + s34) + 
       s12^2*(5*s15 - s23 + s34))/(8*s45^2) + ((s15 - s23 - s34)*s34^2)/
      (8*s12*s45) + (-2*s12^2 - s12*(s15 + s23 - 3*s34) + 2*s23*s34)/
      (8*s45) + (-s12^3 + 2*s15*s34*(-s15 + s34) + 2*s12^2*(s15 + s34) + 
       s12*(5*s15^2 - 4*s15*s34 - s34^2))/(8*s23*s45) + 
     (s15*(s12^3 - s12^2*s34 + (s15 - s34)^2*s34 - 
        s12*(3*s15^2 - 4*s15*s34 + s34^2)))/(8*s23^2*s45) + 
     ((s12 - s34)*s34*(s12 - s34 - s45)*s45)/(4*s15^2*s23) - 
     (s34^2*s45^2*(-s12 + s34 + s45))/(8*s15^2*s23^2) + 
     (s34*(s12^2 - 2*s12*s34 + s34^2 + 4*s12*s45 - 4*s34*s45 - 5*s45^2))/
      (8*s15*s23) + (-(s15*(s34 + s45)) + s34*(-s23 + s34 + s45))/(8*s12) - 
     (s34*s45*(-2*s12^2 + s34^2 - s34*s45 - 2*s45^2 + s12*(s34 + 4*s45)))/
      (8*s15*s23^2) + (5*s12^2 - s15^2 + 3*s15*s34 - 3*s34^2 + 2*s15*s45 + 
       3*s45^2 - s12*(4*s15 + 2*s34 + 7*s45))/(8*s23) + 
     (s12^3 + s15^3 - 2*s15^2*s34 + s12^2*(-3*s15 + s34 - 3*s45) + 
       s15*(s34^2 - s34*s45 - s45^2) + s45*(2*s34^2 + s34*s45 - s45^2) + 
       s12*(2*s15*s34 - 2*s34^2 + 3*s15*s45 - 2*s34*s45 + 3*s45^2))/
      (8*s23^2)) + (-4 + Ds)*((4*s12 - 2*s15 + s23 - 7*s34 - 2*s45)/8 + 
     (s12^2*s15^3*(s12 - s34))/(8*s23^2*s45^3) - (3*s12*s15^2*(s12 - s34)^2)/
      (8*s23*s45^3) - (s23*s34^4)/(8*s12*s45^3) + 
     (s12^3*(3*s15 - s23) + 3*s12*(3*s15 - 2*s23)*s34^2 + 
       (-3*s15 + 4*s23)*s34^3 + s12^2*(-9*s15*s34 + 4*s23*s34))/(8*s45^3) + 
     (s34^3*(-s15 - 3*s23 + s34))/(8*s12*s45^2) + 
     (s12*s15^2*(s12^2 + 2*(s15 - s34)*s34 + s12*(-3*s15 + s34)))/
      (8*s23^2*s45^2) + (s15*(s12 - s34)*(-2*s12^2 + s34*(-s15 + s34) + 
        s12*(9*s15 + s34)))/(8*s23*s45^2) + 
     (s12^3 + s12^2*(-9*s15 + 3*s23 - 4*s34) + (-7*s15 + 9*s23 - 4*s34)*
        s34^2 + s12*s34*(17*s15 - 9*s23 + 6*s34))/(8*s45^2) - 
     (3*(s15 + s23 - s34)*s34^2)/(8*s12*s45) - 
     (s15*(-6*s12^2 + 4*s34*(-s15 + s34) + s12*(9*s15 + 2*s34)))/
      (8*s23*s45) - (3*(s12^2 + s12*(-3*s15 + s23 - 3*s34) + 
        s34*(2*s15 - 2*s23 + 3*s34)))/(8*s45) - 
     (s15*(s12^2*(3*s15 - 2*s34) + (s15 - s34)^2*s34 + 
        s12*(-3*s15^2 + 2*s15*s34 + s34^2)))/(8*s23^2*s45) - 
     ((s15 - s34)*(s12*(-3*s15 + s34) + (s15 - s34)*(s15 + s34 + s45)))/
      (8*s23^2) + (-(s15*(3*s34 + s45)) + s34*(-s23 + 3*s34 + s45))/(8*s12) + 
     (s12*(-6*s15 + 2*s34) + (s15 - s34)*(3*s15 + 2*(s34 + s45)))/(8*s23)) + 
   (-4 + Ds)*(-1/(8*s12) - 1/(4*s23) + (s15 - s34)/(8*s23^2) + 
     (s12*s15^2*(s12 - s34))/(8*s23^2*s45^3) - (s15*(s12 - s34)^2)/
      (4*s23*s45^3) - s34^3/(8*s12*s45^3) + (s12^2 - 3*s12*s34 + 3*s34^2)/
      (8*s45^3) - (3*(s12 - 2*s34))/(8*s45^2) - 
     ((s12 - s34)*(s12 - 5*s15 - s34))/(8*s23*s45^2) - 
     (3*s34^2)/(8*s12*s45^2) + (s15*(s12^2 - 2*s12*s15 + (s15 - s34)*s34))/
      (8*s23^2*s45^2) + 3/(8*s45) + (3*(s12 - s15 - s34))/(8*s23*s45) - 
     (3*s34)/(8*s12*s45) + (s15^2 - s34^2 + s12*(-2*s15 + s34))/
      (8*s23^2*s45))*tr5 + (1/(4*s12) + (s15 - s34)/(4*s23^2) + 
     (s12*s15^2*(s12 - s34))/(4*s23^2*s45^3) - (s15*(s12 - s34)^2)/
      (2*s23*s45^3) - s34^3/(4*s12*s45^3) + (s12^2 - 3*s12*s34 + 3*s34^2)/
      (4*s45^3) - ((s12 - s34)*(s12 - 3*s15 - s34))/(4*s23*s45^2) - 
     s34^2/(4*s12*s45^2) + (-s12 + 2*s34)/(4*s45^2) + 
     (s15*(s12^2 - 2*s12*s15 + (s15 - s34)*s34))/(4*s23^2*s45^2) - 
     1/(4*s45) + (s12 - s15 - s34)/(4*s23*s45) + s34/(4*s12*s45) + 
     (s15^2 - s34^2 + s12*(-2*s15 + s34))/(4*s23^2*s45))*tr5 + 
   (-4 + Ds)*(-1/(8*s12) - 1/(4*s23) + (3*(s12 - s34 - s45))/(8*s15*s23) + 
     ((s12 - s34)*(s12 - s34 - s45))/(8*s15^2*s23) + 
     (s15*(s12 - s34)^2)/(4*s23*s45^3) + s34^3/(8*s12*s45^3) + 
     (s12*s15^2*(-s12 + s34))/(8*s23^2*s45^3) + 
     (-s12^2 + 3*s12*s34 - 3*s34^2)/(8*s45^3) + (s12 - 2*s34)/(8*s45^2) + 
     s34^2/(8*s12*s45^2) + (3*s15*(-s12 + s34))/(8*s23*s45^2) + 
     (s15*(2*s12*s15 - s12*s34 - s15*s34 + s34^2))/(8*s23^2*s45^2) + 
     1/(8*s45) + (2*s12 + s15 - 2*s34)/(8*s23*s45) + 
     ((s12 - s15)*(s12 + s15 - s34))/(8*s23^2*s45) - s34/(8*s12*s45) + 
     (-2*s12 + s34 + s45)/(8*s23^2) - (s34*s45*(-s12 + s34 + s45))/
      (8*s15^2*s23^2) + (s12^2 - s34^2 - 2*s12*s45 + s45^2)/(8*s15*s23^2))*
    tr5 + (1/(4*s12) + (s12 - s34 - s45)/(4*s15*s23) + 
     ((s12 - s34)*(s12 - s34 - s45))/(4*s15^2*s23) + 
     (s15*(s12 - s34)^2)/(2*s23*s45^3) + s34^3/(4*s12*s45^3) + 
     (s12*s15^2*(-s12 + s34))/(4*s23^2*s45^3) + 
     (-s12^2 + 3*s12*s34 - 3*s34^2)/(4*s45^3) + (3*(s12 - 2*s34))/(4*s45^2) + 
     (3*s34^2)/(4*s12*s45^2) + (5*s15*(-s12 + s34))/(4*s23*s45^2) + 
     (s15*(2*s12*s15 - s12*s34 - s15*s34 + s34^2))/(4*s23^2*s45^2) - 
     3/(4*s45) + (3*s15)/(4*s23*s45) + ((s12 - s15)*(s12 + s15 - s34))/
      (4*s23^2*s45) + (3*s34)/(4*s12*s45) + (-2*s12 + s34 + s45)/(4*s23^2) - 
     (s34*s45*(-s12 + s34 + s45))/(4*s15^2*s23^2) + 
     (s12^2 - s34^2 - 2*s12*s45 + s45^2)/(4*s15*s23^2))*tr5, 
  -1/2 - s12/(4*s34) - (s15^2*(2*s12 + s15 - s45))/(4*s23^2*s34) + 
   (s15*(3*s12 + s15 - s45))/(4*s23*s34) + (-s12 + s34 - s45)/(4*s15) - 
   (s34*s45)/(2*s15*s23) + (s15*(s12 + s15))/(2*s23*(s15 - s23 + s45)) + 
   (s12 + s15)^2/(4*s34*(s15 - s23 + s45)) + (s15^2*(s12 + s15)^2)/
    (4*s23^2*s34*(s15 - s23 + s45)) - (s15*(s12 + s15)^2)/
    (2*s23*s34*(s15 - s23 + s45)) + (s15^2*(-2*s12 - 2*s15 + s34))/
    (4*s23^2*(s15 - s23 + s45)) + (-s15 - s34 + s45)/(4*s23) + 
   s45/(4*(-s12 + s34 + s45)) + s45^2/(4*s15*(-s12 + s34 + s45)) + 
   (s34*s45^2)/(2*s15*s23*(-s12 + s34 + s45)) + 
   (s34^2*s45^2)/(4*s15*s23^2*(-s12 + s34 + s45)) + 
   (s34^2*(s15 + 2*s45))/(4*s23^2*(-s12 + s34 + s45)) + 
   (s34*(s15 + 3*s45))/(4*s23*(-s12 + s34 + s45)) + 
   (s12*s15 + 2*s15^2 - s34*s45 - s15*(2*s34 + s45))/(4*s23^2) + 
   (-4 + Ds)*(-1/4 - s12/(8*s34) - (s15^2*(2*s12 + s15 - s45))/
      (8*s23^2*s34) + (s15*(3*s12 + s15 - s45))/(8*s23*s34) + 
     (-s12 + s34 - s45)/(8*s15) - (s34*s45)/(4*s15*s23) + 
     (s15*(s12 + s15))/(4*s23*(s15 - s23 + s45)) + 
     (s12 + s15)^2/(8*s34*(s15 - s23 + s45)) + (s15^2*(s12 + s15)^2)/
      (8*s23^2*s34*(s15 - s23 + s45)) - (s15*(s12 + s15)^2)/
      (4*s23*s34*(s15 - s23 + s45)) + (s15^2*(-2*s12 - 2*s15 + s34))/
      (8*s23^2*(s15 - s23 + s45)) + (-s15 - s34 + s45)/(8*s23) + 
     s45/(8*(-s12 + s34 + s45)) + s45^2/(8*s15*(-s12 + s34 + s45)) + 
     (s34*s45^2)/(4*s15*s23*(-s12 + s34 + s45)) + 
     (s34^2*s45^2)/(8*s15*s23^2*(-s12 + s34 + s45)) + 
     (s34^2*(s15 + 2*s45))/(8*s23^2*(-s12 + s34 + s45)) + 
     (s34*(s15 + 3*s45))/(8*s23*(-s12 + s34 + s45)) + 
     (s12*s15 + 2*s15^2 - s34*s45 - s15*(2*s34 + s45))/(8*s23^2)) + 
   (-4 + Ds)*(-1/(8*s15*s23) - s15/(8*s23^2*s34) + 1/(8*s23*s34) - 
     s15/(8*s23^2*(s15 - s23 + s45)) + (s15*(s12 + s15))/
      (8*s23^2*s34*(s15 - s23 + s45)) + (-s12 - s15)/
      (8*s23*s34*(s15 - s23 + s45)) + 1/(8*s23*(-s12 + s34 + s45)) + 
     s34/(8*s23^2*(-s12 + s34 + s45)) + s45/(8*s15*s23*(-s12 + s34 + s45)) + 
     (s34*s45)/(8*s15*s23^2*(-s12 + s34 + s45)))*tr5 + 
   (-1/(4*s15*s23) - s15/(4*s23^2*s34) + 1/(4*s23*s34) - 
     s15/(4*s23^2*(s15 - s23 + s45)) + (s15*(s12 + s15))/
      (4*s23^2*s34*(s15 - s23 + s45)) + (-s12 - s15)/
      (4*s23*s34*(s15 - s23 + s45)) + 1/(4*s23*(-s12 + s34 + s45)) + 
     s34/(4*s23^2*(-s12 + s34 + s45)) + s45/(4*s15*s23*(-s12 + s34 + s45)) + 
     (s34*s45)/(4*s15*s23^2*(-s12 + s34 + s45)))*tr5, 
  1/2 - s15/(4*s12) - s12/(4*s34) + (s15*(2*s12 - s45))/(4*s23*s34) + 
   (-s15 - s45)/(4*s23) + ((s15 - s34)*(s15 - s45))/(4*s12*s23) + 
   s15/(4*(s12 + s23 - s45)) + s15^2/(4*s23*s45) + (-2*s15 + s23)/(4*s45) + 
   ((s15 - s23)*s34)/(4*s12*s45) - (s15*s34*s45)/
    (4*s23^2*(s12 + s23 - s45)) + (s15^2*(-s12 + s45))/(4*s23^2*s34) - 
   (s15*(s15 + s45))/(4*s23^2) - (s15*(s15 - s34 + s45))/
    (4*s23*(s12 + s23 - s45)) + (-4 + Ds)*(1/4 - s15/(8*s12) - s12/(8*s34) + 
     (s15*(2*s12 - s45))/(8*s23*s34) + (-s15 - s45)/(8*s23) + 
     ((s15 - s34)*(s15 - s45))/(8*s12*s23) + s15/(8*(s12 + s23 - s45)) + 
     s15^2/(8*s23*s45) + (-2*s15 + s23)/(8*s45) + 
     ((s15 - s23)*s34)/(8*s12*s45) - (s15*s34*s45)/
      (8*s23^2*(s12 + s23 - s45)) + (s15^2*(-s12 + s45))/(8*s23^2*s34) - 
     (s15*(s15 + s45))/(8*s23^2) - (s15*(s15 - s34 + s45))/
      (8*s23*(s12 + s23 - s45))) + (-4 + Ds)*(-1/(8*s12*s23) - 
     s15/(8*s23^2*s34) + 1/(8*s23*s34) - s15/(8*s23^2*(s12 + s23 - s45)) - 
     1/(8*s12*s45) + s15/(8*s12*s23*s45))*tr5 + 
   (-1/(4*s12*s23) - s15/(4*s23^2*s34) + 1/(4*s23*s34) - 
     s15/(4*s23^2*(s12 + s23 - s45)) - 1/(4*s12*s45) + s15/(4*s12*s23*s45))*
    tr5, -1/4 + s34/(2*s12) - s15/(4*s45) + s15^2/(4*s23*s45) + 
   (s15*s34)/(4*s12*s45) - (s15*(s15 + s45))/(2*s23^2) - 
   (s34*s45*(s15 + s45))/(4*s23^2*(s12 + s23 - s45)) - 
   (s45*(s15 + s45))/(4*s23*(s12 - s34 - s45)) - 
   (s34*(s15 + s45)^2)/(4*s23^2*(s12 - s34 - s45)) + 
   ((s15 - s34)*(s15 + 2*s45))/(4*s12*s23) + (5*s15 + 2*s45)/(4*s23) + 
   (2*s15 - s23 - s34 + 2*s45)/(4*(s12 + s23 - s45)) + 
   (-s15^2 + s15*(s34 - 2*s45) + (2*s34 - s45)*s45)/
    (4*s23*(s12 + s23 - s45)) + (-4 + Ds)*(-1/8 + s34/(4*s12) - s15/(8*s45) + 
     s15^2/(8*s23*s45) + (s15*s34)/(8*s12*s45) - (s15*(s15 + s45))/
      (4*s23^2) - (s34*s45*(s15 + s45))/(8*s23^2*(s12 + s23 - s45)) - 
     (s45*(s15 + s45))/(8*s23*(s12 - s34 - s45)) - 
     (s34*(s15 + s45)^2)/(8*s23^2*(s12 - s34 - s45)) + 
     ((s15 - s34)*(s15 + 2*s45))/(8*s12*s23) + (5*s15 + 2*s45)/(8*s23) + 
     (2*s15 - s23 - s34 + 2*s45)/(8*(s12 + s23 - s45)) + 
     (-s15^2 + s15*(s34 - 2*s45) + (2*s34 - s45)*s45)/
      (8*s23*(s12 + s23 - s45))) + (-4 + Ds)*(1/(4*s12*s23) + 
     1/(8*s23*(s12 + s23 - s45)) + (-s15 - s45)/(8*s23^2*(s12 + s23 - s45)) + 
     (-s15 - s45)/(8*s23^2*(s12 - s34 - s45)) + s15/(8*s12*s23*s45))*tr5 + 
   (1/(2*s12*s23) + 1/(4*s23*(s12 + s23 - s45)) + 
     (-s15 - s45)/(4*s23^2*(s12 + s23 - s45)) + 
     (-s15 - s45)/(4*s23^2*(s12 - s34 - s45)) + s15/(4*s12*s23*s45))*tr5, 
  1/2 + (-4 + Ds)/4, -1/2 + (2*s15 - s34)/(4*s23) + (s15*s34)/(4*s23^2) + 
   (-s15 + s34)/(4*s12) + (s15*(s15 + s34))/(4*s23*(s12 + s15 - s34)) + 
   s15^3/(4*s12*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (3*s15^2*(-s12 + s15))/(4*s23*s45^2) + 
   (3*s15^3)/(4*(s12 + s15 - s34)*s45^2) + 
   (s15^3*s23)/(4*s12*(s12 + s15 - s34)*s45^2) - 
   (3*s15^3*(s15 - s34))/(4*s23*(s12 + s15 - s34)*s45^2) + 
   (s15^3*(s15 - s34)^2)/(4*s23^2*(s12 + s15 - s34)*s45^2) + 
   (s15^3*(s12 - s15 + s34))/(4*s23^2*s45^2) + 
   (3*s12*s15 - 3*s15^2 - s12*s23 + s15*s23 - 3*s15*s34 + 2*s23*s34)/
    (4*s45^2) - (s23*(s15^2 + s15*s34 + s34^2))/(4*s12*s45^2) + 
   (s15*(-2*s12 + 3*s15))/(4*s23*s45) + (s12 - 3*s15 + s23 - 2*s34)/(4*s45) + 
   s15^2/(2*(s12 + s15 - s34)*s45) + s15^3/(4*s12*(s12 + s15 - s34)*s45) - 
   (s15^2*(s15 - 2*s34))/(2*s23*(s12 + s15 - s34)*s45) + 
   (s15^2*(s12 - s15 + 2*s34))/(4*s23^2*s45) + 
   (s15^2*(s15^2 - 3*s15*s34 + 2*s34^2))/(4*s23^2*(s12 + s15 - s34)*s45) + 
   (-s15^2 + s34*(-s23 + s34))/(4*s12*s45) + 
   (s15*s45)/(4*s23*(s12 + s23 - s45)) - (s15*s45*(s15 + s45))/
    (4*s23^2*(s12 + s23 - s45)) + (s15*s45*(s15 + s45)^2)/
    (4*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (s15^3 - s15*s45^2)/(4*s23*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (s15*(s34^2 + s34*s45 + s45*(s15 + s45)))/(4*s23^2*(s12 + s15 - s34)) + 
   (-4 + Ds)*(-1/4 + (2*s15 - s34)/(8*s23) + (s15*s34)/(8*s23^2) + 
     (-s15 + s34)/(8*s12) + (s15*(s15 + s34))/(8*s23*(s12 + s15 - s34)) + 
     s15^3/(8*s12*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (3*s15^2*(-s12 + s15))/(8*s23*s45^2) + 
     (3*s15^3)/(8*(s12 + s15 - s34)*s45^2) + 
     (s15^3*s23)/(8*s12*(s12 + s15 - s34)*s45^2) - (3*s15^3*(s15 - s34))/
      (8*s23*(s12 + s15 - s34)*s45^2) + (s15^3*(s15 - s34)^2)/
      (8*s23^2*(s12 + s15 - s34)*s45^2) + (s15^3*(s12 - s15 + s34))/
      (8*s23^2*s45^2) + (3*s12*s15 - 3*s15^2 - s12*s23 + s15*s23 - 
       3*s15*s34 + 2*s23*s34)/(8*s45^2) - (s23*(s15^2 + s15*s34 + s34^2))/
      (8*s12*s45^2) + (s15*(-2*s12 + 3*s15))/(8*s23*s45) + 
     (s12 - 3*s15 + s23 - 2*s34)/(8*s45) + s15^2/(4*(s12 + s15 - s34)*s45) + 
     s15^3/(8*s12*(s12 + s15 - s34)*s45) - (s15^2*(s15 - 2*s34))/
      (4*s23*(s12 + s15 - s34)*s45) + (s15^2*(s12 - s15 + 2*s34))/
      (8*s23^2*s45) + (s15^2*(s15^2 - 3*s15*s34 + 2*s34^2))/
      (8*s23^2*(s12 + s15 - s34)*s45) + (-s15^2 + s34*(-s23 + s34))/
      (8*s12*s45) + (s15*s45)/(8*s23*(s12 + s23 - s45)) - 
     (s15*s45*(s15 + s45))/(8*s23^2*(s12 + s23 - s45)) + 
     (s15*s45*(s15 + s45)^2)/(8*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15^3 - s15*s45^2)/(8*s23*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15*(s34^2 + s34*s45 + s45*(s15 + s45)))/(8*s23^2*(s12 + s15 - s34))) + 
   (-4 + Ds)*(s15/(8*s23^2*(s12 + s15 - s34)) + 1/(8*s45^2) + 
     s15^2/(8*s23^2*s45^2) - s15/(4*s23*s45^2) + (-s15 - s34)/(8*s12*s45^2) + 
     s15^2/(8*s12*(s12 + s15 - s34)*s45^2) + 
     s15^2/(4*s23*(s12 + s15 - s34)*s45^2) + (s15^2*(-s15 + s34))/
      (8*s23^2*(s12 + s15 - s34)*s45^2) - 1/(8*s12*s45) + s15/(8*s23^2*s45) - 
     1/(8*s23*s45) + s15/(8*s23*(s12 + s15 - s34)*s45) + 
     (s15*s34)/(8*s23^2*(s12 + s15 - s34)*s45) + 
     s15^2/(8*s12*(s12 + s15 - s34)*(s12 + s23 - s45)*s45) + 
     s15^2/(8*s23*(s12 + s15 - s34)*(s12 + s23 - s45)*s45) + 
     (s15*(s15 + s45))/(8*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)))*tr5 + 
   (s15/(4*s23^2*(s12 + s15 - s34)) + 1/(4*s45^2) + s15^2/(4*s23^2*s45^2) - 
     s15/(2*s23*s45^2) + (-s15 - s34)/(4*s12*s45^2) + 
     s15^2/(4*s12*(s12 + s15 - s34)*s45^2) + 
     s15^2/(2*s23*(s12 + s15 - s34)*s45^2) + (s15^2*(-s15 + s34))/
      (4*s23^2*(s12 + s15 - s34)*s45^2) - 1/(4*s12*s45) + s15/(4*s23^2*s45) - 
     1/(4*s23*s45) + s15/(4*s23*(s12 + s15 - s34)*s45) + 
     (s15*s34)/(4*s23^2*(s12 + s15 - s34)*s45) + 
     s15^2/(4*s12*(s12 + s15 - s34)*(s12 + s23 - s45)*s45) + 
     s15^2/(4*s23*(s12 + s15 - s34)*(s12 + s23 - s45)*s45) + 
     (s15*(s15 + s45))/(4*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)))*tr5, 
  (-s12 - s15 + s34)/(4*s23) - s15^2/(4*s23*(-s15 + s23 + s34)) + 
   (s12 + 2*s15 - 2*s34)/(4*(-s15 + s23 + s34)) + 
   (s15 - s34)^2/(4*s12*(-s15 + s23 + s34)) - 
   s15^3/(4*s12*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
   s15^3/(4*s23*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
   (3*s12*s15^2)/(4*s23*s45^2) - s34^3/(4*s12*s45^2) - 
   (s12^2*s15^3)/(4*s23^2*(-s15 + s23 + s34)*s45^2) + 
   (3*s12*(s12 - s15)*s15^2)/(4*s23*(-s15 + s23 + s34)*s45^2) + 
   (s34^3*(-s15 + s34))/(4*s12*(-s15 + s23 + s34)*s45^2) + 
   (s12^2 - 3*s12*s34 + 3*s34^2)/(4*s45^2) + 
   (-3*s34^3 - s12^2*(2*s15 + s34) + 3*s12*(s15^2 + s15*s34 + s34^2))/
    (4*(-s15 + s23 + s34)*s45^2) - (s12*s15^2)/(4*s23^2*s45) - 
   (s15*(2*s12 + s15))/(4*s23*s45) + ((s15 - s34)*s34)/(4*s12*s45) - 
   (s12*s15^2*(s12 + s15))/(4*s23^2*(-s15 + s23 + s34)*s45) - 
   (s15*(-s12^2 + s12*s15 + s15^2))/(2*s23*(-s15 + s23 + s34)*s45) + 
   (s34^2*(-3*s15 + 2*s34))/(4*s12*(-s15 + s23 + s34)*s45) + 
   (-s12 - s15 + 2*s34)/(4*s45) + (-s12^2 + 3*s12*s15 + 2*s15^2 + 4*s12*s34 + 
     2*s15*s34 - 5*s34^2)/(4*(-s15 + s23 + s34)*s45) + 
   (s15*s45)/(4*s23*(s12 + s23 - s45)) - (s15*s45*(s15 + s45))/
    (4*s23^2*(s12 + s23 - s45)) - (s15^2*s45*(s15 + s45))/
    (4*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
   (s15*(s12 + s15 + s45))/(4*s23^2) - (s15^2*(s12 + s15 + s45))/
    (4*s23^2*(-s15 + s23 + s34)) + (-4 + Ds)*((-s12 - s15 + s34)/(8*s23) - 
     s15^2/(8*s23*(-s15 + s23 + s34)) + (s12 + 2*s15 - 2*s34)/
      (8*(-s15 + s23 + s34)) + (s15 - s34)^2/(8*s12*(-s15 + s23 + s34)) - 
     s15^3/(8*s12*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
     s15^3/(8*s23*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
     (3*s12*s15^2)/(8*s23*s45^2) - s34^3/(8*s12*s45^2) - 
     (s12^2*s15^3)/(8*s23^2*(-s15 + s23 + s34)*s45^2) + 
     (3*s12*(s12 - s15)*s15^2)/(8*s23*(-s15 + s23 + s34)*s45^2) + 
     (s34^3*(-s15 + s34))/(8*s12*(-s15 + s23 + s34)*s45^2) + 
     (s12^2 - 3*s12*s34 + 3*s34^2)/(8*s45^2) + 
     (-3*s34^3 - s12^2*(2*s15 + s34) + 3*s12*(s15^2 + s15*s34 + s34^2))/
      (8*(-s15 + s23 + s34)*s45^2) - (s12*s15^2)/(8*s23^2*s45) - 
     (s15*(2*s12 + s15))/(8*s23*s45) + ((s15 - s34)*s34)/(8*s12*s45) - 
     (s12*s15^2*(s12 + s15))/(8*s23^2*(-s15 + s23 + s34)*s45) - 
     (s15*(-s12^2 + s12*s15 + s15^2))/(4*s23*(-s15 + s23 + s34)*s45) + 
     (s34^2*(-3*s15 + 2*s34))/(8*s12*(-s15 + s23 + s34)*s45) + 
     (-s12 - s15 + 2*s34)/(8*s45) + (-s12^2 + 3*s12*s15 + 2*s15^2 + 
       4*s12*s34 + 2*s15*s34 - 5*s34^2)/(8*(-s15 + s23 + s34)*s45) + 
     (s15*s45)/(8*s23*(s12 + s23 - s45)) - (s15*s45*(s15 + s45))/
      (8*s23^2*(s12 + s23 - s45)) - (s15^2*s45*(s15 + s45))/
      (8*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
     (s15*(s12 + s15 + s45))/(8*s23^2) - (s15^2*(s12 + s15 + s45))/
      (8*s23^2*(-s15 + s23 + s34))) + (-s15/(4*s23^2*(-s15 + s23 + s34)) - 
     s15/(2*s23*s45^2) - (s12*s15^2)/(4*s23^2*(-s15 + s23 + s34)*s45^2) + 
     ((s12 - s15)*s15)/(2*s23*(-s15 + s23 + s34)*s45^2) - 
     s34^2/(4*s12*(-s15 + s23 + s34)*s45^2) + (-s12 + 2*(s15 + s34))/
      (4*(-s15 + s23 + s34)*s45^2) - 1/(4*s23*s45) + 
     1/(2*(-s15 + s23 + s34)*s45) - (s15*(s12 + s15))/
      (4*s23^2*(-s15 + s23 + s34)*s45) + (s12 - s15)/
      (4*s23*(-s15 + s23 + s34)*s45) + (s15 - s34)/(4*s12*(-s15 + s23 + s34)*
       s45) - s15^2/(4*s12*(-s15 + s23 + s34)*(s12 + s23 - s45)*s45) - 
     s15^2/(4*s23*(-s15 + s23 + s34)*(s12 + s23 - s45)*s45) - 
     (s15*(s15 + s45))/(4*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)))*tr5 + 
   (-4 + Ds)*(-s15/(8*s23^2*(-s15 + s23 + s34)) - s15/(4*s23*s45^2) - 
     (s12*s15^2)/(8*s23^2*(-s15 + s23 + s34)*s45^2) + 
     ((s12 - s15)*s15)/(4*s23*(-s15 + s23 + s34)*s45^2) - 
     s34^2/(8*s12*(-s15 + s23 + s34)*s45^2) + (-s12 + 2*(s15 + s34))/
      (8*(-s15 + s23 + s34)*s45^2) - 1/(8*s23*s45) + 
     1/(4*(-s15 + s23 + s34)*s45) - (s15*(s12 + s15))/
      (8*s23^2*(-s15 + s23 + s34)*s45) + (s12 - s15)/
      (8*s23*(-s15 + s23 + s34)*s45) + (s15 - s34)/(8*s12*(-s15 + s23 + s34)*
       s45) - s15^2/(8*s12*(-s15 + s23 + s34)*(s12 + s23 - s45)*s45) - 
     s15^2/(8*s23*(-s15 + s23 + s34)*(s12 + s23 - s45)*s45) - 
     (s15*(s15 + s45))/(8*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)))*tr5, 
  (s15*(s15 - s34))/(2*s23^2) + (-s15 + s34)/(2*s23) + 
   (-4 + Ds)*((s15*(s15 - s34))/(4*s23^2) + (-s15 + s34)/(4*s23) + 
     (s15*s34)/(4*s23*(s12 + s23 - s45)) + (s15*s34^2)/
      (4*s23^2*(s12 + s23 - s45)) + (s12 + s15)/(4*(-s15 + s23 - s45)) + 
     (s15^2*(s12 + s15 - 2*s34))/(4*s23^2*(-s15 + s23 - s45)) - 
     (s15*(s12 + s15 - s34))/(2*s23*(-s15 + s23 - s45)) + 
     (s15^2*s34^2)/(4*s23^2*(s12 + s23 - s45)*(-s15 + s23 - s45))) + 
   (s15*s34)/(2*s23*(s12 + s23 - s45)) + 
   (s15*s34^2)/(2*s23^2*(s12 + s23 - s45)) + 
   (s12 + s15)/(2*(-s15 + s23 - s45)) + (s15^2*(s12 + s15 - 2*s34))/
    (2*s23^2*(-s15 + s23 - s45)) - (s15*(s12 + s15 - s34))/
    (s23*(-s15 + s23 - s45)) + (s15^2*s34^2)/(2*s23^2*(s12 + s23 - s45)*
     (-s15 + s23 - s45)) + (s15/(2*s23^2*(-s15 + s23 - s45)) - 
     1/(2*s23*(-s15 + s23 - s45)) - (s15*s34)/(2*s23^2*(s12 + s23 - s45)*
       (-s15 + s23 - s45)))*tr5 + 
   (-4 + Ds)*(s15/(4*s23^2*(-s15 + s23 - s45)) - 
     1/(4*s23*(-s15 + s23 - s45)) - (s15*s34)/(4*s23^2*(s12 + s23 - s45)*
       (-s15 + s23 - s45)))*tr5, 1 + (s12 - s15 - 2*s45)/(2*s23) + 
   (s34*s45)/(s15*s23) + (s34^2*s45)/(2*s23^2*(s12 + s23 - s45)) + 
   (s34^2*s45^2)/(2*s15*s23^2*(s12 + s23 - s45)) + 
   (s34*(s15 + s45))/(2*s23^2) + (s12 - s23 - 2*s34 + s45)/(2*s15) + 
   (s34*s45*(-s34 + s45))/(s15*s23*(s12 + s23 - s45)) + 
   (s15 - 2*s23 - 3*s34 + 2*s45)/(2*(s12 + s23 - s45)) + 
   (s34*(s15 - s34 + 3*s45))/(2*s23*(s12 + s23 - s45)) + 
   (s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2)/
    (2*s15*(s12 + s23 - s45)) + 
   (-4 + Ds)*(1/2 + (s12 - s15 - 2*s45)/(4*s23) + (s34*s45)/(2*s15*s23) + 
     (s34^2*s45)/(4*s23^2*(s12 + s23 - s45)) + 
     (s34^2*s45^2)/(4*s15*s23^2*(s12 + s23 - s45)) + 
     (s34*(s15 + s45))/(4*s23^2) + (s12 - s23 - 2*s34 + s45)/(4*s15) + 
     (s34*s45*(-s34 + s45))/(2*s15*s23*(s12 + s23 - s45)) + 
     (s15 - 2*s23 - 3*s34 + 2*s45)/(4*(s12 + s23 - s45)) + 
     (s34*(s15 - s34 + 3*s45))/(4*s23*(s12 + s23 - s45)) + 
     (s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2)/
      (4*s15*(s12 + s23 - s45))) + (-4 + Ds)*(1/(4*s15*s23) - 
     1/(4*s15*(s12 + s23 - s45)) + 1/(4*s23*(s12 + s23 - s45)) + 
     s34/(4*s23^2*(s12 + s23 - s45)) + 
     (s34*s45)/(4*s15*s23^2*(s12 + s23 - s45)) + 
     (-s34 + s45)/(4*s15*s23*(s12 + s23 - s45)))*tr5 + 
   (1/(2*s15*s23) - 1/(2*s15*(s12 + s23 - s45)) + 
     1/(2*s23*(s12 + s23 - s45)) + s34/(2*s23^2*(s12 + s23 - s45)) + 
     (s34*s45)/(2*s15*s23^2*(s12 + s23 - s45)) + 
     (-s34 + s45)/(2*s15*s23*(s12 + s23 - s45)))*tr5, 
  -(s15^2/(s23*(s12 + s15 - s34))) + (s15*(-2*s12 + s15))/
    (2*s23*(-s15 + s23 + s34)) - s15^3/(2*s12*(s12 + s15 - s34)*
     (s12 + s23 - s45)) + s15^3/(2*s12*(-s15 + s23 + s34)*
     (s12 + s23 - s45)) + s15^3/(2*s23*(-s15 + s23 + s34)*
     (s12 + s23 - s45)) + (s12 - 2*s15 - 3*s34 - s45)/
    (2*(-s15 + s23 + s34)) - s15^3/(2*s23^2*s45) + (2*s15^2)/(s23*s45) - 
   s15^3/(2*s12*(s12 + s15 - s34)*s45) - s15^3/(s23*(s12 + s15 - s34)*s45) + 
   (s15^3*(s15 - s34))/(2*s23^2*(s12 + s15 - s34)*s45) + 
   (-s12/2 - s15/2 + s34)/s45 + (s12*s15^3)/(2*s23^2*(-s15 + s23 + s34)*
     s45) + ((-3*s12*s15^2)/2 + s15^3)/(s23*(-s15 + s23 + s34)*s45) + 
   s34^3/(2*s12*(-s15 + s23 + s34)*s45) + 
   (-s15^2 + s12*(s15 + s34/2) - s15*s34 - s34^2)/((-s15 + s23 + s34)*s45) + 
   (s15^2 + s15*s34 - s34^2)/(2*s12*s45) + (s15*s45)/(2*s23^2) - 
   (s15*s45)/(s23*(s12 + s23 - s45)) + (s15*s45*(s15 + s45))/
    (s23^2*(s12 + s23 - s45)) + (s15^2*s45*(s15 + s45))/
    (2*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
   (s15*s45*(s15 + s45)^2)/(2*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (s15^2*(s12 + s15 + s45))/(2*s23^2*(-s15 + s23 + s34)) + 
   ((s15 - s34)*(2*s15 + s45))/(2*s12*s23) + (3*s15 + s45)/(2*s23) - 
   ((s15 - s34)*(s15 + 2*s34 + s45))/(2*s12*(-s15 + s23 + s34)) + 
   (-s15^3 + s15*s45^2)/(2*s23*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (s15*(s15^2 - s45*(s34 + s45) - s15*(2*s34 + s45)))/
    (2*s23^2*(s12 + s15 - s34)) + 
   (-4 + Ds)*(-s15^2/(2*s23*(s12 + s15 - s34)) + (s15*(-2*s12 + s15))/
      (4*s23*(-s15 + s23 + s34)) - s15^3/(4*s12*(s12 + s15 - s34)*
       (s12 + s23 - s45)) + s15^3/(4*s12*(-s15 + s23 + s34)*
       (s12 + s23 - s45)) + s15^3/(4*s23*(-s15 + s23 + s34)*
       (s12 + s23 - s45)) + (s12 - 2*s15 - 3*s34 - s45)/
      (4*(-s15 + s23 + s34)) - s15^3/(4*s23^2*s45) + s15^2/(s23*s45) - 
     s15^3/(4*s12*(s12 + s15 - s34)*s45) - 
     s15^3/(2*s23*(s12 + s15 - s34)*s45) + (s15^3*(s15 - s34))/
      (4*s23^2*(s12 + s15 - s34)*s45) + (s12*s15^3)/
      (4*s23^2*(-s15 + s23 + s34)*s45) + (s15^2*(-3*s12 + 2*s15))/
      (4*s23*(-s15 + s23 + s34)*s45) + s34^3/(4*s12*(-s15 + s23 + s34)*s45) + 
     (-s12 - s15 + 2*s34)/(4*s45) + (s15^2 + s15*s34 - s34^2)/(4*s12*s45) + 
     (s12*(2*s15 + s34) - 2*(s15^2 + s15*s34 + s34^2))/
      (4*(-s15 + s23 + s34)*s45) + (s15*s45)/(4*s23^2) - 
     (s15*s45)/(2*s23*(s12 + s23 - s45)) + (s15*s45*(s15 + s45))/
      (2*s23^2*(s12 + s23 - s45)) + (s15^2*s45*(s15 + s45))/
      (4*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
     (s15*s45*(s15 + s45)^2)/(4*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15^2*(s12 + s15 + s45))/(4*s23^2*(-s15 + s23 + s34)) + 
     ((s15 - s34)*(2*s15 + s45))/(4*s12*s23) + (3*s15 + s45)/(4*s23) - 
     ((s15 - s34)*(s15 + 2*s34 + s45))/(4*s12*(-s15 + s23 + s34)) + 
     (-s15^3 + s15*s45^2)/(4*s23*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15*(s15^2 - s45*(s34 + s45) - s15*(2*s34 + s45)))/
      (4*s23^2*(s12 + s15 - s34))) + 
   (-4 + Ds)*(1/(4*s12*s23) - s15/(4*s23^2*(s12 + s15 - s34)) - 
     1/(4*s12*(-s15 + s23 + s34)) + s15/(4*s23^2*(-s15 + s23 + s34)) - 
     1/(4*s23*(-s15 + s23 + s34)) + s15/(2*s12*s23*s45) - 
     s15^2/(4*s23^2*(s12 + s15 - s34)*s45) + 1/(4*(-s15 + s23 + s34)*s45) + 
     s15^2/(4*s23^2*(-s15 + s23 + s34)*s45) - 
     s15/(2*s23*(-s15 + s23 + s34)*s45) + (-s15 - s34)/
      (4*s12*(-s15 + s23 + s34)*s45) - s15^2/(4*s12*(s12 + s15 - s34)*
       (s12 + s23 - s45)*s45) - s15^2/(4*s23*(s12 + s15 - s34)*
       (s12 + s23 - s45)*s45) + s15^2/(4*s12*(-s15 + s23 + s34)*
       (s12 + s23 - s45)*s45) + s15^2/(4*s23*(-s15 + s23 + s34)*
       (s12 + s23 - s45)*s45) - (s15*(s15 + s45))/(4*s23^2*(s12 + s15 - s34)*
       (s12 + s23 - s45)) + (s15*(s15 + s45))/(4*s23^2*(-s15 + s23 + s34)*
       (s12 + s23 - s45)))*tr5 + 
   (1/(2*s12*s23) - s15/(2*s23^2*(s12 + s15 - s34)) - 
     1/(2*s12*(-s15 + s23 + s34)) + s15/(2*s23^2*(-s15 + s23 + s34)) - 
     1/(2*s23*(-s15 + s23 + s34)) + s15/(s12*s23*s45) - 
     s15^2/(2*s23^2*(s12 + s15 - s34)*s45) + 1/(2*(-s15 + s23 + s34)*s45) + 
     s15^2/(2*s23^2*(-s15 + s23 + s34)*s45) - 
     s15/(s23*(-s15 + s23 + s34)*s45) + (-s15 - s34)/
      (2*s12*(-s15 + s23 + s34)*s45) - s15^2/(2*s12*(s12 + s15 - s34)*
       (s12 + s23 - s45)*s45) - s15^2/(2*s23*(s12 + s15 - s34)*
       (s12 + s23 - s45)*s45) + s15^2/(2*s12*(-s15 + s23 + s34)*
       (s12 + s23 - s45)*s45) + s15^2/(2*s23*(-s15 + s23 + s34)*
       (s12 + s23 - s45)*s45) - (s15*(s15 + s45))/(2*s23^2*(s12 + s15 - s34)*
       (s12 + s23 - s45)) + (s15*(s15 + s45))/(2*s23^2*(-s15 + s23 + s34)*
       (s12 + s23 - s45)))*tr5, (2*s12 + s15 - 3*s34)/4 - 
   (s12 - s34)^2/(4*s15) + (s15 - s34)/4 - ((s12 - s34)*(s15 - s34)^2)/
    (4*s23^2) + (s34*(-s15 + s34))/(2*s12) + 
   (-4 + Ds)*(((s12 - s34)*(s15 - s34))/(4*s23) - ((s12 - s34)*(s15 - s34)^2)/
      (8*s23^2) + ((s15 - s34)*s34)/(8*s12) + (-2*s12 - s15 + 3*s34)/8 + 
     (3*s12*s15^2*(s12 - s34)^2)/(8*s23*s45^3) + (s23*s34^4)/(8*s12*s45^3) + 
     (s12^2*s15^3*(-s12 + s34))/(8*s23^2*s45^3) + 
     (s12^3*(-3*s15 + s23) + s12^2*(9*s15 - 4*s23)*s34 + 
       3*s12*(-3*s15 + 2*s23)*s34^2 + (3*s15 - 4*s23)*s34^3)/(8*s45^3) + 
     ((s15 + 2*s23 - s34)*s34^3)/(8*s12*s45^2) - 
     (s12*s15^2*(s12 - s34)*(s12 - 2*s15 + 2*s34))/(8*s23^2*s45^2) - 
     (s15*(s12 - s34)*(-2*s12^2 + s34*(-s15 + s34) + s12*(6*s15 + s34)))/
      (8*s23*s45^2) + (-s12^3 + s12*(-11*s15 + 6*s23 - 6*s34)*s34 + 
       2*s34^2*(2*s15 - 3*s23 + 2*s34) + s12^2*(6*s15 - 2*s23 + 4*s34))/
      (8*s45^2) + (s15*(-4*s12 + 3*s15 - 3*s34)*(s12 - s34))/(8*s23*s45) + 
     ((2*s15 + s23 - 2*s34)*s34^2)/(8*s12*s45) + 
     (s15*(s12 - s34)*(s15 - s34)*(2*s12 - s15 + s34))/(8*s23^2*s45) + 
     (2*s12^2 + s12*(-3*s15 + s23 - 6*s34) + s34*(s15 - 2*s23 + 6*s34))/
      (8*s45)) - ((s12 - s34)*(2*s12 + s34 - s45))/(4*s23) + 
   (s12^2*s15^3*(s12 - s34))/(4*s23^2*s45^3) + (s12^2*s15^3*(-s12 + s34))/
    (4*s23^2*s45^3) + (s12^3*(-3*s15 + s23) + s12^2*(9*s15 - 4*s23)*s34 + 
     3*s12*(-3*s15 + 2*s23)*s34^2 + (3*s15 - 4*s23)*s34^3)/(4*s45^3) + 
   (s12^3*(3*s15 - s23) + 3*s12*(3*s15 - 2*s23)*s34^2 + 
     (-3*s15 + 4*s23)*s34^3 + s12^2*(-9*s15*s34 + 4*s23*s34))/(4*s45^3) + 
   ((s15 - s34)*s34^3)/(4*s12*s45^2) + (s12*s15^2*(s12 - s34)*(-s15 + s34))/
    (2*s23^2*s45^2) + (s34^3*(-s15 - 2*s23 + s34))/(4*s12*s45^2) - 
   (s12*s15^2*(s12 - s34)*(s12 - 2*s15 + 2*s34))/(4*s23^2*s45^2) + 
   (s15*(s12 - s34)*(6*s12*s15 - s12*s34 - s15*s34 + s34^2))/(4*s23*s45^2) - 
   (s15*(s12 - s34)*(-2*s12^2 + s34*(-s15 + s34) + s12*(4*s15 + s34)))/
    (4*s23*s45^2) + (-s12^3 + 4*s34^3 + 2*s12^2*(s15 + 2*s34) - 
     3*s12*s34*(s15 + 2*s34))/(4*s45^2) + 
   ((-4*s15 + 6*s23 - 3*s34)*s34^2 - s12^2*(6*s15 - 2*s23 + s34) + 
     s12*s34*(11*s15 - 6*s23 + 3*s34))/(4*s45^2) + 
   (s15*(-s12^2 + (s15 - s34)^2)*(s12 - s34))/(4*s23^2*s45) + 
   (s15*(s12 - s34)*(-2*s12 + s15 - s34))/(4*s23*s45) - 
   (s23*s34^2)/(4*s12*s45) + (s15*(s12 - s34)*(s15 - s34)*
     (2*s12 - s15 + s34))/(4*s23^2*s45) + (s34^2*(-2*s15 - s23 + 2*s34))/
    (4*s12*s45) + (s12*s15 - s12*s23 - s15*s34 + 2*s23*s34)/(4*s45) + 
   ((s12 - s34)*(s12^2 - s12*s34 + 3*s15*(-s15 + s34)))/(4*s23*s45) + 
   (s12*(3*s15 - s23 + 2*s34) - s34*(s15 - 2*s23 + 4*s34))/(4*s45) + 
   (s34^2*(-s12 + s34)*s45)/(4*s15*s23^2) - 
   ((s12 - s34)*s34*(s12 - s34 + s45))/(4*s15*s23) - 
   ((s12 - s34)*(-2*s12*s15 + 2*s12*s34 + s15*s45 - 2*s34*s45))/(4*s23^2) + 
   (-4 + Ds)*(-(s12 - s34)^2/(8*s15) + ((s15 - s34)*s34)/(8*s12) + 
     (-4*s12 - s15 + 5*s34)/8 - ((s12 - s34)*(2*s12 - 2*s15 + 3*s34 - s45))/
      (8*s23) + (s12^2*s15^3*(s12 - s34))/(8*s23^2*s45^3) - 
     (3*s12*s15^2*(s12 - s34)^2)/(8*s23*s45^3) - (s23*s34^4)/(8*s12*s45^3) + 
     (s12^3*(3*s15 - s23) + 3*s12*(3*s15 - 2*s23)*s34^2 + 
       (-3*s15 + 4*s23)*s34^3 + s12^2*(-9*s15*s34 + 4*s23*s34))/(8*s45^3) + 
     (s12*s15^2*(s12 - s34)*(-s15 + s34))/(4*s23^2*s45^2) + 
     (s34^3*(-s15 + s34))/(8*s12*s45^2) + 
     (s15*(s12 - s34)*(4*s12*s15 - s12*s34 - s15*s34 + s34^2))/
      (8*s23*s45^2) + (-3*s34^3 + 3*s12*s34*(s15 + s34) - 
       s12^2*(2*s15 + s34))/(8*s45^2) + (s15*(-s12^2 + (s15 - s34)^2)*
       (s12 - s34))/(8*s23^2*s45) + (s23*s34^2)/(8*s12*s45) + 
     ((s12 - s34)*(s12^2 + s15*(-s15 + s34) - s12*(2*s15 + s34)))/
      (8*s23*s45) + (2*s12^2 + s12*(-s15 + s23 - 4*s34) + 
       s34*(s15 - 2*s23 + 2*s34))/(8*s45) + (s34^2*(-s12 + s34)*s45)/
      (8*s15*s23^2) - ((s12 - s34)*s34*(s12 - s34 + s45))/(8*s15*s23) - 
     ((s12 - s34)*(-2*s12*s15 + 2*s12*s34 + s15*s45 - 2*s34*s45))/
      (8*s23^2)) + ((s15*(s12 - s34)^2)/(2*s23*s45^3) + s34^3/(4*s12*s45^3) + 
     (s12*s15^2*(-s12 + s34))/(4*s23^2*s45^3) + 
     (-s12^2 + 3*s12*s34 - 3*s34^2)/(4*s45^3) + 
     ((s12 - s34)*(s12 - s15 - s34))/(4*s23*s45^2) - 
     (s15*(s12 - s34)*(s12 - s15 + s34))/(4*s23^2*s45^2) + 1/(4*s45) + 
     ((s12 - s34)*(s15 - s34))/(4*s23^2*s45) - s34/(4*s12*s45))*tr5 + 
   ((s12 - s34)/(4*s23^2) + (-s12 + s34)/(4*s15*s23) + 
     (s34*(-s12 + s34))/(4*s15*s23^2) + (s12*s15^2*(s12 - s34))/
      (4*s23^2*s45^3) - (s15*(s12 - s34)^2)/(2*s23*s45^3) - 
     s34^3/(4*s12*s45^3) + (s12^2 - 3*s12*s34 + 3*s34^2)/(4*s45^3) + 
     (3*s15*(s12 - s34))/(4*s23*s45^2) - s34^2/(2*s12*s45^2) + 
     (-s12/2 + s34)/s45^2 + (s15*(s12 - s34)*(-s15 + s34))/(4*s23^2*s45^2) + 
     1/(4*s45) - s34/(4*s12*s45) + (s12*(-s12 + s34))/(4*s23^2*s45))*tr5 + 
   (-4 + Ds)*((s15*(s12 - s34)^2)/(4*s23*s45^3) + s34^3/(8*s12*s45^3) + 
     (s12*s15^2*(-s12 + s34))/(8*s23^2*s45^3) + 
     (-s12^2 + 3*s12*s34 - 3*s34^2)/(8*s45^3) + (s12 - 2*s34)/(4*s45^2) + 
     ((s12 - s34)*(s12 - 3*s15 - s34))/(8*s23*s45^2) + s34^2/(4*s12*s45^2) - 
     (s15*(s12 - s34)*(s12 - s15 + s34))/(8*s23^2*s45^2) - 1/(8*s45) + 
     ((s12 - s34)*(s15 - s34))/(8*s23^2*s45) + s34/(8*s12*s45) + 
     (-s12 + s34)/(4*s23*s45))*tr5 + (-4 + Ds)*((s12 - s34)/(8*s23^2) + 
     (-s12 + s34)/(8*s15*s23) + (s34*(-s12 + s34))/(8*s15*s23^2) + 
     (s12*s15^2*(s12 - s34))/(8*s23^2*s45^3) - (s15*(s12 - s34)^2)/
      (4*s23*s45^3) - s34^3/(8*s12*s45^3) + (s12^2 - 3*s12*s34 + 3*s34^2)/
      (8*s45^3) + (s15*(s12 - s34))/(8*s23*s45^2) + 
     (s15*(s12 - s34)*(-s15 + s34))/(8*s23^2*s45^2) - 1/(8*s45) + 
     s34/(8*s12*s45) + (s12*(-s12 + s34))/(8*s23^2*s45) + 
     (-s12 + s34)/(4*s23*s45))*tr5, -(s15*(s15 - s34))/(4*s23) - 
   (s15*(s15 - s34)^2)/(4*s23^2) + ((s15 - s34)*s34)/(2*s12) + 
   (s15 + s34)/2 + (-4 + Ds)*((s15*(s15 - s34)^2)/(8*s23^2) + 
     (s15*(-s15 + s34))/(8*s23) + (s12^2*s15^3*s34)/(8*s23^2*s45^3) + 
     (s23*s34^4)/(8*s12*s45^3) + (3*s12*s15^2*s34*(-s12 + s34))/
      (8*s23*s45^3) + (s34*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
        3*(s15 - s23)*s34^2))/(8*s45^3) + ((s15 + s23 - s34)*s34^3)/
      (8*s12*s45^2) - (s15*(3*s12^2*s15 + (s15 - s34)*s34^2 + 
        s12*s34*(-7*s15 + s34)))/(8*s23*s45^2) + 
     (s12*s15^2*(s12*s15 + 2*s34*(-s15 + s34)))/(8*s23^2*s45^2) + 
     (s12^2*(3*s15 - s23) - s12*s34*(8*s15 - 3*s23 + s34) + 
       s34^2*(4*s15 - 3*s23 + 2*s34))/(8*s45^2) + ((s15 - s34)*s34^2)/
      (8*s12*s45) + (s15*(s15 - s34)*(-2*s12*s15 + (s15 - s34)*s34))/
      (8*s23^2*s45) + (s15*(s12*(4*s15 - s34) + 2*s34*(-s15 + s34)))/
      (8*s23*s45) + (-(s12*(2*s15 + s34)) + s34*(s15 + 2*s34))/(8*s45)) + 
   (-4 + Ds)*((-s15 - s34)/4 + (s15*(s15 - s34))/(2*s23) - 
     (s15*(s15 - s34)^2)/(4*s23^2) + (s34*(-s15 + s34))/(4*s12) - 
     ((s12 + s15)*(s12 + s15 - s34))/(8*(-s15 + s23 - s45)) - 
     (s15*(s15 - s34)*(s12 + s15 - s34)^2)/(8*s23^2*(-s15 + s23 - s45)) + 
     (2*s15*(s15 - s34)^2 + s12^2*(2*s15 - s34) + 
       s12*(4*s15^2 - 5*s15*s34 + s34^2))/(8*s23*(-s15 + s23 - s45)) - 
     (s12^2*s15^3*s34)/(8*s23^2*s45^3) + (3*s12*s15^2*(s12 - s34)*s34)/
      (8*s23*s45^3) - (s23*s34^4)/(8*s12*s45^3) + 
     (s34*(s12^2*(-3*s15 + s23) + 3*(-s15 + s23)*s34^2 + 
        s12*(6*s15*s34 - 3*s23*s34)))/(8*s45^3) + 
     (s34^3*(-s15 - 3*s23 + s34))/(8*s12*s45^2) - 
     (s12*s15^2*(2*s34*(-s15 + s34) + s12*(s15 + s34)))/(8*s23^2*s45^2) + 
     (s15*((s15 - s34)*s34^2 - s12*s34*(9*s15 + s34) + 
        s12^2*(3*s15 + 2*s34)))/(8*s23*s45^2) + 
     (s12^2*(-3*s15 + s23 - s34) + (-8*s15 + 7*s23 - 3*s34)*s34^2 + 
       s12*s34*(12*s15 - 5*s23 + 3*s34))/(8*s45^2) + 
     (s34^2*(-3*s15 - 2*s23 + 3*s34))/(8*s12*s45) - 
     (s15*(s15 - s34)*(s12^2 + (s15 - s34)*s34 - 2*s12*(s15 + s34)))/
      (8*s23^2*s45) + (-s12^2 + (-7*s15 + 4*s23 - 5*s34)*s34 + 
       s12*(6*s15 - 2*s23 + 3*s34))/(8*s45) + 
     (s12^2*(2*s15 - s34) + 4*s15*(s15 - s34)*s34 + 
       s12*(-6*s15^2 - 3*s15*s34 + s34^2))/(8*s23*s45)) - 
   ((s12 + s15)*(s12 + s15 - s34))/(4*(-s15 + s23 - s45)) - 
   (s15*(s15 - s34)*(s12 + s15 - s34)^2)/(4*s23^2*(-s15 + s23 - s45)) + 
   (2*s15*(s15 - s34)^2 + s12^2*(2*s15 - s34) + 
     s12*(4*s15^2 - 5*s15*s34 + s34^2))/(4*s23*(-s15 + s23 - s45)) + 
   (3*s12*s15^2*(s12 - s34)*s34)/(4*s23*s45^3) + 
   (3*s12*s15^2*s34*(-s12 + s34))/(4*s23*s45^3) + 
   (s34*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
      3*(s15 - s23)*s34^2))/(4*s45^3) + 
   (s34*(s12^2*(-3*s15 + s23) + 3*(-s15 + s23)*s34^2 + 
      s12*(6*s15*s34 - 3*s23*s34)))/(4*s45^3) + ((s15 + 3*s23 - s34)*s34^3)/
    (4*s12*s45^2) + (s34^3*(-s15 - s23 + s34))/(4*s12*s45^2) - 
   (s15*(3*s12^2*s15 + (s15 - s34)*s34^2 + s12*s34*(-9*s15 + s34)))/
    (4*s23*s45^2) + (s12*s15^2*(s12*s15 + 2*s34*(-s15 + s34)))/
    (4*s23^2*s45^2) - (s12*s15^2*(2*s34*(-s15 + s34) + s12*(s15 + s34)))/
    (4*s23^2*s45^2) + (s15*((s15 - s34)*s34^2 - s12*s34*(7*s15 + s34) + 
      s12^2*(3*s15 + 2*s34)))/(4*s23*s45^2) + 
   (s12^2*(3*s15 - s23) - s12*s34*(12*s15 - 5*s23 + s34) + 
     s34^2*(8*s15 - 7*s23 + 2*s34))/(4*s45^2) + 
   (s12^2*(-3*s15 + s23 - s34) + (-4*s15 + 3*s23 - 3*s34)*s34^2 + 
     s12*s34*(8*s15 - 3*s23 + 3*s34))/(4*s45^2) + 
   ((3*s15 + 2*s23 - 3*s34)*s34^2)/(4*s12*s45) + 
   (s34^2*(-s15 + s34))/(4*s12*s45) + 
   (s15*(s15 - s34)*(-2*s12*s15 + (s15 - s34)*s34))/(4*s23^2*s45) + 
   ((s12*s15*(6*s15 - s34))/4 + s15*s34*(-s15 + s34))/(s23*s45) - 
   (s15*(s15 - s34)*(s12^2 + (s15 - s34)*s34 - 2*s12*(s15 + s34)))/
    (4*s23^2*s45) + (-s12^2 - s34*(s15 + 3*s34) + s12*(2*s15 + 3*s34))/
    (4*s45) + (-(s12*(6*s15 - 2*s23 + s34)) + s34*(7*s15 - 4*s23 + 4*s34))/
    (4*s45) + (s12^2*(2*s15 - s34) + 2*s15*(s15 - s34)*s34 + 
     s12*(-4*s15^2 - 3*s15*s34 + s34^2))/(4*s23*s45) + 
   (-4 + Ds)*((s12*s15^2*s34)/(8*s23^2*s45^3) + ((s12 - 2*s34)*s34)/
      (8*s45^3) + s34^3/(8*s12*s45^3) + (s15*s34*(-s12 + s34))/
      (4*s23*s45^3) + (s12 - 2*s34)/(8*s45^2) + s34^2/(8*s12*s45^2) + 
     (s15*(-2*s12 + 3*s34))/(8*s23*s45^2) + 
     (s15*(s12*s15 + s34*(-s15 + s34)))/(8*s23^2*s45^2) + s15/(8*s23*s45) + 
     (s15*(-s15 + s34))/(8*s23^2*s45))*tr5 + 
   ((s12*s15^2*s34)/(4*s23^2*s45^3) + ((s12 - 2*s34)*s34)/(4*s45^3) + 
     s34^3/(4*s12*s45^3) + (s15*s34*(-s12 + s34))/(2*s23*s45^3) + 
     (s12 - 4*s34)/(4*s45^2) + (3*s34^2)/(4*s12*s45^2) + 
     (s15*(-2*s12 + 5*s34))/(4*s23*s45^2) + 
     (s15*(s12*s15 + s34*(-s15 + s34)))/(4*s23^2*s45^2) - 1/(2*s45) + 
     (3*s15)/(4*s23*s45) + s34/(2*s12*s45) + (s15*(-s15 + s34))/
      (4*s23^2*s45))*tr5 + (-4 + Ds)*
    ((s12 + s15 - s34)/(8*s23*(-s15 + s23 - s45)) - 
     ((s15 - s34)*(s12 + s15 - s34))/(8*s23^2*(-s15 + s23 - s45)) - 
     (s12*s15^2*s34)/(8*s23^2*s45^3) + (s15*(s12 - s34)*s34)/(4*s23*s45^3) - 
     s34^3/(8*s12*s45^3) + (s34*(-s12 + 2*s34))/(8*s45^3) - 
     (3*s34^2)/(8*s12*s45^2) + (-s12 + 4*s34)/(8*s45^2) - 
     (s15*(s34*(-s15 + s34) + s12*(s15 + s34)))/(8*s23^2*s45^2) + 
     (s12*(2*s15 + s34) - s34*(5*s15 + s34))/(8*s23*s45^2) + 1/(4*s45) + 
     (s12 - 3*s15 - s34)/(8*s23*s45) - s34/(4*s12*s45) + 
     ((s15 - s34)*(-s12 + s15 + s34))/(8*s23^2*s45))*tr5 + 
   ((s12 + s15 - s34)/(4*s23*(-s15 + s23 - s45)) - 
     ((s15 - s34)*(s12 + s15 - s34))/(4*s23^2*(-s15 + s23 - s45)) - 
     (s12*s15^2*s34)/(4*s23^2*s45^3) + (s15*(s12 - s34)*s34)/(2*s23*s45^3) - 
     s34^3/(4*s12*s45^3) + (s34*(-s12 + 2*s34))/(4*s45^3) - 
     s34^2/(4*s12*s45^2) + (-s12 + 2*s34)/(4*s45^2) - 
     (s15*(s34*(-s15 + s34) + s12*(s15 + s34)))/(4*s23^2*s45^2) + 
     (s12*(2*s15 + s34) - s34*(3*s15 + s34))/(4*s23*s45^2) + 
     (s12 - s15 - s34)/(4*s23*s45) + ((s15 - s34)*(-s12 + s15 + s34))/
      (4*s23^2*s45))*tr5, (-s12 + s34)/4 - 
   ((s12 - s34)*(2*s12 - 2*s34 - s45))/(4*s15) - 
   ((s12 - s34)^2*(s12 - s34 - s45))/(4*s15^2) - 
   (s12^2*s15*(s12 + s15 - s34))/(4*s23^2*s45) + 
   (s12*(s12 - s34)*(s12 + s15 - s34))/(4*s23*s45) - 
   ((s12 - s34)*s34*(s12 - s34 - s45)*s45)/(2*s15^2*s23) + 
   (s34^2*s45^2*(-s12 + s34 + s45))/(4*s15^2*s23^2) - 
   (s34*(s12^2 - 2*s12*s34 + s34^2 + 4*s12*s45 - 4*s34*s45 - 3*s45^2))/
    (4*s15*s23) + (-3*s12^2 + 2*s34^2 - 3*s34*s45 - s45^2 + 
     s15*(-s34 + s45) + s12*(-2*s15 + s34 + 3*s45))/(4*s23) + 
   (s34*s45*(-2*s12^2 + s34^2 - 2*s34*s45 - 2*s45^2 + s12*(s34 + 4*s45)))/
    (4*s15*s23^2) + (-s12^3 + s12^2*(2*s15 - s34 + 3*s45) + 
     s45*(-s15^2 + 3*s15*s34 - 3*s34^2 + s34*s45 + s45^2) + 
     s12*(2*s15^2 + 2*s34^2 - 3*s45^2 - s15*(4*s34 + s45)))/(4*s23^2) + 
   (-4 + Ds)*(-((s12 - s34)*(4*s12 - 4*s34 - 3*s45))/(8*s15) - 
     ((s12 - s34)^2*(s12 - s34 - s45))/(8*s15^2) - 
     (s12^2*s15*(s12 + s15 - s34))/(8*s23^2*s45) + (s23*s34*(-s15 + s34))/
      (8*s12*s45) + (2*s12^2 - s15^2 + s12*(s15 + s23 - 4*s34) + 
       s15*(s23 - s34) + 2*s34*(-s23 + s34))/(8*s45) + 
     (s12*(s12^2 - 2*s15^2 + s15*s34 + s34^2 - s12*(s15 + 2*s34)))/
      (8*s23*s45) - ((s12 - s34)*s34*(s12 - s34 - s45)*s45)/(4*s15^2*s23) + 
     (s34^2*s45^2*(-s12 + s34 + s45))/(8*s15^2*s23^2) + 
     (-11*s12 - 6*s15 - s23 + 12*s34 + 6*s45)/8 - 
     (s34*(s12^2 - 2*s12*s34 + s34^2 + 6*s12*s45 - 6*s34*s45 - 5*s45^2))/
      (8*s15*s23) + (-s15^2 - s34*(-s23 + s34 + s45) + s15*(2*s34 + s45))/
      (8*s12) + (s34*s45*(-2*s12^2 + s34^2 - 2*s34*s45 - 2*s45^2 + 
        s12*(s34 + 4*s45)))/(8*s15*s23^2) + 
     (-5*s12^2 + 2*s15^2 + 4*s34^2 - 5*s34*s45 - 3*s45^2 + 
       s15*(-5*s34 + s45) + s12*(s34 + 7*s45))/(8*s23) + 
     (-s12^3 + s12^2*(2*s15 - s34 + 3*s45) + 
       s45*(-s15^2 + 3*s15*s34 - 3*s34^2 + s34*s45 + s45^2) + 
       s12*(2*s15^2 + 2*s34^2 - 3*s45^2 - s15*(4*s34 + s45)))/(8*s23^2)) + 
   (-4 + Ds)*(1/(8*s12) - 1/(8*s23) + (s12 + s15 - 2*s34)/(8*s23^2) - 
     ((s12 - s34)*(s12 - s34 - s45))/(8*s15^2*s23) - 1/(8*s45) - 
     (s12*(s12 + s15 - s34))/(8*s23^2*s45) + (-s15 + s34)/(8*s12*s45) + 
     (-s12 - s15 + s34)/(4*s23*s45) + (s34*s45*(-s12 + s34 + s45))/
      (8*s15^2*s23^2) + (-4*s12 + 4*s34 + 3*s45)/(8*s15*s23) + 
     (-s12^2 + s34^2 + 2*s12*s45 - s34*s45 - s45^2)/(8*s15*s23^2))*tr5 + 
   (-1/(4*s23) + (s12 + s15 - 2*s34)/(4*s23^2) - 
     ((s12 - s34)*(s12 - s34 - s45))/(4*s15^2*s23) - 
     (s12*(s12 + s15 - s34))/(4*s23^2*s45) + (s34*s45*(-s12 + s34 + s45))/
      (4*s15^2*s23^2) + (-2*s12 + 2*s34 + s45)/(4*s15*s23) + 
     (-s12^2 + s34^2 + 2*s12*s45 - s34*s45 - s45^2)/(4*s15*s23^2))*tr5, 
  (s15*(s15 - s34))/(4*s23) - (s15*(s15 - s34)^2)/(4*s23^2) - 
   ((s12 + s15)^2*s34)/(4*(-s15 + s23 - s45)^2) + 
   (s15*(s12 + s15)*(s12 + s15 - s34)*s34)/(2*s23*(-s15 + s23 - s45)^2) - 
   (s15^2*(s12 + s15 - s34)^2*s34)/(4*s23^2*(-s15 + s23 - s45)^2) - 
   (s12 + s15)^2/(4*(-s15 + s23 - s45)) - 
   (s15*(s15 - s34)*(s12^2 + 2*s12*s15 + s15^2 - s34^2))/
    (4*s23^2*(-s15 + s23 - s45)) + 
   (s12^2*(2*s15 - s34) + s15*(2*s15^2 - s15*s34 - s34^2) + 
     s12*(4*s15^2 - 2*s15*s34 + s34^2))/(4*s23*(-s15 + s23 - s45)) + 
   (s12*(-s12 + s34))/(4*s45) + (s12^2*s15*(-s15 + s34))/(4*s23^2*s45) + 
   (s12*(2*s12*s15 - s12*s34 - s15*s34 + s34^2))/(4*s23*s45) + 
   (-4 + Ds)*((-3*s15 + s23 - 2*s34)/8 + (3*s15*(s15 - s34))/(8*s23) - 
     (s15*(s15 - s34)^2)/(8*s23^2) - ((s12 + s15)^2*s34)/
      (8*(-s15 + s23 - s45)^2) + (s15*(s12 + s15)*(s12 + s15 - s34)*s34)/
      (4*s23*(-s15 + s23 - s45)^2) - (s15^2*(s12 + s15 - s34)^2*s34)/
      (8*s23^2*(-s15 + s23 - s45)^2) - ((s12 + s15)*(s12 + s15 + 2*s34))/
      (8*(-s15 + s23 - s45)) - (s15*(s15 - s34)*(s12^2 + 2*s12*s15 + s15^2 - 
        s34^2))/(8*s23^2*(-s15 + s23 - s45)) + 
     (s12^2*(2*s15 - s34) + s15*(2*s15^2 + s15*s34 - 3*s34^2) + 
       s12*(4*s15^2 + s34^2))/(8*s23*(-s15 + s23 - s45)) + 
     (s12^2*s15*(-s15 + s34))/(8*s23^2*s45) + (s23*s34*(-s15 + s23 + s34))/
      (8*s12*s45) + (s12*(2*s12*s15 - 2*s15^2 - s12*s34 + s15*s34 + s34^2))/
      (8*s23*s45) + (-s12^2 - s15^2 + 2*s15*s23 - s23^2 + 
       s12*(4*s15 - 2*s23 - s34) - s15*s34 + s23*s34 + 2*s34^2)/(8*s45) + 
     (-s15^2 + s15*(s23 + 2*s34 - s45) + s34*(-2*s23 - s34 + s45))/(8*s12)) + 
   (((s12 + s15)*s34)/(4*s23*(-s15 + s23 - s45)^2) - 
     (s15*(s12 + s15 - s34)*s34)/(4*s23^2*(-s15 + s23 - s45)^2) + 
     (s12 + s15)/(4*s23*(-s15 + s23 - s45)) - ((s12 + s15)*(s15 - s34))/
      (4*s23^2*(-s15 + s23 - s45)) + s12/(4*s23*s45) + 
     (s12*(-s15 + s34))/(4*s23^2*s45))*tr5 + 
   (-4 + Ds)*(-1/(8*s12) + ((s12 + s15)*s34)/(8*s23*(-s15 + s23 - s45)^2) - 
     (s15*(s12 + s15 - s34)*s34)/(8*s23^2*(-s15 + s23 - s45)^2) - 
     ((s12 + s15)*(s15 - s34))/(8*s23^2*(-s15 + s23 - s45)) + 
     (s12 + s15 + 2*s34)/(8*s23*(-s15 + s23 - s45)) + 1/(4*s45) + 
     (s12*(-s15 + s34))/(8*s23^2*s45) + (-s15 + s23 + s34)/(8*s12*s45) + 
     (s12 - 2*s15 + 2*s34)/(8*s23*s45))*tr5, 
  (-s15 + s23)/4 + (s15*(-s15 + s23))/(4*s45) - (s15*s23*s34)/(4*s12*s45) + 
   (-s15^2 + s15*(s34 - s45) + s34*(-s23 + s45))/(4*s12) + 
   (-1/(4*s12) - s15/(4*s12*s45))*tr5, (-s15 + s23)/2 - 
   ((s15 - s23)*(s15 - s34))/(4*s12) - (s15 - s23)^2/(4*s45) + 
   (s23*(-s15 + s23)*s34)/(4*s12*s45) + ((-s15 + s23)*tr5)/(4*s12*s45), 
  ((s12 - s34)*(s12^2 - s34*(s23 - 3*s45) + s12*(s23 - s34 - s45)))/
    (4*s15^2) + (-(s34*(s23 + 2*s34 - 4*s45)) + s12*(s23 + 2*s34 - s45))/
    (4*s15) + (s12 + 2*s34 - s45)/4 + (s34^2*(s12 - s45)*s45^2)/
    (4*s15^2*s23^2) - (s12*(s12 + s15)*(s12 + s15 - s34))/
    (4*s23*(s15 - s23 + s45)) + (s12*s15*(s12 + s15 - s34)^2)/
    (4*s23^2*(s15 - s23 + s45)) + 
   (s34*(s12^2 - s12*s34 + 2*s12*s45 + 4*s34*s45 - 5*s45^2))/(4*s15*s23) + 
   (s12^2 + (s12*(-2*s15 + s34 - 5*s45))/4 + (s45*(s15 - 3*s34 + s45))/2)/
    s23 + (s34*s45*(2*s12^2 + s12*(s34 - 4*s45) + 2*s45*(-s34 + s45)))/
    (4*s15*s23^2) + (s34*s45*(2*s12^2 + 3*s34*s45 - 2*s12*(s34 + s45)))/
    (4*s15^2*s23) + (s12^3 + s12^2*(-4*s15 + 2*s34 - 3*s45) - 
     s45^2*(2*s15 - 4*s34 + s45) - s12*(s15^2 - 2*s15*s34 + s34^2 - 
       5*s15*s45 + 6*s34*s45 - 3*s45^2))/(4*s23^2) + 
   (-4 + Ds)*(((s12 - s34)*(s12^2 - s34*(s23 - 3*s45) + 
        s12*(s23 - s34 - s45)))/(8*s15^2) + 
     (5*s12 - 4*s15 + 4*s23 + 4*s34 - 7*s45)/8 + (s34^2*(s12 - s45)*s45^2)/
      (8*s15^2*s23^2) - (s12*(s12 + s15)*(s12 + s15 - s34))/
      (8*s23*(s15 - s23 + s45)) + (s12*s15*(s12 + s15 - s34)^2)/
      (8*s23^2*(s15 - s23 + s45)) + 
     (s34*(s12^2 - s12*s34 + 4*s12*s45 + 4*s34*s45 - 7*s45^2))/(8*s15*s23) + 
     (6*s12^2 + s12*(-4*s15 + s34 - 9*s45) + 4*s45*(s15 - 2*s34 + s45))/
      (8*s23) + (s34*s45*(2*s12^2 + s12*(s34 - 4*s45) + 2*s45*(-s34 + s45)))/
      (8*s15*s23^2) + (s34*s45*(2*s12^2 + 3*s34*s45 - 2*s12*(s34 + s45)))/
      (8*s15^2*s23) + (2*s12^2 + 3*s12*(s23 - s45) + 
       s34*(-3*s23 - 2*s34 + 8*s45))/(8*s15) + 
     (s12^3 + s12^2*(-4*s15 + 2*s34 - 3*s45) - s45^2*(2*s15 - 4*s34 + s45) - 
       s12*(s15^2 - 2*s15*s34 + s34^2 - 5*s15*s45 + 6*s34*s45 - 3*s45^2))/
      (8*s23^2)) + (-4 + Ds)*(3/(8*s15) - 1/(2*s23) + (s12 - s34)/(8*s15^2) + 
     (3*s12 + 2*s34 - 4*s45)/(8*s15*s23) + (s34*(s12 - s45)*s45)/
      (8*s15^2*s23^2) + (s12*(s12 + s15 - s34))/(8*s23^2*(s15 - s23 + s45)) + 
     (-3*s12 + 2*s45)/(8*s23^2) + (s12^2 + s12*(s34 - 2*s45) + 
       s45*(-2*s34 + s45))/(8*s15*s23^2) + 
     (s12^2 + 2*s34*s45 - s12*(s34 + s45))/(8*s15^2*s23))*tr5 + 
   (1/(4*s15) - 1/(2*s23) + (s12 - s34)/(4*s15^2) + 
     (s12 + 2*s34 - 2*s45)/(4*s15*s23) + (s34*(s12 - s45)*s45)/
      (4*s15^2*s23^2) + (s12*(s12 + s15 - s34))/(4*s23^2*(s15 - s23 + s45)) + 
     (-3*s12 + 2*s45)/(4*s23^2) + (s12^2 + s12*(s34 - 2*s45) + 
       s45*(-2*s34 + s45))/(4*s15*s23^2) + 
     (s12^2 + 2*s34*s45 - s12*(s34 + s45))/(4*s15^2*s23))*tr5, 
  (s12 - s34)/4 + (s12*(s12 - s34))/(4*s15) + 
   (2*s12^2 + (s15 - s34)*(s34 - s45) + s12*(2*s15 + 2*s34 - s45))/(4*s23) + 
   (s12*s34^2*s45)/(4*s15*s23^2) + (s12 + s15)^3/(4*(s15 - s23 + s45)^2) - 
   (s15*(s12 + s15)^2*(s12 + s15 - s34))/(2*s23*(s15 - s23 + s45)^2) + 
   (s15^2*(s12 + s15)*(s12 + s15 - s34)^2)/(4*s23^2*(s15 - s23 + s45)^2) + 
   (s15*(s12 + s15)*(s12^2 - (s15 - s34)^2))/(4*s23^2*(s15 - s23 + s45)) - 
   ((s12^2 - s15^2)*(s12 + s15 - s34))/(4*s23*(s15 - s23 + s45)) + 
   (s12*s34*(s12 - s34 + s45))/(4*s15*s23) + 
   (-2*s12^2*(s15 - s34) + (s15 - s34)^2*s45 + 
     s12*(-2*s15^2 - 2*s34*s45 + s15*(2*s34 + s45)))/(4*s23^2) + 
   (-4 + Ds)*((s12*(s12 - s34))/(8*s15) + (5*s12 + 4*s15 - s34)/8 + 
     (s12*s34^2*s45)/(8*s15*s23^2) + (s12 + s15)^3/(8*(s15 - s23 + s45)^2) - 
     (s15*(s12 + s15)^2*(s12 + s15 - s34))/(4*s23*(s15 - s23 + s45)^2) + 
     (s15^2*(s12 + s15)*(s12 + s15 - s34)^2)/(8*s23^2*(s15 - s23 + s45)^2) - 
     (s12 + s15)^2/(4*(s15 - s23 + s45)) + 
     (s15*(s12 + s15)*(s12^2 - (s15 - s34)^2))/(8*s23^2*(s15 - s23 + s45)) - 
     ((s12^2 - 2*s12*s15 - 3*s15^2)*(s12 + s15 - s34))/
      (8*s23*(s15 - s23 + s45)) + (s12*s34*(s12 - s34 + s45))/(8*s15*s23) + 
     (2*s12^2 + s12*(4*s34 - s45) - (s15 - s34)*(2*s15 - s34 + s45))/
      (8*s23) + (-2*s12^2*(s15 - s34) + (s15 - s34)^2*s45 + 
       s12*(-2*s15^2 - 2*s34*s45 + s15*(2*s34 + s45)))/(8*s23^2)) + 
   (1/(4*s23) + s12/(4*s15*s23) + (s12*s34)/(4*s15*s23^2) + 
     (-s12 - s15 + s34)/(4*s23^2) - (s12 + s15)^2/
      (4*s23*(s15 - s23 + s45)^2) + (s15*(s12 + s15)*(s12 + s15 - s34))/
      (4*s23^2*(s15 - s23 + s45)^2) + (s12*(s12 + s15))/
      (4*s23^2*(s15 - s23 + s45)))*tr5 + 
   (-4 + Ds)*(1/(8*s23) + s12/(8*s15*s23) + (s12*s34)/(8*s15*s23^2) + 
     (-s12 - s15 + s34)/(8*s23^2) - (s12 + s15)^2/
      (8*s23*(s15 - s23 + s45)^2) + (s15*(s12 + s15)*(s12 + s15 - s34))/
      (8*s23^2*(s15 - s23 + s45)^2) + (s12*(s12 + s15))/
      (8*s23^2*(s15 - s23 + s45)) + (s12 + s15)/(4*s23*(s15 - s23 + s45)))*
    tr5, -1 + s15^2/(2*s23*(s12 + s15 - s34)) - 
   (s12*s15)/(2*s23*(s15 - s23 - s34)) + s34/(4*s12) + 
   s15^3/(4*s12*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (2*s12 - 5*s34 - s45)/(4*(s15 - s23 - s34)) + 
   s15^2/(2*s12*(s12 + s15 - s34 - s45)) - 
   s15^3/(2*s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) - 
   s15^3/(2*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) + 
   ((-3*s15)/4 + (3*s23)/4 + s34 - s45)/(s12 + s23 - s45) + 
   (-s12 + s23 + 2*s34 - s45)/(4*s15) + (3*s12*s15^2)/(4*s23*s45^2) - 
   (s12^2*s15^3)/(4*s23^2*(s15 - s23 - s34)*s45^2) + 
   (3*s12*(s12 - s15)*s15^2)/(4*s23*(s15 - s23 - s34)*s45^2) + 
   s34^3/(4*s12*s45^2) + (s34^3*(-s15 + s34))/(4*s12*(s15 - s23 - s34)*
     s45^2) + (-s12^2 + 3*s12*s34 - 3*s34^2)/(4*s45^2) + 
   (-3*s34^3 - s12^2*(2*s15 + s34) + 3*s12*(s15^2 + s15*s34 + s34^2))/
    (4*(s15 - s23 - s34)*s45^2) + ((s12 - s15)*s15^2)/(4*s23^2*s45) + 
   (s15*(2*s12 + s15))/(4*s23*s45) + (s12 - 2*s34)/(2*s45) + 
   s15^3/(4*s12*(s12 + s15 - s34)*s45) + 
   s15^3/(2*s23*(s12 + s15 - s34)*s45) - (s12^2*s15^2)/
    (4*s23^2*(s15 - s23 - s34)*s45) + (s12*(2*s12 - 5*s15)*s15)/
    (4*s23*(s15 - s23 - s34)*s45) + (s15^3*(-s15 + s34))/
    (4*s23^2*(s12 + s15 - s34)*s45) + (3*s34^2*(-s15 + s34))/
    (4*s12*(s15 - s23 - s34)*s45) + (s15^2 + 2*s34^2)/(4*s12*s45) + 
   (-s12^2 - 7*s34^2 + 5*s12*(s15 + s34))/(4*(s15 - s23 - s34)*s45) - 
   s15^3/(2*s12*(s12 + s15 - s34 - s45)*s45) - 
   s15^3/(s23*(s12 + s15 - s34 - s45)*s45) + (s15^3*(s15 - s34))/
    (2*s23^2*(s12 + s15 - s34 - s45)*s45) - (s34*s45)/(2*s15*s23) + 
   (s34*(s34 - s45)*s45)/(2*s15*s23*(s12 + s23 - s45)) - 
   (s34^2*s45^2)/(4*s15*s23^2*(s12 + s23 - s45)) + 
   (s45*(s15 + s45))/(4*s23*(s12 - s34 - s45)) - 
   (s15^2*s45*(s15 + s45))/(2*s23^2*(s12 + s23 - s45)*
     (s12 + s15 - s34 - s45)) + (s34*(s15 + s45)^2)/
    (4*s23^2*(s12 - s34 - s45)) + (s15*s45*(s15 + s45)^2)/
    (4*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (s15 - s34 + s45)/(4*s23) - ((s15 - s34)*(3*s34 + s45))/
    (4*s12*(s15 - s23 - s34)) + (s12*s15 - s15^2 - s15*s34 - s34*s45)/
    (4*s23^2) + (-2*s15^2 - s15*s45 - s45^2)/
    (2*s23*(s12 + s15 - s34 - s45)) + 
   (-s23^2 - 2*s23*s34 - s34^2 + 2*s23*s45 + 4*s34*s45 - s45^2)/
    (4*s15*(s12 + s23 - s45)) + (s15^3 - s15*s45^2)/
    (4*s23*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (s15^2 + s34^2 - 5*s34*s45 + s45^2 + s15*(-2*s34 + s45))/
    (4*s23*(s12 + s23 - s45)) + 
   (s45*(s15^2 + s34*(-s34 + s45) + s15*(s34 + s45)))/
    (4*s23^2*(s12 + s23 - s45)) + 
   (s15*(-s15^2 + s45*(s34 + s45) + s15*(2*s34 + s45)))/
    (4*s23^2*(s12 + s15 - s34)) + (s15^3 - s34*s45^2 - s15^2*(3*s34 + s45) - 
     s15*s45*(3*s34 + s45))/(2*s23^2*(s12 + s15 - s34 - s45)) + 
   (-4 + Ds)*(-1/2 + s15^2/(4*s23*(s12 + s15 - s34)) - 
     (s12*s15)/(4*s23*(s15 - s23 - s34)) + s34/(8*s12) + 
     s15^3/(8*s12*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (-3*s15 + 3*s23 + 4*s34 - 4*s45)/(8*(s12 + s23 - s45)) + 
     (2*s12 - 5*s34 - s45)/(8*(s15 - s23 - s34)) + 
     s15^2/(4*s12*(s12 + s15 - s34 - s45)) - 
     s15^3/(4*s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) - 
     s15^3/(4*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) + 
     (-s12 + s23 + 2*s34 - s45)/(8*s15) + (3*s12*s15^2)/(8*s23*s45^2) - 
     (s12^2*s15^3)/(8*s23^2*(s15 - s23 - s34)*s45^2) + 
     (3*s12*(s12 - s15)*s15^2)/(8*s23*(s15 - s23 - s34)*s45^2) + 
     s34^3/(8*s12*s45^2) + (s34^3*(-s15 + s34))/(8*s12*(s15 - s23 - s34)*
       s45^2) + (-s12^2 + 3*s12*s34 - 3*s34^2)/(8*s45^2) + 
     (-3*s34^3 - s12^2*(2*s15 + s34) + 3*s12*(s15^2 + s15*s34 + s34^2))/
      (8*(s15 - s23 - s34)*s45^2) + ((s12 - s15)*s15^2)/(8*s23^2*s45) + 
     (s15*(2*s12 + s15))/(8*s23*s45) + (s12 - 2*s34)/(4*s45) + 
     s15^3/(8*s12*(s12 + s15 - s34)*s45) + 
     s15^3/(4*s23*(s12 + s15 - s34)*s45) - (s12^2*s15^2)/
      (8*s23^2*(s15 - s23 - s34)*s45) + (s12*(2*s12 - 5*s15)*s15)/
      (8*s23*(s15 - s23 - s34)*s45) + (s15^3*(-s15 + s34))/
      (8*s23^2*(s12 + s15 - s34)*s45) + (3*s34^2*(-s15 + s34))/
      (8*s12*(s15 - s23 - s34)*s45) + (s15^2 + 2*s34^2)/(8*s12*s45) + 
     (-s12^2 - 7*s34^2 + 5*s12*(s15 + s34))/(8*(s15 - s23 - s34)*s45) - 
     s15^3/(4*s12*(s12 + s15 - s34 - s45)*s45) - 
     s15^3/(2*s23*(s12 + s15 - s34 - s45)*s45) + (s15^3*(s15 - s34))/
      (4*s23^2*(s12 + s15 - s34 - s45)*s45) - (s34*s45)/(4*s15*s23) + 
     (s34*(s34 - s45)*s45)/(4*s15*s23*(s12 + s23 - s45)) - 
     (s34^2*s45^2)/(8*s15*s23^2*(s12 + s23 - s45)) + 
     (s45*(s15 + s45))/(8*s23*(s12 - s34 - s45)) - (s15^2*s45*(s15 + s45))/
      (4*s23^2*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) + 
     (s34*(s15 + s45)^2)/(8*s23^2*(s12 - s34 - s45)) + 
     (s15*s45*(s15 + s45)^2)/(8*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15 - s34 + s45)/(8*s23) - ((s15 - s34)*(3*s34 + s45))/
      (8*s12*(s15 - s23 - s34)) + (s12*s15 - s15^2 - s15*s34 - s34*s45)/
      (8*s23^2) + (-2*s15^2 - s15*s45 - s45^2)/
      (4*s23*(s12 + s15 - s34 - s45)) + (-s23^2 - 2*s23*s34 - s34^2 + 
       2*s23*s45 + 4*s34*s45 - s45^2)/(8*s15*(s12 + s23 - s45)) + 
     (s15^3 - s15*s45^2)/(8*s23*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15^2 + s34^2 - 5*s34*s45 + s45^2 + s15*(-2*s34 + s45))/
      (8*s23*(s12 + s23 - s45)) + 
     (s45*(s15^2 + s34*(-s34 + s45) + s15*(s34 + s45)))/
      (8*s23^2*(s12 + s23 - s45)) + 
     (s15*(-s15^2 + s45*(s34 + s45) + s15*(2*s34 + s45)))/
      (8*s23^2*(s12 + s15 - s34)) + (s15^3 - s34*s45^2 - 
       s15^2*(3*s34 + s45) - s15*s45*(3*s34 + s45))/
      (4*s23^2*(s12 + s15 - s34 - s45))) + 
   (-4 + Ds)*(-1/(8*s15*s23) + s15/(8*s23^2*(s12 + s15 - s34)) - 
     1/(8*s12*(s15 - s23 - s34)) - 1/(8*s23*(s15 - s23 - s34)) + 
     1/(8*s15*(s12 + s23 - s45)) - 1/(4*s23*(s12 + s23 - s45)) + 
     (-2*s15 - s45)/(4*s23^2*(s12 + s15 - s34 - s45)) + 
     (s34 - s45)/(8*s15*s23*(s12 + s23 - s45)) + s15/(4*s23*s45^2) - 
     (s12*s15^2)/(8*s23^2*(s15 - s23 - s34)*s45^2) + 
     ((s12 - s15)*s15)/(4*s23*(s15 - s23 - s34)*s45^2) - 
     s34^2/(8*s12*(s15 - s23 - s34)*s45^2) + (-s12 + 2*(s15 + s34))/
      (8*(s15 - s23 - s34)*s45^2) + 1/(8*s23*s45) + 
     s15^2/(8*s23^2*(s12 + s15 - s34)*s45) + 3/(8*(s15 - s23 - s34)*s45) - 
     (s12*s15)/(8*s23^2*(s15 - s23 - s34)*s45) + 
     (s12 - 3*s15)/(8*s23*(s15 - s23 - s34)*s45) - 
     s34/(4*s12*(s15 - s23 - s34)*s45) + s15^2/(8*s12*(s12 + s15 - s34)*
       (s12 + s23 - s45)*s45) + s15^2/(8*s23*(s12 + s15 - s34)*
       (s12 + s23 - s45)*s45) - s15^2/(4*s23^2*(s12 + s15 - s34 - s45)*s45) - 
     s15^2/(4*s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*s45) - 
     s15^2/(4*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*s45) - 
     (s34*s45)/(8*s15*s23^2*(s12 + s23 - s45)) + (s15*(s15 + s45))/
      (8*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15 + s45)/(8*s23^2*(s12 - s34 - s45)) - (s15*(s15 + s45))/
      (4*s23^2*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) + 
     (s15 - s34 + s45)/(8*s23^2*(s12 + s23 - s45)))*tr5 + 
   (-1/(4*s15*s23) + s15/(4*s23^2*(s12 + s15 - s34)) - 
     1/(4*s12*(s15 - s23 - s34)) - 1/(4*s23*(s15 - s23 - s34)) + 
     1/(4*s15*(s12 + s23 - s45)) - 1/(2*s23*(s12 + s23 - s45)) + 
     (s34 - s45)/(4*s15*s23*(s12 + s23 - s45)) + 
     (-s15 - s45/2)/(s23^2*(s12 + s15 - s34 - s45)) + s15/(2*s23*s45^2) - 
     (s12*s15^2)/(4*s23^2*(s15 - s23 - s34)*s45^2) + 
     ((s12 - s15)*s15)/(2*s23*(s15 - s23 - s34)*s45^2) - 
     s34^2/(4*s12*(s15 - s23 - s34)*s45^2) + (-s12 + 2*(s15 + s34))/
      (4*(s15 - s23 - s34)*s45^2) + 1/(4*s23*s45) + 
     s15^2/(4*s23^2*(s12 + s15 - s34)*s45) + 3/(4*(s15 - s23 - s34)*s45) - 
     (s12*s15)/(4*s23^2*(s15 - s23 - s34)*s45) + 
     (s12 - 3*s15)/(4*s23*(s15 - s23 - s34)*s45) - 
     s34/(2*s12*(s15 - s23 - s34)*s45) + s15^2/(4*s12*(s12 + s15 - s34)*
       (s12 + s23 - s45)*s45) + s15^2/(4*s23*(s12 + s15 - s34)*
       (s12 + s23 - s45)*s45) - s15^2/(2*s23^2*(s12 + s15 - s34 - s45)*s45) - 
     s15^2/(2*s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*s45) - 
     s15^2/(2*s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*s45) - 
     (s34*s45)/(4*s15*s23^2*(s12 + s23 - s45)) + (s15*(s15 + s45))/
      (4*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15 + s45)/(4*s23^2*(s12 - s34 - s45)) - (s15*(s15 + s45))/
      (2*s23^2*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) + 
     (s15 - s34 + s45)/(4*s23^2*(s12 + s23 - s45)))*tr5, 
  -1/2 + s15/(4*s12) + s15^2/(2*s23^2) - s15/(4*s23) + 
   (s15*(s15 - s34))/(4*s23*(s12 + s15 - s34)) - 
   (s15*(s15 - s34)^2)/(4*s23^2*(s12 + s15 - s34)) + s12/(4*s34) + 
   ((2*s12 - s15)*s15)/(4*s23*(-s15 + s23 + s34)) + 
   (s15^2*(s12 - s45))/(4*s23^2*s34) - s15/(4*(s12 + s23 - s45)) + 
   (s15*(s15 - 2*s34))/(4*s23*(s12 + s23 - s45)) - 
   s15^3/(4*s12*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
   s15^3/(4*s23*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
   (-s12 - s15)/(4*(-s15 + s23 - s45)) - (s15^2*(s12 + s15 - 2*s34))/
    (4*s23^2*(-s15 + s23 - s45)) + (s15*(s12 + s15 - s34))/
    (2*s23*(-s15 + s23 - s45)) - (s15^2*s34^2)/(4*s23^2*(s12 + s23 - s45)*
     (-s15 + s23 - s45)) + (-s12 + s34)/(2*(-s15 + s23 + s34 - s45)) - 
   (s15*(s15 + s34))/(2*s12*(-s15 + s23 + s34 - s45)) + 
   (s15*(s15 - s45))/(2*s23*(-s15 + s23 + s34 - s45)) + 
   s15^3/(2*s12*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) + 
   (3*(s12 - s15)*s15^2)/(4*s23*s45^2) + (s15^3*(-s12 + s15 - s34))/
    (4*s23^2*s45^2) - (3*s15^3)/(4*(s12 + s15 - s34)*s45^2) - 
   (s15^3*s23)/(4*s12*(s12 + s15 - s34)*s45^2) + 
   (3*s15^3*(s15 - s34))/(4*s23*(s12 + s15 - s34)*s45^2) - 
   (s15^3*(s15 - s34)^2)/(4*s23^2*(s12 + s15 - s34)*s45^2) + 
   (3*s15^2 - s15*s23 + s12*(-3*s15 + s23) + 3*s15*s34 - 2*s23*s34)/
    (4*s45^2) + (s23*(s15^2 + s15*s34 + s34^2))/(4*s12*s45^2) + 
   ((2*s12 - 3*s15)*s15)/(4*s23*s45) + (s15^2*(-s12 + 2*s15 - 2*s34))/
    (4*s23^2*s45) - s15^2/(2*(s12 + s15 - s34)*s45) + 
   (s15^2*(s15 - s34))/(s23*(s12 + s15 - s34)*s45) - 
   (s15^2*(s15 - s34)^2)/(2*s23^2*(s12 + s15 - s34)*s45) + 
   (-s12/2 + s15 - s23/4 + s34)/s45 - (s12*s15^3)/(4*s23^2*(-s15 + s23 + s34)*
     s45) + ((3*s12 - 2*s15)*s15^2)/(4*s23*(-s15 + s23 + s34)*s45) - 
   s34^3/(4*s12*(-s15 + s23 + s34)*s45) - (s34*(s15 - s23 + 2*s34))/
    (4*s12*s45) + (-(s12*(2*s15 + s34)) + 2*(s15^2 + s15*s34 + s34^2))/
    (4*(-s15 + s23 + s34)*s45) + (s12*s15^3)/
    (2*s23^2*(-s15 + s23 + s34 - s45)*s45) + ((-3*s12*s15^2)/2 + s15^3)/
    (s23*(-s15 + s23 + s34 - s45)*s45) + 
   s34^3/(2*s12*(-s15 + s23 + s34 - s45)*s45) + 
   (-s15^2 + s12*(s15 + s34/2) - s15*s34 - s34^2)/((-s15 + s23 + s34 - s45)*
     s45) + (s15*(-2*s12 + s45))/(4*s23*s34) - (s15^2*s45*(s15 + s45))/
    (4*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
   (s15*s45*(s15 + s45)^2)/(2*s23^2*(s12 + s23 - s45)*
     (-s15 + s23 + s34 - s45)) - (s15^2*(s12 + s15 + s45))/
    (4*s23^2*(-s15 + s23 + s34)) + ((s15 - s34)*(s15 + 2*s34 + s45))/
    (4*s12*(-s15 + s23 + s34)) + (-s12 + 2*s15 + 3*s34 + s45)/
    (4*(-s15 + s23 + s34)) + (s15^2*(s15 + 2*s45))/
    (2*s23^2*(-s15 + s23 + s34 - s45)) + (s15^3 - s15*s45^2)/
    (2*s23*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) + 
   (s15*(-s34^2 + s34*s45 + s45*(s15 + s45)))/(4*s23^2*(s12 + s23 - s45)) + 
   (-4 + Ds)*(-1/4 + s15/(8*s12) + s15^2/(4*s23^2) - s15/(8*s23) + 
     (s15*(s15 - s34))/(8*s23*(s12 + s15 - s34)) - 
     (s15*(s15 - s34)^2)/(8*s23^2*(s12 + s15 - s34)) + s12/(8*s34) + 
     ((2*s12 - s15)*s15)/(8*s23*(-s15 + s23 + s34)) + 
     (s15^2*(s12 - s45))/(8*s23^2*s34) - s15/(8*(s12 + s23 - s45)) + 
     (s15*(s15 - 2*s34))/(8*s23*(s12 + s23 - s45)) - 
     s15^3/(8*s12*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
     s15^3/(8*s23*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     (-s12 - s15)/(8*(-s15 + s23 - s45)) - (s15^2*(s12 + s15 - 2*s34))/
      (8*s23^2*(-s15 + s23 - s45)) + (s15*(s12 + s15 - s34))/
      (4*s23*(-s15 + s23 - s45)) - (s15^2*s34^2)/(8*s23^2*(s12 + s23 - s45)*
       (-s15 + s23 - s45)) + (-s12 + s34)/(4*(-s15 + s23 + s34 - s45)) - 
     (s15*(s15 + s34))/(4*s12*(-s15 + s23 + s34 - s45)) + 
     (s15*(s15 - s45))/(4*s23*(-s15 + s23 + s34 - s45)) + 
     s15^3/(4*s12*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) + 
     (3*(s12 - s15)*s15^2)/(8*s23*s45^2) + (s15^3*(-s12 + s15 - s34))/
      (8*s23^2*s45^2) - (3*s15^3)/(8*(s12 + s15 - s34)*s45^2) - 
     (s15^3*s23)/(8*s12*(s12 + s15 - s34)*s45^2) + (3*s15^3*(s15 - s34))/
      (8*s23*(s12 + s15 - s34)*s45^2) - (s15^3*(s15 - s34)^2)/
      (8*s23^2*(s12 + s15 - s34)*s45^2) + 
     (3*s15^2 - s15*s23 + s12*(-3*s15 + s23) + 3*s15*s34 - 2*s23*s34)/
      (8*s45^2) + (s23*(s15^2 + s15*s34 + s34^2))/(8*s12*s45^2) + 
     ((2*s12 - 3*s15)*s15)/(8*s23*s45) + (s15^2*(-s12 + 2*s15 - 2*s34))/
      (8*s23^2*s45) - s15^2/(4*(s12 + s15 - s34)*s45) + 
     (s15^2*(s15 - s34))/(2*s23*(s12 + s15 - s34)*s45) - 
     (s15^2*(s15 - s34)^2)/(4*s23^2*(s12 + s15 - s34)*s45) - 
     (s12*s15^3)/(8*s23^2*(-s15 + s23 + s34)*s45) + 
     ((3*s12 - 2*s15)*s15^2)/(8*s23*(-s15 + s23 + s34)*s45) - 
     s34^3/(8*s12*(-s15 + s23 + s34)*s45) - (s34*(s15 - s23 + 2*s34))/
      (8*s12*s45) + (-2*s12 + 4*s15 - s23 + 4*s34)/(8*s45) + 
     (-(s12*(2*s15 + s34)) + 2*(s15^2 + s15*s34 + s34^2))/
      (8*(-s15 + s23 + s34)*s45) + (s12*s15^3)/
      (4*s23^2*(-s15 + s23 + s34 - s45)*s45) + (s15^2*(-3*s12 + 2*s15))/
      (4*s23*(-s15 + s23 + s34 - s45)*s45) + 
     s34^3/(4*s12*(-s15 + s23 + s34 - s45)*s45) + 
     (s12*(2*s15 + s34) - 2*(s15^2 + s15*s34 + s34^2))/
      (4*(-s15 + s23 + s34 - s45)*s45) + (s15*(-2*s12 + s45))/(8*s23*s34) - 
     (s15^2*s45*(s15 + s45))/(8*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     (s15*s45*(s15 + s45)^2)/(4*s23^2*(s12 + s23 - s45)*
       (-s15 + s23 + s34 - s45)) - (s15^2*(s12 + s15 + s45))/
      (8*s23^2*(-s15 + s23 + s34)) + ((s15 - s34)*(s15 + 2*s34 + s45))/
      (8*s12*(-s15 + s23 + s34)) + (-s12 + 2*s15 + 3*s34 + s45)/
      (8*(-s15 + s23 + s34)) + (s15^2*(s15 + 2*s45))/
      (4*s23^2*(-s15 + s23 + s34 - s45)) + (s15^3 - s15*s45^2)/
      (4*s23*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) + 
     (s15*(-s34^2 + s34*s45 + s45*(s15 + s45)))/
      (8*s23^2*(s12 + s23 - s45))) + 
   (-4 + Ds)*(s15/(8*s23^2*s34) - 1/(8*s23*s34) + 
     1/(8*s12*(-s15 + s23 + s34)) - s15/(8*s23^2*(-s15 + s23 + s34)) + 
     1/(8*s23*(-s15 + s23 + s34)) + s15/(8*s23^2*(s12 + s23 - s45)) - 
     s15/(8*s23^2*(-s15 + s23 - s45)) + 1/(8*s23*(-s15 + s23 - s45)) + 
     (s15*s34)/(8*s23^2*(s12 + s23 - s45)*(-s15 + s23 - s45)) - 1/(8*s45^2) - 
     s15^2/(8*s23^2*s45^2) + s15/(4*s23*s45^2) - 
     s15^2/(8*s12*(s12 + s15 - s34)*s45^2) - 
     s15^2/(4*s23*(s12 + s15 - s34)*s45^2) + (s15^2*(s15 - s34))/
      (8*s23^2*(s12 + s15 - s34)*s45^2) + (s15 + s34)/(8*s12*s45^2) + 
     1/(8*s12*s45) - s15/(8*s23^2*s45) + 1/(8*s23*s45) - 
     s15/(8*s23*(s12 + s15 - s34)*s45) + (s15*(s15 - s34))/
      (8*s23^2*(s12 + s15 - s34)*s45) - 1/(8*(-s15 + s23 + s34)*s45) - 
     s15^2/(8*s23^2*(-s15 + s23 + s34)*s45) + 
     s15/(4*s23*(-s15 + s23 + s34)*s45) + (s15 + s34)/
      (8*s12*(-s15 + s23 + s34)*s45) - s15^2/(8*s12*(-s15 + s23 + s34)*
       (s12 + s23 - s45)*s45) - s15^2/(8*s23*(-s15 + s23 + s34)*
       (s12 + s23 - s45)*s45) + 1/(4*(-s15 + s23 + s34 - s45)*s45) + 
     s15^2/(4*s23^2*(-s15 + s23 + s34 - s45)*s45) - 
     s15/(2*s23*(-s15 + s23 + s34 - s45)*s45) + 
     (-s15 - s34)/(4*s12*(-s15 + s23 + s34 - s45)*s45) + 
     s15^2/(4*s12*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)*s45) + 
     s15^2/(4*s23*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)*s45) - 
     (s15*(s15 + s45))/(8*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     (s15*(s15 + s45))/(4*s23^2*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)))*
    tr5 + (s15/(4*s23^2*s34) - 1/(4*s23*s34) + 1/(4*s12*(-s15 + s23 + s34)) - 
     s15/(4*s23^2*(-s15 + s23 + s34)) + 1/(4*s23*(-s15 + s23 + s34)) + 
     s15/(4*s23^2*(s12 + s23 - s45)) - s15/(4*s23^2*(-s15 + s23 - s45)) + 
     1/(4*s23*(-s15 + s23 - s45)) + (s15*s34)/(4*s23^2*(s12 + s23 - s45)*
       (-s15 + s23 - s45)) - 1/(4*s45^2) - s15^2/(4*s23^2*s45^2) + 
     s15/(2*s23*s45^2) - s15^2/(4*s12*(s12 + s15 - s34)*s45^2) - 
     s15^2/(2*s23*(s12 + s15 - s34)*s45^2) + (s15^2*(s15 - s34))/
      (4*s23^2*(s12 + s15 - s34)*s45^2) + (s15 + s34)/(4*s12*s45^2) + 
     1/(4*s12*s45) - s15/(4*s23^2*s45) + 1/(4*s23*s45) - 
     s15/(4*s23*(s12 + s15 - s34)*s45) + (s15*(s15 - s34))/
      (4*s23^2*(s12 + s15 - s34)*s45) - 1/(4*(-s15 + s23 + s34)*s45) - 
     s15^2/(4*s23^2*(-s15 + s23 + s34)*s45) + 
     s15/(2*s23*(-s15 + s23 + s34)*s45) + (s15 + s34)/
      (4*s12*(-s15 + s23 + s34)*s45) - s15^2/(4*s12*(-s15 + s23 + s34)*
       (s12 + s23 - s45)*s45) - s15^2/(4*s23*(-s15 + s23 + s34)*
       (s12 + s23 - s45)*s45) + 1/(2*(-s15 + s23 + s34 - s45)*s45) + 
     s15^2/(2*s23^2*(-s15 + s23 + s34 - s45)*s45) - 
     s15/(s23*(-s15 + s23 + s34 - s45)*s45) + 
     (-s15 - s34)/(2*s12*(-s15 + s23 + s34 - s45)*s45) + 
     s15^2/(2*s12*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)*s45) + 
     s15^2/(2*s23*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)*s45) - 
     (s15*(s15 + s45))/(4*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     (s15*(s15 + s45))/(2*s23^2*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)))*
    tr5, 1/4 - s15/(4*s23) - s34/(4*s12) + s15/(4*s45) - s15^2/(4*s23*s45) - 
   (s15*s34)/(4*s12*s45) - ((s15 - s34)*(s15 + s45))/(4*s12*s23) + 
   (-4 + Ds)*(1/8 - s15/(8*s23) - s34/(8*s12) + s15/(8*s45) - 
     s15^2/(8*s23*s45) - (s15*s34)/(8*s12*s45) - ((s15 - s34)*(s15 + s45))/
      (8*s12*s23)) + (-1/(4*s12*s23) - s15/(4*s12*s23*s45))*tr5 + 
   (-4 + Ds)*(-1/(8*s12*s23) - s15/(8*s12*s23*s45))*tr5, 
  -1/4 + s12/(4*s34) + (s15^2*(2*s12 + s15 - s45))/(4*s23^2*s34) - 
   (s15*(3*s12 + s15 - s45))/(4*s23*s34) - 
   (s15*s34)/(4*s23*(s12 + s23 - s45)) - 
   (s15*s34^2)/(4*s23^2*(s12 + s23 - s45)) + 
   (-s12 - s15)/(4*(-s15 + s23 - s45)) - (3*s15^2*(s12 + s15 - s34))/
    (4*s23^2*(-s15 + s23 - s45)) + (s12 + s15)^2/(4*s34*(-s15 + s23 - s45)) + 
   (s15^2*(s12 + s15)^2)/(4*s23^2*s34*(-s15 + s23 - s45)) - 
   (s15*(s12 + s15)^2)/(2*s23*s34*(-s15 + s23 - s45)) + 
   (s12*s15 + s15^2 - (s15*s34)/2)/(s23*(-s15 + s23 - s45)) - 
   (s15^2*s34^2)/(4*s23^2*(s12 + s23 - s45)*(-s15 + s23 - s45)) + 
   (-s12 + 3*s15 + s34 + s45)/(4*s23) + (s15*(-s12 - 3*s15 + 2*s34 + s45))/
    (4*s23^2) + (-4 + Ds)*(-1/8 + s12/(8*s34) + (s15^2*(2*s12 + s15 - s45))/
      (8*s23^2*s34) - (s15*(3*s12 + s15 - s45))/(8*s23*s34) - 
     (s15*s34)/(8*s23*(s12 + s23 - s45)) - (s15*s34^2)/
      (8*s23^2*(s12 + s23 - s45)) + (-s12 - s15)/(8*(-s15 + s23 - s45)) - 
     (3*s15^2*(s12 + s15 - s34))/(8*s23^2*(-s15 + s23 - s45)) + 
     (s15*(2*s12 + 2*s15 - s34))/(4*s23*(-s15 + s23 - s45)) + 
     (s12 + s15)^2/(8*s34*(-s15 + s23 - s45)) + (s15^2*(s12 + s15)^2)/
      (8*s23^2*s34*(-s15 + s23 - s45)) - (s15*(s12 + s15)^2)/
      (4*s23*s34*(-s15 + s23 - s45)) - (s15^2*s34^2)/
      (8*s23^2*(s12 + s23 - s45)*(-s15 + s23 - s45)) + 
     (-s12 + 3*s15 + s34 + s45)/(8*s23) + (s15*(-s12 - 3*s15 + 2*s34 + s45))/
      (8*s23^2)) + (-4 + Ds)*(s15/(8*s23^2*s34) - 1/(8*s23*s34) - 
     s15/(4*s23^2*(-s15 + s23 - s45)) + 1/(8*s23*(-s15 + s23 - s45)) + 
     (s15*(s12 + s15))/(8*s23^2*s34*(-s15 + s23 - s45)) + 
     (-s12 - s15)/(8*s23*s34*(-s15 + s23 - s45)) + 
     (s15*s34)/(8*s23^2*(s12 + s23 - s45)*(-s15 + s23 - s45)))*tr5 + 
   (s15/(4*s23^2*s34) - 1/(4*s23*s34) - s15/(2*s23^2*(-s15 + s23 - s45)) + 
     1/(4*s23*(-s15 + s23 - s45)) + (s15*(s12 + s15))/
      (4*s23^2*s34*(-s15 + s23 - s45)) + (-s12 - s15)/
      (4*s23*s34*(-s15 + s23 - s45)) + (s15*s34)/(4*s23^2*(s12 + s23 - s45)*
       (-s15 + s23 - s45)))*tr5, 1/2 - s15/(2*s23) + (s15 - s34)/(4*s12) + 
   (s15*(-s15 + s34))/(4*s12*s23) + (-4 + Ds)*(1/4 - s15/(4*s23) + 
     (s15 - s34)/(8*s12) + (s15*(-s15 + s34))/(8*s12*s23) + 
     (2*s15 - s23)/(8*s45) - s15^2/(8*s23*s45) + ((-s15 + s23)*s34)/
      (8*s12*s45)) + (2*s15 - s23)/(4*s45) - s15^2/(4*s23*s45) + 
   ((-s15 + s23)*s34)/(4*s12*s45) + (1/(4*s12*s45) - s15/(4*s12*s23*s45))*
    tr5 + (-4 + Ds)*(1/(8*s12*s45) - s15/(8*s12*s23*s45))*tr5, 
  -1/4 - s34/(4*s23) + (s23 + s34)/(4*s15) + (s34*(-s15 + s34 - 3*s45))/
    (4*s23*(s12 + s23 - s45)) + (-s15 + 2*s23 + 3*s34 - 2*s45)/
    (4*(s12 + s23 - s45)) - (s34^2*s45)/(4*s23^2*(s12 + s23 - s45)) + 
   s45/(4*(s12 - s34 - s45)) + (s34*(s34 - s45)*s45)/
    (2*s15*s23*(s12 + s23 - s45)) - (s34^2*s45^2)/
    (4*s15*s23^2*(s12 + s23 - s45)) + s45^2/(4*s15*(s12 - s34 - s45)) + 
   (s34*s45^2)/(2*s15*s23*(s12 - s34 - s45)) + 
   (s34^2*s45^2)/(4*s15*s23^2*(s12 - s34 - s45)) + 
   (s34^2*(s15 + 2*s45))/(4*s23^2*(s12 - s34 - s45)) + 
   (s34*(s15 + 3*s45))/(4*s23*(s12 - s34 - s45)) + 
   (-s23^2 - 2*s23*s34 - s34^2 + 2*s23*s45 + 4*s34*s45 - s45^2)/
    (4*s15*(s12 + s23 - s45)) + (-4 + Ds)*(-1/8 - s34/(8*s23) + 
     (s23 + s34)/(8*s15) + (s34*(-s15 + s34 - 3*s45))/
      (8*s23*(s12 + s23 - s45)) + (-s15 + 2*s23 + 3*s34 - 2*s45)/
      (8*(s12 + s23 - s45)) - (s34^2*s45)/(8*s23^2*(s12 + s23 - s45)) + 
     s45/(8*(s12 - s34 - s45)) + (s34*(s34 - s45)*s45)/
      (4*s15*s23*(s12 + s23 - s45)) - (s34^2*s45^2)/
      (8*s15*s23^2*(s12 + s23 - s45)) + s45^2/(8*s15*(s12 - s34 - s45)) + 
     (s34*s45^2)/(4*s15*s23*(s12 - s34 - s45)) + 
     (s34^2*s45^2)/(8*s15*s23^2*(s12 - s34 - s45)) + 
     (s34^2*(s15 + 2*s45))/(8*s23^2*(s12 - s34 - s45)) + 
     (s34*(s15 + 3*s45))/(8*s23*(s12 - s34 - s45)) + 
     (-s23^2 - 2*s23*s34 - s34^2 + 2*s23*s45 + 4*s34*s45 - s45^2)/
      (8*s15*(s12 + s23 - s45))) + (-4 + Ds)*(1/(8*s15*(s12 + s23 - s45)) - 
     1/(8*s23*(s12 + s23 - s45)) - s34/(8*s23^2*(s12 + s23 - s45)) + 
     1/(8*s23*(s12 - s34 - s45)) + s34/(8*s23^2*(s12 - s34 - s45)) + 
     (s34 - s45)/(8*s15*s23*(s12 + s23 - s45)) - 
     (s34*s45)/(8*s15*s23^2*(s12 + s23 - s45)) + 
     s45/(8*s15*s23*(s12 - s34 - s45)) + 
     (s34*s45)/(8*s15*s23^2*(s12 - s34 - s45)))*tr5 + 
   (1/(4*s15*(s12 + s23 - s45)) - 1/(4*s23*(s12 + s23 - s45)) - 
     s34/(4*s23^2*(s12 + s23 - s45)) + 1/(4*s23*(s12 - s34 - s45)) + 
     s34/(4*s23^2*(s12 - s34 - s45)) + (s34 - s45)/
      (4*s15*s23*(s12 + s23 - s45)) - (s34*s45)/
      (4*s15*s23^2*(s12 + s23 - s45)) + s45/(4*s15*s23*(s12 - s34 - s45)) + 
     (s34*s45)/(4*s15*s23^2*(s12 - s34 - s45)))*tr5, 
  ((-2*s15 + s23 - 3*s34)*s34)/4 + (3*s15*(s15 - s34)*s34)/(4*s23) - 
   (s15*(s15 - s34)^2*s34)/(4*s23^2) + (s15*s34*(2*s12 - s15 + s34))/
    (4*s23) + (-4 + Ds)*((s15*(s15 - s34)*s34)/(8*s23) - 
     (s15*(s15 - s34)^2*s34)/(8*s23^2) + (s12^2*s15^3*(s12 - s34)*s34)/
      (8*s23^2*s45^3) - (3*s12*s15^2*(s12 - s34)^2*s34)/(8*s23*s45^3) - 
     (s23*s34^5)/(8*s12*s45^3) - 
     (s34*(s12^3*(-3*s15 + s23) + s12^2*(9*s15 - 4*s23)*s34 + 
        3*s12*(-3*s15 + 2*s23)*s34^2 + (3*s15 - 4*s23)*s34^3))/(8*s45^3) + 
     (s34^4*(-s15 - s23 + s34))/(8*s12*s45^2) + 
     (s15*(s12 - s34)*s34*(7*s12*s15 - s12*s34 - s15*s34 + s34^2))/
      (8*s23*s45^2) + (s34*(s12^2*(-5*s15 + s23 - s34) - 
        3*s34^2*(s15 - s23 + s34) + 3*s12*s34*(3*s15 - s23 + s34)))/
      (8*s45^2) + (s12*s15^2*s34*(2*(s15 - s34)*s34 + s12*(-3*s15 + 2*s34)))/
      (8*s23^2*s45^2) + (s34^3*(-s15 + s34))/(8*s12*s45) - 
     (s15*(s15 - s34)*s34*((s15 - s34)*s34 + s12*(-3*s15 + s34)))/
      (8*s23^2*s45) + (s15*s34*(2*(s15 - s34)*s34 + s12*(-5*s15 + 2*s34)))/
      (8*s23*s45) + (s34*(s12*(2*s15 + s34) - s34*(s15 + 2*s34)))/(8*s45)) + 
   (s12^2*s15^3*(s12 - s34)*s34)/(4*s23^2*s45^3) + 
   (s12^2*s15^3*s34*(-s12 + s34))/(4*s23^2*s45^3) + 
   ((s15 + s23 - s34)*s34^4)/(4*s12*s45^2) + (s34^4*(-s15 - 3*s23 + s34))/
    (4*s12*s45^2) + (s15*(s12 - s34)*s34*(9*s12*s15 - s12*s34 - s15*s34 + 
      s34^2))/(4*s23*s45^2) - (s12*s15^2*s34*(s12^2 + 2*(s15 - s34)*s34 + 
      s12*(-3*s15 + s34)))/(4*s23^2*s45^2) - 
   (s15*(s12 - s34)*s34*(-2*s12^2 + s34*(-s15 + s34) + s12*(7*s15 + s34)))/
    (4*s23*s45^2) + (s12*s15^2*s34*(2*(s15 - s34)*s34 + 
      s12*(-3*s15 + 2*s34)))/(4*s23^2*s45^2) - 
   (s34*(s12*(-17*s15 + 9*s23 - 3*s34)*s34 + s12^2*(9*s15 - 3*s23 + s34) + 
      s34^2*(7*s15 - 9*s23 + 3*s34)))/(4*s45^2) + 
   (s34*(-s12^3 + 3*s12*(-3*s15 + s23 - 2*s34)*s34 + 
      s34^2*(3*s15 - 3*s23 + 4*s34) + s12^2*(5*s15 - s23 + 4*s34)))/
    (4*s45^2) + ((s15 - s34)*s34^3)/(4*s12*s45) - 
   (3*(s15 + s23 - s34)*s34^3)/(4*s12*s45) - 
   (s15*(s15 - s34)*s34*((s15 - s34)*s34 + s12*(-3*s15 + s34)))/
    (4*s23^2*s45) + (3*s34*(-2*s34*(s15 - s23 + s34) + 
      s12*(3*s15 - s23 + s34)))/(4*s45) + 
   (s15*s34*(-4*s12^2 + 2*s34*(-s15 + s34) + s12*(5*s15 + 2*s34)))/
    (4*s23*s45) + (s34*(s12^2 + s34*(s15 + 3*s34) - s12*(2*s15 + 3*s34)))/
    (4*s45) + (s15*s34*(4*(s15 - s34)*s34 + s12*(-9*s15 + 4*s34)))/
    (4*s23*s45) + (s15*s34*(s12^2*(3*s15 - 2*s34) + (s15 - s34)^2*s34 + 
      s12*(-3*s15^2 + 2*s15*s34 + s34^2)))/(4*s23^2*s45) + 
   ((s15 - s34)*s34*(s12*(-3*s15 + s34) + (s15 - s34)*(s15 + s34 + s45)))/
    (4*s23^2) + (s34*(-(s15*(3*s34 + s45)) + s34*(-s23 + 3*s34 + s45)))/
    (4*s12) + (-4 + Ds)*((3*s12*s15^2*(s12 - s34)^2*s34)/(8*s23*s45^3) + 
     (s23*s34^5)/(8*s12*s45^3) + (s12^2*s15^3*s34*(-s12 + s34))/
      (8*s23^2*s45^3) + (s34*(s12^3*(-3*s15 + s23) + s12^2*(9*s15 - 4*s23)*
         s34 + 3*s12*(-3*s15 + 2*s23)*s34^2 + (3*s15 - 4*s23)*s34^3))/
      (8*s45^3) + ((s15 + 3*s23 - s34)*s34^4)/(8*s12*s45^2) - 
     (s12*s15^2*s34*(s12^2 + 2*(s15 - s34)*s34 + s12*(-3*s15 + s34)))/
      (8*s23^2*s45^2) - (s15*(s12 - s34)*s34*(-2*s12^2 + s34*(-s15 + s34) + 
        s12*(9*s15 + s34)))/(8*s23*s45^2) + 
     (s34*(-s12^3 + s12*(-17*s15 + 9*s23 - 6*s34)*s34 + 
        s34^2*(7*s15 - 9*s23 + 4*s34) + s12^2*(9*s15 - 3*s23 + 4*s34)))/
      (8*s45^2) + (3*(s15 + s23 - s34)*s34^3)/(8*s12*s45) + 
     (s15*s34*(-6*s12^2 + 4*s34*(-s15 + s34) + s12*(9*s15 + 2*s34)))/
      (8*s23*s45) + (3*s34*(s12^2 + s12*(-3*s15 + s23 - 3*s34) + 
        s34*(2*s15 - 2*s23 + 3*s34)))/(8*s45) + 
     (s15*s34*(s12^2*(3*s15 - 2*s34) + (s15 - s34)^2*s34 + 
        s12*(-3*s15^2 + 2*s15*s34 + s34^2)))/(8*s23^2*s45) + 
     (s34*(-4*s12 + 2*s15 - s23 + 7*s34 + 2*s45))/8 + 
     ((s15 - s34)*s34*(s12*(-3*s15 + s34) + (s15 - s34)*(s15 + s34 + s45)))/
      (8*s23^2) + (s34*(s34*(s23 - 3*s34 - s45) + s15*(3*s34 + s45)))/
      (8*s12) + (s34*(s12*(6*s15 - 2*s34) - (s15 - s34)*
         (3*s15 + 2*(s34 + s45))))/(8*s23)) + 
   (-4 + Ds)*((s12*s15^2*(s12 - s34)*s34)/(8*s23^2*s45^3) - 
     (s15*(s12 - s34)^2*s34)/(4*s23*s45^3) - s34^4/(8*s12*s45^3) + 
     (s34*(s12^2 - 3*s12*s34 + 3*s34^2))/(8*s45^3) + 
     (3*s15*(s12 - s34)*s34)/(8*s23*s45^2) - s34^3/(8*s12*s45^2) + 
     (s34*(-s12 + 2*s34))/(8*s45^2) + 
     (s15*s34*((s15 - s34)*s34 + s12*(-2*s15 + s34)))/(8*s23^2*s45^2) - 
     (s15*s34)/(8*s23*s45) + (s15*(s15 - s34)*s34)/(8*s23^2*s45))*tr5 + 
   (-s34/(4*s12) + (s12*s15^2*(s12 - s34)*s34)/(4*s23^2*s45^3) - 
     (s15*(s12 - s34)^2*s34)/(2*s23*s45^3) - s34^4/(4*s12*s45^3) + 
     (s34*(s12^2 - 3*s12*s34 + 3*s34^2))/(4*s45^3) + 
     (5*s15*(s12 - s34)*s34)/(4*s23*s45^2) - (3*s34^3)/(4*s12*s45^2) + 
     (3*s34*(-s12 + 2*s34))/(4*s45^2) + 
     (s15*s34*((s15 - s34)*s34 + s12*(-2*s15 + s34)))/(4*s23^2*s45^2) + 
     (3*s34)/(4*s45) - (3*s15*s34)/(4*s23*s45) + (s15*(s15 - s34)*s34)/
      (4*s23^2*s45) - (3*s34^2)/(4*s12*s45))*tr5 + 
   (-4 + Ds)*(s34/(8*s12) + s34/(4*s23) + (s34*(-s15 + s34))/(8*s23^2) + 
     (s15*(s12 - s34)^2*s34)/(4*s23*s45^3) + s34^4/(8*s12*s45^3) + 
     (s12*s15^2*s34*(-s12 + s34))/(8*s23^2*s45^3) - 
     (s34*(s12^2 - 3*s12*s34 + 3*s34^2))/(8*s45^3) + 
     (3*(s12 - 2*s34)*s34)/(8*s45^2) + ((s12 - s34)*(s12 - 5*s15 - s34)*s34)/
      (8*s23*s45^2) + (3*s34^3)/(8*s12*s45^2) - 
     (s15*s34*(s12^2 - 2*s12*s15 + (s15 - s34)*s34))/(8*s23^2*s45^2) - 
     (3*s34)/(8*s45) - (3*(s12 - s15 - s34)*s34)/(8*s23*s45) + 
     (3*s34^2)/(8*s12*s45) + (s34*(2*s12*s15 - s15^2 - s12*s34 + s34^2))/
      (8*s23^2*s45))*tr5 + ((s34*(-s15 + s34))/(4*s23^2) + 
     (s15*(s12 - s34)^2*s34)/(2*s23*s45^3) + s34^4/(4*s12*s45^3) + 
     (s12*s15^2*s34*(-s12 + s34))/(4*s23^2*s45^3) - 
     (s34*(s12^2 - 3*s12*s34 + 3*s34^2))/(4*s45^3) + 
     ((s12 - 2*s34)*s34)/(4*s45^2) + ((s12 - s34)*(s12 - 3*s15 - s34)*s34)/
      (4*s23*s45^2) + s34^3/(4*s12*s45^2) - 
     (s15*s34*(s12^2 - 2*s12*s15 + (s15 - s34)*s34))/(4*s23^2*s45^2) + 
     (s34*(-s12 + s15 + s34))/(4*s23*s45) + 
     (s34*(2*s12*s15 - s15^2 - s12*s34 + s34^2))/(4*s23^2*s45))*tr5, 
  (s23*(s23 - s34))/4 - (s23^2*s34^2)/(4*s12*s45) - 
   (s23*(s12*(-s15 + s23) + (s15 - 2*s23)*s34))/(4*s45) + 
   (s23*(-(s15*(s34 + s45)) + s34*(-s23 + s34 + s45)))/(4*s12) + 
   (-s23/(4*s12) + s23/(4*s45) - (s23*s34)/(4*s12*s45))*tr5, 
  -(s23*s34)/2 + (s23*s34*(-s15 + s34))/(4*s12) + 
   (s23*(-s15 + s23)*s34)/(4*s45) - (s23^2*s34^2)/(4*s12*s45) - 
   (s23*s34*tr5)/(4*s12*s45), 
  ((s12^2 - s34*(s23 + s34 - 4*s45) + s12*(s23 - s45))*(s12 - s34 - s45))/
    (4*s15) + ((s12 - s34)*(s12^2 - s34*(s23 - 3*s45) + 
      s12*(s23 - s34 - s45))*(s12 - s34 - s45))/(4*s15^2) + 
   (s12^3*s15*(s12 - s34))/(4*s23^2*s45) - (s12*(s12 - s34)^2)/(4*s45) - 
   (s12^2*(s12 - s34)*(s12 - s15 - s34))/(4*s23*s45) - 
   (s34^2*(s12 - s45)*s45^2*(-s12 + s34 + s45))/(4*s15^2*s23^2) + 
   (3*s12^2 - 2*s12*s34 - s34^2 - 3*s12*s45 + s45^2)/4 - 
   (s34*(s12 - s45)*s45*(-2*s12^2 + s34^2 - s34*s45 - 2*s45^2 + 
      s12*(s34 + 4*s45)))/(4*s15*s23^2) + 
   (s34*s45*(2*s12^3 - 4*s12^2*(s34 + s45) - 3*s34*s45*(s34 + s45) + 
      s12*(2*s34^2 + 7*s34*s45 + 2*s45^2)))/(4*s15^2*s23) + 
   (s34*(s12^3 + s12^2*(-2*s34 + 3*s45) + s12*(s34^2 - s34*s45 - 9*s45^2) + 
      s45*(-2*s34^2 + 3*s34*s45 + 5*s45^2)))/(4*s15*s23) + 
   (5*s12^3 - s45*(s34 + s45)*(s15 - 3*s34 + 2*s45) - 
     3*s12^2*(s15 + s34 + 3*s45) + s12*(2*s15*s34 - 2*s34^2 + 3*s15*s45 + 
       7*s45^2))/(4*s23) + (s12^4 + s12^3*(-4*s15 + s34 - 4*s45) + 
     s45^2*(s15 - 2*s34 + s45)*(s34 + s45) + 
     s12*s45*(-3*s15*s34 + 4*s34^2 - 4*s15*s45 + 3*s34*s45 - 4*s45^2) + 
     s12^2*(-2*s34^2 - 3*s34*s45 + 6*s45^2 + 3*s15*(s34 + 2*s45)))/
    (4*s23^2) + (-4 + Ds)*
    (((3*s12^2 - s34*(3*s23 + s34 - 8*s45) + s12*(3*s23 - 2*s34 - 3*s45))*
       (s12 - s34 - s45))/(8*s15) + 
     ((s12 - s34)*(s12^2 - s34*(s23 - 3*s45) + s12*(s23 - s34 - s45))*
       (s12 - s34 - s45))/(8*s15^2) + (s12^3*s15*(s12 - s34))/(8*s23^2*s45) - 
     (s12^2*(s12 - s34)*(s12 - 3*s15 - s34))/(8*s23*s45) - 
     (s23^2*s34^2)/(8*s12*s45) + (-3*s12^3 + s23*(-s15 + 2*s23 - 3*s34)*s34 + 
       3*s12^2*(s15 - s23 + 2*s34) + s12*(-s23^2 + s15*(s23 - 3*s34) + 
         6*s23*s34 - 3*s34^2))/(8*s45) - 
     (s34^2*(s12 - s45)*s45^2*(-s12 + s34 + s45))/(8*s15^2*s23^2) - 
     (s34*(s12 - s45)*s45*(-2*s12^2 + s34^2 - s34*s45 - 2*s45^2 + 
        s12*(s34 + 4*s45)))/(8*s15*s23^2) + 
     (15*s12^2 + s23^2 + 2*s15*s34 - 12*s23*s34 + s15*s45 - 7*s23*s45 + 
       10*s34*s45 + 9*s45^2 - s12*(5*s15 - 10*s23 + 15*s34 + 21*s45))/8 + 
     (s34*s45*(2*s12^3 - 4*s12^2*(s34 + s45) - 3*s34*s45*(s34 + s45) + 
        s12*(2*s34^2 + 7*s34*s45 + 2*s45^2)))/(8*s15^2*s23) + 
     (s34*(s12^3 + s12^2*(-2*s34 + 5*s45) + s12*(s34^2 - 3*s34*s45 - 
          13*s45^2) + s45*(-2*s34^2 + 5*s34*s45 + 7*s45^2)))/(8*s15*s23) + 
     (7*s12^3 + (-3*s15 + 5*s34 - 4*s45)*s45*(s34 + s45) - 
       3*s12^2*(3*s15 + s34 + 5*s45) + s12*(6*s15*s34 - 4*s34^2 + 9*s15*s45 + 
         13*s45^2))/(8*s23) + (-(s15*(s23 - s45)*(s34 + s45)) + 
       s34*(-s23^2 + 2*s23*(s34 + s45) - s45*(s34 + s45)))/(8*s12) + 
     (s12^4 + s12^3*(-4*s15 + s34 - 4*s45) + s45^2*(s15 - 2*s34 + s45)*
        (s34 + s45) + s12*s45*(-3*s15*s34 + 4*s34^2 - 4*s15*s45 + 3*s34*s45 - 
         4*s45^2) + s12^2*(-2*s34^2 - 3*s34*s45 + 6*s45^2 + 
         3*s15*(s34 + 2*s45)))/(8*s23^2)) + 
   (-4 + Ds)*(-1/2 + (3*(s12 - s34 - s45))/(8*s15) + 
     ((s12 - s34)*(s12 - s34 - s45))/(8*s15^2) + (3*s12 + s23 - 3*s34)/
      (8*s45) + (s12^2*(s12 - s34))/(8*s23^2*s45) + 
     (3*s12*(s12 - s34))/(8*s23*s45) - (s23*s34)/(8*s12*s45) + 
     (3*(-2*s12 + s34 + s45))/(8*s23) - 
     (s34*(s12 - s45)*s45*(-s12 + s34 + s45))/(8*s15^2*s23^2) + 
     (-s23 + s34 + s45)/(8*s12) + ((s12 - s45)*(s12^2 - s34^2 - 2*s12*s45 + 
        s45^2))/(8*s15*s23^2) + (4*s12^2 - 3*s12*s34 - s34^2 - 8*s12*s45 + 
       3*s34*s45 + 4*s45^2)/(8*s15*s23) + 
     (-3*s12^2 - s45*(s34 + s45) + s12*(2*s34 + 3*s45))/(8*s23^2) + 
     (s12^3 - 2*s12^2*(s34 + s45) - 2*s34*s45*(s34 + s45) + 
       s12*(s34^2 + 4*s34*s45 + s45^2))/(8*s15^2*s23))*tr5 + 
   ((s12 - s34 - s45)/(4*s15) + ((s12 - s34)*(s12 - s34 - s45))/(4*s15^2) + 
     (s12^2*(s12 - s34))/(4*s23^2*s45) + (s12*(s12 - s34))/(4*s23*s45) + 
     (-2*s12 + s34 + s45)/(4*s23) - (s34*(s12 - s45)*s45*(-s12 + s34 + s45))/
      (4*s15^2*s23^2) + ((s12 - s45)*(s12^2 - s34^2 - 2*s12*s45 + s45^2))/
      (4*s15*s23^2) + (-3*s12^2 - s45*(s34 + s45) + s12*(2*s34 + 3*s45))/
      (4*s23^2) + (2*s12^2 - s34^2 + s34*s45 + 2*s45^2 - s12*(s34 + 4*s45))/
      (4*s15*s23) + (s12^3 - 2*s12^2*(s34 + s45) - 2*s34*s45*(s34 + s45) + 
       s12*(s34^2 + 4*s34*s45 + s45^2))/(4*s15^2*s23))*tr5, 
  (s15*(s15 - s34)^2*s34)/(4*s23^2) + (s15*s34*(-s15 + s34))/(4*s23) + 
   ((s12 + s15)^3*s34)/(4*(-s15 + s23 - s45)^2) - 
   (s15*(s12 + s15)^2*(s12 + s15 - s34)*s34)/(2*s23*(-s15 + s23 - s45)^2) + 
   (s15^2*(s12 + s15)*(s12 + s15 - s34)^2*s34)/
    (4*s23^2*(-s15 + s23 - s45)^2) + ((s12 + s15)^2*s34)/
    (4*(-s15 + s23 - s45)) + ((s12^2 - 2*s12*s15 - 3*s15^2)*(s12 + s15 - s34)*
     s34)/(4*s23*(-s15 + s23 - s45)) + 
   (s15*s34*(-s12^3 + 2*s15*(s15 - s34)^2 + 
      s12*(3*s15^2 - 4*s15*s34 + s34^2)))/(4*s23^2*(-s15 + s23 - s45)) - 
   (s12^3*s15*s34)/(4*s23^2*s45) + (s12*(s12 - s34)*s34)/(4*s45) + 
   (s12^2*(s12 - s15 - s34)*s34)/(4*s23*s45) + 
   (-4 + Ds)*((s15*(s15 - s34)^2*s34)/(8*s23^2) + (3*s15*s34*(-s15 + s34))/
      (8*s23) + (s34*(2*s15 - s23 + 3*s34))/8 + ((s12 + s15)^3*s34)/
      (8*(-s15 + s23 - s45)^2) - (s15*(s12 + s15)^2*(s12 + s15 - s34)*s34)/
      (4*s23*(-s15 + s23 - s45)^2) + (s15^2*(s12 + s15)*(s12 + s15 - s34)^2*
       s34)/(8*s23^2*(-s15 + s23 - s45)^2) + (3*(s12 + s15)^2*s34)/
      (8*(-s15 + s23 - s45)) + ((s12^2 - 4*s12*s15 - 5*s15^2)*
       (s12 + s15 - s34)*s34)/(8*s23*(-s15 + s23 - s45)) + 
     (s15*s34*(-s12^3 + 2*s15*(s15 - s34)^2 + s12*(3*s15^2 - 4*s15*s34 + 
          s34^2)))/(8*s23^2*(-s15 + s23 - s45)) - 
     (s12^3*s15*s34)/(8*s23^2*s45) + (s12^2*(s12 - 3*s15 - s34)*s34)/
      (8*s23*s45) - (s23^2*s34^2)/(8*s12*s45) + 
     (s34*(3*s12^2 + s23*(-s15 + s23 - 3*s34) - 3*s12*(s15 - s23 + s34)))/
      (8*s45) + (s34*(-(s15*s23) + 2*s23*s34 + s15*s45 - s34*s45))/(8*s12)) + 
   (-((s12 + s15)^2*s34)/(4*s23*(-s15 + s23 - s45)^2) + 
     (s15*(s12 + s15)*(s12 + s15 - s34)*s34)/(4*s23^2*(-s15 + s23 - s45)^2) - 
     ((s12 + s15)*s34)/(4*s23*(-s15 + s23 - s45)) - 
     (s34*(s12^2 + s15*(-s15 + s34)))/(4*s23^2*(-s15 + s23 - s45)) - 
     (s12^2*s34)/(4*s23^2*s45) - (s12*s34)/(4*s23*s45))*tr5 + 
   (-4 + Ds)*(s34/(8*s12) - ((s12 + s15)^2*s34)/
      (8*s23*(-s15 + s23 - s45)^2) + (s15*(s12 + s15)*(s12 + s15 - s34)*s34)/
      (8*s23^2*(-s15 + s23 - s45)^2) - (3*(s12 + s15)*s34)/
      (8*s23*(-s15 + s23 - s45)) - (s34*(s12^2 + s15*(-s15 + s34)))/
      (8*s23^2*(-s15 + s23 - s45)) - (3*s34)/(8*s45) - 
     (s12^2*s34)/(8*s23^2*s45) - (3*s12*s34)/(8*s23*s45) - 
     (s23*s34)/(8*s12*s45))*tr5, -(s12*(s12 - s34)^2)/(4*s15) + 
   (s12*(-s12 + s34))/4 - (s12^3*s15*(s12 + s15 - s34))/(4*s23^2*s45) + 
   (s12^2*(s12 - s34)*(s12 + s15 - s34))/(4*s23*s45) + 
   (s12*s34^2*(-s12 + s34)*s45)/(4*s15*s23^2) - 
   (s12*(s12 - s34)*s34*(s12 - s34 + s45))/(4*s15*s23) + 
   (s12*(-2*s12^2 - (s15 - 2*s34)*(s34 - s45) + s12*(-2*s15 + s45)))/
    (4*s23) + (s12*(2*s12^2*(s15 - s34) - (s15^2 - 3*s15*s34 + 3*s34^2)*s45 + 
      s12*(2*s15^2 + 2*s34*(s34 + s45) - s15*(4*s34 + s45))))/(4*s23^2) + 
   (-4 + Ds)*(-(s12*(s12 - s34)^2)/(8*s15) + 
     (-5*s12^2 - (s15 - s34)^2 + s12*(-5*s15 + 6*s34))/8 - 
     (s12^3*s15*(s12 + s15 - s34))/(8*s23^2*s45) + 
     ((s12 + s15 - s34)*(2*s12^2 + s12*(-s15 + s23 - 2*s34) - s23*s34))/
      (8*s45) + (s12^2*(s12^2 - 2*s15^2 + s15*s34 + s34^2 - 
        s12*(s15 + 2*s34)))/(8*s23*s45) + (s12*s34^2*(-s12 + s34)*s45)/
      (8*s15*s23^2) - (s12*(s12 - s34)*s34*(s12 - s34 + s45))/(8*s15*s23) + 
     (s12*(-2*s12^2 + 2*s15^2 - 5*s15*s34 + 4*s34^2 + s15*s45 - 2*s34*s45 + 
        s12*(-2*s34 + s45)))/(8*s23) + 
     (s12*(2*s12^2*(s15 - s34) - (s15^2 - 3*s15*s34 + 3*s34^2)*s45 + 
        s12*(2*s15^2 + 2*s34*(s34 + s45) - s15*(4*s34 + s45))))/(8*s23^2)) + 
   (-s12/(4*s23) + (s12*(s12 + s15 - 2*s34))/(4*s23^2) + 
     (s12*(-s12 + s34))/(4*s15*s23) + (s12*s34*(-s12 + s34))/(4*s15*s23^2) - 
     (s12^2*(s12 + s15 - s34))/(4*s23^2*s45))*tr5 + 
   (-4 + Ds)*(-s12/(8*s23) + (s12*(s12 + s15 - 2*s34))/(8*s23^2) + 
     (s12*(-s12 + s34))/(8*s15*s23) + (s12*s34*(-s12 + s34))/(8*s15*s23^2) - 
     (s12^2*(s12 + s15 - s34))/(8*s23^2*s45) - (s12*(s12 + s15 - s34))/
      (4*s23*s45) + (-s12 - s15 + s34)/(8*s45))*tr5, 
  -(s15*(2*s12 + s15 - s34))/4 - (s15*(s12*(s15 - s23) + s23*s34))/(4*s45) - 
   (s15*tr5)/(4*s45), (s12*(s15 - s34)^2)/(4*s23) - 
   (s12*(s15 - s34)^3)/(4*s23^2) + (-4 + Ds)*((3*s12*(s15 - s34)^2)/(8*s23) - 
     (s12*(s15 - s34)^3)/(8*s23^2) + (-((s15 - s34)*(s15 - s23 - s34)) + 
       s12*(-4*s15 + 2*s23 + 4*s34))/8 - (s12*(s12 + s15)*(s12 + s15 - s34))/
      (8*(-s15 + s23 - s45)) - (s12*s15*(s15 - s34)*(s12 + s15 - s34)^2)/
      (8*s23^2*(-s15 + s23 - s45)) + 
     (s12*(2*s15*(s15 - s34)^2 + s12^2*(2*s15 - s34) + 
        s12*(4*s15^2 - 5*s15*s34 + s34^2)))/(8*s23*(-s15 + s23 - s45)) + 
     (s12^3*s15*(-s15 + s34))/(8*s23^2*s45) + 
     (s12^2*(2*s12*s15 - 2*s15^2 - s12*s34 + s15*s34 + s34^2))/(8*s23*s45) + 
     (-s12^3 + s12^2*(4*s15 - 2*s23 - s34) + s23*s34*(-s15 + s23 + s34) - 
       s12*(s15^2 + s23^2 - s23*s34 - 2*s34^2 + s15*(-2*s23 + s34)))/
      (8*s45)) - (s12*(s12 + s15)*(s12 + s15 - s34))/(4*(-s15 + s23 - s45)) - 
   (s12*s15*(s15 - s34)*(s12 + s15 - s34)^2)/(4*s23^2*(-s15 + s23 - s45)) + 
   (s12*(2*s15*(s15 - s34)^2 + s12^2*(2*s15 - s34) + 
      s12*(4*s15^2 - 5*s15*s34 + s34^2)))/(4*s23*(-s15 + s23 - s45)) + 
   (s12^2*(-s12 + s34))/(4*s45) + (s12^3*s15*(-s15 + s34))/(4*s23^2*s45) + 
   (s12^2*(2*s12*s15 - s12*s34 - s15*s34 + s34^2))/(4*s23*s45) + 
   ((s12*(s12 + s15 - s34))/(4*s23*(-s15 + s23 - s45)) - 
     (s12*(s15 - s34)*(s12 + s15 - s34))/(4*s23^2*(-s15 + s23 - s45)) + 
     s12^2/(4*s23*s45) + (s12^2*(-s15 + s34))/(4*s23^2*s45))*tr5 + 
   (-4 + Ds)*((s12*(s12 + s15 - s34))/(8*s23*(-s15 + s23 - s45)) - 
     (s12*(s15 - s34)*(s12 + s15 - s34))/(8*s23^2*(-s15 + s23 - s45)) + 
     (s12^2*(-s15 + s34))/(8*s23^2*s45) + (2*s12 - s15 + s23 + s34)/(8*s45) + 
     (s12*(s12 - 2*s15 + 2*s34))/(8*s23*s45))*tr5, 
  -((s15 - s23)*(s12*(s15 - s23) + s23*s34))/(4*s45) + 
   (-s15^2 + s12*(-s15 + s23) + s15*(s23 + s34 - s45) + s34*(-2*s23 + s45))/
    4 + (-1/4 + (-s15 + s23)/(4*s45))*tr5, (-s12 - 3*s15 + 2*s23 - 2*s45)/4 + 
   (3*s12 - 5*s15 + 2*s23 - 6*s34 - 2*s45)/4 - (5*s12*s15^2)/(4*s23*s45) - 
   (s23*s34^2)/(s12*s45) + (s15^3*(s12 + s34))/(4*s23^2*s45) + 
   (s12*s15*(-4*s12 + s15 + 4*s34))/(4*s23*s45) - 
   (s15^2*(-2*s12^2 + s12*s15 + s15*s34))/(4*s23^2*s45) + 
   (7*s12*s15 - 3*s12*s23 - 7*s15*s34 + 6*s23*s34)/(4*s45) + 
   (2*s12^2 + s12*(s15 - s23 - 4*s34) - s15*s34 + 2*s34*(s23 + s34))/
    (4*s45) + (s34*(s15 - 2*s23 + s34 + 2*s45))/(4*s12) + 
   (s34*(-s15 - 2*s23 + 3*s34 + 2*s45))/(4*s12) + 
   (s15*(2*s12^2 - 3*s12*s15 + s15^2 - 2*s15*s34 - 2*s12*s45 + s15*s45 - 
      s34*s45))/(4*s23^2) + (s15*(s12*s15 - s15^2 + 2*s15*s34 - s15*s45 + 
      s34*s45))/(4*s23^2) + (-4*s12*s15 + 4*s15^2 + 2*s15*s34 + 3*s15*s45 + 
     2*s34*s45)/(4*s23) - ((s15 - s34)*s34*s45*(s15 + s45)*
     (-(s12*s15) + (s15 - s34)*s45))/(2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-2*s12^2 - 6*s34*s45 + s15*(-2*s34 + s45) + 2*s12*(2*s15 + s34 + s45))/
    (4*s23) + (s34*s45*(s12^3 - s15*s34*(s23 + s34 - 7*s45) + 
      3*s34^2*(s23 - 2*s45) + s15^2*(s34 - s45) - 
      s12^2*(3*s15 - 3*s23 + 2*s34 + s45) + s12*s15*(s23 + 4*s34 + 2*s45) + 
      s12*s34*(-6*s23 + s34 + 7*s45)))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s34*s45*(s12^2*(s15 - s23) - (s15 - s34)*(s15*s34 - s23*s34 - s15*s45 + 
        2*s34*s45) - s12*(s15*(s23 + 2*s34) + 2*s34*(-s23 + s45))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s34*s45*(-(s12^3*s15) + s12^2*s34*(3*s15 + s45) + 
      (s15 - s34)^2*s45*(s15 + 3*s45) - s12*(s15^3 - 3*s15^2*(s34 - s45) + 
        s34*s45*(s34 + s45) + s15*(2*s34^2 - 4*s34*s45 - s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(-(s12*s15^2)/(8*s23*s45) + (s23*s34^2)/(8*s12*s45) + 
     (s15^3*(s12 + s34))/(8*s23^2*s45) + 
     (s12*(-s15 + s23) + (s15 - 2*s23)*s34)/(8*s45) + 
     (s15^3*s34^2)/(8*s23^2*(s12 - s34 - s45)*s45) + 
     (s15*s34*(s15 + s45))/(8*s23*(s12 - s34 - s45)) + 
     (s15*s34^2*(2*s15 + s45))/(8*s23^2*(s12 - s34 - s45)) - 
     (s34*(s15 - 2*s23 + s34 + 2*s45))/(8*s12) + 
     (s15*(s12*s15 - s15^2 + 2*s15*s34 - s15*s45 + s34*s45))/(8*s23^2) + 
     (2*s15*s34 - s15*s45 + 2*s34*s45)/(8*s23) - 
     ((s15 - s34)*s34*s45*(s15 + s45)*(-(s12*s15) + (s15 - s34)*s45))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-s12 + 3*s15 + 2*(-s23 + s34 + s45))/8 + 
     (s34*s45*(s12^2*(s15 - s23) - (s15 - s34)*(s15*s34 - s23*s34 - s15*s45 + 
          2*s34*s45) - s12*(s15*(s23 + 2*s34) + 2*s34*(-s23 + s45))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*((s34*(s15 + 2*s23 - 3*s34 - 2*s45))/(8*s12) + 
     (3*s23*s34^2)/(8*s12*s45) + (s12*s15*(-4*s12 + 5*s15 + 4*s34))/
      (8*s23*s45) - (s15^2*(-2*s12^2 + s12*s15 + s15*s34))/(8*s23^2*s45) + 
     (2*s12^2 + s12*(-7*s15 + 3*s23 - 4*s34) + s34*(7*s15 - 6*s23 + 2*s34))/
      (8*s45) - (s15^3*s34^2)/(8*s23^2*(s12 - s34 - s45)*s45) - 
     (s15*s34*(s15 + s45))/(8*s23*(s12 - s34 - s45)) - 
     (s15*s34^2*(2*s15 + s45))/(8*s23^2*(s12 - s34 - s45)) + 
     (-5*s12 + 5*s15 - 2*s23 + 8*s34 + 2*s45)/8 + 
     (s15*(2*s12^2 - 3*s12*s15 + s15^2 - 2*s15*s34 - 2*s12*s45 + s15*s45 - 
        s34*s45))/(8*s23^2) + (-2*s12^2 - 4*s15^2 - 2*s15*s34 - 3*s15*s45 - 
       6*s34*s45 + 2*s12*(4*s15 + s34 + s45))/(8*s23) + 
     (s34*s45*(s12^3 - s15*s34*(s23 + s34 - 7*s45) + 3*s34^2*(s23 - 2*s45) + 
        s15^2*(s34 - s45) - s12^2*(3*s15 - 3*s23 + 2*s34 + s45) + 
        s12*s15*(s23 + 4*s34 + 2*s45) + s12*s34*(-6*s23 + s34 + 7*s45)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s34*s45*(-(s12^3*s15) + s12^2*s34*(3*s15 + s45) + 
        (s15 - s34)^2*s45*(s15 + 3*s45) - s12*(s15^3 - 3*s15^2*(s34 - s45) + 
          s34*s45*(s34 + s45) + s15*(2*s34^2 - 4*s34*s45 - s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2))) + (-4 + Ds)*(1/(4*s12) + s15/(8*s23^2) + 1/(8*s23) + 
     (s15*s34)/(8*s23^2*(s12 - s34 - s45)) - 1/(8*s45) + 
     s15^2/(8*s23^2*s45) + s34/(8*s12*s45) + 
     (s15^2*s34)/(8*s23^2*(s12 - s34 - s45)*s45) - 
     (s15*(s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (s34*s45*(s12*s15 + (-s15 + s34)*s45))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-2*s15^2*(s34 - s45) + 2*s15*s23*(s34 - s45) - 
       s12*(2*s23 + s34)*s45 + s34*(2*s23 + s34 - 2*s45)*s45 + 
       2*s15*(s12 - 4*s34 - s45)*s45)/(8*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5 + 
   (-1/(2*s12) + s15/(4*s23^2) - 3/(4*s23) + 
     (s15*s34)/(4*s23^2*(s12 - s34 - s45)) + 3/(4*s45) + 
     s15^2/(4*s23^2*s45) - s15/(s23*s45) - (3*s34)/(4*s12*s45) + 
     (s15^2*s34)/(4*s23^2*(s12 - s34 - s45)*s45) + 
     (s15*(s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(4*s15 + 3*s45)*(s12*s15 + (-s15 + s34)*s45))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^2*(s34 - s45) + s12*(2*s23 + 3*s34)*s45 - 
       2*s12*s15*(2*s34 + s45) + s34*s45*(-2*s23 - 3*s34 + 2*s45) + 
       2*s15*(2*s34^2 + 8*s34*s45 + s45^2 + s23*(-s34 + s45)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-4 + Ds)*(1/(4*s12) + 5/(8*s23) + (2*s12 - s15 - 2*s34)/
      (8*s23^2) - (s15*s34)/(8*s23^2*(s12 - s34 - s45)) - 3/(8*s45) + 
     ((2*s12 - s15)*s15)/(8*s23^2*s45) + (3*s34)/(8*s12*s45) + 
     (-s12 + 2*s15 + s34)/(4*s23*s45) - (s15^2*s34)/
      (8*s23^2*(s12 - s34 - s45)*s45) - 
     (s15*(s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - ((s12 + s15 - s34)*s34*s45*
       (s12*s15 + (-s15 + s34)*s45))/(4*s23^2*(s12^2*s15^2 - 
        2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
        s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(4*s34 - 2*s45) - 2*s15^2*(s34 - s45) + 
       s12*(6*s15*s34 - 8*s34^2 - 2*s23*s45 - 3*s34*s45) + 
       s34*(4*s34^2 + 5*s34*s45 + 2*(s23 - s45)*s45) - 
       2*s15*(3*s34^2 + 9*s34*s45 + s45^2 + s23*(-s34 + s45)))/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(-4*s15*s34 + 2*s15*s45 - 4*s34*s45) + (s15 - s34)*s45*
        (2*s15*(s34 - s45) + s34*(6*s34 + 5*s45)) + 
       s12*(10*s34^2*s45 + s15^2*(-6*s34 + 2*s45) + 
         s15*(4*s34^2 - 11*s34*s45 - 2*s45^2)))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (-1/(2*s12) + 1/(4*s23) + 
     (2*s12 - s15 - 2*s34)/(4*s23^2) - 
     (s15*s34)/(4*s23^2*(s12 - s34 - s45)) + 1/(4*s45) + 
     ((2*s12 - s15)*s15)/(4*s23^2*s45) - s34/(4*s12*s45) + 
     (-s12 + s34)/(2*s23*s45) - (s15^2*s34)/(4*s23^2*(s12 - s34 - s45)*s45) + 
     (s15*(s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - ((s12 + s15 - s34)*s34*s45*
       (s12*s15 + (-s15 + s34)*s45))/(2*s23^2*(s12^2*s15^2 - 
        2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
        s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(4*s34 - 2*s45) + 2*s15^2*(s34 - s45) + 
       s12*(-8*s34^2 + 2*s15*(s34 - 2*s45) + 2*s23*s45 + s34*s45) - 
       2*s15*(s34^2 + s23*(s34 - s45) - 3*s34*s45 - s45^2) + 
       s34*(4*s34^2 + s34*s45 + 2*s45*(-s23 + s45)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(-4*s15*s34 + 2*s15*s45 - 4*s34*s45) - (s15 - s34)*s45*
        (2*s15*(s34 + s45) - s34*(6*s34 + s45)) + 
       s12*(-2*s15^2*(s34 - s45) + 10*s34^2*s45 + 
         s15*(4*s34^2 - 7*s34*s45 - 2*s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, (-s12 - s15 + 2*(s23 + s34 - s45))/4 + 
   (3*s12 - 7*s15 + 2*s23 - 8*s34 - 2*s45)/4 - 
   (s34*(-3*s15 + 2*s23 + s34 - 2*s45))/(4*s12) + 
   (9*s12*s15^2*(s12 - s34))/(4*s23*s45^2) + (9*s12*s15^2*(-s12 + s34))/
    (4*s23*s45^2) + ((3*s15 + s23 - 3*s34)*s34^2)/(4*s12*s45) + 
   (s34^2*(-3*s15 - 5*s23 + 3*s34))/(4*s12*s45) - 
   (s12*s15^2*(s12 - 6*s15 + 5*s34))/(4*s23^2*s45) + 
   (s12*s15^2*(3*s12 - 6*s15 + 5*s34))/(4*s23^2*s45) + 
   (s15*(2*s12^2 - 17*s12*s15 + (3*s15 - 2*s34)*s34))/(4*s23*s45) + 
   (s15*(-6*s12^2 + 13*s12*s15 + 4*s12*s34 - 3*s15*s34 + 2*s34^2))/
    (4*s23*s45) + (-s12^2 + (-13*s15 + 10*s23 - 7*s34)*s34 + 
     s12*(16*s15 - 5*s23 + 5*s34))/(4*s45) + 
   (3*s12^2 + s12*(-8*s15 + s23 - 9*s34) + s34*(5*s15 - 2*s23 + 9*s34))/
    (4*s45) + (s34*(-3*s15 - 2*s23 + 5*s34 + 2*s45))/(4*s12) + 
   (7*s12*s15 - 4*s15^2 + 4*s15*s34 - 2*s34^2 - s15*s45 + 4*s34*s45)/
    (4*s23) + (s15*(2*s12^2 + s12*(4*s15 - 5*s34 - 2*s45) - 
      3*(s15 - s34)*(s15 + s45)))/(4*s23^2) + 
   (s15*(s12*(-6*s15 + 5*s34) + 3*(s15 - s34)*(s15 + s45)))/(4*s23^2) + 
   (-2*s12^2 - 7*s12*s15 + 8*s15^2 + 2*s34*(s34 - 4*s45) + 
     2*s12*(s34 + s45) + s15*(-4*s34 + 5*s45))/(4*s23) - 
   (s34*(2*s12^2*s15*s34*s45 + (s15 - s34)^2*s45*(s45*(-s34 + 2*s45) + 
        s15*(s34 + 2*s45)) + s12*s15*(s15^2*(s34 - 2*s45) + 
        s34*s45*(-5*s34 + 2*s45) - s15*(s34^2 - 7*s34*s45 + 2*s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s34*(-(s12^3*s15*s45) + s12^2*s34*s45*(5*s15 + s45) + 
      (s15 - s34)^2*s45*(s15*(s34 + 2*s45) + s45*(-s34 + 4*s45)) + 
      s12*(s15^3*(s34 - 2*s45) - s34*s45^2*(s34 + s45) + 
        s15*s45*(-7*s34^2 + 5*s34*s45 + s45^2) - 
        s15^2*(s34^2 - 9*s34*s45 + 4*s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s34*(-(s12^2*(s15 - s23)*(s34 - 2*s45)) + s34^2*(s23 - 2*s45)*
       (s34 - 2*s45) + s15*s34*(s34^2 + 4*s34*s45 + (s23 - 5*s45)*s45) + 
      s15^2*(-s34^2 - 2*s34*s45 + s45^2) + 
      s12*(s15^2*(s34 - s45) + 2*s34*(s34 - 2*s45)*(-s23 + s45) - 
        s15*s45*(s23 + 2*(s34 + s45)))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
   (s34*(s34^2*(s34 - 4*s45)*(s23 - 2*s45) - s12^3*s45 + 
      s15*s34*(s34^2 + 4*s34*s45 + (s23 - 9*s45)*s45) + 
      s15^2*(-s34^2 - 2*s34*s45 + s45^2) + s12^2*(-(s15*s34) + s23*s34 + 
        4*s15*s45 - 4*s23*s45 + 2*s34*s45 + s45^2) + 
      s12*(s15^2*(s34 - s45) + s34*(-2*s23*(s34 - 4*s45) + 
          (s34 - 9*s45)*s45) - s15*s45*(s23 + 4*(s34 + s45)))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s34*(3*s15 + 2*s23 - 5*s34 - 2*s45))/(8*s12) + 
     (3*s12^2*s15^3)/(8*s23^2*s45^2) + (3*s23*s34^3)/(8*s12*s45^2) + 
     (9*s12*s15^2*(-s12 + s34))/(8*s23*s45^2) + 
     (3*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
        3*(s15 - s23)*s34^2))/(8*s45^2) + ((3*s15 + 5*s23 - 3*s34)*s34^2)/
      (8*s12*s45) + (s12*s15^2*(3*s12 - 6*s15 + 5*s34))/(8*s23^2*s45) + 
     (s15*(-6*s12^2 + 17*s12*s15 + 4*s12*s34 - 3*s15*s34 + 2*s34^2))/
      (8*s23*s45) + (3*s12^2 + s12*(-16*s15 + 5*s23 - 9*s34) + 
       s34*(13*s15 - 10*s23 + 9*s34))/(8*s45) + 
     (11*s12*s15 - 8*s15^2 + 4*s15*s34 - 2*s34^2 - 5*s15*s45 + 4*s34*s45)/
      (8*s23) + (s15*(s12*(-6*s15 + 5*s34) + 3*(s15 - s34)*(s15 + s45)))/
      (8*s23^2) + (-5*s12 + 7*s15 + 2*(-s23 + 5*s34 + s45))/8 - 
     (s34*(2*s12^2*s15*s34*s45 + (s15 - s34)^2*s45*(s45*(-s34 + 2*s45) + 
          s15*(s34 + 2*s45)) + s12*s15*(s15^2*(s34 - 2*s45) + 
          s34*s45*(-5*s34 + 2*s45) - s15*(s34^2 - 7*s34*s45 + 2*s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(-(s12^2*(s15 - s23)*(s34 - 2*s45)) + 
        s34^2*(s23 - 2*s45)*(s34 - 2*s45) + s15*s34*(s34^2 + 4*s34*s45 + 
          (s23 - 5*s45)*s45) + s15^2*(-s34^2 - 2*s34*s45 + s45^2) + 
        s12*(s15^2*(s34 - s45) + 2*s34*(s34 - 2*s45)*(-s23 + s45) - 
          s15*s45*(s23 + 2*(s34 + s45)))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*((s34*(-3*s15 + 2*s23 + s34 - 2*s45))/(8*s12) - 
     (3*s12^2*s15^3)/(8*s23^2*s45^2) + (9*s12*s15^2*(s12 - s34))/
      (8*s23*s45^2) - (3*s23*s34^3)/(8*s12*s45^2) - 
     (3*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
        3*(s15 - s23)*s34^2))/(8*s45^2) + (s34^2*(-3*s15 - s23 + 3*s34))/
      (8*s12*s45) - (s12*s15^2*(s12 - 6*s15 + 5*s34))/(8*s23^2*s45) + 
     (s15*(2*s12^2 - 13*s12*s15 + (3*s15 - 2*s34)*s34))/(8*s23*s45) + 
     (-s12^2 + (-5*s15 + 2*s23 - 7*s34)*s34 + s12*(8*s15 - s23 + 5*s34))/
      (8*s45) + (-s12 + s15 - 2*s23 + 2*s45)/8 + 
     (s15*(2*s12^2 + s12*(4*s15 - 5*s34 - 2*s45) - 3*(s15 - s34)*
         (s15 + s45)))/(8*s23^2) + (-2*s12^2 - 3*s12*s15 + 4*s15^2 + 
       2*s34*(s34 - 4*s45) + s15*(-4*s34 + s45) + 2*s12*(s34 + s45))/
      (8*s23) + (s34*(-(s12^3*s15*s45) + s12^2*s34*s45*(5*s15 + s45) + 
        (s15 - s34)^2*s45*(s15*(s34 + 2*s45) + s45*(-s34 + 4*s45)) + 
        s12*(s15^3*(s34 - 2*s45) - s34*s45^2*(s34 + s45) + 
          s15*s45*(-7*s34^2 + 5*s34*s45 + s45^2) - 
          s15^2*(s34^2 - 9*s34*s45 + 4*s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (s34*(s34^2*(s34 - 4*s45)*(s23 - 2*s45) - s12^3*s45 + 
        s15*s34*(s34^2 + 4*s34*s45 + (s23 - 9*s45)*s45) + 
        s15^2*(-s34^2 - 2*s34*s45 + s45^2) + s12^2*(-(s15*s34) + s23*s34 + 
          4*s15*s45 - 4*s23*s45 + 2*s34*s45 + s45^2) + 
        s12*(s15^2*(s34 - s45) + s34*(-2*s23*(s34 - 4*s45) + 
            (s34 - 9*s45)*s45) - s15*s45*(s23 + 4*(s34 + s45)))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(1/(4*s12) + 5/(8*s23) + (-3*s15 + 2*s34)/(8*s23^2) + 
     (3*s12*s15^2)/(8*s23^2*s45^2) + (3*(s12 - 2*s34))/(8*s45^2) + 
     (3*s34^2)/(8*s12*s45^2) + (3*s15*(-s12 + s34))/(4*s23*s45^2) - 
     5/(8*s45) + ((-3*s12)/8 + s15 + (3*s34)/8)/(s23*s45) + 
     (5*s34)/(8*s12*s45) + (s15*(3*s12 - 3*s15 + 2*s34))/(8*s23^2*s45) - 
     ((s15 - s34)*s34*(s15 + s45)*(-(s12*s15) + (s15 - s34)*s45))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (s15*(s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (s34*(s12^2*s15 - s34*(s34 - 5*s45)*s45 - 
        2*s15^2*(s34 + 4*s45) + s12*(6*s15^2 - 3*s15*s34 + 2*s15*s45 + 
          s34*s45) + s15*(2*s34^2 + 9*s34*s45 - 5*s45^2)))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^2*s34 - 2*s15^2*(s34 - s45) + 
       s34*(s34^2 + 5*s34*s45 + 2*(s23 - s45)*s45) - 
       2*s15*(2*s34^2 + 8*s34*s45 + s45^2 + s23*(-s34 + s45)) + 
       s12*(-2*s34^2 - 2*s23*s45 - 5*s34*s45 + 2*s15*(2*s34 + s45)))/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-1/(2*s12) + 1/(4*s23) + (-3*s15 + 2*s34)/(4*s23^2) + 
     (3*s12*s15^2)/(4*s23^2*s45^2) + (3*(s12 - 2*s34))/(4*s45^2) + 
     (3*s34^2)/(4*s12*s45^2) + (3*s15*(-s12 + s34))/(2*s23*s45^2) - 
     1/(4*s45) + ((-3*s12)/4 + s15 + (3*s34)/4)/(s23*s45) + s34/(4*s12*s45) + 
     (s15*(3*s12 - 3*s15 + 2*s34))/(4*s23^2*s45) - 
     ((s15 - s34)*s34*(s15 + s45)*(-(s12*s15) + (s15 - s34)*s45))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s15*(s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(-(s12^2*s15) + s34*(s34 - s45)*s45 + 
        2*s15^2*(s34 + 2*s45) + s12*(-2*s15^2 + 3*s15*s34 + 2*s15*s45 - 
          s34*s45) + s15*(-2*s34^2 - 5*s34*s45 + s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^2*s34 + 2*s15^2*(s34 - s45) - 
       s12*(2*s34^2 + 2*(s15 - s23)*s45 + s34*s45) + 
       s34*(s34^2 + s34*s45 + 2*s45*(-s23 + s45)) + 
       2*s15*(s23*(-s34 + s45) + s45*(4*s34 + s45)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-4 + Ds)*(1/(4*s12) + 1/(8*s23) + (2*s12 + 3*s15 - 4*s34)/
      (8*s23^2) - (3*s12*s15^2)/(8*s23^2*s45^2) - 
     (3*(s12 - 2*s34))/(8*s45^2) + (3*s15*(s12 - s34))/(4*s23*s45^2) - 
     (3*s34^2)/(8*s12*s45^2) + 1/(8*s45) + (s15*(-s12 + 3*s15 - 2*s34))/
      (8*s23^2*s45) + (s12 - 4*s15 - s34)/(8*s23*s45) - s34/(8*s12*s45) - 
     (s15*(s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(-(s12^2*s15*s45) + (s15 - s34)^2*s45*
         (s15 + 2*s45) - s12*(s15 - s34)*(s15^2 + 2*s15*s45 - s45^2)))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^2*(3*s34 - 2*s45) - 2*s15^2*(s34 - s45) + 
       s12*(2*s15*s34 - 6*s34^2 - 2*s23*s45 + s34*s45) + 
       s34*(3*s34^2 + s34*s45 + 2*(s23 - s45)*s45) - 
       2*s15*(s34^2 + 5*s34*s45 + s45^2 + s23*(-s34 + s45)))/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(-3*s15*s34 + 2*s15*s45 - 4*s34*s45) + 
       s12*(2*s15^2*s45 + 11*s34^2*s45 + s15*(s34^2 - 10*s34*s45 - 
           2*s45^2)) - (s15 - s34)*(-(s34*s45*(7*s34 + s45)) + 
         2*s15*(s34^2 + 3*s34*s45 + s45^2)))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (-1/(2*s12) - 3/(4*s23) + 
     (2*s12 + 3*s15 - 4*s34)/(4*s23^2) - (3*s12*s15^2)/(4*s23^2*s45^2) - 
     (3*(s12 - 2*s34))/(4*s45^2) + (3*s15*(s12 - s34))/(2*s23*s45^2) - 
     (3*s34^2)/(4*s12*s45^2) + 5/(4*s45) + (s15*(-s12 + 3*s15 - 2*s34))/
      (4*s23^2*s45) + (s12 - 8*s15 - s34)/(4*s23*s45) - (5*s34)/(4*s12*s45) + 
     (s15*(s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(-(s12^2*s15*s45) + (s15 - s34)^2*s45*
         (s15 + 2*s45) - s12*(s15 - s34)*(s15^2 + 2*s15*s45 - s45^2)))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^2*(3*s34 - 2*s45) + 2*s15^2*(s34 - s45) + 
       s34*(3*s34^2 - 3*s34*s45 + 2*s45*(-s23 + s45)) + 
       2*s15*(s34^2 + 7*s34*s45 + s45^2 + s23*(-s34 + s45)) + 
       s12*(-6*s34^2 + 2*s23*s45 + 5*s34*s45 - 2*s15*(s34 + 2*s45)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(-3*s15*s34 + 2*s15*s45 - 4*s34*s45) + 
       s12*(11*s34^2*s45 + 2*s15^2*(2*s34 + s45) + 
         s15*(s34^2 - 6*s34*s45 - 2*s45^2)) - (s15 - s34)*
        (s34*s45*(-7*s34 + 3*s45) + 2*s15*(s34^2 + 5*s34*s45 + s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, (7*s12 - 7*s15 + 4*s23 - 9*s34 - 6*s45)/4 + 
   (s12^2*s15^2)/(2*s23^2*s45) - (5*s12*s15^2)/(4*s23*s45) + 
   (s12^2*(3*s15 - s23))/(4*s34*s45) + (s12^2*(-3*s15 + s23))/(4*s34*s45) - 
   (s23*s34^2)/(s12*s45) + (s12*s15*(-4*s12 + s15 + 4*s34))/(4*s23*s45) + 
   (10*s12*s15 - 5*s12*s23 - 7*s15*s34 + 7*s23*s34)/(4*s45) + 
   (2*s12^2 + s12*(-2*s15 + s23 - 4*s34) + s34*(-s15 + s23 + 2*s34))/
    (4*s45) - (s15*(s12 - s45)*(s15 + s45))/(4*s23^2) + 
   (-5*s12 - s15 + 3*s34 + 2*s45)/4 + 
   (s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45)/(4*s34) + 
   (s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/(4*s23*s34) + 
   (s15^2*(-s12^2 + 2*s12*(s15 + s45) - s45*(s15 + s45)))/(4*s23^2*s34) + 
   (s15^2*(s12^2 - 2*s12*(s15 + s45) + s45*(s15 + s45)))/(4*s23^2*s34) - 
   (s15*(-2*s12^2 + s12*(s15 + s45) + s45*(s15 + s45)))/(4*s23^2) + 
   (-s12^2 - s15*s45 + s12*(4*s15 - s23 + s45))/(4*s34) + 
   (3*s15^2 + 4*s34*s45 - 2*s12*(3*s15 + s45) + 2*s15*(s34 + s45))/(4*s23) + 
   (s15*(s34 + s45) + s34*(-s23 + s34 + s45))/(4*s12) + 
   (-(s15*(s34 + s45)) + 3*s34*(-s23 + s34 + s45))/(4*s12) + 
   (-2*s12^2 + s15^2 - 2*s15*s34 + 2*s15*s45 - 8*s34*s45 + 
     2*s12*(3*s15 + s34 + 2*s45))/(4*s23) + 
   (s15*(-2*s12^2 - s45*(2*s15 + s45) + s12*(5*s15 + 3*s45)))/(4*s23*s34) - 
   (s34*s45*(-(s12^2*s15*s45) + (s15 - s34)^2*s45*(s15 + 2*s45) - 
      s12*(s15 - s34)*(s15^2 + 2*s15*s45 - s45^2)))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s34*s45*(-(s12^3*s15) + (s15 - s34)^2*s45*(s15 + 4*s45) + 
      s12^2*(3*s15*s34 - s15*s45 + s34*s45) - 
      s12*(s15^3 + s34*s45*(s34 + 2*s45) + s15^2*(-3*s34 + 4*s45) + 
        s15*(2*s34^2 - 5*s34*s45 - 2*s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s45*(-2*s34^3*(s23 - 2*s45) + s12^2*(2*s15*s34 - 2*s23*s34 - s15*s45 + 
        s23*s45 + s34*s45) + s15*s34*(2*s23*s34 + s34^2 + s23*s45 - 
        6*s34*s45 - s45^2) + s15^2*(-s34^2 + 2*s34*s45 + s45^2) + 
      s12*(s15^2*(s34 - s45) + s34*(4*s23*s34 - s23*s45 - 5*s34*s45 + 
          s45^2) + s15*(-2*s23*s34 - 3*s34^2 + s23*s45 + 4*s34*s45 + 
          s45^2))))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) - (s45*(-(s12^3*s34) - 4*s34^3*(s23 - 2*s45) + 
      s15^2*(-s34^2 + 2*s34*s45 + s45^2) + 
      s12^2*(s15*(4*s34 - s45) + s23*(-4*s34 + s45) + 2*s34*(s34 + s45)) + 
      s15*s34*(s34^2 - 10*s34*s45 - s45^2 + s23*(2*s34 + s45)) + 
      s12*(s15^2*(s34 - s45) - s34*(s34^2 + 10*s34*s45 - s45^2 + 
          s23*(-8*s34 + s45)) + s15*(-5*s34^2 + 2*s34*s45 + s45^2 + 
          s23*(-2*s34 + s45)))))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((3*s12 + s15 - s34 - 2*s45)/8 - (s12*s15^2)/(8*s23*s45) - 
     (s12^2*s15^3)/(8*s23^2*s34*s45) + (3*s12^2*s15^2)/(8*s23*s34*s45) + 
     (s12^2*(-3*s15 + s23))/(8*s34*s45) + (s23*s34^2)/(8*s12*s45) + 
     (2*s12*s15 - s12*s23 + s15*s34 - s23*s34)/(8*s45) - 
     (s15*(s12 - s45)*(s15 + s45))/(8*s23^2) + 
     (s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/
      (8*s23*s34) + (s15^2*(-s12^2 + 2*s12*(s15 + s45) - s45*(s15 + s45)))/
      (8*s23^2*s34) + (-s12^2 - s15*s45 + s12*(4*s15 - s23 + s45))/(8*s34) + 
     (-(s15*(s34 + s45)) - s34*(-s23 + s34 + s45))/(8*s12) + 
     (-2*s12*(s15 + s45) - (s15 - 2*s34)*(s15 + 2*s45))/(8*s23) - 
     (s34*s45*(-(s12^2*s15*s45) + (s15 - s34)^2*s45*(s15 + 2*s45) - 
        s12*(s15 - s34)*(s15^2 + 2*s15*s45 - s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s45*(-2*s34^3*(s23 - 2*s45) + 
        s12^2*(2*s15*s34 - 2*s23*s34 - s15*s45 + s23*s45 + s34*s45) + 
        s15*s34*(2*s23*s34 + s34^2 + s23*s45 - 6*s34*s45 - s45^2) + 
        s15^2*(-s34^2 + 2*s34*s45 + s45^2) + s12*(s15^2*(s34 - s45) + 
          s34*(4*s23*s34 - s23*s45 - 5*s34*s45 + s45^2) + 
          s15*(-2*s23*s34 - 3*s34^2 + s23*s45 + 4*s34*s45 + s45^2))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*((s12^2*s15^2)/(4*s23^2*s45) + (s12^2*(3*s15 - s23))/
      (8*s34*s45) + (s12^2*s15^3)/(8*s23^2*s34*s45) - 
     (3*s12^2*s15^2)/(8*s23*s34*s45) + (3*s23*s34^2)/(8*s12*s45) + 
     (s12*s15*(-4*s12 + 5*s15 + 4*s34))/(8*s23*s45) + 
     (2*s12^2 + s12*(-10*s15 + 5*s23 - 4*s34) + s34*(7*s15 - 7*s23 + 2*s34))/
      (8*s45) + (-9*s12 + 7*s15 - 4*s23 + 11*s34 + 6*s45)/8 + 
     (s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45)/(8*s34) + 
     (s15^2*(s12^2 - 2*s12*(s15 + s45) + s45*(s15 + s45)))/(8*s23^2*s34) - 
     (s15*(-2*s12^2 + s12*(s15 + s45) + s45*(s15 + s45)))/(8*s23^2) + 
     (s15*(s34 + s45) - 3*s34*(-s23 + s34 + s45))/(8*s12) + 
     (-2*s12^2 - 3*s15^2 - 8*s34*s45 - 2*s15*(s34 + s45) + 
       2*s12*(5*s15 + s34 + 2*s45))/(8*s23) + 
     (s15*(-2*s12^2 - s45*(2*s15 + s45) + s12*(5*s15 + 3*s45)))/(8*s23*s34) + 
     (s34*s45*(-(s12^3*s15) + (s15 - s34)^2*s45*(s15 + 4*s45) + 
        s12^2*(3*s15*s34 - s15*s45 + s34*s45) - 
        s12*(s15^3 + s34*s45*(s34 + 2*s45) + s15^2*(-3*s34 + 4*s45) + 
          s15*(2*s34^2 - 5*s34*s45 - 2*s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (s45*(-(s12^3*s34) - 4*s34^3*(s23 - 2*s45) + 
        s15^2*(-s34^2 + 2*s34*s45 + s45^2) + s12^2*(s15*(4*s34 - s45) + 
          s23*(-4*s34 + s45) + 2*s34*(s34 + s45)) + 
        s15*s34*(s34^2 - 10*s34*s45 - s45^2 + s23*(2*s34 + s45)) + 
        s12*(s15^2*(s34 - s45) - s34*(s34^2 + 10*s34*s45 - s45^2 + 
            s23*(-8*s34 + s45)) + s15*(-5*s34^2 + 2*s34*s45 + s45^2 + 
            s23*(-2*s34 + s45)))))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(1/(8*s12) - 1/(8*s23) + 1/(8*s34) + (s12 - 2*s15 - s45)/
      (8*s23*s34) - s12/(8*s34*s45) - (s12*s15^2)/(8*s23^2*s34*s45) + 
     (s12*s15)/(4*s23*s34*s45) + s34/(8*s12*s45) + (s15*(-s12 + s15 + s45))/
      (8*s23^2*s34) - (s15*(s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - ((s12 - s34 - s45)*s45*(s12*s15 + (-s15 + s34)*s45))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-2*s15^2*(s34 - s45) + 2*s15*s23*(s34 - s45) - 
       4*s15*s34*s45 + (s12 + s34)*(s12 - s34 - s45)*s45)/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-3/(4*s12) - 5/(4*s23) + 1/(4*s34) + (s12 - 2*s15 - s45)/
      (4*s23*s34) + s45^(-1) - s15/(s23*s45) - s12/(4*s34*s45) - 
     (s12*s15^2)/(4*s23^2*s34*s45) + (s12*s15)/(2*s23*s34*s45) - 
     (3*s34)/(4*s12*s45) + (s15*(-s12 + s15 + s45))/(4*s23^2*s34) + 
     (s15*(s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^2*(s34 - s45) - 2*s15*s23*(s34 - s45) + 
       s12^2*s45 + s34*s45*(-4*s23 - 5*s34 + 3*s45) + 
       4*s15*(s34^2 + 5*s34*s45 + s45^2) - s12*(s45*(-4*s23 - 4*s34 + s45) + 
         4*s15*(s34 + s45)))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (-(s12^2*s15*s45) + s12*(4*s15^2*s34 - s34*s45^2 + 
         s15*s45*(5*s34 + 2*s45)) + s45*(-4*s15^2*s34 + 
         s34*s45*(5*s34 + s45) + s15*(4*s34^2 - 5*s34*s45 - s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (-1/(4*s12) + 3/(4*s23) + 
     (s12 - s34)/(2*s23^2) - 1/(4*s34) + (s12*s15)/(2*s23^2*s45) + 
     s12/(4*s34*s45) + (s12*s15^2)/(4*s23^2*s34*s45) - 
     (s12*s15)/(2*s23*s34*s45) - s34/(4*s12*s45) + (-s12 + s34)/(2*s23*s45) - 
     (s15*(-s12 + s15 + s45))/(4*s23^2*s34) + (-s12 + 2*s15 + s45)/
      (4*s23*s34) + (s15*(s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - ((s12 + s15 - s34)*s34*s45*
       (s12*s15 + (-s15 + s34)*s45))/(2*s23^2*(s12^2*s15^2 - 
        2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
        s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(4*s34 - 3*s45) + 2*s15^2*(s34 - s45) - 2*s15*(s23 + s34)*
        (s34 - s45) + s12*(-8*s34^2 + 2*s15*(s34 - s45) + s45^2) + 
       s34*(4*s34^2 + 3*s34*s45 + s45^2))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(-4*s15*s34 + 3*s15*s45 - 4*s34*s45) + 
       s12*(-2*s15^2*(s34 - s45) + s34*s45*(10*s34 + s45) + 
         s15*(4*s34^2 - 9*s34*s45 - 4*s45^2)) + 
       s45*(-2*s15^2*(s34 + s45) - s34*(6*s34^2 + 3*s34*s45 + s45^2) + 
         s15*(8*s34^2 + 5*s34*s45 + s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (-4 + Ds)*(3/(8*s12) + 7/(8*s23) + 
     (s12 - s34)/(4*s23^2) - 1/(8*s34) - 1/(2*s45) + 
     (s12*s15)/(4*s23^2*s45) + s12/(8*s34*s45) + 
     (s12*s15^2)/(8*s23^2*s34*s45) - (s12*s15)/(4*s23*s34*s45) + 
     (3*s34)/(8*s12*s45) + (-s12 + 2*s15 + s34)/(4*s23*s45) - 
     (s15*(-s12 + s15 + s45))/(8*s23^2*s34) + (-s12 + 2*s15 + s45)/
      (8*s23*s34) - (s15*(s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - ((s12 + s15 - s34)*s34*s45*
       (s12*s15 + (-s15 + s34)*s45))/(4*s23^2*(s12^2*s15^2 - 
        2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
        s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(4*s34 - 3*s45) - 2*s15^2*(s34 - s45) + 
       s34*(4*s34^2 + 7*s34*s45 + (4*s23 - 3*s45)*s45) - 
       2*s15*(3*s34^2 + 11*s34*s45 + 2*s45^2 + s23*(-s34 + s45)) + 
       s12*(-8*s34^2 - 4*s23*s45 - 4*s34*s45 + s45^2 + 2*s15*(3*s34 + s45)))/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(-4*s15*s34 + 3*s15*s45 - 4*s34*s45) + 
       s12*(s34*s45*(10*s34 + s45) + s15^2*(-6*s34 + 2*s45) + 
         s15*(4*s34^2 - 13*s34*s45 - 4*s45^2)) + 
       s45*(2*s15^2*(s34 - s45) - s34*(6*s34^2 + 7*s34*s45 + s45^2) + 
         s15*(4*s34^2 + 9*s34*s45 + s45^2)))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, -s15^2/(2*(s12 + s15 - s34)) - 
   s15^3/(4*s12*(s12 + s15 - s34)) + (3*s12 + 5*s15 - s23 - 2*s34 - s45)/4 + 
   (s15^2*(-2*s12^2 - s12*s15 + s15*(s15 - s34)))/(4*s23^2*s45) - 
   (3*s15^3)/(4*(s12 + s15 - s34)*s45) - 
   (s15^3*s23)/(4*s12*(s12 + s15 - s34)*s45) + (3*s15^3*(s15 - s34))/
    (4*s23*(s12 + s15 - s34)*s45) - (s15^3*(s15 - s34)^2)/
    (4*s23^2*(s12 + s15 - s34)*s45) + 
   (s15*(4*s12^2 + 3*s12*s15 - 3*s15^2 - 4*s12*s34))/(4*s23*s45) + 
   (s23*(s15^2 + s15*s34 + s34^2))/(4*s12*s45) + 
   (-2*s12^2 + 3*s15^2 - s15*(s23 - 3*s34) - 2*s34*(s23 + s34) + 
     s12*(-3*s15 + s23 + 4*s34))/(4*s45) - 
   (s15^3*s45)/(4*s12*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
   (s15*s45^2)/(4*s23*(s12 + s23 - s45)) + (s15*s45^2*(s15 + s45))/
    (4*s23^2*(s12 + s23 - s45)) - (s15*s45^2*(s15 + s45)^2)/
    (4*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (s15*(-2*s12^2 - s12*s15 + s15^2 - 2*s15*s34 - s34*s45))/(4*s23^2) + 
   (-(s15^3*s45) + s15*s45^3)/(4*s23*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (3*s15^2 + s15*(-2*s23 - 2*s34 + s45) - s34*(-s23 + s34 + s45))/(4*s12) + 
   (s15*(2*s15^2 - s34*s45 - s15*(4*s34 + s45)))/(4*s23*(s12 + s15 - s34)) + 
   (2*s12^2 - 5*s15^2 + 2*s15*s34 - 7*s15*s45 + 12*s34*s45 - 4*s45^2 - 
     2*s12*(s15 + s34 + 2*s45))/(4*s23) - 
   (s15*(s15^3 - 3*s15^2*s34 + s15*(2*s34^2 + s45^2) + 
      s45*(s34^2 + s34*s45 + s45^2)))/(4*s23^2*(s12 + s15 - s34)) + 
   (s45*(-(s12^3*s34) + s15^3*(s34 - 2*s45) + 2*s34^2*(s23 - 2*s45)*
       (-3*s34 + s45) + s15*s34*(s23^2 + 5*s23*s34 + s34^2 - s23*s45 - 
        20*s34*s45 + 4*s45^2) + s15^2*(-2*s34*(s34 - 5*s45) + 
        s23*(-2*s34 + s45)) + s12^2*(s15*(6*s34 - 3*s45) + 
        2*s34*(s34 + s45) + s23*(-6*s34 + 3*s45)) + 
      s12*(s15^3 + s15^2*(s23 + s34 - s45) - s34*(-12*s23*s34 + s34^2 + 
          5*s23*s45 + 14*s34*s45 - 5*s45^2) - 
        s15*(s23^2 + 5*s23*s34 + 7*s34^2 - 4*s23*s45 - 7*s34*s45 - 
          3*s45^2))))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + 
   (s45*(s12^3*s15*s34 - s12^2*s34*(3*s15*(s34 - s45) + s34*s45) + 
      (s15 - s34)^2*s45*(s15^2 - s15*(s34 - 3*s45) + 2*s45*(-3*s34 + s45)) - 
      s12*(s15 - s34)*(s15^3 - 3*s15^2*(s34 - s45) + s34*s45*(s34 + 2*s45) + 
        2*s15*(s34^2 - 5*s34*s45 + s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(-s15^2/(4*(s12 + s15 - s34)) - 
     s15^3/(8*s12*(s12 + s15 - s34)) + (7*s12 + s15 + 3*s23 - 10*s34 - 5*s45)/
      8 + (s15^2*(-2*s12^2 - s12*s15 + s15*(s15 - s34)))/(8*s23^2*s45) - 
     (3*s15^3)/(8*(s12 + s15 - s34)*s45) - (s15^3*s23)/
      (8*s12*(s12 + s15 - s34)*s45) + (3*s15^3*(s15 - s34))/
      (8*s23*(s12 + s15 - s34)*s45) - (s15^3*(s15 - s34)^2)/
      (8*s23^2*(s12 + s15 - s34)*s45) + (s23*(s15^2 + s15*s34 - 3*s34^2))/
      (8*s12*s45) - (s15*(-4*s12^2 + 3*s15^2 + s12*(s15 + 4*s34)))/
      (8*s23*s45) + (-2*s12^2 + 3*s15^2 + 2*(3*s23 - s34)*s34 + 
       s12*(5*s15 - 3*s23 + 4*s34) - s15*(s23 + 5*s34))/(8*s45) - 
     (s15^3*s45)/(8*s12*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
     (s15*s45^2)/(8*s23*(s12 + s23 - s45)) + (s15*s45^2*(s15 + s45))/
      (8*s23^2*(s12 + s23 - s45)) - (s15*s45^2*(s15 + s45)^2)/
      (8*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15*(-2*s12^2 - s12*s15 + s15^2 - 2*s15*s34 - s34*s45))/(8*s23^2) + 
     (-(s15^3*s45) + s15*s45^3)/(8*s23*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (-s15^2 + s15*(2*s23 - 2*s34 - 3*s45) + 3*s34*(-s23 + s34 + s45))/
      (8*s12) + (s15*(2*s15^2 - s34*s45 - s15*(4*s34 + s45)))/
      (8*s23*(s12 + s15 - s34)) + (2*s12^2 - 5*s15^2 + 2*s15*s34 - 
       7*s15*s45 + 12*s34*s45 - 4*s45^2 - 2*s12*(3*s15 + s34 + 2*s45))/
      (8*s23) - (s15*(s15^3 - 3*s15^2*s34 + s15*(2*s34^2 + s45^2) + 
        s45*(s34^2 + s34*s45 + s45^2)))/(8*s23^2*(s12 + s15 - s34)) + 
     (s45*(-(s12^3*s34) + s15^3*(s34 - 2*s45) + 2*s34^2*(s23 - 2*s45)*
         (-3*s34 + s45) + s15*s34*(s23^2 + 5*s23*s34 + s34^2 - s23*s45 - 
          20*s34*s45 + 4*s45^2) + s15^2*(-2*s34*(s34 - 5*s45) + 
          s23*(-2*s34 + s45)) + s12^2*(s15*(6*s34 - 3*s45) + 
          2*s34*(s34 + s45) + s23*(-6*s34 + 3*s45)) + 
        s12*(s15^3 + s15^2*(s23 + s34 - s45) - s34*(-12*s23*s34 + s34^2 + 
            5*s23*s45 + 14*s34*s45 - 5*s45^2) - s15*(s23^2 + 5*s23*s34 + 
            7*s34^2 - 4*s23*s45 - 7*s34*s45 - 3*s45^2))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s45*(s12^3*s15*s34 - s12^2*s34*(3*s15*(s34 - s45) + s34*s45) + 
        (s15 - s34)^2*s45*(s15^2 - s15*(s34 - 3*s45) + 
          2*s45*(-3*s34 + s45)) - s12*(s15 - s34)*
         (s15^3 - 3*s15^2*(s34 - s45) + s34*s45*(s34 + 2*s45) + 
          2*s15*(s34^2 - 5*s34*s45 + s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2))) + (1/(4*s12) - 3/(4*s23) - 
     s15/(4*s23*(s12 + s15 - s34)) + (-2*s12 - 3*s15 + 2*s34 - 2*s45)/
      (4*s23^2) - s15^2/(4*s12*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
     s15^2/(4*s23*(s12 + s15 - s34)*(s12 + s23 - s45)) - 1/(4*s45) - 
     (s15*(2*s12 + s15))/(4*s23^2*s45) - s15^2/(4*s12*(s12 + s15 - s34)*
       s45) - s15^2/(2*s23*(s12 + s15 - s34)*s45) + 
     (s15^2*(s15 - s34))/(4*s23^2*(s12 + s15 - s34)*s45) + 
     (s12 + s15 - s34)/(2*s23*s45) + (s15 + s34)/(4*s12*s45) - 
     (s15*s45*(s15 + s45))/(4*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
     (s15*(s34 + s45))/(4*s23^2*(s12 + s15 - s34)) + 
     (s15*(s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^3 + s12^2*(-4*s34 + 6*s45) + 
       s15^2*(-4*s23 - 4*s34 + 6*s45) + s12*(4*s15^2 + 8*s34^2 - 
         2*s15*(s23 + 3*s34 - 5*s45) - 5*s34*s45 + (s23 - 2*s45)*s45) - 
       s34*(4*s34^2 + s34*s45 + (s23 - s45)*s45) + 
       s15*(2*s23^2 + 6*s34^2 + 4*s23*(s34 - s45) - 3*s34*s45 - s45^2))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s45*(s12^2*s15*s34 + (s15 - s34)^2*s45*(s15 - s34 + s45) - 
        s12*(s15 - s34)*(s15^2 + s34*s45 + s15*(-s34 + s45))))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-((s15 - s34)*s45*(2*s15^2 - 8*s15*s34 + 6*s34^2 - 
          3*s15*s45 - s34*s45)) + s12^2*(4*s15*s34 - 6*s15*s45 + 4*s34*s45) + 
       s12*(-2*s15^3 + s15^2*(6*s34 - 9*s45) + 2*s34*s45*(-5*s34 + 2*s45) + 
         s15*(-4*s34^2 + 23*s34*s45 + 4*s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (-4 + Ds)*(-3/(8*s12) - 7/(8*s23) - 
     s15/(8*s23*(s12 + s15 - s34)) + (-2*s12 - 3*s15 + 2*s34 - 2*s45)/
      (8*s23^2) - s15^2/(8*s12*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
     s15^2/(8*s23*(s12 + s15 - s34)*(s12 + s23 - s45)) + 3/(8*s45) - 
     (s15*(2*s12 + s15))/(8*s23^2*s45) + (s15 - 3*s34)/(8*s12*s45) + 
     (s12 - s15 - s34)/(4*s23*s45) - s15^2/(8*s12*(s12 + s15 - s34)*s45) - 
     s15^2/(4*s23*(s12 + s15 - s34)*s45) + (s15^2*(s15 - s34))/
      (8*s23^2*(s12 + s15 - s34)*s45) - (s15*s45*(s15 + s45))/
      (8*s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
     (s15*(s34 + s45))/(8*s23^2*(s12 + s15 - s34)) - 
     (s15*(s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s45*(s12^2*s15*s34 + (s15 - s34)^2*s45*
         (s15 - s34 + s45) - s12*(s15 - s34)*(s15^2 + s34*s45 + 
          s15*(-s34 + s45))))/(4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (-2*s15^3 + 2*s15^2*(2*s23 - 2*s34 - 7*s45) + s12^2*(-4*s34 + 6*s45) - 
       s34*(4*s34^2 + 5*s34*s45 + 5*(s23 - s45)*s45) + 
       s12*(12*s15^2 + 8*s34^2 - 2*s15*(3*s23 + 5*s34 - 5*s45) + 5*s23*s45 - 
         s34*s45 - 2*s45^2) + s15*(-2*s23^2 + 10*s34^2 + 21*s34*s45 - 
         5*s45^2 + 4*s23*(s34 + 3*s45)))/(8*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(4*s15*s34 - 6*s15*s45 + 4*s34*s45) + (s15 - s34)*s45*
        (2*s15^2 - 3*s34*(2*s34 + s45) + s15*(4*s34 + 7*s45)) + 
       s12*(-6*s15^3 + s15^2*(10*s34 - 13*s45) + 2*s34*s45*(-5*s34 + 2*s45) + 
         s15*(-4*s34^2 + 27*s34*s45 + 4*s45^2)))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, -(s12^2*s15^2)/(2*s23^2*s45) + 
   (s12*s15*(4*s12 + 3*s15 - 4*s34))/(4*s23*s45) + s34^3/(4*s12*s45) + 
   (s12^2*s15^3)/(4*s23^2*(-s15 + s23 + s34)*s45) + 
   (3*s12*s15^2*(-s12 + s15))/(4*s23*(-s15 + s23 + s34)*s45) + 
   ((s15 - s34)*s34^3)/(4*s12*(-s15 + s23 + s34)*s45) + 
   (-3*s12^2 + 7*s12*s34 - 5*s34^2)/(4*s45) + 
   (3*s34^3 + s12^2*(2*s15 + s34) - 3*s12*(s15^2 + s15*s34 + s34^2))/
    (4*(-s15 + s23 + s34)*s45) + (s15^3*s45)/(4*s12*(-s15 + s23 + s34)*
     (s12 + s23 - s45)) + (s15^3*s45)/(4*s23*(-s15 + s23 + s34)*
     (s12 + s23 - s45)) - (s15*s45^2)/(4*s23*(s12 + s23 - s45)) + 
   (s15*s45^2*(s15 + s45))/(4*s23^2*(s12 + s23 - s45)) + 
   (s15^2*s45^2*(s15 + s45))/(4*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
   (3*s12 + 5*s15 - 2*s23 - 4*s34 + 2*s45)/4 + 
   ((s15 - s34)*(2*s15 - 2*s23 - s34 + 2*s45))/(4*s12) + 
   (s15*(-2*s12^2 + s12*(s15 + s45) + s45*(s15 + s45)))/(4*s23^2) + 
   (s15^2*(s12^2 + s12*(s15 + s45) + s45*(s15 + s45)))/
    (4*s23^2*(-s15 + s23 + s34)) + 
   (s15*(-2*s12^2 + 2*s12*s15 + s15*(2*s15 + s45)))/
    (4*s23*(-s15 + s23 + s34)) + (2*s12^2 - s15^2 + 2*s15*(s34 - 2*s45) + 
     2*(5*s34 - s45)*s45 - 2*s12*(s34 + s45))/(4*s23) + 
   (-(s15^2*s45) - s34^2*(2*s34 + s45) + s15*s34*(3*s34 + 2*s45))/
    (4*s12*(-s15 + s23 + s34)) + (s12^2 - 2*s15^2 - 2*s15*(s34 + s45) - 
     s12*(3*s15 + 4*s34 + s45) + s34*(5*s34 + 2*s45))/
    (4*(-s15 + s23 + s34)) + 
   (s45*(s12^3*s15*s34 - s12^2*s34*(3*s15*s34 - 2*s15*s45 + s34*s45) + 
      (s15 - s34)^2*s45*(s15^2 - s15*s34 + 2*s15*s45 - 5*s34*s45 + s45^2) - 
      s12*(s15 - s34)*(s15^3 + s34*s45*(s34 + s45) + s15^2*(-3*s34 + 2*s45) + 
        s15*(2*s34^2 - 9*s34*s45 + s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s45*(-(s12^3*s34) - s15^2*s34*(s23 + 2*s34 - 6*s45) + s15^3*(s34 - s45) + 
      s34^2*(s23 - 2*s45)*(-5*s34 + s45) + s12^2*(5*s15*s34 - 5*s23*s34 + 
        2*s34^2 - s15*s45 + s23*s45 + s34*s45) + 
      s15*s34*(3*s23*s34 + s34^2 - 15*s34*s45 + 2*s45^2) + 
      s12*(2*s15^3 - s15^2*(s23 + s34 - 2*s45) - 
        s15*(3*s23*s34 + 6*s34^2 + s34*s45 - 2*s45^2) - 
        s34*(s34^2 + 11*s34*s45 - 2*s45^2 + 2*s23*(-5*s34 + s45)))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((7*s12 + s15 + 2*(s23 - 6*s34 - s45))/8 - 
     (s12^2*s15^2)/(4*s23^2*s45) + (s12*s15*(4*s12 - s15 - 4*s34))/
      (8*s23*s45) + (s34^2*(-4*s23 + s34))/(8*s12*s45) + 
     (s12^2*s15^3)/(8*s23^2*(-s15 + s23 + s34)*s45) + 
     (3*s12*s15^2*(-s12 + s15))/(8*s23*(-s15 + s23 + s34)*s45) + 
     ((s15 - s34)*s34^3)/(8*s12*(-s15 + s23 + s34)*s45) + 
     (-3*s12^2 + (-8*s15 + 8*s23 - 5*s34)*s34 + s12*(8*s15 - 4*s23 + 7*s34))/
      (8*s45) + (3*s34^3 + s12^2*(2*s15 + s34) - 
       3*s12*(s15^2 + s15*s34 + s34^2))/(8*(-s15 + s23 + s34)*s45) + 
     (s15^3*s45)/(8*s12*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     (s15^3*s45)/(8*s23*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
     (s15*s45^2)/(8*s23*(s12 + s23 - s45)) + (s15*s45^2*(s15 + s45))/
      (8*s23^2*(s12 + s23 - s45)) + (s15^2*s45^2*(s15 + s45))/
      (8*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
     ((s15 - s34)*(2*s15 - 2*s23 + 5*s34 + 2*s45))/(8*s12) + 
     (s15*(-2*s12^2 + s12*(s15 + s45) + s45*(s15 + s45)))/(8*s23^2) + 
     (s15^2*(s12^2 + s12*(s15 + s45) + s45*(s15 + s45)))/
      (8*s23^2*(-s15 + s23 + s34)) + 
     (s15*(-2*s12^2 + 2*s12*s15 + s15*(2*s15 + s45)))/
      (8*s23*(-s15 + s23 + s34)) + (2*s12^2 - s15^2 + 2*s15*(s34 - 2*s45) + 
       2*(5*s34 - s45)*s45 - 2*s12*(2*s15 + s34 + s45))/(8*s23) + 
     (-(s15^2*s45) - s34^2*(2*s34 + s45) + s15*s34*(3*s34 + 2*s45))/
      (8*s12*(-s15 + s23 + s34)) + (s12^2 - 2*s15^2 - 2*s15*(s34 + s45) - 
       s12*(3*s15 + 4*s34 + s45) + s34*(5*s34 + 2*s45))/
      (8*(-s15 + s23 + s34)) + 
     (s45*(s12^3*s15*s34 - s12^2*s34*(3*s15*s34 - 2*s15*s45 + s34*s45) + 
        (s15 - s34)^2*s45*(s15^2 - s15*s34 + 2*s15*s45 - 5*s34*s45 + s45^2) - 
        s12*(s15 - s34)*(s15^3 + s34*s45*(s34 + s45) + 
          s15^2*(-3*s34 + 2*s45) + s15*(2*s34^2 - 9*s34*s45 + s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + 
     (s45*(-(s12^3*s34) - s15^2*s34*(s23 + 2*s34 - 6*s45) + 
        s15^3*(s34 - s45) + s34^2*(s23 - 2*s45)*(-5*s34 + s45) + 
        s12^2*(5*s15*s34 - 5*s23*s34 + 2*s34^2 - s15*s45 + s23*s45 + 
          s34*s45) + s15*s34*(3*s23*s34 + s34^2 - 15*s34*s45 + 2*s45^2) + 
        s12*(2*s15^3 - s15^2*(s23 + s34 - 2*s45) - 
          s15*(3*s23*s34 + 6*s34^2 + s34*s45 - 2*s45^2) - 
          s34*(s34^2 + 11*s34*s45 - 2*s45^2 + 2*s23*(-5*s34 + s45)))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (1/(2*s12) - 1/(4*s23) - 1/(2*(-s15 + s23 + s34)) + 
     (-s12 + s15)/(4*s23*(-s15 + s23 + s34)) + 
     (-s15 + s34)/(4*s12*(-s15 + s23 + s34)) + 
     s15^2/(4*s12*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     s15^2/(4*s23*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     (-s12 - s15 + s34 - s45)/(2*s23^2) - (s12*s15)/(2*s23^2*s45) + 
     (s12 + s15 - s34)/(2*s23*s45) + (s12*s15^2)/(4*s23^2*(-s15 + s23 + s34)*
       s45) + (s15*(-s12 + s15))/(2*s23*(-s15 + s23 + s34)*s45) + 
     s34^2/(4*s12*(-s15 + s23 + s34)*s45) + (s12 - 2*(s15 + s34))/
      (4*(-s15 + s23 + s34)*s45) + (s15*s45*(s15 + s45))/
      (4*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     (s15*(s12 + s15 + s45))/(4*s23^2*(-s15 + s23 + s34)) + 
     (s15*(s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s45*(s12^2*s15*s34 + (s15 - s34)^2*s45*
         (s15 - s34 + s45) - s12*(s15 - s34)*(s15^2 + s34*s45 + 
          s15*(-s34 + s45))))/(2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15^3 - 2*s15^2*(2*s23 + 2*s34 - 5*s45) + s12^2*(-4*s34 + 5*s45) + 
       s34*(-4*s34^2 + s34*s45 + 2*(s23 - s45)*s45) + 
       s15*(2*s23^2 + 6*s34^2 + 4*s23*(s34 - 2*s45) - 9*s34*s45 + 2*s45^2) + 
       s12*(4*s15^2 + 8*s34^2 - 2*s23*s45 - 6*s34*s45 + 
         s15*(-2*s23 - 6*s34 + 11*s45)))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(4*s15*s34 - 5*s15*s45 + 4*s34*s45) - (s15 - s34)*s45*
        (2*s15^2 + 3*s34*(2*s34 - s45) - s15*(8*s34 + s45)) + 
       s12*(-2*s15^3 + s15^2*(6*s34 - 7*s45) + 5*s34*s45*(-2*s34 + s45) + 
         s15*(-4*s34^2 + 21*s34*s45 + 3*s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (-4 + Ds)*(-1/(4*s12) - 5/(8*s23) - 
     1/(4*(-s15 + s23 + s34)) + (-s12 + s15)/(8*s23*(-s15 + s23 + s34)) + 
     (-s15 + s34)/(8*s12*(-s15 + s23 + s34)) + 
     s15^2/(8*s12*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     s15^2/(8*s23*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     (-s12 - s15 + s34 - s45)/(4*s23^2) + 1/(2*s45) - 
     (s12*s15)/(4*s23^2*s45) + (s12 - s15 - s34)/(4*s23*s45) - 
     s34/(2*s12*s45) + (s12*s15^2)/(8*s23^2*(-s15 + s23 + s34)*s45) + 
     (s15*(-s12 + s15))/(4*s23*(-s15 + s23 + s34)*s45) + 
     s34^2/(8*s12*(-s15 + s23 + s34)*s45) + (s12 - 2*(s15 + s34))/
      (8*(-s15 + s23 + s34)*s45) + (s15*s45*(s15 + s45))/
      (8*s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     (s15*(s12 + s15 + s45))/(8*s23^2*(-s15 + s23 + s34)) - 
     (s15*(s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s45*(s12^2*s15*s34 + (s15 - s34)^2*s45*
         (s15 - s34 + s45) - s12*(s15 - s34)*(s15^2 + s34*s45 + 
          s15*(-s34 + s45))))/(4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (-2*s15^3 + 2*s15^2*(2*s23 - 2*s34 - 5*s45) + s12^2*(-4*s34 + 5*s45) - 
       s34*(4*s34^2 + 3*s34*s45 + 2*(s23 - s45)*s45) + 
       s15*(-2*s23^2 + 10*s34^2 + 15*s34*s45 - 2*s45^2 + 
         4*s23*(s34 + 2*s45)) + s12*(12*s15^2 + 8*s34^2 + 2*s23*s45 - 
         2*s34*s45 + s15*(-6*s23 - 10*s34 + 11*s45)))/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(4*s15*s34 - 5*s15*s45 + 4*s34*s45) + (s15 - s34)*s45*
        (2*s15^2 - s34*(6*s34 + s45) + s15*(4*s34 + 5*s45)) + 
       s12*(-6*s15^3 + s15^2*(10*s34 - 11*s45) + 5*s34*s45*(-2*s34 + s45) + 
         s15*(-4*s34^2 + 25*s34*s45 + 3*s45^2)))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, ((s15 - s34)*(s15 - s23 + s45))/(2*s12) + 
   (-5*s12 - 2*s15 - 2*s23 + 5*s34 + 5*s45)/4 + 
   (s12^3*(-s15 + s23)*s45 + s12^2*(s15^2*(s34 - 4*s45) + 
       s15*(-(s23*s34) + 4*s23*s45 + 5*s34*s45) + 
       s45*(s34*s45 - s23*(2*s34 + s45))) + 
     s12*(s15^3*(s34 - 2*s45) + s34*(s23 - s45)*s45*(s34 + s45) + 
       s15^2*(-s34^2 + 7*s34*s45 + 4*s45^2 + s23*(-s34 + s45)) + 
       s15*(s23^2*s45 + 2*s23*(s34^2 - s34*s45 - 2*s45^2) + 
         s45*(-5*s34^2 - 3*s34*s45 + s45^2))) + 
     s15*(s15^2*s45*(s34 + 2*s45) + s15*(-2*s34*s45*(s34 + 2*s45) + 
         s23*(s34^2 + 2*s34*s45 - s45^2)) + 
       s34*(-(s23^2*s45) + s34*s45*(s34 + 2*s45) + 
         s23*(-s34^2 - 2*s34*s45 + s45^2))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(-((s15 - s34)*(s15 - s23 + s45))/(4*s12) + 
     (-s12 - 2*s15 + 2*s23 + s34 + s45)/8 + 
     (s12^3*(-s15 + s23)*s45 + s12^2*(s15^2*(s34 - 4*s45) + 
         s15*(-(s23*s34) + 4*s23*s45 + 5*s34*s45) + 
         s45*(s34*s45 - s23*(2*s34 + s45))) + 
       s12*(s15^3*(s34 - 2*s45) + s34*(s23 - s45)*s45*(s34 + s45) + 
         s15^2*(-s34^2 + 7*s34*s45 + 4*s45^2 + s23*(-s34 + s45)) + 
         s15*(s23^2*s45 + 2*s23*(s34^2 - s34*s45 - 2*s45^2) + 
           s45*(-5*s34^2 - 3*s34*s45 + s45^2))) + 
       s15*(s15^2*s45*(s34 + 2*s45) + s15*(-2*s34*s45*(s34 + 2*s45) + 
           s23*(s34^2 + 2*s34*s45 - s45^2)) + 
         s34*(-(s23^2*s45) + s34*s45*(s34 + 2*s45) + 
           s23*(-s34^2 - 2*s34*s45 + s45^2))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(-1/(4*s12) - (s15*(s15 - s23 - s34)*
       (s23*s34 + (s15 - s34)*s45))/(4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15^3 + s12^2*(-s15 + s23 - 2*s45) - 2*s15^2*(s34 + s45) + 
       s34*(s23 - s45)*(s34 + s45) + s15*(-2*s23^2 + 4*s23*s45 + 
         s45*(3*s34 + s45)) + s12*(2*s15^2 + s15*(-2*s23 + s34) - 
         s23*(2*s34 + s45) + s45*(3*s34 + 2*s45)))/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (1/(2*s12) + (s15*(s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-2*s15^3 + s12^2*(-5*s15 + 5*s23 - 2*s45) + 
       10*s15^2*(s34 + s45) + 5*s34*(s23 - s45)*(s34 + s45) + 
       s12*(-10*s15^2 + s15*(10*s23 + 13*s34) - 5*s23*(2*s34 + s45) + 
         s45*(7*s34 + 2*s45)) + s15*(2*s23^2 - 8*s34^2 - 5*s34*s45 + 
         5*s45^2 - 4*s23*(2*s34 + 3*s45)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  ((s15 - s34)*(s15 - s23 + s45))/(2*s12) + (-s12 - s23 + s34 + s45)/2 + 
   (3*s12^2 + 2*s15^2 + s34*(7*s34 - 5*s45) + s12*(5*s15 - 8*s34 - s45) - 
     s15*(9*s34 + s45))/(4*s23) - 
   (s34*(s12^3*s15*s45 - (s15 - s34)^2*s45*(s15^2 - s15*(s34 - 3*s45) + 
        3*s45*(-s34 + s45)) + s12^2*s45*(s34*s45 - s15*(3*s34 + s45)) + 
      s12*(s15^4 + 3*s15*s34^2*s45 - 3*s34^2*s45^2 + s15^3*(-2*s34 + 3*s45) + 
        s15^2*(s34^2 - 6*s34*s45 + 3*s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (3*s34^3*(s23 - 2*s45)*(-s34 + s45) - s12^3*(2*s15*s34 - 2*s23*s34 - 
       s15*s45 + s23*s45 + s34*s45) - s15^2*s34*(2*s23*s34 + 2*s34^2 + 
       s23*s45 - 10*s34*s45 - 2*s45^2) + s15^3*(s34^2 - 2*s34*s45 - s45^2) + 
     s15*s34^2*(5*s23*s34 + s34^2 + s23*s45 - 14*s34*s45 + 5*s45^2) - 
     s12^2*(s15^2*(5*s34 - 2*s45) + s34*(7*s23*s34 - 5*s23*s45 - 6*s34*s45 + 
         s45^2) + s15*(-5*s23*s34 - 7*s34^2 + 2*s23*s45 + 12*s34*s45 + 
         s45^2)) + s12*(s15^3*(-s34 + s45) + 
       s15^2*(2*s23*s34 + 7*s34^2 - s23*s45 - 5*s34*s45 - 2*s45^2) + 
       s34^2*(8*s23*s34 - 7*s23*s45 - 11*s34*s45 + 7*s45^2) + 
       s15*s34*(-10*s23*s34 - 6*s34^2 + s23*s45 + 21*s34*s45 + 7*s45^2)))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s12 + s23 - s34 - s45)/4 - ((s15 - s34)*(s15 - s23 + s45))/
      (4*s12) + (3*s12^2 + 2*s15^2 + s34*(7*s34 - 5*s45) + 
       s12*(5*s15 - 8*s34 - s45) - s15*(9*s34 + s45))/(8*s23) - 
     (s34*(s12^3*s15*s45 - (s15 - s34)^2*s45*(s15^2 - s15*(s34 - 3*s45) + 
          3*s45*(-s34 + s45)) + s12^2*s45*(s34*s45 - s15*(3*s34 + s45)) + 
        s12*(s15^4 + 3*s15*s34^2*s45 - 3*s34^2*s45^2 + 
          s15^3*(-2*s34 + 3*s45) + s15^2*(s34^2 - 6*s34*s45 + 3*s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (3*s34^3*(s23 - 2*s45)*(-s34 + s45) - 
       s12^3*(2*s15*s34 - 2*s23*s34 - s15*s45 + s23*s45 + s34*s45) - 
       s15^2*s34*(2*s23*s34 + 2*s34^2 + s23*s45 - 10*s34*s45 - 2*s45^2) + 
       s15^3*(s34^2 - 2*s34*s45 - s45^2) + s15*s34^2*(5*s23*s34 + s34^2 + 
         s23*s45 - 14*s34*s45 + 5*s45^2) - s12^2*(s15^2*(5*s34 - 2*s45) + 
         s34*(7*s23*s34 - 5*s23*s45 - 6*s34*s45 + s45^2) + 
         s15*(-5*s23*s34 - 7*s34^2 + 2*s23*s45 + 12*s34*s45 + s45^2)) + 
       s12*(s15^3*(-s34 + s45) + s15^2*(2*s23*s34 + 7*s34^2 - s23*s45 - 
           5*s34*s45 - 2*s45^2) + s34^2*(8*s23*s34 - 7*s23*s45 - 11*s34*s45 + 
           7*s45^2) + s15*s34*(-10*s23*s34 - 6*s34^2 + s23*s45 + 21*s34*s45 + 
           7*s45^2)))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2))) + (-4 + Ds)*(-1/(4*s12) + 7/(8*s23) - 
     (s15*(s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-3*s12^3 + 2*s15^3 - 2*s15^2*(s34 + s45) + 
       s12^2*(9*s15 - 9*s23 + 7*s34 + 3*s45) + 
       s34*(-9*s23*s34 + s34^2 - 2*s23*s45 + 17*s34*s45 + 2*s45^2) - 
       s15*(2*s23^2 + s34^2 + 15*s34*s45 + 2*s45^2 - 4*s23*(s34 + 2*s45)) + 
       s12*(2*s15^2 + 2*s23*(9*s34 + s45) - 5*s34*(s34 + 4*s45) - 
         s15*(6*s23 + 8*s34 + 7*s45)))/(8*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (3*s12^3*s15 - s12^2*(s34*s45 + 2*s15*(5*s34 + s45)) - 
       (s15 - s34)^2*(4*s15*(s34 + s45) + s45*(s34 + 8*s45)) + 
       s12*(4*s15^3 + s34*s45*(2*s34 + s45) + s15^2*(-15*s34 + 8*s45) + 
         s15*(11*s34^2 - 10*s34*s45 - s45^2)))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (1/(2*s12) + 7/(4*s23) + 
     (s15*(s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-3*s12^3 - 2*s15^3 + 10*s15^2*(s34 + s45) + 
       s12^2*(5*s15 - 5*s23 + 7*s34 + 3*s45) + 
       s34*(-5*s23*s34 + s34^2 + 2*s23*s45 + 13*s34*s45 - 2*s45^2) + 
       s15*(2*s23^2 - 9*s34^2 - 23*s34*s45 + 2*s45^2 - 4*s23*(s34 + 2*s45)) - 
       s12*(10*s15^2 + 2*s23*(-5*s34 + s45) + s15*(-6*s23 - 4*s34 + 7*s45) + 
         s34*(5*s34 + 16*s45)))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (3*s12^3*s15 - s12^2*(s34*s45 + 2*s15*(5*s34 + s45)) - 
       (s15 - s34)^2*(4*s15*(s34 + s45) + s45*(s34 + 8*s45)) + 
       s12*(4*s15^3 + s34*s45*(2*s34 + s45) + s15^2*(-15*s34 + 8*s45) + 
         s15*(11*s34^2 - 10*s34*s45 - s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, (2*s15 - 2*s23 - 3*s34)/4 + 
   (s15*(s15 - s23 - s34))/(2*s12) + 
   (s15*(s15 - s23 - s34)*s34*(s23*s34 + (s15 - s34)*s45 + 
      s12*(s15 - s23 + 2*s45)))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s15*(-s15 + s23 + s34))/(4*s12) + (-2*s15 + 2*s23 + s34)/8 + 
     (s15*(s15 - s23 - s34)*s34*(s23*s34 + (s15 - s34)*s45 + 
        s12*(s15 - s23 + 2*s45)))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(-(s15*(s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^3 + s12*(s15 - s23)*(2*s15 - 2*s23 - s34) - 
       s34*(2*s23 + s34)*(s23 - s45) - 2*s15^2*(2*s23 + s34 + s45) + 
       s15*(2*s23^2 + 4*s23*s34 + 2*s23*s45 + s34*s45))/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((s15*(s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-2*s15^3 - s12*(s15 - s23)*(2*s15 - 2*s23 - 3*s34) + 
       s34*(2*s23 + 3*s34)*(s23 - s45) + 2*s15^2*(2*s23 + 5*s34 + s45) - 
       s15*(2*s23^2 + s34*(8*s34 - s45) + 2*s23*(6*s34 + s45)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (s15*(s15 - s23 - s34))/(2*s12) + (s34*(-s15 + s34))/(4*s23) + 
   (2*s15 - 2*s23 + s34)/4 + ((s15 - s34)^2*s34*(s15 + s45)*
     (s12*s15 + (-s15 + s34)*s45))/(2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)) - 
   (s34*(s12^2*(s15 - s23)*s34 - s34^3*(s23 - 2*s45) + s15^3*(s34 - 2*s45) + 
      s15*s34*(s23^2 + 3*s23*s34 + s34^2 - s23*s45 - 6*s34*s45) + 
      s15^2*(-2*s23*s34 - 2*s34^2 + s23*s45 + 6*s34*s45) + 
      s12*(s15^3 + 2*s34^2*(s23 - s45) + s15^2*(s23 + s34 - s45) - 
        s15*(s23^2 + 3*s23*s34 + 2*s34^2 - 2*s23*s45 - 3*s34*s45))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s34*(-s15 + s34))/(8*s23) + (s15*(-s15 + s23 + s34))/(4*s12) + 
     (-2*s15 + 2*s23 + 5*s34)/8 + ((s15 - s34)^2*s34*(s15 + s45)*
       (s12*s15 + (-s15 + s34)*s45))/(4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (s34*(s12^2*(s15 - s23)*s34 - s34^3*(s23 - 2*s45) + 
        s15^3*(s34 - 2*s45) + s15*s34*(s23^2 + 3*s23*s34 + s34^2 - s23*s45 - 
          6*s34*s45) + s15^2*(-2*s23*s34 - 2*s34^2 + s23*s45 + 6*s34*s45) + 
        s12*(s15^3 + 2*s34^2*(s23 - s45) + s15^2*(s23 + s34 - s45) - 
          s15*(s23^2 + 3*s23*s34 + 2*s34^2 - 2*s23*s45 - 3*s34*s45))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(-(s15*(s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + ((s15 - s34)*s34*(s12*s15 + 
        (s15 - s34)*(4*s15 + 3*s45)))/(8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15^3 + s12*(2*s15^2 - 4*s15*s23 + 2*s23^2 - 6*s15*s34 + 5*s23*s34 + 
         3*s34^2) - 2*s15^2*(2*s23 + 7*s34 + s45) + 
       s34*(-2*s23^2 - 5*s23*s34 - 3*s34^2 + 2*s23*s45 + 5*s34*s45) + 
       s15*(2*s23^2 + 3*s34*(5*s34 - s45) + 2*s23*(6*s34 + s45)))/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((s15*(s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + ((s15 - s34)*s34*(s12*s15 + 
        (s15 - s34)*(4*s15 + 3*s45)))/(4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (-2*s15^3 + s12*(-2*s15^2 + 4*s15*s23 - 2*s23^2 - 2*s15*s34 + s23*s34 + 
         3*s34^2) + 2*s15^2*(2*s23 - s34 + s45) + 
       s34*(2*s23^2 + s34*(-3*s34 + s45) - s23*(s34 + 2*s45)) - 
       s15*(2*s23^2 + 2*s23*(2*s34 + s45) + s34*(-7*s34 + 3*s45)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (-2*s15^2 + s15*(2*s23 + s34 - 3*s45) - s34*(s23 - 2*s45))/(4*s12) + 
   (2*s15 + s23 - 2*s45)/4 + ((s15 - s34)*s45*(s15 + s45))/(4*s12*s23) + 
   (-3*s15^2 - 4*s15*s45 - s45^2)/(4*s23) + 
   ((s15 - s34)*s45*(s15 + s45)^2*(-(s12*s15) + (s15 - s34)*s45))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s45*(s15^3*(s34 - 2*s45) + s12^2*(-s15 + s23)*s45 + 
      s34^2*(s23 - 2*s45)*s45 - s15^2*(2*s23*s34 + s34^2 - s23*s45 - 
        6*s34*s45 + s45^2) + s15*s34*(s23^2 + 2*s23*s34 - 2*s23*s45 - 
        4*s34*s45 + 3*s45^2) + s12*(s15^3 + s15^2*(s23 + s34 - s45) + 
        2*s34*s45*(-s23 + s45) - s15*(s23^2 + 2*s23*s34 - 3*s23*s45 - 
          5*s34*s45))))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (-4 + Ds)*((-2*s15 + s23 - 2*s45)/8 + 
     ((s15 - s34)*s45*(s15 + s45))/(8*s12*s23) + (s15^2 - s45^2)/(8*s23) + 
     ((s15 - s34)*s45*(s15 + s45)^2*(-(s12*s15) + (s15 - s34)*s45))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^2 - s34*(s23 - 2*s45) + 
       s15*(-2*s23 + s34 + s45))/(8*s12) + 
     (s45*(s15^3*(s34 - 2*s45) + s12^2*(-s15 + s23)*s45 + 
        s34^2*(s23 - 2*s45)*s45 - s15^2*(2*s23*s34 + s34^2 - s23*s45 - 
          6*s34*s45 + s45^2) + s15*s34*(s23^2 + 2*s23*s34 - 2*s23*s45 - 
          4*s34*s45 + 3*s45^2) + s12*(s15^3 + s15^2*(s23 + s34 - s45) + 
          2*s34*s45*(-s23 + s45) - s15*(s23^2 + 2*s23*s34 - 3*s23*s45 - 
            5*s34*s45))))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2))) + (-4 + Ds)*(-1/(8*s12) + (s15 + s45)/(8*s12*s23) + 
     (s45*(s15 + s45)*(-(s12*s15) + (s15 - s34)*s45))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s15*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^3 + s15^2*(-4*s23 + 2*s45) + 
       s45*(s12*s23 - s23*s34 - s12*s45 + 2*s34*s45) + 
       s15*(2*s23^2 - 2*s23*s45 + (s34 - s45)*s45))/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-1/(4*s12) + (s15 + s45)/(4*s12*s23) - 
     (s15*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - ((s12*s15 + (-s15 + s34)*s45)*(4*s15^2 + 5*s15*s45 + 
        s45^2))/(4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-2*s15^3 + 2*s15^2*(2*s23 - 2*s34 - 7*s45) + 
       s34*s45*(-s23 + 2*s45) + s12*(8*s15^2 - 4*s15*(s23 - s45) + 
         (s23 - s45)*s45) + s15*(-2*s23^2 + 4*s23*s34 + 10*s23*s45 + 
         s34*s45 - 9*s45^2))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (3*s15)/4 + (s15*(-2*s15 + 2*s23 + s34 - 2*s45))/(4*s12) + 
   (s15*(s15 - s34)*s45)/(4*s12*s23) - (3*s15*(s15 + s45))/(4*s23) + 
   (s15*(s15 - s34)*s45*(s15 + s45)*(-(s12*s15) + (s15 - s34)*s45))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s15*s45*((s15 - s34)*(s15*s34 - s23*s34 - s15*s45 + 2*s34*s45) + 
      s12*(2*s15^2 + s15*(-s23 + s45) + s34*(-s23 + s45))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(-s15/8 + (s15*(s15 - s34)*s45)/(8*s12*s23) + 
     (s15*(s15 + s45))/(8*s23) + (s15*(2*s15 - 2*s23 + s34 + 2*s45))/
      (8*s12) + (s15*(s15 - s34)*s45*(s15 + s45)*(-(s12*s15) + 
        (s15 - s34)*s45))/(4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s15*s45*((s15 - s34)*(s15*s34 - s23*s34 - s15*s45 + 2*s34*s45) + 
        s12*(2*s15^2 + s15*(-s23 + s45) + s34*(-s23 + s45))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(s15/(8*s12*s23) + (s15*(s15 - s23 + s45)*
       (s23*s34 + (s15 - s34)*s45))/(4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s15*s45*(s12*s15 + (-s15 + s34)*s45))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s15*(2*s15^2 + 2*s23^2 - 6*s23*s45 + 
        s45*(-s12 - s34 + 4*s45) + s15*(-4*s23 + 6*s45)))/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (s15/(4*s12*s23) + (s15*(4*s15 + 3*s45)*(-(s12*s15) + 
        (s15 - s34)*s45))/(4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (s15*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (s15*(2*s15^2 + 2*s23^2 - 4*s23*s34 + 
        s12*(-8*s15 + 4*s23 - 3*s45) - 6*s23*s45 + s34*s45 + 4*s45^2 + 
        s15*(-4*s23 + 4*s34 + 10*s45)))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  s12 - s15/2 + (3*(s12 - s34)^2)/(4*s15) - s34 - s45/4 + 
   (3*(s12 - s34)*s34*s45)/(2*s15*s23) + (3*s34^2*s45^2)/(4*s15*s23^2) - 
   (s15*(s15 - s23 + s45))/(2*s12) + (-2*s15^2 + 8*s15*s34 - 5*s34^2 + 
     s12*(-3*s15 + 5*s34 - 5*s45) - 3*s15*s45 + 21*s34*s45 + s45^2)/(4*s23) + 
   (-(s12*(2*s15 - 5*s34)*(s15 + s45)) + s45*(2*s15^2 - 5*s15*s34 + 3*s34^2 + 
       2*s15*s45 - 5*s34*s45))/(4*s23^2) + 
   (s34*s45*(2*s12^3*s15 - 5*s12^2*s15*s34 - (s15 - s34)^2*s45*
       (2*s15 - s34 + 6*s45) + s12*(2*s15^3 - s34*(s34 - 2*s45)*s45 + 
        s15^2*(-5*s34 + 6*s45) + s15*(3*s34^2 - 5*s34*s45 - 2*s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s34^3*(s34 - 6*s45)*(s23 - 2*s45) + s12^3*(s15 - s23)*(s34 - 2*s45) + 
     s15^3*s45*(s34 + 2*s45) + s15^2*(s23*(s34^2 + 2*s34*s45 - s45^2) + 
       s45*(-5*s34^2 - 2*s34*s45 + s45^2)) - 
     s15*s34*(s23^2*s45 + 2*s23*(s34^2 - s45^2) + 
       s45*(-6*s34^2 + 12*s34*s45 + s45^2)) + 
     s12^2*(s15^2*(2*s34 - 5*s45) + s15*(-2*s23*s34 - 2*s34^2 + 5*s23*s45 + 
         17*s34*s45) + s34*(3*s23*s34 - 10*s23*s45 - 2*s34*s45 + 4*s45^2)) + 
     s12*(s15^3*(s34 - 2*s45) + s15^2*(-2*s34^2 + 10*s34*s45 + 4*s45^2 + 
         s23*(-s34 + s45)) + s34^2*(4*(s34 - 4*s45)*s45 + 
         s23*(-3*s34 + 14*s45)) + s15*(s34^3 + s23^2*s45 - 21*s34^2*s45 - 
         5*s34*s45^2 + 2*s45^3 + s23*(4*s34^2 - 5*s34*s45 - 3*s45^2))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(s12 + s15/4 + (3*(s12 - s34)^2)/(8*s15) - s34 - s45/8 + 
     (3*(s12 - s34)*s34*s45)/(4*s15*s23) + (3*s34^2*s45^2)/(8*s15*s23^2) + 
     (s15*(s15 - s23 + s45))/(4*s12) + (-2*s15^2 + 12*s15*s34 - 5*s34^2 + 
       s12*(-3*s15 + 5*s34 - 5*s45) - 3*s15*s45 + 25*s34*s45 + s45^2)/
      (8*s23) + (-(s12*(2*s15 - 5*s34)*(s15 + s45)) + 
       s45*(2*s15^2 - 5*s15*s34 + 3*s34^2 + 2*s15*s45 - 5*s34*s45))/
      (8*s23^2) + (s34*s45*(2*s12^3*s15 - 5*s12^2*s15*s34 - 
        (s15 - s34)^2*s45*(2*s15 - s34 + 6*s45) + 
        s12*(2*s15^3 - s34*(s34 - 2*s45)*s45 + s15^2*(-5*s34 + 6*s45) + 
          s15*(3*s34^2 - 5*s34*s45 - 2*s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34^3*(s34 - 6*s45)*(s23 - 2*s45) + 
       s12^3*(s15 - s23)*(s34 - 2*s45) + s15^3*s45*(s34 + 2*s45) + 
       s15^2*(s23*(s34^2 + 2*s34*s45 - s45^2) + s45*(-5*s34^2 - 2*s34*s45 + 
           s45^2)) - s15*s34*(s23^2*s45 + 2*s23*(s34^2 - s45^2) + 
         s45*(-6*s34^2 + 12*s34*s45 + s45^2)) + 
       s12^2*(s15^2*(2*s34 - 5*s45) + s15*(-2*s23*s34 - 2*s34^2 + 5*s23*s45 + 
           17*s34*s45) + s34*(3*s23*s34 - 10*s23*s45 - 2*s34*s45 + 
           4*s45^2)) + s12*(s15^3*(s34 - 2*s45) + 
         s15^2*(-2*s34^2 + 10*s34*s45 + 4*s45^2 + s23*(-s34 + s45)) + 
         s34^2*(4*(s34 - 4*s45)*s45 + s23*(-3*s34 + 14*s45)) + 
         s15*(s34^3 + s23^2*s45 - 21*s34^2*s45 - 5*s34*s45^2 + 2*s45^3 + 
           s23*(4*s34^2 - 5*s34*s45 - 3*s45^2))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-5/(4*s23) + (3*(s12 - s34))/(4*s15*s23) + (-2*s15 + 5*s34 - 2*s45)/
      (4*s23^2) + (3*s34*s45)/(4*s15*s23^2) - 
     (s15*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + ((s12 + s15 - s34)*s34*s45*
       (s12*s15 + (-s15 + s34)*s45))/(2*s23^2*(s12^2*s15^2 - 
        2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
        s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (3*s12^3 + 2*s15^3 - 2*s15^2*(s34 + s45) + s23*s34*(9*s34 + s45) - 
       s12^2*(9*s15 - 9*s23 + 8*s34 + 2*s45) - 
       2*s34*(s34^2 + 9*s34*s45 + s45^2) + s15*(-2*s23^2 - 2*s34^2 + 
         2*s23*s45 + 17*s34*s45 + s45^2) + s12*(2*s15^2 + 11*s15*s34 - 
         18*s23*s34 + 7*s34^2 + 8*s15*s45 - s23*s45 + 20*s34*s45 + s45^2))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (-3*s12^3*s15 + s12^2*(13*s15*s34 - s15*s45 + 5*s34*s45) + 
       (s15 - s34)*s45*(2*s15^2 - 2*s15*s34 - 4*s34^2 + 8*s15*s45 - 
         9*s34*s45 - s45^2) - s12*(2*s15^3 + s34*s45*(9*s34 + 2*s45) + 
         s15^2*(-10*s34 + 8*s45) + s15*(10*s34^2 - 14*s34*s45 - 5*s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (-4 + Ds)*(-5/(8*s23) + 
     (3*(s12 - s34))/(8*s15*s23) + (-2*s15 + 5*s34 - 2*s45)/(8*s23^2) + 
     (3*s34*s45)/(8*s15*s23^2) + (s15*(s15 - s23 + s45)*
       (s23*s34 + (s15 - s34)*s45))/(4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     ((s12 + s15 - s34)*s34*s45*(s12*s15 + (-s15 + s34)*s45))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-3*s12^3*s15 + s12^2*(13*s15*s34 - s15*s45 + 
         5*s34*s45) + (s15 - s34)*s45*(2*s15^2 - 6*s15*s34 - 4*s34^2 + 
         8*s15*s45 - 13*s34*s45 - s45^2) - 
       s12*(2*s15^3 + s34*s45*(9*s34 + 2*s45) + s15^2*(-14*s34 + 8*s45) + 
         s15*(10*s34^2 - 18*s34*s45 - 5*s45^2)))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (3*s12^3 - 2*s15^3 - s12^2*(13*s15 - 13*s23 + 8*s34 + 
         2*s45) + 2*s15^2*(7*s34 + 3*s45) + s12*(-10*s15^2 + 7*s34^2 + 
         28*s34*s45 + s45^2 - s23*(26*s34 + s45) + 
         s15*(12*s23 + 19*s34 + 4*s45)) + s15*(2*s23^2 - 6*s34^2 + 
         33*s34*s45 + 9*s45^2 - 2*s23*(6*s34 + 5*s45)) + 
       s34*(s23*(13*s34 + s45) - 2*(s34^2 + 13*s34*s45 + s45^2)))/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (-s12 - 2*s15 + s23 + 2*s34 - s45)/4 - ((3*s15 - 2*s34)*s34*(s15 + s45))/
    (4*s23^2) - (s34^2*s45*(s15 + s45))/(4*s23^2*(s12 + s23 - s45)) - 
   (s15*(s15 - s23 + s45))/(2*s12) - (s34*(s15 - s34 + s45)*(s15 + 2*s45))/
    (4*s23*(s12 + s23 - s45)) + (-s15^2 - s23^2 - 2*s23*s34 - s34^2 + 
     s15*(2*s23 + 3*s34 - 2*s45) + 2*s23*s45 + 4*s34*s45 - s45^2)/
    (4*(s12 + s23 - s45)) + (s15^2 + 4*s34*(s34 - 2*s45) + 
     s15*(-5*s34 + s45))/(4*s23) + 
   (s34*(3*s12^2*s15*s34*s45 + (s15 - s34)^2*s45*(s15^2 + 4*s15*s45 + 
        3*s45*(-s34 + s45)) - s12*(s15^4 + s15*s34*(7*s34 - 2*s45)*s45 - 
        s34^2*s45^2 + s15^3*(-3*s34 + 4*s45) + 
        s15^2*(2*s34^2 - 11*s34*s45 + 3*s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s12^3*(-s15 + s23)*s34 + 3*s34^3*(s23 - 2*s45)*(-s34 + s45) + 
     s15^3*(s34^2 - 2*s34*s45 - s45^2) - s15^2*s34*(s34^2 - 10*s34*s45 - 
       s45^2 + s23*(2*s34 + s45)) + 2*s15*s34^2*
      (2*s23*s34 + s45*(-7*s34 + 3*s45)) + 
     s12^2*(6*s15*s34*(s34 - s45) + s15*s23*(4*s34 - s45) + 
       s15^2*(-4*s34 + s45) + s34*(-5*s23*s34 + 3*s23*s45 + 2*s34*s45)) + 
     s12*(s15^3*(-s34 + s45) + s15^2*(2*s23*s34 + 5*s34^2 - s23*s45 - 
         2*s34*s45 - s45^2) + s34^2*(7*s23*s34 - 6*s23*s45 - 8*s34*s45 + 
         6*s45^2) + s15*s34*(-5*s34^2 + 12*s34*s45 + 5*s45^2 + 
         s23*(-8*s34 + s45))))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((3*s12 + 2*s15 + s23 - 2*s34 - s45)/8 - 
     ((3*s15 - 2*s34)*s34*(s15 + s45))/(8*s23^2) - (s34^2*s45*(s15 + s45))/
      (8*s23^2*(s12 + s23 - s45)) + (s15*(s15 - s23 + s45))/(4*s12) - 
     (s34*(s15 - s34 + s45)*(s15 + 2*s45))/(8*s23*(s12 + s23 - s45)) + 
     (-s15^2 - s23^2 - 2*s23*s34 - s34^2 + s15*(2*s23 + 3*s34 - 2*s45) + 
       2*s23*s45 + 4*s34*s45 - s45^2)/(8*(s12 + s23 - s45)) + 
     (s15^2 + 4*s34*(s34 - s45) + s15*(-s34 + s45))/(8*s23) + 
     (s34*(3*s12^2*s15*s34*s45 + (s15 - s34)^2*s45*(s15^2 + 4*s15*s45 + 
          3*s45*(-s34 + s45)) - s12*(s15^4 + s15*s34*(7*s34 - 2*s45)*s45 - 
          s34^2*s45^2 + s15^3*(-3*s34 + 4*s45) + 
          s15^2*(2*s34^2 - 11*s34*s45 + 3*s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^3*(-s15 + s23)*s34 + 3*s34^3*(s23 - 2*s45)*
        (-s34 + s45) + s15^3*(s34^2 - 2*s34*s45 - s45^2) - 
       s15^2*s34*(s34^2 - 10*s34*s45 - s45^2 + s23*(2*s34 + s45)) + 
       2*s15*s34^2*(2*s23*s34 + s45*(-7*s34 + 3*s45)) + 
       s12^2*(6*s15*s34*(s34 - s45) + s15*s23*(4*s34 - s45) + 
         s15^2*(-4*s34 + s45) + s34*(-5*s23*s34 + 3*s23*s45 + 2*s34*s45)) + 
       s12*(s15^3*(-s34 + s45) + s15^2*(2*s23*s34 + 5*s34^2 - s23*s45 - 
           2*s34*s45 - s45^2) + s34^2*(7*s23*s34 - 6*s23*s45 - 8*s34*s45 + 
           6*s45^2) + s15*s34*(-5*s34^2 + 12*s34*s45 + 5*s45^2 + 
           s23*(-8*s34 + s45))))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (1/(4*(s12 + s23 - s45)) + (-s15 + s34 - s45)/(4*s23*(s12 + s23 - s45)) - 
     (s34*(s15 + s45))/(4*s23^2*(s12 + s23 - s45)) + 
     ((s15 - s34)*s34*(s15 + s45)*(-(s12*s15) + (s15 - s34)*s45))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (s15*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^3 + s12^2*(s15 - s23 + 2*s34) - 
       2*s15^2*(s34 + s45) - s15*(2*s23^2 - 4*s23*s34 + 5*s34^2 - 6*s23*s45 + 
         7*s34*s45 + 4*s45^2) + s34^2*(-s23 + 2*(s34 + s45)) + 
       s12*(2*s15^2 - 2*s34*(-s23 + 2*s34 + s45) + 
         s15*(-4*s23 + 4*s34 + s45)))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12*(2*s15^3 + s15*s34*(2*s34 - 7*s45) + 4*s34^2*s45 + 
         s15^2*(-5*s34 + 2*s45)) - (s15 - s34)*(2*s15^2*(2*s34 + s45) - 
         s34*s45*(4*s34 + s45) + s15*(-2*s34^2 + 5*s34*s45 + 2*s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (-4 + Ds)*(1/(8*(s12 + s23 - s45)) + 
     (-s15 + s34 - s45)/(8*s23*(s12 + s23 - s45)) - 
     (s34*(s15 + s45))/(8*s23^2*(s12 + s23 - s45)) + 
     ((s15 - s34)*s34*(s15 + s45)*(-(s12*s15) + (s15 - s34)*s45))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s15*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-2*s15^3 + s12^2*(-3*s15 + 3*s23 + 2*s34) + 
       s12*(-10*s15^2 - 2*s34*(3*s23 + 2*s34 - 3*s45) + 
         s15*(8*s23 + 12*s34 - 3*s45)) + s34^2*(3*s23 + 2*s34 - 6*s45) + 
       2*s15^2*(7*s34 + 3*s45) + s15*(2*s23^2 - 8*s23*s34 - 9*s34^2 - 
         6*s23*s45 + 9*s34*s45 + 4*s45^2))/
      (8*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12*(2*s15^3 + s15*s34*(2*s34 - 3*s45) - s15^2*(s34 - 2*s45) + 
         4*s34^2*s45) - (s15 - s34)*(2*s15^2*(2*s34 + s45) + 
         s34*s45*(-4*s34 + 3*s45) + s15*(-2*s34^2 + 9*s34*s45 + 2*s45^2)))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, (3*(s12 + s15)^2)/(4*(-s15 + s23 - s45)) - 
   (3*s15*(s12 + s15)*(s12 + s15 - s34))/(2*s23*(-s15 + s23 - s45)) + 
   (3*s15^2*(s12 + s15 - s34)^2)/(4*s23^2*(-s15 + s23 - s45)) - 
   (s15*(s15 - s23 + s45))/(2*s12) + (3*s12 + 4*s15 - 2*s23 + 2*s45)/4 + 
   (2*s12^2 - 7*s12*s15 - 5*s15^2 + 8*s15*s34 - 2*s34^2 - 2*s12*s45 - 
     s15*s45 + 8*s34*s45)/(4*s23) + 
   (s15*(-2*s12^2 + (s15 - s34)*(3*s15 - 3*s34 - s45) + 
      s12*(4*s15 - s34 + 2*s45)))/(4*s23^2) + 
   (s34*(s34^2*(s34 - 4*s45)*(s23 - 2*s45) - s12^3*s45 + s15^3*s45 + 
      s15^2*(s23*s34 - s23*s45 - 5*s34*s45 + s45^2) + 
      s12^2*(-(s15*s34) + s23*s34 + 5*s15*s45 - 5*s23*s45 + s34*s45 + 
        s45^2) - s15*s34*(s23^2 + 2*s23*s34 - 2*s23*s45 - 6*s34*s45 + 
        9*s45^2) + s12*(s15^3 + 2*s34*(s34 - 5*s45)*s45 + 
        s15^2*(-2*s23 - 2*s34 + 3*s45) + s23*s34*(-2*s34 + 9*s45) + 
        s15*(s23^2 + 2*s23*s34 + s34^2 - 5*s23*s45 - 12*s34*s45 - 3*s45^2))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s34*s45*(s12^3*s15 - s12^2*s34*(4*s15 + s45) - (s15 - s34)^2*s45*
       (2*s15 - s34 + 4*s45) + s12*(2*s15^3 + s34*s45^2 + 
        s15^2*(-5*s34 + 4*s45) + s15*(3*s34^2 - 4*s34*s45 - s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((7*s12 + 2*s23 - 2*s45)/8 + (3*(s12 + s15)^2)/
      (8*(-s15 + s23 - s45)) - (3*s15*(s12 + s15)*(s12 + s15 - s34))/
      (4*s23*(-s15 + s23 - s45)) + (3*s15^2*(s12 + s15 - s34)^2)/
      (8*s23^2*(-s15 + s23 - s45)) + (s15*(s15 - s23 + s45))/(4*s12) + 
     (2*s12^2 - 5*s15^2 - 2*s34*(s34 - 4*s45) + 3*s15*(4*s34 + s45) - 
       s12*(11*s15 + 2*s45))/(8*s23) + 
     (s15*(-2*s12^2 + (s15 - s34)*(3*s15 - 3*s34 - s45) + 
        s12*(4*s15 - s34 + 2*s45)))/(8*s23^2) + 
     (s34*(s34^2*(s34 - 4*s45)*(s23 - 2*s45) - s12^3*s45 + s15^3*s45 + 
        s15^2*(s23*s34 - s23*s45 - 5*s34*s45 + s45^2) + 
        s12^2*(-(s15*s34) + s23*s34 + 5*s15*s45 - 5*s23*s45 + s34*s45 + 
          s45^2) - s15*s34*(s23^2 + 2*s23*s34 - 2*s23*s45 - 6*s34*s45 + 
          9*s45^2) + s12*(s15^3 + 2*s34*(s34 - 5*s45)*s45 + 
          s15^2*(-2*s23 - 2*s34 + 3*s45) + s23*s34*(-2*s34 + 9*s45) + 
          s15*(s23^2 + 2*s23*s34 + s34^2 - 5*s23*s45 - 12*s34*s45 - 
            3*s45^2))))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*s45*(s12^3*s15 - s12^2*s34*(4*s15 + s45) - 
        (s15 - s34)^2*s45*(2*s15 - s34 + 4*s45) + 
        s12*(2*s15^3 + s34*s45^2 + s15^2*(-5*s34 + 4*s45) + 
          s15*(3*s34^2 - 4*s34*s45 - s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2))) + (-3/(4*s23) + (-2*s12 + s15 + 2*s34)/(4*s23^2) - 
     (3*(s12 + s15))/(4*s23*(-s15 + s23 - s45)) + (3*s15*(s12 + s15 - s34))/
      (4*s23^2*(-s15 + s23 - s45)) - (s15*(s15 - s23 + s45)*
       (s23*s34 + (s15 - s34)*s45))/(2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     ((s12 + s15 - s34)*s34*s45*(s12*s15 + (-s15 + s34)*s45))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^3 - 2*s15^2*(2*s23 + s34 + s45) + 
       s12^2*(-7*s34 + 2*s45) + s15*(2*s23^2 + 4*s23*s34 - 2*s34^2 + 
         3*s34*s45 - 2*s45^2) + s12*(6*s15^2 + 2*s23^2 - 3*s23*s34 + 
         9*s34^2 - 2*s23*s45 + 3*s34*s45 + s15*(-6*s23 - 7*s34 + 6*s45)) + 
       s34*(-2*s23^2 + s23*(3*s34 + 4*s45) - 2*(s34^2 + 3*s34*s45 + s45^2)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     ((s15 - s34)*s45*(2*s15^2 - 2*s15*s34 - 4*s34^2 + 4*s15*s45 - 
         3*s34*s45) + s12^2*(7*s15*s34 - 2*s15*s45 + 4*s34*s45) + 
       s12*(-2*s15^3 + 2*s15^2*(5*s34 - 2*s45) - 11*s34^2*s45 + 
         2*s15*(-5*s34^2 + 5*s34*s45 + s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (-4 + Ds)*(-7/(8*s23) + 
     (-2*s12 + s15 + 2*s34)/(8*s23^2) - (3*(s12 + s15))/
      (8*s23*(-s15 + s23 - s45)) + (3*s15*(s12 + s15 - s34))/
      (8*s23^2*(-s15 + s23 - s45)) + (s15*(s15 - s23 + s45)*
       (s23*s34 + (s15 - s34)*s45))/(4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     ((s12 + s15 - s34)*s34*s45*(s12*s15 + (-s15 + s34)*s45))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-2*s15^3 + 2*s15^2*(2*s23 + 7*s34 - s45) + 
       s12^2*(-7*s34 + 2*s45) + s34*(2*s23^2 + 7*s23*s34 - 2*s34^2 - 
         4*s23*s45 - 14*s34*s45 + 2*s45^2) + 
       s15*(-2*s23^2 - 16*s23*s34 - 6*s34^2 + 27*s34*s45 + 2*s45^2) + 
       s12*(2*s15^2 - 2*s23^2 - 7*s23*s34 + 9*s34^2 + 2*s23*s45 + 7*s34*s45 + 
         s15*(2*s23 - 7*s34 + 2*s45)))/(8*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     ((s15 - s34)*s45*(2*s15^2 - 6*s15*s34 - 4*s34^2 + 4*s15*s45 - 
         7*s34*s45) + s12^2*(7*s15*s34 - 2*s15*s45 + 4*s34*s45) + 
       s12*(-2*s15^3 + 2*s15^2*(7*s34 - 2*s45) - 11*s34^2*s45 + 
         2*s15*(-5*s34^2 + 7*s34*s45 + s45^2)))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, -(s15*s34)/(4*(s12 + s23 - s45)) + 
   (s15*s34^2*s45)/(4*s23^2*(s12 + s23 - s45)) - 
   (s15*(s15 - s23 + s45))/(2*s12) + (s15*s34*(s15 - s34 + s45))/
    (4*s23*(s12 + s23 - s45)) + (-s12 + 4*s15 - 2*s23 + 2*s45)/4 + 
   (2*s12^2 + 4*s12*s15 - 2*s15^2 + 3*s15*s34 - 6*s34^2 - 2*s12*s45 - 
     5*s15*s45 + 10*s34*s45)/(4*s23) - 
   (s15*(2*s12^2 + 3*s12*s15 - 3*s15*(s34 + s45) - 2*s12*(2*s34 + s45) + 
      s34*(2*s34 + 3*s45)))/(4*s23^2) + 
   (s34*(s12^3*s15*s45 - s12^2*s34*s45*(6*s15 + s45) - 
      (s15 - s34)^2*s45*(s15^2 + 4*s15*s45 + s45*(-3*s34 + 5*s45)) + 
      s12*(s15^4 + s34*s45^3 + s15^3*(-3*s34 + 4*s45) - 
        s15*s45*(-9*s34^2 + 5*s34*s45 + s45^2) + 
        s15^2*(2*s34^2 - 13*s34*s45 + 5*s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s34*(s34^2*(3*s34 - 5*s45)*(s23 - 2*s45) - s15^3*(s34 - 2*s45) - 
      s12^3*s45 + s15^2*(2*s23*s34 + s34^2 - s23*s45 - 10*s34*s45 + s45^2) + 
      s12^2*(-3*s15*s34 + 3*s23*s34 + 6*s15*s45 - 6*s23*s45 + s34*s45 + 
        s45^2) - s15*s34*(s23^2 + 4*s23*s34 - 2*s23*s45 - 14*s34*s45 + 
        11*s45^2) - s12*(s15^3 + s15^2*(s23 + s34 - s45) - 
        s15*(s23^2 + 4*s23*s34 + 3*s34^2 - 5*s23*s45 - 13*s34*s45 - 
          5*s45^2) + s34*(6*s23*s34 - 11*s23*s45 - 6*s34*s45 + 12*s45^2))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((3*s12 + 2*s23 - 2*s45)/8 - (s15*s34)/(8*(s12 + s23 - s45)) + 
     (s15*s34^2*s45)/(8*s23^2*(s12 + s23 - s45)) + (s15*(s15 - s23 + s45))/
      (4*s12) + (s15*s34*(s15 - s34 + s45))/(8*s23*(s12 + s23 - s45)) + 
     (2*s12^2 - 2*s15^2 + 7*s15*s34 - 6*s34^2 - 2*s12*s45 - s15*s45 + 
       10*s34*s45)/(8*s23) - (s15*(2*s12^2 + 3*s12*s15 - 3*s15*(s34 + s45) - 
        2*s12*(2*s34 + s45) + s34*(2*s34 + 3*s45)))/(8*s23^2) + 
     (s34*(s12^3*s15*s45 - s12^2*s34*s45*(6*s15 + s45) - 
        (s15 - s34)^2*s45*(s15^2 + 4*s15*s45 + s45*(-3*s34 + 5*s45)) + 
        s12*(s15^4 + s34*s45^3 + s15^3*(-3*s34 + 4*s45) - 
          s15*s45*(-9*s34^2 + 5*s34*s45 + s45^2) + 
          s15^2*(2*s34^2 - 13*s34*s45 + 5*s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(s34^2*(3*s34 - 5*s45)*(s23 - 2*s45) - 
        s15^3*(s34 - 2*s45) - s12^3*s45 + s15^2*(2*s23*s34 + s34^2 - 
          s23*s45 - 10*s34*s45 + s45^2) + s12^2*(-3*s15*s34 + 3*s23*s34 + 
          6*s15*s45 - 6*s23*s45 + s34*s45 + s45^2) - 
        s15*s34*(s23^2 + 4*s23*s34 - 2*s23*s45 - 14*s34*s45 + 11*s45^2) - 
        s12*(s15^3 + s15^2*(s23 + s34 - s45) - s15*(s23^2 + 4*s23*s34 + 
            3*s34^2 - 5*s23*s45 - 13*s34*s45 - 5*s45^2) + 
          s34*(6*s23*s34 - 11*s23*s45 - 6*s34*s45 + 12*s45^2))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(-3/(8*s23) + (-2*s12 - 3*s15 + 4*s34)/(8*s23^2) + 
     (s15*s34)/(8*s23^2*(s12 + s23 - s45)) + 
     (s15*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (4*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(s12^2*s15*s45 - (s15 - s34)^2*s45*
         (s15 + 2*s45) + s12*(s15 - s34)*(s15^2 + 2*s15*s45 - s45^2)))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-2*s15^3 + 2*s15^2*(2*s23 + s34 - s45) + 
       s12^2*(-6*s34 + 2*s45) + s34*(2*s23^2 + 3*s23*s34 - 4*s34^2 - 
         4*s23*s45 - 6*s34*s45 + 2*s45^2) + s15*(-2*s23^2 - 8*s23*s34 + 
         5*s34^2 + 15*s34*s45 + 2*s45^2) + s12*(2*s15^2 - 2*s23^2 - 
         3*s23*s34 + 10*s34^2 + 2*s23*s45 + 3*s34*s45 + 
         2*s15*(s23 - 4*s34 + s45)))/(8*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(6*s15*s34 - 2*s15*s45 + 4*s34*s45) + 
       s12*(-2*s15^3 + s15^2*(9*s34 - 4*s45) - 12*s34^2*s45 + 
         s15*(-8*s34^2 + 13*s34*s45 + 2*s45^2)) + 
       (s15 - s34)*(2*s15^2*(2*s34 + s45) - s34*s45*(8*s34 + 3*s45) + 
         s15*(-2*s34^2 + 5*s34*s45 + 4*s45^2)))/
      (8*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (1/(4*s23) + (-s12/2 - (3*s15)/4 + s34)/s23^2 + 
     (s15*s34)/(4*s23^2*(s12 + s23 - s45)) - 
     (s15*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (2*s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(s12^2*s15*s45 - (s15 - s34)^2*s45*
         (s15 + 2*s45) + s12*(s15 - s34)*(s15^2 + 2*s15*s45 - s45^2)))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^3 - 2*s15^2*(2*s23 + 7*s34 + s45) + 
       s12^2*(-6*s34 + 2*s45) + s15*(2*s23^2 + 12*s23*s34 + 9*s34^2 - 
         9*s34*s45 - 2*s45^2) - s34*(2*s23^2 + s23*s34 + 4*s34^2 - 
         4*s23*s45 - 2*s34*s45 + 2*s45^2) + 
       s12*(6*s15^2 + 2*s23^2 + s23*s34 + 10*s34^2 - 2*s23*s45 - s34*s45 + 
         s15*(-6*s23 - 8*s34 + 6*s45)))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(6*s15*s34 - 2*s15*s45 + 4*s34*s45) + 
       s12*(-2*s15^3 + s15^2*(5*s34 - 4*s45) - 12*s34^2*s45 + 
         s15*(-8*s34^2 + 9*s34*s45 + 2*s45^2)) + 
       (s15 - s34)*(s34*s45*(-8*s34 + s45) + 2*s15^2*(2*s34 + s45) + 
         s15*(-2*s34^2 + 9*s34*s45 + 4*s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, (-s12 - 2*s15 + s34)/2 - 
   ((s15 - s34)^2*(s15 + s45))/(2*s23^2) + 
   (s15^2 + (s15*s45)/2 + s34*(-s34 + s45))/s23 + 
   (s34*(-3*s12^2*s15*s34*s45 - 3*(s15 - s34)^2*s45^2*(s15 - s34 + s45) + 
      s12*(2*s15^4 + s15*s34*(7*s34 - 4*s45)*s45 - s34^2*s45^2 + 
        s15^3*(-4*s34 + 7*s45) + s15^2*(2*s34^2 - 14*s34*s45 + 5*s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s34*(s12^3*(s15 - s23) - 3*s34*(s15 - s34 + s45)*
       (s23*s34 + 2*(s15 - s34)*s45) + s12^2*(3*s15^2 + 5*s23*s34 - 
        3*s23*s45 - 2*s34*s45 + s15*(-3*s23 - 6*s34 + 4*s45)) - 
      s12*(2*s15^3 + 3*s15^2*(s34 + 2*s45) + s34*(7*s23*s34 - 6*s23*s45 - 
          8*s34*s45 + 6*s45^2) + s15*(-6*s23*s34 - 5*s34^2 + 8*s34*s45 + 
          6*s45^2))))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (-4 + Ds)*((-s12 - 2*s15 + s34)/4 - 
     ((s15 - s34)^2*(s15 + s45))/(4*s23^2) + 
     (2*s15^2 + s15*s45 + 2*s34*(-s34 + s45))/(4*s23) + 
     (s34*(-3*s12^2*s15*s34*s45 - 3*(s15 - s34)^2*s45^2*(s15 - s34 + s45) + 
        s12*(2*s15^4 + s15*s34*(7*s34 - 4*s45)*s45 - s34^2*s45^2 + 
          s15^3*(-4*s34 + 7*s45) + s15^2*(2*s34^2 - 14*s34*s45 + 5*s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(s12^3*(s15 - s23) - 3*s34*(s15 - s34 + s45)*
         (s23*s34 + 2*(s15 - s34)*s45) + s12^2*(3*s15^2 + 5*s23*s34 - 
          3*s23*s45 - 2*s34*s45 + s15*(-3*s23 - 6*s34 + 4*s45)) - 
        s12*(2*s15^3 + 3*s15^2*(s34 + 2*s45) + s34*(7*s23*s34 - 6*s23*s45 - 
            8*s34*s45 + 6*s45^2) + s15*(-6*s23*s34 - 5*s34^2 + 8*s34*s45 + 
            6*s45^2))))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2))) + (-4 + Ds)*
    (((s15 - s34)^2*(s15 + s45)*(-(s12*s15) + (s15 - s34)*s45))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^2*(s15 - s23 - s34) - 
       2*s12*(s15^2 - s34*(s23 + s34 - s45) + s15*(2*s34 + s45)) - 
       s34*(2*s15^2 + s34*(s23 + s34 - 2*s45) + s15*(-3*s34 + 2*s45)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     ((s15 - s34)*(s15^2*(s34 - 2*s45) + s34*s45*(-2*s34 + s45) - 
        s15*(s34^2 - 4*s34*s45 + s45^2) + s12*(3*s15^2 + 2*s34*s45 + 
          s15*(s34 + 2*s45))))/(4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5 + 
   (((s15 - s34)^2*(s15 + s45)*(-(s12*s15) + (s15 - s34)*s45))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^2*(s15 - s23 - s34) - 
       2*s12*(s15^2 - s34*(s23 + s34 - s45) + s15*(2*s34 + s45)) - 
       s34*(2*s15^2 + s34*(s23 + s34 - 2*s45) + s15*(-3*s34 + 2*s45)))/
      (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     ((s15 - s34)*(s15^2*(s34 - 2*s45) + s34*s45*(-2*s34 + s45) - 
        s15*(s34^2 - 4*s34*s45 + s45^2) + s12*(3*s15^2 + 2*s34*s45 + 
          s15*(s34 + 2*s45))))/(2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (-s12 - 2*s15 + s34)/2 - ((s15 - s34)^2*(s15 + s45))/(2*s23^2) + 
   (s15^2 + (s15*s45)/2 + s34*(-s34 + s45))/s23 + 
   (s34*(-3*s12^2*s15*s34*s45 - 3*(s15 - s34)^2*s45^2*(s15 - s34 + s45) + 
      s12*(2*s15^4 + s15*s34*(7*s34 - 4*s45)*s45 - s34^2*s45^2 + 
        s15^3*(-4*s34 + 7*s45) + s15^2*(2*s34^2 - 14*s34*s45 + 5*s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s34*(s12^3*(s15 - s23) - 3*s34*(s15 - s34 + s45)*
       (s23*s34 + 2*(s15 - s34)*s45) + s12^2*(3*s15^2 + 5*s23*s34 - 
        3*s23*s45 - 2*s34*s45 + s15*(-3*s23 - 6*s34 + 4*s45)) - 
      s12*(2*s15^3 + 3*s15^2*(s34 + 2*s45) + s34*(7*s23*s34 - 6*s23*s45 - 
          8*s34*s45 + 6*s45^2) + s15*(-6*s23*s34 - 5*s34^2 + 8*s34*s45 + 
          6*s45^2))))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (-4 + Ds)*((-s12 - 2*s15 + s34)/4 - 
     ((s15 - s34)^2*(s15 + s45))/(4*s23^2) + 
     (2*s15^2 + s15*s45 + 2*s34*(-s34 + s45))/(4*s23) + 
     (s34*(-3*s12^2*s15*s34*s45 - 3*(s15 - s34)^2*s45^2*(s15 - s34 + s45) + 
        s12*(2*s15^4 + s15*s34*(7*s34 - 4*s45)*s45 - s34^2*s45^2 + 
          s15^3*(-4*s34 + 7*s45) + s15^2*(2*s34^2 - 14*s34*s45 + 5*s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(s12^3*(s15 - s23) - 3*s34*(s15 - s34 + s45)*
         (s23*s34 + 2*(s15 - s34)*s45) + s12^2*(3*s15^2 + 5*s23*s34 - 
          3*s23*s45 - 2*s34*s45 + s15*(-3*s23 - 6*s34 + 4*s45)) - 
        s12*(2*s15^3 + 3*s15^2*(s34 + 2*s45) + s34*(7*s23*s34 - 6*s23*s45 - 
            8*s34*s45 + 6*s45^2) + s15*(-6*s23*s34 - 5*s34^2 + 8*s34*s45 + 
            6*s45^2))))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2))) + (-4 + Ds)*
    (((s15 - s34)^2*(s15 + s45)*(-(s12*s15) + (s15 - s34)*s45))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^2*(s15 - s23 - s34) - 
       2*s12*(s15^2 - s34*(s23 + s34 - s45) + s15*(2*s34 + s45)) - 
       s34*(2*s15^2 + s34*(s23 + s34 - 2*s45) + s15*(-3*s34 + 2*s45)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     ((s15 - s34)*(s15^2*(s34 - 2*s45) + s34*s45*(-2*s34 + s45) - 
        s15*(s34^2 - 4*s34*s45 + s45^2) + s12*(3*s15^2 + 2*s34*s45 + 
          s15*(s34 + 2*s45))))/(4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5 + 
   (((s15 - s34)^2*(s15 + s45)*(-(s12*s15) + (s15 - s34)*s45))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^2*(s15 - s23 - s34) - 
       2*s12*(s15^2 - s34*(s23 + s34 - s45) + s15*(2*s34 + s45)) - 
       s34*(2*s15^2 + s34*(s23 + s34 - 2*s45) + s15*(-3*s34 + 2*s45)))/
      (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     ((s15 - s34)*(s15^2*(s34 - 2*s45) + s34*s45*(-2*s34 + s45) - 
        s15*(s34^2 - 4*s34*s45 + s45^2) + s12*(3*s15^2 + 2*s34*s45 + 
          s15*(s34 + 2*s45))))/(2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  -s12 - s15/2 - s23/2 + (s15*(s12 + s15 - s34)^2)/(2*s23^2) + s45 + 
   (-s12^2 + s15^2 - 4*s15*s34 + 3*s34^2 + 2*s12*s45 + 4*s15*s45 - 
     10*s34*s45 + 2*s45^2)/(2*s23) + 
   (-(s12^3*s15*s34*s45) + s12^2*s34*s45*(6*s15*s34 - 3*s15*s45 + s34*s45) - 
     (s15 - s34)^2*s45^2*(2*s15^2 - 5*s15*s34 + 3*s34^2 + 4*s15*s45 - 
       10*s34*s45 + 2*s45^2) + s12*(-2*s15^4*(s34 - s45) - 2*s34^2*s45^3 + 
       s15*s34^2*s45*(-9*s34 + 16*s45) + s15^3*(4*s34^2 - 13*s34*s45 + 
         4*s45^2) - 2*s15^2*(s34^3 - 10*s34^2*s45 + 10*s34*s45^2 - s45^3)))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s12^3*s34*s45 + 2*s15^3*s45*(-2*s34 + s45) + 
     s15*s34*(2*s23^2*s34 + s23*(5*s34^2 - 8*s34*s45 - 2*s45^2) - 
       2*s45*(8*s34^2 - 15*s34*s45 + s45^2)) + 
     s12^2*(-(s34*s45*(s34 + 2*s45)) + 3*s15*(s34^2 - 4*s34*s45 + s45^2) - 
       3*s23*(s34^2 - 4*s34*s45 + s45^2)) - 
     s15^2*(2*s23*s34*(s34 - 2*s45) + s45*(-14*s34^2 + 12*s34*s45 + s45^2)) + 
     s34^2*(-(s23^2*s45) + s23*s34*(-3*s34 + 10*s45) + 
       s45*(6*s34^2 - 20*s34*s45 + 3*s45^2)) + 
     s12*(2*s15^3*(s34 - s45) + s15^2*(s34^2 + 2*s23*(s34 - s45) - 
         3*s34*s45 + s45^2) - s15*(3*s34^3 + 2*s23^2*(s34 - s45) - 
         23*s34^2*s45 + 5*s34*s45^2 + 3*s45^3 + 
         5*s23*(s34^2 - 3*s34*s45 + s45^2)) + 
       s34*(s23^2*s45 + s45*(-6*s34^2 + 24*s34*s45 - 5*s45^2) + 
         s23*(6*s34^2 - 22*s34*s45 + 4*s45^2))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s15*(s12 + s15 - s34)^2)/(4*s23^2) + 
     (-2*s12 - s15 - s23 + 2*s45)/4 + (-s12^2 + s15^2 - 4*s15*s34 + 3*s34^2 + 
       2*s12*s45 + 4*s15*s45 - 10*s34*s45 + 2*s45^2)/(4*s23) + 
     (-(s12^3*s15*s34*s45) + s12^2*s34*s45*(6*s15*s34 - 3*s15*s45 + 
         s34*s45) - (s15 - s34)^2*s45^2*(2*s15^2 - 5*s15*s34 + 3*s34^2 + 
         4*s15*s45 - 10*s34*s45 + 2*s45^2) + 
       s12*(-2*s15^4*(s34 - s45) - 2*s34^2*s45^3 + s15*s34^2*s45*
          (-9*s34 + 16*s45) + s15^3*(4*s34^2 - 13*s34*s45 + 4*s45^2) - 
         2*s15^2*(s34^3 - 10*s34^2*s45 + 10*s34*s45^2 - s45^3)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^3*s34*s45 + 2*s15^3*s45*(-2*s34 + s45) + 
       s15*s34*(2*s23^2*s34 + s23*(5*s34^2 - 8*s34*s45 - 2*s45^2) - 
         2*s45*(8*s34^2 - 15*s34*s45 + s45^2)) + 
       s12^2*(-(s34*s45*(s34 + 2*s45)) + 3*s15*(s34^2 - 4*s34*s45 + s45^2) - 
         3*s23*(s34^2 - 4*s34*s45 + s45^2)) - 
       s15^2*(2*s23*s34*(s34 - 2*s45) + s45*(-14*s34^2 + 12*s34*s45 + 
           s45^2)) + s34^2*(-(s23^2*s45) + s23*s34*(-3*s34 + 10*s45) + 
         s45*(6*s34^2 - 20*s34*s45 + 3*s45^2)) + 
       s12*(2*s15^3*(s34 - s45) + s15^2*(s34^2 + 2*s23*(s34 - s45) - 
           3*s34*s45 + s45^2) - s15*(3*s34^3 + 2*s23^2*(s34 - s45) - 
           23*s34^2*s45 + 5*s34*s45^2 + 3*s45^3 + 5*s23*(s34^2 - 3*s34*s45 + 
             s45^2)) + s34*(s23^2*s45 + s45*(-6*s34^2 + 24*s34*s45 - 
             5*s45^2) + s23*(6*s34^2 - 22*s34*s45 + 4*s45^2))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(1/(2*s23) + (s12 + 2*s15 - 2*s34 + s45)/(4*s23^2) + 
     (3*s12^2*(s34 - s45) + s15^2*(s34 + s45) + 
       s34*(-s23^2 - 2*s23*s34 + 2*s34^2 + 2*s23*s45 + 3*s34*s45 - s45^2) + 
       s12*(-2*s15^2 + s23^2 + 2*s23*s34 - 5*s34^2 + 4*s15*(s34 - s45) - 
         2*s23*s45 + s45^2) + s15*(s23*s34 - 3*s34^2 - s23*s45 - 5*s34*s45 + 
         s45^2))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-(s12^2*s15*s34*s45) - (s15 - s34)^2*s45*
        (s15^2 - s15*s34 + 2*s15*s45 - 2*s34*s45 + s45^2) + 
       s12*(s15^4 - 2*s15^3*(s34 - s45) + 2*s15*s34^2*s45 - s34^2*s45^2 + 
         s15^2*(s34^2 - 4*s34*s45 + s45^2)))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^2*(-3*s15*s34 + 3*s15*s45 - 2*s34*s45) - 
       2*s12*(2*s15^2*(s34 - s45) + s34*s45*(-3*s34 + s45) + 
         s15*(-2*s34^2 + 6*s34*s45 + s45^2)) - (s15 - s34)*
        (s15^2*(s34 - s45) - 4*s34^2*s45 + s15*(-s34^2 + 5*s34*s45 + 
           2*s45^2)))/(4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (s23^(-1) + (s12 + 2*s15 - 2*s34 + s45)/
      (2*s23^2) + (3*s12^2*(s34 - s45) + s15^2*(s34 + s45) + 
       s34*(-s23^2 - 2*s23*s34 + 2*s34^2 + 2*s23*s45 + 3*s34*s45 - s45^2) + 
       s12*(-2*s15^2 + s23^2 + 2*s23*s34 - 5*s34^2 + 4*s15*(s34 - s45) - 
         2*s23*s45 + s45^2) + s15*(s23*s34 - 3*s34^2 - s23*s45 - 5*s34*s45 + 
         s45^2))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-(s12^2*s15*s34*s45) - (s15 - s34)^2*s45*
        (s15^2 - s15*s34 + 2*s15*s45 - 2*s34*s45 + s45^2) + 
       s12*(s15^4 - 2*s15^3*(s34 - s45) + 2*s15*s34^2*s45 - s34^2*s45^2 + 
         s15^2*(s34^2 - 4*s34*s45 + s45^2)))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^2*(-3*s15*s34 + 3*s15*s45 - 2*s34*s45) - 
       2*s12*(2*s15^2*(s34 - s45) + s34*s45*(-3*s34 + s45) + 
         s15*(-2*s34^2 + 6*s34*s45 + s45^2)) - (s15 - s34)*
        (s15^2*(s34 - s45) - 4*s34^2*s45 + s15*(-s34^2 + 5*s34*s45 + 
           2*s45^2)))/(2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, -s12 - s15/2 - s23/2 + 
   (s15*(s12 + s15 - s34)^2)/(2*s23^2) + s45 + 
   (-s12^2 + s15^2 - 4*s15*s34 + 3*s34^2 + 2*s12*s45 + 4*s15*s45 - 
     10*s34*s45 + 2*s45^2)/(2*s23) + 
   (-(s12^3*s15*s34*s45) + s12^2*s34*s45*(6*s15*s34 - 3*s15*s45 + s34*s45) - 
     (s15 - s34)^2*s45^2*(2*s15^2 - 5*s15*s34 + 3*s34^2 + 4*s15*s45 - 
       10*s34*s45 + 2*s45^2) + s12*(-2*s15^4*(s34 - s45) - 2*s34^2*s45^3 + 
       s15*s34^2*s45*(-9*s34 + 16*s45) + s15^3*(4*s34^2 - 13*s34*s45 + 
         4*s45^2) - 2*s15^2*(s34^3 - 10*s34^2*s45 + 10*s34*s45^2 - s45^3)))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s12^3*s34*s45 + 2*s15^3*s45*(-2*s34 + s45) + 
     s15*s34*(2*s23^2*s34 + s23*(5*s34^2 - 8*s34*s45 - 2*s45^2) - 
       2*s45*(8*s34^2 - 15*s34*s45 + s45^2)) + 
     s12^2*(-(s34*s45*(s34 + 2*s45)) + 3*s15*(s34^2 - 4*s34*s45 + s45^2) - 
       3*s23*(s34^2 - 4*s34*s45 + s45^2)) - 
     s15^2*(2*s23*s34*(s34 - 2*s45) + s45*(-14*s34^2 + 12*s34*s45 + s45^2)) + 
     s34^2*(-(s23^2*s45) + s23*s34*(-3*s34 + 10*s45) + 
       s45*(6*s34^2 - 20*s34*s45 + 3*s45^2)) + 
     s12*(2*s15^3*(s34 - s45) + s15^2*(s34^2 + 2*s23*(s34 - s45) - 
         3*s34*s45 + s45^2) - s15*(3*s34^3 + 2*s23^2*(s34 - s45) - 
         23*s34^2*s45 + 5*s34*s45^2 + 3*s45^3 + 
         5*s23*(s34^2 - 3*s34*s45 + s45^2)) + 
       s34*(s23^2*s45 + s45*(-6*s34^2 + 24*s34*s45 - 5*s45^2) + 
         s23*(6*s34^2 - 22*s34*s45 + 4*s45^2))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s15*(s12 + s15 - s34)^2)/(4*s23^2) + 
     (-2*s12 - s15 - s23 + 2*s45)/4 + (-s12^2 + s15^2 - 4*s15*s34 + 3*s34^2 + 
       2*s12*s45 + 4*s15*s45 - 10*s34*s45 + 2*s45^2)/(4*s23) + 
     (-(s12^3*s15*s34*s45) + s12^2*s34*s45*(6*s15*s34 - 3*s15*s45 + 
         s34*s45) - (s15 - s34)^2*s45^2*(2*s15^2 - 5*s15*s34 + 3*s34^2 + 
         4*s15*s45 - 10*s34*s45 + 2*s45^2) + 
       s12*(-2*s15^4*(s34 - s45) - 2*s34^2*s45^3 + s15*s34^2*s45*
          (-9*s34 + 16*s45) + s15^3*(4*s34^2 - 13*s34*s45 + 4*s45^2) - 
         2*s15^2*(s34^3 - 10*s34^2*s45 + 10*s34*s45^2 - s45^3)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^3*s34*s45 + 2*s15^3*s45*(-2*s34 + s45) + 
       s15*s34*(2*s23^2*s34 + s23*(5*s34^2 - 8*s34*s45 - 2*s45^2) - 
         2*s45*(8*s34^2 - 15*s34*s45 + s45^2)) + 
       s12^2*(-(s34*s45*(s34 + 2*s45)) + 3*s15*(s34^2 - 4*s34*s45 + s45^2) - 
         3*s23*(s34^2 - 4*s34*s45 + s45^2)) - 
       s15^2*(2*s23*s34*(s34 - 2*s45) + s45*(-14*s34^2 + 12*s34*s45 + 
           s45^2)) + s34^2*(-(s23^2*s45) + s23*s34*(-3*s34 + 10*s45) + 
         s45*(6*s34^2 - 20*s34*s45 + 3*s45^2)) + 
       s12*(2*s15^3*(s34 - s45) + s15^2*(s34^2 + 2*s23*(s34 - s45) - 
           3*s34*s45 + s45^2) - s15*(3*s34^3 + 2*s23^2*(s34 - s45) - 
           23*s34^2*s45 + 5*s34*s45^2 + 3*s45^3 + 5*s23*(s34^2 - 3*s34*s45 + 
             s45^2)) + s34*(s23^2*s45 + s45*(-6*s34^2 + 24*s34*s45 - 
             5*s45^2) + s23*(6*s34^2 - 22*s34*s45 + 4*s45^2))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(1/(2*s23) + (s12 + 2*s15 - 2*s34 + s45)/(4*s23^2) + 
     (3*s12^2*(s34 - s45) + s15^2*(s34 + s45) + 
       s34*(-s23^2 - 2*s23*s34 + 2*s34^2 + 2*s23*s45 + 3*s34*s45 - s45^2) + 
       s12*(-2*s15^2 + s23^2 + 2*s23*s34 - 5*s34^2 + 4*s15*(s34 - s45) - 
         2*s23*s45 + s45^2) + s15*(s23*s34 - 3*s34^2 - s23*s45 - 5*s34*s45 + 
         s45^2))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-(s12^2*s15*s34*s45) - (s15 - s34)^2*s45*
        (s15^2 - s15*s34 + 2*s15*s45 - 2*s34*s45 + s45^2) + 
       s12*(s15^4 - 2*s15^3*(s34 - s45) + 2*s15*s34^2*s45 - s34^2*s45^2 + 
         s15^2*(s34^2 - 4*s34*s45 + s45^2)))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^2*(-3*s15*s34 + 3*s15*s45 - 2*s34*s45) - 
       2*s12*(2*s15^2*(s34 - s45) + s34*s45*(-3*s34 + s45) + 
         s15*(-2*s34^2 + 6*s34*s45 + s45^2)) - (s15 - s34)*
        (s15^2*(s34 - s45) - 4*s34^2*s45 + s15*(-s34^2 + 5*s34*s45 + 
           2*s45^2)))/(4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (s23^(-1) + (s12 + 2*s15 - 2*s34 + s45)/
      (2*s23^2) + (3*s12^2*(s34 - s45) + s15^2*(s34 + s45) + 
       s34*(-s23^2 - 2*s23*s34 + 2*s34^2 + 2*s23*s45 + 3*s34*s45 - s45^2) + 
       s12*(-2*s15^2 + s23^2 + 2*s23*s34 - 5*s34^2 + 4*s15*(s34 - s45) - 
         2*s23*s45 + s45^2) + s15*(s23*s34 - 3*s34^2 - s23*s45 - 5*s34*s45 + 
         s45^2))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-(s12^2*s15*s34*s45) - (s15 - s34)^2*s45*
        (s15^2 - s15*s34 + 2*s15*s45 - 2*s34*s45 + s45^2) + 
       s12*(s15^4 - 2*s15^3*(s34 - s45) + 2*s15*s34^2*s45 - s34^2*s45^2 + 
         s15^2*(s34^2 - 4*s34*s45 + s45^2)))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^2*(-3*s15*s34 + 3*s15*s45 - 2*s34*s45) - 
       2*s12*(2*s15^2*(s34 - s45) + s34*s45*(-3*s34 + s45) + 
         s15*(-2*s34^2 + 6*s34*s45 + s45^2)) - (s15 - s34)*
        (s15^2*(s34 - s45) - 4*s34^2*s45 + s15*(-s34^2 + 5*s34*s45 + 
           2*s45^2)))/(2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, (s12 + s23 - 2*s45)/2 + 
   (s45*(s12^3*(s15 - s23) + (s23*s34 + (s15 - s34)*s45)^2 + 
      s12^2*(3*s15^2 - 3*s15*s23 - 2*s15*s34 + s23*s34 + s23*s45 - s34*s45) + 
      s12*(2*s15^2*(s23 - 2*s45) + s34*(-s23^2 + s45^2) - 
        s15*(2*s23^2 - 5*s23*s45 - 4*s34*s45 + s45^2))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s12 + s23 - 2*s45)/4 + 
     (s45*(s12^3*(s15 - s23) + (s23*s34 + (s15 - s34)*s45)^2 + 
        s12^2*(3*s15^2 - 3*s15*s23 - 2*s15*s34 + s23*s34 + s23*s45 - 
          s34*s45) + s12*(2*s15^2*(s23 - 2*s45) + s34*(-s23^2 + s45^2) - 
          s15*(2*s23^2 - 5*s23*s45 - 4*s34*s45 + s45^2))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   ((s12 + s23 - s45)*(s23*s34 + (s15 - s34)*s45 + s12*(s15 - s23 + s45))*
     tr5)/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + ((-4 + Ds)*(s12 + s23 - s45)*
     (s23*s34 + (s15 - s34)*s45 + s12*(s15 - s23 + s45))*tr5)/
    (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)), 
  (s12 + s23 - 2*s45)/2 + 
   (s45*(s12^3*(s15 - s23) + (s23*s34 + (s15 - s34)*s45)^2 + 
      s12^2*(3*s15^2 - 3*s15*s23 - 2*s15*s34 + s23*s34 + s23*s45 - s34*s45) + 
      s12*(2*s15^2*(s23 - 2*s45) + s34*(-s23^2 + s45^2) - 
        s15*(2*s23^2 - 5*s23*s45 - 4*s34*s45 + s45^2))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s12 + s23 - 2*s45)/4 + 
     (s45*(s12^3*(s15 - s23) + (s23*s34 + (s15 - s34)*s45)^2 + 
        s12^2*(3*s15^2 - 3*s15*s23 - 2*s15*s34 + s23*s34 + s23*s45 - 
          s34*s45) + s12*(2*s15^2*(s23 - 2*s45) + s34*(-s23^2 + s45^2) - 
          s15*(2*s23^2 - 5*s23*s45 - 4*s34*s45 + s45^2))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   ((s12 + s23 - s45)*(s23*s34 + (s15 - s34)*s45 + s12*(s15 - s23 + s45))*
     tr5)/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + ((-4 + Ds)*(s12 + s23 - s45)*
     (s23*s34 + (s15 - s34)*s45 + s12*(s15 - s23 + s45))*tr5)/
    (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)), 
  (s23^2*s34^2)/(2*s12*s45) + ((s15 - s23)*(s12*(s15 - s23) + 2*s23*s34))/
    (2*s45) + (s12*(s15 - s23) - s34*(2*s15 - 3*s23 + s45))/2 + 
   (s34*(s15*(s23 - s45) + s34*(-2*s23 + s45)))/(2*s12) - 
   (s12*s15*s34*s45*(2*s15^2 + s12*(s15 - s23) + s34*(s23 - s45) + 
      s15*(-2*s23 - 2*s34 + s45)))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s15*s45)/4 + (s15*(s23*s34 + (s15 - s34)*s45))/(4*s12) - 
     (s12*s15*s34*s45*(2*s15^2 + s12*(s15 - s23) + s34*(s23 - s45) + 
        s15*(-2*s23 - 2*s34 + s45)))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(s15/(4*s12) + 
     (s15*(s15 - s23 + s45)*(-(s23*s34) + (s15 - s34)*s45) - 
       s12*s15*(s15^2 + s23^2 - s23*s45 - s34*s45 + s15*(-2*s23 + s45)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (1/2 - s34/(2*s12) + (s15 - s23)/(2*s45) + (s23*s34)/(2*s12*s45) + 
     (s15*(-(s15^2*s45) + s15*(s23 - s45)*(s34 + s45) - 
        s34*(s23 - s45)*(s23 + 2*s34 + s45) + 
        s12*(s15^2 + s23^2 + 2*s23*s34 - s23*s45 - 3*s34*s45 + 
          s15*(-2*s23 - 2*s34 + s45))))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (s23^2*s34^2)/(2*s12*s45) + ((s15 - s23)*(s12*(s15 - s23) + 2*s23*s34))/
    (2*s45) + (-s23^2 + 5*s23*s34 + 3*s23*s45 - 3*s34*s45 - 3*s45^2 + 
     3*s12*(s15 - s23 + s45) + s15*(s23 - 2*s34 + s45))/2 + 
   (s15*(s23 - s45)*(s34 + s45) + s34*(s23^2 - 2*s23*(s34 + s45) + 
       s45*(s34 + s45)))/(2*s12) - 
   (s45*(s12^3*(-s15 + s23)*s45 + (2*s15 - s45)*(s23*s34 + (s15 - s34)*s45)^
        2 + s12^2*(s15^2*(3*s34 - 5*s45) + s15*(-3*s23*s34 + 5*s23*s45 + 
          6*s34*s45) + s45*(s34*s45 - s23*(s34 + s45))) + 
      s12*(2*s15^3*(s34 - s45) + s34*s45*(s23^2 - s45^2) + 
        s15^2*(-2*s34^2 + 5*s34*s45 + 6*s45^2) + 
        s15*(-2*s23^2*(s34 - s45) + s23*(3*s34^2 + 4*s34*s45 - 5*s45^2) + 
          s45*(-3*s34^2 - 6*s34*s45 + s45^2)))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(((s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/(4*s12) + 
     (s23^2 - s15*(s23 - 2*s45) - s23*s45 + (s12 - s45)*s45)/4 - 
     (s45*(s12^3*(-s15 + s23)*s45 + (2*s15 - s45)*(s23*s34 + (s15 - s34)*s45)^
          2 + s12^2*(s15^2*(3*s34 - 5*s45) + s15*(-3*s23*s34 + 5*s23*s45 + 
            6*s34*s45) + s45*(s34*s45 - s23*(s34 + s45))) + 
        s12*(2*s15^3*(s34 - s45) + s34*s45*(s23^2 - s45^2) + 
          s15^2*(-2*s34^2 + 5*s34*s45 + 6*s45^2) + 
          s15*(-2*s23^2*(s34 - s45) + s23*(3*s34^2 + 4*s34*s45 - 5*s45^2) + 
            s45*(-3*s34^2 - 6*s34*s45 + s45^2)))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*((s15 - s23 + s45)/(4*s12) + 
     ((s15 - s23 + s45)*(s12^2*s45 - s12*(s15^2 - s15*s23 + 
          s45*(s34 + s45)) + s15*((s15 - s34)*s45 - s23*(s34 + 2*s45))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (3/2 + (s23 - s34 - s45)/(2*s12) + (s15 - s23)/(2*s45) + 
     (s23*s34)/(2*s12*s45) + (-(s15^3*s45) + 2*s34*(s23 - s45)^2*s45 + 
       s12^2*s45*(3*s15 - 3*s23 + s45) + s15^2*(s23*(s34 + 3*s45) - 
         s45*(s34 + 5*s45)) - s15*(s23^2*(s34 + 2*s45) + 
         2*s23*(s34^2 + 2*s34*s45 - 2*s45^2) + s45*(-2*s34^2 - 5*s34*s45 + 
           2*s45^2)) + s12*(s15^3 - (s23 - s45)*(2*s23 - 3*s34 - s45)*s45 + 
         s15^2*(-2*s23 - 2*s34 + 5*s45) + s15*(s23^2 + s23*(2*s34 - 3*s45) - 
           s45*(9*s34 + s45))))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  -((s15 - s34)^2*s34*(s15 + s45))/(2*s23^2) + (s15*(s15 - s23 + s45))/2 - 
   (s34*(s15^2 - 3*s15*s34 + 2*s34^2 + 2*s15*s45 - 5*s34*s45))/(2*s23) + 
   (s34*(-3*s12^2*s15*s34^2*s45 + (s15 - s34)^2*s45^2*(2*s15^2 - 5*s15*s34 + 
        3*s34^2 + 2*s15*s45 - 5*s34*s45) + s12*(s15 - s34)*
       (2*s15^3*(s34 - s45) + s34^2*s45^2 + 7*s15*s34*s45*(-s34 + s45) + 
        s15^2*(-2*s34^2 + 9*s34*s45 - 2*s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s34*(s12^3*(s15 - s23)*s34 + s34*(s23*s34 + 2*(s15 - s34)*s45)*
       (2*s15^2 - 5*s15*s34 + 3*s34^2 + 2*s15*s45 - 5*s34*s45) + 
      s12^2*(s15^2*(5*s34 - 3*s45) + s34*(5*s23*s34 - 5*s23*s45 - 
          2*s34*s45) + s15*(-5*s23*s34 - 6*s34^2 + 3*s23*s45 + 10*s34*s45)) + 
      s12*(s34^2*(-7*s23*s34 + 10*s23*s45 + 8*s34*s45 - 10*s45^2) + 
        s15*s34*(10*s23*s34 + 5*s34^2 - 5*s23*s45 - 18*s34*s45 - 5*s45^2) + 
        s15^2*(-2*s23*s34 - 5*s34^2 + 2*s23*s45 + 4*s34*s45 + 3*s45^2))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s15^2 + s12*(s15 - s23 - 2*s34) - s15*(s23 + 4*s34) + 
       s34*(s23 + 2*s34 - s45))/4 - ((s15 - s34)^2*s34*(s15 + s45))/
      (4*s23^2) + (s34*(s15^2 + s15*s34 + s34*(-2*s34 + 3*s45)))/(4*s23) + 
     (s34*(-3*s12^2*s15*s34^2*s45 + (s15 - s34)^2*s45^2*
         (2*s15^2 - 5*s15*s34 + 3*s34^2 + 2*s15*s45 - 5*s34*s45) + 
        s12*(s15 - s34)*(2*s15^3*(s34 - s45) + s34^2*s45^2 + 
          7*s15*s34*s45*(-s34 + s45) + s15^2*(-2*s34^2 + 9*s34*s45 - 
            2*s45^2))))/(4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(s12^3*(s15 - s23)*s34 + 
        s34*(s23*s34 + 2*(s15 - s34)*s45)*(2*s15^2 - 5*s15*s34 + 3*s34^2 + 
          2*s15*s45 - 5*s34*s45) + s12^2*(s15^2*(5*s34 - 3*s45) + 
          s34*(5*s23*s34 - 5*s23*s45 - 2*s34*s45) + 
          s15*(-5*s23*s34 - 6*s34^2 + 3*s23*s45 + 10*s34*s45)) + 
        s12*(s34^2*(-7*s23*s34 + 10*s23*s45 + 8*s34*s45 - 10*s45^2) + 
          s15*s34*(10*s23*s34 + 5*s34^2 - 5*s23*s45 - 18*s34*s45 - 5*s45^2) + 
          s15^2*(-2*s23*s34 - 5*s34^2 + 2*s23*s45 + 4*s34*s45 + 3*s45^2))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(-1/4 + ((s15 - s34)^2*s34*(s15 + s45)*
       (-(s12*s15) + (s15 - s34)*s45))/(4*s23^2*(s12^2*s15^2 - 
        2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
        s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     ((s15 - s34)*s34*(s15^2*(s34 - 3*s45) + 2*s34*s45*(-s34 + s45) - 
        s15*(s34^2 - 5*s34*s45 + 2*s45^2) + s12*(2*s15^2 + 2*s34*s45 + 
          s15*(s34 + s45))))/(4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s12^2*(2*s15 - 2*s23 - s34)*s34 - s34^3*(2*s23 + s34 - 4*s45) + 
       s15^3*(2*s34 + s45) + s15*s34*(s23^2 + 4*s23*s34 + 4*s34^2 - 
         8*s34*s45 - s45^2) + s15^2*(-5*s34^2 + 3*s34*s45 + s45^2 - 
         s23*(3*s34 + s45)) - s12*(s15^3 - 2*s34^2*(2*s23 + s34 - 2*s45) + 
         s15^2*(-2*s23 - 3*s34 + s45) + s15*(s23^2 + 4*s23*s34 + 6*s34^2 - 
           s23*s45 - 3*s34*s45)))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5 + 
   (((s15 - s34)^2*s34*(s15 + s45)*(-(s12*s15) + (s15 - s34)*s45))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + ((s15 - s34)*(s12 + s15 - s34)*s34*
       (s15*(s34 - s45) + 2*s34*s45))/(2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (-(s12^2*s34^2) - s34^4 - s15^3*(2*s34 + s45) + 
       s15^2*(3*s23*s34 + s34^2 + s23*s45 - s34*s45 - s45^2) + 
       s15*s34*(-s23^2 - 2*s23*s34 + 2*s34^2 + 2*s34*s45 + s45^2) + 
       s12*(s15^3 + 2*s34^3 + s15^2*(-2*s23 - s34 + s45) + 
         s15*(s23^2 + s23*(2*s34 - s45) - s34*(2*s34 + s45))))/
      (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (s12^2*s15*(s12 - s15 - s45))/(2*s23^2) + (s12^3*s15^2)/(2*s23^2*s45) + 
   (s12*(s12 - s34)^2)/(2*s45) + (s12^2*s15*(-s12 + s34))/(s23*s45) + 
   ((s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/(2*s12) + 
   (-3*s12^2 - s12*s15 + s23^2 - s23*s45 - s45^2 + 3*s12*(s34 + s45) + 
     s15*(-s23 + s34 + 3*s45))/2 + 
   (-s12^3 + 2*s34*(-s15 + 2*s34 - 3*s45)*s45 + s12^2*(4*s15 + s34 + 3*s45) + 
     s12*(s15^2 - 6*s34*s45 + s15*(-2*s34 + s45)))/(2*s23) - 
   (s34*s45*(s12^4*s15 - 2*(s15 - s34)^2*s45^2*(s15 - 2*s34 + 3*s45) - 
      s12^3*(3*s15*s34 - 2*s15*s45 + s34*s45) + 2*s12*(s15 - s34)*s45*
       (s15^2 - 3*s15*s34 + 3*s15*s45 + 3*s34*s45) + 
      s12^2*(s34*s45*(s34 + 3*s45) + s15*(2*s34^2 - 7*s34*s45 - 3*s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s45*(s12^4*s34 - 2*s15^3*s45^2 - s12^3*(6*s15*s34 - 6*s23*s34 + 2*s34^2 - 
        3*s15*s45 + 3*s23*s45 + 3*s34*s45) + 
      s15^2*s45*(-4*s23*s34 + (2*s34 + s45)^2) + 
      2*s15*s34*(-(s23^2*s34) + s23*(s34 + s45)^2 - 
        s45*(6*s34^2 - 5*s34*s45 + s45^2)) + 
      s34^2*(s23^2*s45 + s45*(8*s34^2 - 12*s34*s45 + s45^2) - 
        2*s23*(2*s34^2 - 3*s34*s45 + s45^2)) + 
      s12^2*(s15^2*(-9*s34 + 7*s45) + s34*(s34^2 + 15*s34*s45 - 3*s45^2) + 
        s15*(9*s23*s34 + 16*s34^2 - 7*s23*s45 - 24*s34*s45 - 2*s45^2) + 
        s23*(-16*s34^2 + 9*s34*s45 + s45^2)) - 
      s12*(2*s15^3*(s34 - s45) + s15^2*(-8*s34^2 + 5*s34*s45 + 8*s45^2) + 
        s15*(10*s34^3 - 2*s23^2*(s34 - s45) - 27*s34^2*s45 - 20*s34*s45^2 + 
          s45^3 + s23*(11*s34^2 + 6*s34*s45 - 5*s45^2)) + 
        s34*(-2*s23*s34*(7*s34 - 6*s45) + s23^2*s45 - 
          s45*(-20*s34^2 + 12*s34*s45 + s45^2)))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s12^2*s15*(s12 - s15 - s45))/(4*s23^2) + 
     (s12^3*s15^2)/(4*s23^2*s45) + (s23^2*s34^2)/(4*s12*s45) + 
     (s12^2*s15*(-s12 + s15 + s34))/(2*s23*s45) + 
     (s12^3 + 2*s23*s34*(s15 - s23 + s34) - 2*s12^2*(2*s15 - s23 + s34) + 
       s12*(s15^2 - 2*s15*s23 + s23^2 + 4*s15*s34 - 4*s23*s34 + s34^2))/
      (4*s45) + (-5*s12^2 - s23^2 + 7*s23*s34 - 2*s34^2 + 3*s23*s45 - 
       5*s34*s45 - 3*s45^2 + s15*(s23 - s34 + 2*s45) + 
       s12*(6*s15 - 5*s23 + 7*(s34 + s45)))/4 + 
     (s15*(s23 - s45)*(s34 + s45) + s34*(s23^2 - 2*s23*(s34 + s45) + 
         s45*(s34 + s45)))/(4*s12) + 
     (-s12^3 + 2*s34*(-s15 + 2*s34 - 3*s45)*s45 + 
       s12^2*(6*s15 + s34 + 3*s45) - s12*(s15^2 + 6*s34*s45 + 
         s15*(2*s34 + s45)))/(4*s23) - 
     (s34*s45*(s12^4*s15 - 2*(s15 - s34)^2*s45^2*(s15 - 2*s34 + 3*s45) - 
        s12^3*(3*s15*s34 - 2*s15*s45 + s34*s45) + 2*s12*(s15 - s34)*s45*
         (s15^2 - 3*s15*s34 + 3*s15*s45 + 3*s34*s45) + 
        s12^2*(s34*s45*(s34 + 3*s45) + s15*(2*s34^2 - 7*s34*s45 - 3*s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s45*(s12^4*s34 - 2*s15^3*s45^2 - 
        s12^3*(6*s15*s34 - 6*s23*s34 + 2*s34^2 - 3*s15*s45 + 3*s23*s45 + 
          3*s34*s45) + s15^2*s45*(-4*s23*s34 + (2*s34 + s45)^2) + 
        2*s15*s34*(-(s23^2*s34) + s23*(s34 + s45)^2 - 
          s45*(6*s34^2 - 5*s34*s45 + s45^2)) + 
        s34^2*(s23^2*s45 + s45*(8*s34^2 - 12*s34*s45 + s45^2) - 
          2*s23*(2*s34^2 - 3*s34*s45 + s45^2)) + 
        s12^2*(s15^2*(-9*s34 + 7*s45) + s34*(s34^2 + 15*s34*s45 - 3*s45^2) + 
          s15*(9*s23*s34 + 16*s34^2 - 7*s23*s45 - 24*s34*s45 - 2*s45^2) + 
          s23*(-16*s34^2 + 9*s34*s45 + s45^2)) - 
        s12*(2*s15^3*(s34 - s45) + s15^2*(-8*s34^2 + 5*s34*s45 + 8*s45^2) + 
          s15*(10*s34^3 - 2*s23^2*(s34 - s45) - 27*s34^2*s45 - 20*s34*s45^2 + 
            s45^3 + s23*(11*s34^2 + 6*s34*s45 - 5*s45^2)) + 
          s34*(-2*s23*s34*(7*s34 - 6*s45) + s23^2*s45 - 
            s45*(-20*s34^2 + 12*s34*s45 + s45^2)))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(5/4 + (s23 - s34 - s45)/(4*s12) + (s12^2*s15)/(4*s23^2*s45) + 
     (s23*s34)/(4*s12*s45) + (s12*(-s12 + 2*s15 + s34))/(4*s23*s45) + 
     (-2*s12 + s15 - s23 + 2*s34)/(4*s45) + (5*s12 + s15 - 5*s34 + 4*s45)/
      (4*s23) + (s12^2 - s12*s34 - s34*s45)/(4*s23^2) + 
     (s34*s45*(-(s12^3*s15) + s12*(-s15^2 + s34^2)*s45 + 
        (s15 - s34)^2*s45^2 + s12^2*(-(s34*s45) + s15*(s34 + s45))))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-((s15 - s34)*s45^2*(s15^2 - 6*s15*s34 + 3*s34^2 + 
          4*s15*s45 - 4*s34*s45)) + s12^3*(-2*s15*s34 + 3*s15*s45 - 
         2*s34*s45) + s12*s45*(s15^3 - 3*s34^2*(s34 + s45) + 
         s15*s34*(14*s34 + 3*s45) + s15^2*(-10*s34 + 4*s45)) + 
       s12^2*(5*s34^2*s45 + s15*(2*s34^2 - 14*s34*s45 - 3*s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^3*(2*s34 - 3*s45) - s15^3*s45 - 
       s12^2*(5*s15*s34 - 5*s23*s34 + 4*s34^2 - 11*s15*s45 + 11*s23*s45 + 
         s34*s45 - 3*s45^2) + s15^2*(s23*(s34 + 3*s45) - 
         2*s45*(2*s34 + 3*s45)) + s12*(s15^3 - 10*s23*s34^2 + 2*s34^3 - 
         2*s23^2*s45 + 15*s23*s34*s45 + 13*s34^2*s45 + 3*s23*s45^2 - 
         15*s34*s45^2 - s45^3 + s15^2*(-2*s23 - 4*s34 + 7*s45) + 
         s15*(s23^2 + 4*s23*s34 + 5*s34^2 - 6*s23*s45 - 26*s34*s45 - 
           9*s45^2)) - s15*(s23^2*(s34 + 2*s45) + 
         s23*(4*s34^2 + 5*s34*s45 - 4*s45^2) + s45*(-15*s34^2 + 2*s34*s45 + 
           2*s45^2)) + s34*(2*s23^2*s45 + s23*(5*s34^2 - 4*s34*s45 - 
           4*s45^2) + s45*(-9*s34^2 + 8*s34*s45 + 2*s45^2)))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((s12^2*s15)/(2*s23^2*s45) + (s12*(-s12 + s34))/(2*s23*s45) + 
     (s15 - s23 + s45)/(2*s12) + (3*s12 + s15 - 3*s34 + 4*s45)/(2*s23) + 
     (s12^2 - s12*s34 - s34*s45)/(2*s23^2) + 
     (s34*s45*(-(s12^3*s15) + s12*(-s15^2 + s34^2)*s45 + 
        (s15 - s34)^2*s45^2 + s12^2*(-(s34*s45) + s15*(s34 + s45))))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-((s15 - s34)*s45^2*(s15^2 - 4*s15*s34 + s34^2 + 
          4*s15*s45 - 4*s34*s45)) + s12^3*(-2*s15*s34 + 3*s15*s45 - 
         2*s34*s45) + s12*s45*(s15^3 - s34^2*(3*s34 + s45) + 
         s15*s34*(12*s34 + s45) + s15^2*(-8*s34 + 4*s45)) + 
       s12^2*(5*s34^2*s45 + s15*(2*s34^2 - 12*s34*s45 - 3*s45^2)))/
      (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^3*(2*s34 - 3*s45) + s15^3*s45 + 
       s12^2*(-3*s15*s34 + 3*s23*s34 - 4*s34^2 + 7*s15*s45 - 7*s23*s45 + 
         s34*s45 + 3*s45^2) + s34^2*(3*s23*s34 - 4*s23*s45 - 5*s34*s45 + 
         8*s45^2) + s15*(s34*(7*s34 - 10*s45)*s45 + s23*(s34 - 2*s45)*s45 + 
         s23^2*(s34 + 2*s45)) - s15^2*(2*(s34 - s45)*s45 + 
         s23*(s34 + 3*s45)) - s12*(s15^3 + 6*s23*s34^2 - 2*s34^3 - 
         11*s23*s34*s45 - 7*s34^2*s45 - s23*s45^2 + 11*s34*s45^2 + s45^3 + 
         s15^2*(-2*s23 + s45) + s15*(s23^2 - 3*s34^2 + 10*s34*s45 + 
           7*s45^2)))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, 
  (s12^2 + s15*(s15 - s23 - s34) + s12*(s15 - s34 - s45))/2 + 
   (s15*(s12 + s15 - s34)^2*(s12 - s34 - s45))/(2*s23^2) + 
   (-s12^3 + s15*s34*(5*s34 - 8*s45) + 2*s15^2*s45 + 
     s12^2*(-3*s15 + s34 + s45) + s34*(-5*s34^2 + 21*s34*s45 - 6*s45^2) + 
     s12*(-2*s15^2 + 3*s34*(s34 - 2*s45) + s15*(2*s34 + 3*s45)))/(2*s23) + 
   (s34*(-(s12^4*s15*s45) + s12^3*s34*s45*(7*s15 + s45) + 
      (s15 - s34)^2*s45^2*(2*s15^2 - 7*s15*s34 + 5*s34^2 + 6*s15*s45 - 
        21*s34*s45 + 6*s45^2) - s12^2*s45*(s34*s45*(s34 + s45) + 
        s15*(15*s34^2 - 7*s34*s45 - s45^2)) + 
      s12*(2*s15^4*(s34 - s45) + s15*s34^2*(13*s34 - 30*s45)*s45 - 
        3*s34^2*(s34 - 2*s45)*s45^2 + s15^3*(-4*s34^2 + 17*s34*s45 - 
          6*s45^2) + s15^2*(2*s34^3 - 28*s34^2*s45 + 39*s34*s45^2 - 
          6*s45^3))))/(2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + 
   (s34*(s12^4*s45 - s12^3*(-3*s15*s34 + 3*s23*s34 + 6*s15*s45 - 6*s23*s45 + 
        2*s34*s45 + s45^2) + s34*(s23*s34 + 2*(s15 - s34)*s45)*
       (2*s15^2 - 7*s15*s34 + 5*s34^2 + 6*s15*s45 - 21*s34*s45 + 6*s45^2) + 
      s12^2*(s15^2*(7*s34 - 9*s45) + s34*s45*(-5*s34 + 13*s45) + 
        s15*(-7*s23*s34 - 10*s34^2 + 9*s23*s45 + 48*s34*s45 - 6*s45^2) + 
        s23*(11*s34^2 - 33*s34*s45 + 6*s45^2)) + 
      s12*(s15^2*(-2*s23*s34 - 7*s34^2 + 2*s23*s45 + 12*s34*s45 + 9*s45^2) + 
        s15*(7*s34^3 + s23*s34*(14*s34 - 15*s45) - 58*s34^2*s45 - 
          3*s34*s45^2 + 12*s45^3) + 
        s34*(s23*(-13*s34^2 + 48*s34*s45 - 12*s45^2) + 
          2*s45*(8*s34^2 - 27*s34*s45 + 6*s45^2)))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(-((s12 + s15 - s34)*(s12 - s15 + s23 - s45))/4 + 
     (s15*(s12 + s15 - s34)^2*(s12 - s34 - s45))/(4*s23^2) + 
     (-s12^3 + 3*s12*s34*(s34 - 2*s45) + s12*s15*(-2*s34 + s45) + 
       s12^2*(-s15 + s34 + s45) - s34*(2*s15^2 - 7*s15*s34 + 5*s34^2 + 
         6*s15*s45 - 21*s34*s45 + 6*s45^2))/(4*s23) + 
     (s34*(-(s12^4*s15*s45) + s12^3*s34*s45*(7*s15 + s45) + 
        (s15 - s34)^2*s45^2*(2*s15^2 - 7*s15*s34 + 5*s34^2 + 6*s15*s45 - 
          21*s34*s45 + 6*s45^2) - s12^2*s45*(s34*s45*(s34 + s45) + 
          s15*(15*s34^2 - 7*s34*s45 - s45^2)) + 
        s12*(2*s15^4*(s34 - s45) + s15*s34^2*(13*s34 - 30*s45)*s45 - 
          3*s34^2*(s34 - 2*s45)*s45^2 + s15^3*(-4*s34^2 + 17*s34*s45 - 
            6*s45^2) + s15^2*(2*s34^3 - 28*s34^2*s45 + 39*s34*s45^2 - 
            6*s45^3))))/(4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(s12^4*s45 - s12^3*(-3*s15*s34 + 3*s23*s34 + 
          6*s15*s45 - 6*s23*s45 + 2*s34*s45 + s45^2) + 
        s34*(s23*s34 + 2*(s15 - s34)*s45)*(2*s15^2 - 7*s15*s34 + 5*s34^2 + 
          6*s15*s45 - 21*s34*s45 + 6*s45^2) + s12^2*(s15^2*(7*s34 - 9*s45) + 
          s34*s45*(-5*s34 + 13*s45) + s15*(-7*s23*s34 - 10*s34^2 + 
            9*s23*s45 + 48*s34*s45 - 6*s45^2) + s23*(11*s34^2 - 33*s34*s45 + 
            6*s45^2)) + s12*(s15^2*(-2*s23*s34 - 7*s34^2 + 2*s23*s45 + 
            12*s34*s45 + 9*s45^2) + s15*(7*s34^3 + s23*s34*
             (14*s34 - 15*s45) - 58*s34^2*s45 - 3*s34*s45^2 + 12*s45^3) + 
          s34*(s23*(-13*s34^2 + 48*s34*s45 - 12*s45^2) + 
            2*s45*(8*s34^2 - 27*s34*s45 + 6*s45^2)))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   ((s12^2 + s15^2 + s12*(2*s15 - 3*s34) - 4*s15*s34 + 3*s34*(s34 - s45))/
      (2*s23^2) + (-s12/2 - s15/2 - 2*s34 + s45)/s23 + 
     (s12^3*(3*s34 - s45) + s15^3*(2*s34 + s45) + 
       s15*s34*(s23^2 + 4*s23*s34 + 6*s34^2 + s23*s45 + 5*s34*s45 - 
         6*s45^2) - s15^2*(3*s23*s34 + 5*s34^2 + s23*s45 - 2*s34*s45 - 
         2*s45^2) + s34^2*(4*s23*s34 - 3*s34^2 - 2*s23*s45 - 5*s34*s45 + 
         4*s45^2) + s12^2*(4*s23*s34 - 9*s34^2 - s23*s45 + 5*s34*s45 + 
         s15*(-4*s34 + s45)) - s12*(s15^3 + s15^2*(-2*s23 - 5*s34 + 3*s45) - 
         s34*(-8*s23*s34 + 9*s34^2 + 3*s23*s45 + s34*s45 - 3*s45^2) + 
         s15*(s23^2 + 4*s23*s34 + 2*s34^2 - 2*s23*s45 - 14*s34*s45 + 
           3*s45^2)))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (s34*(s12^3*s15*s45 - (s15 - s34)^2*s45*
         (s15^2 - s15*(s34 - 3*s45) + 3*s45*(-s34 + s45)) + 
        s12^2*s45*(s34*s45 - s15*(3*s34 + s45)) + 
        s12*(s15^4 + 3*s15*s34^2*s45 - 3*s34^2*s45^2 + 
          s15^3*(-2*s34 + 3*s45) + s15^2*(s34^2 - 6*s34*s45 + 3*s45^2))))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s15^3*(s34^2 - 3*s34*s45 - s45^2) + 
       2*s34^2*s45*(3*s34^2 - s34*s45 - s45^2) - 
       2*s15^2*(s34^3 - 6*s34^2*s45 - 3*s34*s45^2 + s45^3) + 
       s15*s34*(s34^3 - 15*s34^2*s45 - 3*s34*s45^2 + 4*s45^3) + 
       s12^3*(-2*s34*s45 + s15*(-3*s34 + s45)) + 
       s12^2*(8*s34^2*s45 + s15*(9*s34^2 - 11*s34*s45 - s45^2)) + 
       s12*(s15^3*s45 + s34^2*s45*(-12*s34 + 7*s45) + 
         s15^2*(7*s34^2 - 14*s34*s45 + 2*s45^2) + 
         s15*s34*(-7*s34^2 + 31*s34*s45 + 3*s45^2)))/
      (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (-4 + Ds)*
    (1/4 + (s12^2 + s15^2 + s12*(2*s15 - 3*s34) - 4*s15*s34 + 
       3*s34*(s34 - s45))/(4*s23^2) + (s12 + s15 - 8*s34 + 2*s45)/(4*s23) + 
     (s12^3*(3*s34 - s45) - s15^3*(2*s34 + s45) + 
       s12^2*(-8*s15*s34 + 8*s23*s34 - 9*s34^2 + 3*s15*s45 - 3*s23*s45 + 
         3*s34*s45) + s15^2*(3*s23*s34 + s34^2 + s23*s45 - 4*s34*s45 - 
         2*s45^2) - s15*s34*(s23^2 + 4*s23*s34 - 4*s34^2 + s23*s45 - 
         21*s34*s45 + 2*s45^2) + s34^2*(8*s23*s34 - 3*s34^2 - 2*s23*s45 - 
         13*s34*s45 + 4*s45^2) + s12*(s15^3 + s15^2*(-2*s23 - s34 + s45) + 
         s15*(s23^2 + 4*s23*s34 + 4*s34^2 - 2*s23*s45 + 2*s34*s45 - 
           5*s45^2) + s34*(-16*s23*s34 + 9*s34^2 + 5*s23*s45 + 11*s34*s45 - 
           5*s45^2)))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (s34*(s12^3*s15*s45 - (s15 - s34)^2*s45*
         (s15^2 - s15*(s34 - 3*s45) + 3*s45*(-s34 + s45)) + 
        s12^2*s45*(s34*s45 - s15*(3*s34 + s45)) + 
        s12*(s15^4 + 3*s15*s34^2*s45 - 3*s34^2*s45^2 + 
          s15^3*(-2*s34 + 3*s45) + s15^2*(s34^2 - 6*s34*s45 + 3*s45^2))))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s15^3*(s34^2 - s34*s45 - s45^2) + 
       2*s34^2*s45*(3*s34^2 + s34*s45 - s45^2) - 
       2*s15^2*(s34^3 - 4*s34^2*s45 - 5*s34*s45^2 + s45^3) + 
       s15*s34*(s34^3 - 13*s34^2*s45 - 11*s34*s45^2 + 4*s45^3) + 
       s12^3*(-2*s34*s45 + s15*(-3*s34 + s45)) + 
       s12^2*(8*s34^2*s45 + s15*(9*s34^2 - 13*s34*s45 - s45^2)) + 
       s12*(s15^3*(-2*s34 + s45) + s34^2*s45*(-12*s34 + 5*s45) + 
         s15^2*(9*s34^2 - 18*s34*s45 + 2*s45^2) + 
         s15*s34*(-7*s34^2 + 35*s34*s45 + 5*s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, (s12^2*s15*(s12 - s15 - s45))/(2*s23^2) + 
   (s12^3*s15^2)/(2*s23^2*s45) + (s12*(s12 - s34)^2)/(2*s45) + 
   (s12^2*s15*(-s12 + s34))/(s23*s45) + (s15*(s23*s34 + (s15 - s34)*s45))/
    (2*s12) + (-s12^2 + s12*(-2*s15 + s23 + s34 - s45) + s34*(-s23 + s45) + 
     s15*(s34 + s45))/2 + (-s12^3 + 2*s34*(-s15 + 2*s34 - 2*s45)*s45 + 
     s12^2*(2*s15 + s34 + s45) + s12*(s15^2 - 4*s34*s45 + 
       s15*(-2*s34 + s45)))/(2*s23) - 
   (s34*s45*(s12^4*s15 - s12^3*s34*(3*s15 + s45) - 2*(s15 - s34)^2*s45^2*
       (s15 - 2*s34 + 2*s45) + 2*s12*(s15 - s34)*s45*(s15^2 - 3*s15*s34 + 
        2*s15*s45 + 2*s34*s45) + s12^2*(s34*s45*(s34 + s45) + 
        s15*(2*s34^2 - 5*s34*s45 - s45^2))))/
    (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (s34*s45*(s12^4 - s12^3*(4*s15 - 4*s23 + 2*s34 + s45) + 
      2*s34*(s15 - 2*s34 + 2*s45)*(s23*s34 + 2*(s15 - s34)*s45) + 
      s12^2*(-5*s15^2 + s15*(5*s23 + 14*s34 - 6*s45) + 4*s23*(-3*s34 + s45) + 
        s34*(s34 + 9*s45)) + s12*(-2*s15^3 + 4*s23*s34*(3*s34 - 2*s45) + 
        8*s34*s45*(-2*s34 + s45) + s15^2*(2*s23 + 8*s34 + s45) + 
        s15*(-7*s23*s34 - 10*s34^2 + 15*s34*s45 + 8*s45^2))))/
    (2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s12^2*s15*(s12 - s15 - s45))/(4*s23^2) + 
     (s12^3*s15^2)/(4*s23^2*s45) + (s23^2*s34^2)/(4*s12*s45) + 
     (s12^2*s15*(-s12 + s15 + s34))/(2*s23*s45) + 
     (s12^3 + 2*s23*s34*(s15 - s23 + s34) - 2*s12^2*(2*s15 - s23 + s34) + 
       s12*(s15^2 - 2*s15*s23 + s23^2 + 4*s15*s34 - 4*s23*s34 + s34^2))/
      (4*s45) + (s34*(s15*(s23 - s45) + s34*(-2*s23 + s45)))/(4*s12) + 
     (-3*s12^2 + s12*(3*s15 - 2*s23 + 5*s34 + s45) - 
       s34*(s15 + 2*(-2*s23 + s34 + s45)))/4 + 
     (-s12^3 + 2*s34*(-s15 + 2*s34 - 2*s45)*s45 + s12^2*(4*s15 + s34 + s45) - 
       s12*(s15^2 + 4*s34*s45 + s15*(2*s34 + s45)))/(4*s23) - 
     (s34*s45*(s12^4*s15 - s12^3*s34*(3*s15 + s45) - 2*(s15 - s34)^2*s45^2*
         (s15 - 2*s34 + 2*s45) + 2*s12*(s15 - s34)*s45*(s15^2 - 3*s15*s34 + 
          2*s15*s45 + 2*s34*s45) + s12^2*(s34*s45*(s34 + s45) + 
          s15*(2*s34^2 - 5*s34*s45 - s45^2))))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*s45*(s12^4 - s12^3*(4*s15 - 4*s23 + 2*s34 + 
          s45) + 2*s34*(s15 - 2*s34 + 2*s45)*(s23*s34 + 2*(s15 - s34)*s45) + 
        s12^2*(-5*s15^2 + s15*(5*s23 + 14*s34 - 6*s45) + 
          4*s23*(-3*s34 + s45) + s34*(s34 + 9*s45)) + 
        s12*(-2*s15^3 + 4*s23*s34*(3*s34 - 2*s45) + 
          8*s34*s45*(-2*s34 + s45) + s15^2*(2*s23 + 8*s34 + s45) + 
          s15*(-7*s23*s34 - 10*s34^2 + 15*s34*s45 + 8*s45^2))))/
      (4*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-1/2 + s15/(2*s12) + (s12^2*s15)/(2*s23^2*s45) + 
     (s12*(-s12 + s34))/(2*s23*s45) + (s12 + s15 - 3*s34 + 2*s45)/(2*s23) + 
     (s12^2 - s12*s34 - s34*s45)/(2*s23^2) + 
     (s34*s45*(-(s12^3*s15) + s12*(-s15^2 + s34^2)*s45 + 
        (s15 - s34)^2*s45^2 + s12^2*(-(s34*s45) + s15*(s34 + s45))))/
      (2*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-((s15 - s34)*s45^2*(s15^2 - 4*s15*s34 + s34^2 + 
          2*s15*s45 - 2*s34*s45)) + s12^3*(-2*s34*s45 + s15*(-2*s34 + s45)) + 
       s12*s45*(s15^3 + s34^2*(-3*s34 + s45) + s15*s34*(12*s34 + s45) + 
         s15^2*(-8*s34 + 2*s45)) + s12^2*(5*s34^2*s45 + 
         s15*(2*s34^2 - 8*s34*s45 - s45^2)))/
      (2*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^3*(2*s34 - s45) + s15^3*s45 + 
       s15*s34*(s23^2 + s23*s45 + (7*s34 - 6*s45)*s45) + 
       s34^2*(3*s23*s34 - 2*s23*s45 - 5*s34*s45 + 4*s45^2) + 
       s12^2*(3*s23*s34 - 4*s34^2 - s23*s45 + s34*s45 + s15*(-3*s34 + s45)) - 
       s15^2*(2*(s34 - s45)*s45 + s23*(s34 + s45)) - 
       s12*(s15^3 + s15^2*(-2*s23 + 3*s45) - s34*(2*s34 - s45)*
          (-3*s23 + s34 + 3*s45) + s15*(s23^2 - 3*s34^2 - 2*s23*s45 - 
           2*s34*s45 + 3*s45^2)))/(2*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5 + 
   (-4 + Ds)*(1/2 - s34/(4*s12) + (s12^2*s15)/(4*s23^2*s45) + 
     (s23*s34)/(4*s12*s45) + (s12*(-s12 + 2*s15 + s34))/(4*s23*s45) + 
     (-2*s12 + s15 - s23 + 2*s34)/(4*s45) + (3*s12 + s15 - 5*s34 + 2*s45)/
      (4*s23) + (s12^2 - s12*s34 - s34*s45)/(4*s23^2) + 
     (s34*s45*(-(s12^3*s15) + s12*(-s15^2 + s34^2)*s45 + 
        (s15 - s34)^2*s45^2 + s12^2*(-(s34*s45) + s15*(s34 + s45))))/
      (4*s23^2*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-((s15 - s34)*s45^2*(s15^2 - 6*s15*s34 + 3*s34^2 + 
          2*s15*s45 - 2*s34*s45)) + s12^3*(-2*s34*s45 + s15*(-2*s34 + s45)) + 
       s12*s45*(s15^3 + 2*s15^2*(-5*s34 + s45) - s34^2*(3*s34 + s45) + 
         s15*s34*(14*s34 + 3*s45)) + s12^2*(5*s34^2*s45 + 
         s15*(2*s34^2 - 10*s34*s45 - s45^2)))/
      (4*s23*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s12^3*(2*s34 - s45) - s15^3*s45 - 
       s12^2*(5*s15*s34 - 5*s23*s34 + 4*s34^2 - 3*s15*s45 + 3*s23*s45 + 
         s34*s45) + s34^2*(5*s23*s34 - 2*s23*s45 - 9*s34*s45 + 4*s45^2) + 
       s15^2*(s23*(s34 + s45) - 2*s45*(2*s34 + s45)) - 
       s15*s34*(s23^2 + s23*(4*s34 + s45) + s45*(-15*s34 + 2*s45)) + 
       s12*(s15^3 + s15^2*(-2*s23 - 4*s34 + s45) + 
         s15*(s23^2 + 4*s23*s34 + 5*s34^2 - 2*s23*s45 - 10*s34*s45 - 
           5*s45^2) + s34*(2*s34^2 + 11*s34*s45 - 5*s45^2 + 
           5*s23*(-2*s34 + s45))))/(4*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5}}


==> anc/oneLoopAmplitudes/1l-pmppp.m <==
{{MI["OneMassTriangle", 2, s13], MI["OneMassTriangle", 2, s14], 
  MI["OneMassTriangle", 2, s15], MI["OneMassTriangle", 2, s23], 
  MI["OneMassTriangle", 2, s24], MI["OneMassTriangle", 2, s25], 
  MI["OneMassTriangle", 2, s34], MI["OneMassTriangle", 2, s35], 
  MI["OneMassTriangle", 2, s45], MI["TwoMassTriangle", 2, s13, s24], 
  MI["TwoMassTriangle", 2, s13, s25], MI["TwoMassTriangle", 2, s14, s23], 
  MI["TwoMassTriangle", 2, s14, s25], MI["TwoMassTriangle", 2, s15, s23], 
  MI["TwoMassTriangle", 2, s15, s24], MI["OneMassBox", 2, s12, s34, s45], 
  MI["OneMassBox", 2, s12, s35, s34], MI["OneMassBox", 2, s12, s35, s45], 
  MI["OneMassBox", 2, s13, s24, s45], MI["OneMassBox", 2, s13, s25, s45], 
  MI["OneMassBox", 2, s14, s23, s35], MI["OneMassBox", 2, s14, s25, s35], 
  MI["OneMassBox", 2, s15, s23, s34], MI["OneMassBox", 2, s15, s24, s34], 
  MI["OneMassBox", 2, s23, s14, s45], MI["OneMassBox", 2, s23, s15, s45], 
  MI["OneMassBox", 2, s24, s13, s35], MI["OneMassBox", 2, s24, s15, s35], 
  MI["OneMassBox", 2, s25, s13, s34], MI["OneMassBox", 2, s25, s14, s34], 
  MI["OneMassBox", 2, s34, s12, s25], MI["OneMassBox", 2, s34, s15, s12], 
  MI["OneMassBox", 2, s35, s12, s24], MI["OneMassBox", 2, s35, s14, s12], 
  MI["OneMassBox", 2, s45, s12, s23], MI["OneMassBox", 2, s45, s13, s12], 
  MI["Pentagon", 1, s12, s23, s34, s15, s45], MI["Pentagon", 1, s12, s23, 
   s35, s14, s45], MI["Pentagon", 1, s12, s24, s34, s15, s35], 
  MI["Pentagon", 1, s12, s24, s45, s13, s35], MI["Pentagon", 1, s12, s25, 
   s35, s14, s34], MI["Pentagon", 1, s12, s25, s45, s13, s34]}, 
 {(4*s15 - 2*s45)/(s12 + s15 - s34) + (2*(s23 - s45)^2)/s12^2 + 
   (4*s23 - 2*s45)/(s12 + s23 - s45) - (2*s15)/(s12 - s34 - s45) + 
   (2*s15^2*s45)/(s12^2*s34) + (4*s15^2*s45)/((s15 - s23 - s34)*
     (s12 + s23 - s45)^2) - (4*s34^2*s45)/((s12 + s15 - s34)*
     (s12 + s23 - s45)^2) - (2*s15*(s15 - s23 + s45))/(s12*s34) + 
   (2*s15*(s15 - s23 + s45))/((s12 + s15 - s34)*s34) - 
   (2*s15*(s15 - s23 + s45))/(s12*(s12 - s34 - s45)) + 
   (2*s45*(s15 - s23 + s45)^2)/(s12^2*(s12 - s34 - s45)) - 
   (2*s15*(s34 + s45))/((s15 - s23 - s34)*(s12 - s34 - s45)) + 
   (2*s15*(2*s34 + s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
   (-4*s23 + 4*s45)/s12 + (-4*s15*s34 + 6*s34*s45)/
    ((s12 + s15 - s34)*(s12 + s23 - s45)) - 
   (4*(-s23^2 + s23*s45 + (s15 + s34)*s45))/(s12 + s23 - s45)^2 + 
   (-4 + Ds)*((2*s15 - s45)/(s12 + s15 - s34) + (s23 - s45)^2/s12^2 + 
     (2*s23 - s45)/(s12 + s23 - s45) - s15/(s12 - s34 - s45) + 
     (s15^2*s45)/(s12^2*s34) + (2*s15^2*s45)/((s15 - s23 - s34)*
       (s12 + s23 - s45)^2) - (2*s34^2*s45)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) - (s15*(s15 - s23 + s45))/(s12*s34) + 
     (s15*(s15 - s23 + s45))/((s12 + s15 - s34)*s34) - 
     (s15*(s15 - s23 + s45))/(s12*(s12 - s34 - s45)) + 
     (s45*(s15 - s23 + s45)^2)/(s12^2*(s12 - s34 - s45)) - 
     (s15*(s34 + s45))/((s15 - s23 - s34)*(s12 - s34 - s45)) + 
     (s15*(2*s34 + s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (-2*s23 + 2*s45)/s12 + (-2*s15*s34 + 3*s34*s45)/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) - 
     (2*(-s23^2 + s23*s45 + (s15 + s34)*s45))/(s12 + s23 - s45)^2) + 
   (-4 + Ds)*(-(1/(s12*s34)) + s15/(s12^2*s34) + 1/((s12 + s15 - s34)*s34) + 
     2/(s12 + s23 - s45)^2 - (2*s15)/((s15 - s23 - s34)*
       (s12 + s23 - s45)^2) + (2*s34)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) - 3/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
     1/((s15 - s23 - s34)*(s12 + s23 - s45)) + 1/(s12*(s12 - s34 - s45)) + 
     1/((s15 - s23 - s34)*(s12 - s34 - s45)) + (s15 - s23 + s45)/
      (s12^2*(s12 - s34 - s45)))*tr5 + 
   (-2/(s12*s34) + (2*s15)/(s12^2*s34) + 2/((s12 + s15 - s34)*s34) + 
     4/(s12 + s23 - s45)^2 - (4*s15)/((s15 - s23 - s34)*
       (s12 + s23 - s45)^2) + (4*s34)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) - 6/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
     2/((s15 - s23 - s34)*(s12 + s23 - s45)) + 2/(s12*(s12 - s34 - s45)) + 
     2/((s15 - s23 - s34)*(s12 - s34 - s45)) + (2*(s15 - s23 + s45))/
      (s12^2*(s12 - s34 - s45)))*tr5, (2*(s15 - s34))/(s12 + s23 - s45) + 
   (2*s15^2)/(s34*(s12 + s23 - s45)) + 
   (2*s15*s34)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (2*s15^2*(s15 - s45))/(s12*s34*(s12 + s23 - s45)) - 
   (2*(s15 - s23)*(s15 - s23 - s34))/(s12*s45) + 
   (2*s23*(-s15 + s23)*s34)/(s12^2*s45) + (2*(s15 - s23)*(s15 - s23 - s34))/
    ((s12 + s23 - s45)*s45) + (2*s15^2*s45)/(s12^2*s34) + 
   (2*s34^2*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) - 
   (2*s15^3*s45)/(s12^2*s34*(s12 + s23 - s45)) - 
   (2*(s15 + s45))/(s12 + s15 - s34) + (2*s15*(s15 - s23 + s45))/
    ((s12 + s15 - s34)*s34) - (2*s15*(2*s15 - s23 + s45))/(s12*s34) + 
   (2*(s34 + s45))/s12 + (2*(s15*s23 - s23^2 + s23*s45 + s34*s45))/
    (s12 + s23 - s45)^2 + (-4*s15^2 + 2*s15*(2*s23 + s34 - 2*s45) + 
     2*s34*(-2*s23 + s45))/s12^2 + 
   (-4 + Ds)*((-s15 - s45)/(s12 + s15 - s34) + 
     (s15 - s34)/(s12 + s23 - s45) + s15^2/(s34*(s12 + s23 - s45)) + 
     (s15*s34)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15^2*(s15 - s45))/(s12*s34*(s12 + s23 - s45)) + 
     (s15*(-2*s15 + s23 - s45))/(s12*s34) - ((s15 - s23)*(s15 - s23 - s34))/
      (s12*s45) + (s23*(-s15 + s23)*s34)/(s12^2*s45) + 
     ((s15 - s23)*(s15 - s23 - s34))/((s12 + s23 - s45)*s45) + 
     (s15^2*s45)/(s12^2*s34) + (s34^2*s45)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) - (s15^3*s45)/(s12^2*s34*(s12 + s23 - s45)) + 
     (s15*(s15 - s23 + s45))/((s12 + s15 - s34)*s34) + (s34 + s45)/s12 + 
     (s15*s23 - s23^2 + s23*s45 + s34*s45)/(s12 + s23 - s45)^2 + 
     (-2*s15^2 + s15*(2*s23 + s34 - 2*s45) + s34*(-2*s23 + s45))/s12^2) + 
   (-4 + Ds)*(-s12^(-2) - 1/(s12*s34) + s15/(s12^2*s34) + 
     1/((s12 + s15 - s34)*s34) - (s12 + s23 - s45)^(-2) - 
     s34/((s12 + s15 - s34)*(s12 + s23 - s45)^2) - 
     s15^2/(s12^2*s34*(s12 + s23 - s45)) - 1/(s12*s45) + 
     (-s15 + s23)/(s12^2*s45) + 1/((s12 + s23 - s45)*s45) + 
     s15/(s12*(s12 + s23 - s45)*s45))*tr5 + 
   (-2/s12^2 - 2/(s12*s34) + (2*s15)/(s12^2*s34) + 
     2/((s12 + s15 - s34)*s34) - 2/(s12 + s23 - s45)^2 - 
     (2*s34)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) - 
     (2*s15^2)/(s12^2*s34*(s12 + s23 - s45)) - 2/(s12*s45) + 
     (-2*s15 + 2*s23)/(s12^2*s45) + 2/((s12 + s23 - s45)*s45) + 
     (2*s15)/(s12*(s12 + s23 - s45)*s45))*tr5, 
  (-4*s15)/s12 + (2*s15*(s15 - s45))/(s12*(s12 - s34 - s45)) - 
   (2*s15*(2*s15 + s34))/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (2*s15^2*(s15 - 2*s45))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s15*(-2*s15 + s23 + s34 - s45))/s12^2 - (2*s15*s23*s34)/(s12^2*s45) + 
   (2*s15*(-s15 + s23 + s34))/(s12*s45) + (2*s15*(s15 - s23 - s34))/
    ((s12 + s23 - s45)*s45) - (2*s15^2*s45)/((s15 - s23 - s34)*
     (s12 + s23 - s45)^2) + (2*s15^3*s45)/(s12^2*(s12 + s23 - s45)*
     (s12 - s34 - s45)) + (2*s15*(-s23 + s45))/(s12 + s23 - s45)^2 - 
   (2*s15*s45*(2*s15 - s23 + s45))/(s12^2*(s12 - s34 - s45)) + 
   (2*s15*(-s34 + s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
   (2*s15*(s34 + s45))/((s15 - s23 - s34)*(s12 - s34 - s45)) + 
   (-4 + Ds)*((-2*s15)/s12 + (s15*(s15 - s45))/(s12*(s12 - s34 - s45)) - 
     (s15*(2*s15 + s34))/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15^2*(s15 - 2*s45))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15*(-2*s15 + s23 + s34 - s45))/s12^2 - (s15*s23*s34)/(s12^2*s45) + 
     (s15*(-s15 + s23 + s34))/(s12*s45) + (s15*(s15 - s23 - s34))/
      ((s12 + s23 - s45)*s45) - (s15^2*s45)/((s15 - s23 - s34)*
       (s12 + s23 - s45)^2) + (s15^3*s45)/(s12^2*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + (s15*(-2*s15 + s23 - s45)*s45)/
      (s12^2*(s12 - s34 - s45)) + (s15*(-s23 + s45))/(s12 + s23 - s45)^2 + 
     (s15*(-s34 + s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
     (s15*(s34 + s45))/((s15 - s23 - s34)*(s12 - s34 - s45))) + 
   (-4 + Ds)*(s15/((s15 - s23 - s34)*(s12 + s23 - s45)^2) - 
     1/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
     s15/(s12^2*(s12 - s34 - s45)) + 
     1/((s15 - s23 - s34)*(s12 - s34 - s45)) + 
     1/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s15)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     s15^2/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) - s15/(s12^2*s45) + 
     s15/(s12*(s12 + s23 - s45)*s45))*tr5 + 
   ((2*s15)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) - 
     2/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
     (2*s15)/(s12^2*(s12 - s34 - s45)) + 
     2/((s15 - s23 - s34)*(s12 - s34 - s45)) + 
     2/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (4*s15)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s15^2)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*s15)/(s12^2*s45) + (2*s15)/(s12*(s12 + s23 - s45)*s45))*tr5, 
  (-2*s23)/s12 + (2*s23*(s23 - s45))/s12^2 + 
   (2*(s15 + s23))/(s12 + s23 - s45) + (2*s15*(s15 - s23 - s45))/
    (s34*(s12 + s23 - s45)) - (2*s15)/(s12 - s34 - s45) + 
   (2*s15*(s15 + s34 - s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s15^2*s45)/(s12^2*s34) + (2*(s15^2 - 2*s15*s23 + s23*(s23 - s45))*s45)/
    (s12^2*(s12 - s34 - s45)) + (2*s15^2*s45^2)/
    (s12^2*s34*(s12 + s23 - s45)) + (2*s15^2*s45^2)/
    (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s15*s45*(-2*s15 + s45))/(s12*s34*(s12 + s23 - s45)) + 
   (2*s15*s45*(-2*s15 + s45))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s15*(-s15 + s23 + s45))/(s12*s34) + (2*s15*(-s15 + s23 + s45))/
    (s12*(s12 - s34 - s45)) + (-4 + Ds)*(-(s23/s12) + 
     (s23*(s23 - s45))/s12^2 + (s15 + s23)/(s12 + s23 - s45) + 
     (s15*(s15 - s23 - s45))/(s34*(s12 + s23 - s45)) - 
     s15/(s12 - s34 - s45) + (s15*(s15 + s34 - s45))/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) + (s15^2*s45)/(s12^2*s34) + 
     ((s15^2 - 2*s15*s23 + s23*(s23 - s45))*s45)/(s12^2*(s12 - s34 - s45)) + 
     (s15^2*s45^2)/(s12^2*s34*(s12 + s23 - s45)) + 
     (s15^2*s45^2)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15*s45*(-2*s15 + s45))/(s12*s34*(s12 + s23 - s45)) + 
     (s15*s45*(-2*s15 + s45))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15*(-s15 + s23 + s45))/(s12*s34) + (s15*(-s15 + s23 + s45))/
      (s12*(s12 - s34 - s45))) + (-4 + Ds)*(s15/(s12^2*s34) - 
     s15/(s12*s34*(s12 + s23 - s45)) + 1/(s12*(s12 - s34 - s45)) + 
     (s15 - s23)/(s12^2*(s12 - s34 - s45)) - 
     1/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15*s45)/(s12^2*s34*(s12 + s23 - s45)) + 
     (s15*s45)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (-s15 + s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)))*tr5 + 
   ((2*s15)/(s12^2*s34) - (2*s15)/(s12*s34*(s12 + s23 - s45)) + 
     2/(s12*(s12 - s34 - s45)) + (2*(s15 - s23))/(s12^2*(s12 - s34 - s45)) - 
     2/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s15*s45)/(s12^2*s34*(s12 + s23 - s45)) + 
     (2*s15*s45)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (-2*s15 + 2*s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)))*tr5, 
  (-2*(2*s15 - s34)*(s15 - s23 - s34))/s12^2 + 
   (2*(s15 - s23 - s34)*(s23 + s34))/(s12 + s23 - s45)^2 - 
   (2*s15*s34)/(s12*(s12 + s23 - s45)) + (2*s15*(2*s15 - s23 - s45))/
    (s34*(s12 + s23 - s45)) + (2*s23*s34*(-s15 + s23 + s34))/(s12^2*s45) - 
   (2*(s15^2 - 2*s15*s23 + s23^2 - 3*s15*s34 + 3*s23*s34 + 2*s34^2))/
    (s12*s45) + (2*s23*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)^2*s45) + 
   (2*(s15^2 - 2*s15*s23 + s23^2 - 3*s15*s34 + 3*s23*s34 + 2*s34^2))/
    ((s12 + s23 - s45)*s45) + (2*s15^2*s45)/(s12^2*s34) + 
   (2*s15^2*s45)/(s12^2*(s12 + s23 - s45)) + (2*s15^2*s45*(-s15 + s45))/
    (s12^2*s34*(s12 + s23 - s45)) + (2*s15*(-2*s15 + s23 + s45))/(s12*s34) + 
   (2*s15*(s15^2 - 3*s15*s45 + s45^2))/(s12*s34*(s12 + s23 - s45)) + 
   (-4 + Ds)*(-(((2*s15 - s34)*(s15 - s23 - s34))/s12^2) + 
     ((s15 - s23 - s34)*(s23 + s34))/(s12 + s23 - s45)^2 - 
     (s15*s34)/(s12*(s12 + s23 - s45)) + (s15*(2*s15 - s23 - s45))/
      (s34*(s12 + s23 - s45)) + (s23*s34*(-s15 + s23 + s34))/(s12^2*s45) + 
     (-s15^2 + 2*s15*s23 - s23^2 + 3*s15*s34 - 3*s23*s34 - 2*s34^2)/
      (s12*s45) + (s23*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)^2*s45) + 
     (s15^2 - 2*s15*s23 + s23^2 - 3*s15*s34 + 3*s23*s34 + 2*s34^2)/
      ((s12 + s23 - s45)*s45) + (s15^2*s45)/(s12^2*s34) + 
     (s15^2*s45)/(s12^2*(s12 + s23 - s45)) + (s15^2*s45*(-s15 + s45))/
      (s12^2*s34*(s12 + s23 - s45)) + (s15*(-2*s15 + s23 + s45))/(s12*s34) + 
     (s15*(s15^2 - 3*s15*s45 + s45^2))/(s12*s34*(s12 + s23 - s45))) + 
   (-4 + Ds)*(s15/(s12^2*s34) - 2/(s12*(s12 + s23 - s45)) + 
     s15/(s12^2*(s12 + s23 - s45)) - s15/(s12*s34*(s12 + s23 - s45)) - 
     2/(s12*s45) + (-s15 + s23 + s34)/(s12^2*s45) + 
     (-s15 + s23 + s34)/((s12 + s23 - s45)^2*s45) + 
     2/((s12 + s23 - s45)*s45) + (2*(s15 - s34))/(s12*(s12 + s23 - s45)*
       s45) + (s15*(-s15 + s45))/(s12^2*s34*(s12 + s23 - s45)))*tr5 + 
   ((2*s15)/(s12^2*s34) - 4/(s12*(s12 + s23 - s45)) + 
     (2*s15)/(s12^2*(s12 + s23 - s45)) - 
     (2*s15)/(s12*s34*(s12 + s23 - s45)) - 4/(s12*s45) + 
     (2*(-s15 + s23 + s34))/(s12^2*s45) + (2*(-s15 + s23 + s34))/
      ((s12 + s23 - s45)^2*s45) + 4/((s12 + s23 - s45)*s45) + 
     (4*(s15 - s34))/(s12*(s12 + s23 - s45)*s45) + (2*s15*(-s15 + s45))/
      (s12^2*s34*(s12 + s23 - s45)))*tr5, 
  (-4*s15 + 2*s23 + 4*s34 - 2*s45)/s12 + 
   (2*s15*(2*s23 + s34) - 2*(s23 + s34)*(2*s23 + s34 - s45))/
    (s12 + s23 - s45)^2 - (2*(s15 - 2*s34)*(s15 - s23 - s34))/(s12*s45) + 
   (2*s23*s34*(-s15 + s34))/(s12^2*s45) + (2*s23*(-s15 + s23 + s34)^2)/
    ((s12 + s23 - s45)^2*s45) + (2*(s15 - 2*s34)*(s15 - s23 - s34))/
    ((s12 + s23 - s45)*s45) + (2*s15^2*s45)/(s12^2*(s12 + s23 - s45)) + 
   (2*s15*(s15 + s45))/(s12*(s12 - s34 - s45)) - 
   (2*s15*(s15 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s15^2*s45*(s15 + s45))/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (2*s45*(s15 + s45)*(2*s15 - s23 + s45))/(s12^2*(s12 - s34 - s45)) + 
   (2*(2*s15 - s23 - 2*s34 + s45))/(s12 + s23 - s45) + 
   (2*s15*(-s34 + s45))/(s12*(s12 + s23 - s45)) - 
   (2*(2*s15^2 + s34^2 - s15*(s23 + 3*s34 - 3*s45) + s23*(s34 - s45) - 
      s34*s45 + s45^2))/s12^2 + (-2*s15^3 + 2*s15*s45^2)/
    (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (-4 + Ds)*((s15*(2*s23 + s34) - (s23 + s34)*(2*s23 + s34 - s45))/
      (s12 + s23 - s45)^2 + (-2*s15 + s23 + 2*s34 - s45)/s12 - 
     ((s15 - 2*s34)*(s15 - s23 - s34))/(s12*s45) + (s23*s34*(-s15 + s34))/
      (s12^2*s45) + (s23*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)^2*s45) + 
     ((s15 - 2*s34)*(s15 - s23 - s34))/((s12 + s23 - s45)*s45) + 
     (s15^2*s45)/(s12^2*(s12 + s23 - s45)) + (s15*(s15 + s45))/
      (s12*(s12 - s34 - s45)) - (s15*(s15 + s45))/((s12 + s23 - s45)*
       (s12 - s34 - s45)) + (s15^2*s45*(s15 + s45))/(s12^2*(s12 + s23 - s45)*
       (s12 - s34 - s45)) - (s45*(s15 + s45)*(2*s15 - s23 + s45))/
      (s12^2*(s12 - s34 - s45)) + (2*s15 - s23 - 2*s34 + s45)/
      (s12 + s23 - s45) + (s15*(-s34 + s45))/(s12*(s12 + s23 - s45)) + 
     (-s15^3 + s15*s45^2)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (-2*s15^2 - s34^2 + s15*(s23 + 3*s34 - 3*s45) + s34*s45 - s45^2 + 
       s23*(-s34 + s45))/s12^2) + 
   (-4 + Ds)*(-s12^(-2) - (s12 + s23 - s45)^(-2) + 
     1/(s12*(s12 + s23 - s45)) + s15/(s12^2*(s12 + s23 - s45)) + 
     (-s15 - s45)/(s12^2*(s12 - s34 - s45)) - 1/(s12*s45) + 
     (-s15 + s34)/(s12^2*s45) + (-s15 + s23 + s34)/((s12 + s23 - s45)^2*
       s45) + 1/((s12 + s23 - s45)*s45) + (2*(s15 - s34))/
      (s12*(s12 + s23 - s45)*s45) + (s15 + s45)/(s12*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + (s15*(s15 + s45))/(s12^2*(s12 + s23 - s45)*
       (s12 - s34 - s45)))*tr5 + (-2/s12^2 - 2/(s12 + s23 - s45)^2 + 
     2/(s12*(s12 + s23 - s45)) + (2*s15)/(s12^2*(s12 + s23 - s45)) - 
     2/(s12*s45) + (-2*s15 + 2*s34)/(s12^2*s45) + (2*(-s15 + s23 + s34))/
      ((s12 + s23 - s45)^2*s45) + 2/((s12 + s23 - s45)*s45) + 
     (4*(s15 - s34))/(s12*(s12 + s23 - s45)*s45) - 
     (2*(s15 + s45))/(s12^2*(s12 - s34 - s45)) + 
     (2*(s15 + s45))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s15*(s15 + s45))/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)))*tr5, 
  (4*(s15 - 2*s45))/(s12 + s15 - s34) - (4*s23*s34)/(s12 + s23 - s45)^2 - 
   (4*(s15 + 3*s34))/(s12 + s23 - s45) - (4*s34*(s15 - 3*s45))/
    ((s12 + s15 - s34)*(s12 + s23 - s45)) - (16*s15*s45)/(s12*s34) - 
   (4*s34^2*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
   (4*s15*s45)/(s12*(s12 + s23 - s45)) + (8*s15*(2*s15 - s45)*s45)/
    (s12*s34*(s12 + s23 - s45)) - (8*s15^2*s45^2)/
    (s12^2*s34*(s12 + s23 - s45)) + (8*s15*(s15 - s23 + s45))/
    ((s12 + s15 - s34)*s34) + (8*s15*(-s15 + s23 + s45))/
    (s34*(s12 + s23 - s45)) + (12*s34 + 8*s45)/s12 - 
   (8*(s23*s34 + 2*s15*s45 - s34*s45))/s12^2 + 
   (-4 + Ds)*((2*(s15 - 2*s45))/(s12 + s15 - s34) - 
     (2*s23*s34)/(s12 + s23 - s45)^2 - (2*(s15 + 3*s34))/(s12 + s23 - s45) - 
     (2*s34*(s15 - 3*s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
     (8*s15*s45)/(s12*s34) - (2*s34^2*s45)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) + (2*s15*s45)/(s12*(s12 + s23 - s45)) + 
     (4*s15*(2*s15 - s45)*s45)/(s12*s34*(s12 + s23 - s45)) - 
     (4*s15^2*s45^2)/(s12^2*s34*(s12 + s23 - s45)) + 
     (4*s15*(s15 - s23 + s45))/((s12 + s15 - s34)*s34) + 
     (4*s15*(-s15 + s23 + s45))/(s34*(s12 + s23 - s45)) + 
     (6*s34 + 4*s45)/s12 + (-4*s23*s34 + 4*(-2*s15 + s34)*s45)/s12^2) + 
   (-8/s12^2 - 8/(s12*s34) + 8/((s12 + s15 - s34)*s34) + 
     (4*s34)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
     12/(s12*(s12 + s23 - s45)) - 12/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (8*s15)/(s12*s34*(s12 + s23 - s45)) - (8*s15*s45)/
      (s12^2*s34*(s12 + s23 - s45)))*tr5 + 
   (-4 + Ds)*(-4/s12^2 - 4/(s12*s34) + 4/((s12 + s15 - s34)*s34) + 
     (2*s34)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
     6/(s12*(s12 + s23 - s45)) - 6/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (4*s15)/(s12*s34*(s12 + s23 - s45)) - (4*s15*s45)/
      (s12^2*s34*(s12 + s23 - s45)))*tr5, 
  (-8*s15*(s15 + s34 - s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (4*s15^2*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) - 
   (4*s15*s45)/(s12*(s12 + s23 - s45)) - 
   (16*s15*s45)/(s12*(s12 - s34 - s45)) + (8*s15*(2*s15 - s45)*s45)/
    (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (8*s15^2*s45^2)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (8*s45^2*(2*s15 - s23 + s45))/(s12^2*(s12 - s34 - s45)) - 
   (8*s15*(s34 + s45))/((s15 - s23 - s34)*(s12 - s34 - s45)) - 
   (4*(s15 - 2*s23 - 3*s34 + 2*s45))/(s12 + s23 - s45) + 
   (4*s15*(s34 + 2*s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
   (-8*s23 - 12*s34 + 8*s45)/s12 - 
   (4*(-s23^2 + (s15 + s34)*s45 + s23*(-s34 + s45)))/(s12 + s23 - s45)^2 + 
   (8*(s23*(s34 - s45) + s45*(2*s15 - s34 + s45)))/s12^2 + 
   (-4 + Ds)*((-2*s15 + 4*s23 + 6*s34 - 4*s45)/(s12 + s23 - s45) - 
     (4*s15*(s15 + s34 - s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s15^2*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) - 
     (2*s15*s45)/(s12*(s12 + s23 - s45)) - (8*s15*s45)/
      (s12*(s12 - s34 - s45)) + (4*s15*(2*s15 - s45)*s45)/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (4*s15^2*s45^2)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (4*s45^2*(2*s15 - s23 + s45))/(s12^2*(s12 - s34 - s45)) - 
     (4*s15*(s34 + s45))/((s15 - s23 - s34)*(s12 - s34 - s45)) + 
     (2*s15*(s34 + 2*s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (-4*s23 - 6*s34 + 4*s45)/s12 - 
     (2*(-s23^2 + (s15 + s34)*s45 + s23*(-s34 + s45)))/(s12 + s23 - s45)^2 + 
     (4*(s23*(s34 - s45) + s45*(2*s15 - s34 + s45)))/s12^2) + 
   (8/s12^2 + 4/(s12 + s23 - s45)^2 - (4*s15)/((s15 - s23 - s34)*
       (s12 + s23 - s45)^2) - 12/(s12*(s12 + s23 - s45)) - 
     8/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     8/((s15 - s23 - s34)*(s12 - s34 - s45)) + 
     8/((s12 + s23 - s45)*(s12 - s34 - s45)) + (8*(s15 - s45))/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (8*s45)/(s12^2*(s12 - s34 - s45)) - (8*s15*s45)/(s12^2*(s12 + s23 - s45)*
       (s12 - s34 - s45)))*tr5 + (-4 + Ds)*(4/s12^2 + 2/(s12 + s23 - s45)^2 - 
     (2*s15)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) - 
     6/(s12*(s12 + s23 - s45)) - 4/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     4/((s15 - s23 - s34)*(s12 - s34 - s45)) + 
     4/((s12 + s23 - s45)*(s12 - s34 - s45)) + (4*(s15 - s45))/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (4*s45)/(s12^2*(s12 - s34 - s45)) - (4*s15*s45)/(s12^2*(s12 + s23 - s45)*
       (s12 - s34 - s45)))*tr5, (-4*s34)/s12 + (8*s34*(-2*s15 + s34))/s12^2 + 
   (-4*s15*(3*s23 + 2*s34) + 4*(s23 + s34)*(3*s23 + 2*s34 - s45))/
    (s12 + s23 - s45)^2 + (4*s34)/(s12 + s23 - s45) + 
   (s15*(8*s34 - 4*s45))/(s12*(s12 + s23 - s45)) - 
   (8*s23*s34^2)/(s12^2*s45) + (16*s34*(-s15 + s23 + s34))/(s12*s45) - 
   (8*s23*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)^2*s45) + 
   (16*(s15 - s23 - s34)*s34)/((s12 + s23 - s45)*s45) - 
   (8*s15^2*s45)/(s12^2*(s12 + s23 - s45)) + 
   (-4 + Ds)*((-2*s34)/s12 + (4*s34*(-2*s15 + s34))/s12^2 + 
     (-2*s15*(3*s23 + 2*s34) + 2*(s23 + s34)*(3*s23 + 2*s34 - s45))/
      (s12 + s23 - s45)^2 + (2*s34)/(s12 + s23 - s45) + 
     (s15*(4*s34 - 2*s45))/(s12*(s12 + s23 - s45)) - 
     (4*s23*s34^2)/(s12^2*s45) + (8*s34*(-s15 + s23 + s34))/(s12*s45) - 
     (4*s23*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)^2*s45) + 
     (8*(s15 - s23 - s34)*s34)/((s12 + s23 - s45)*s45) - 
     (4*s15^2*s45)/(s12^2*(s12 + s23 - s45))) + 
   (4/(s12 + s23 - s45)^2 + 4/(s12*(s12 + s23 - s45)) - 
     (8*s15)/(s12^2*(s12 + s23 - s45)) + 8/(s12*s45) - (8*s34)/(s12^2*s45) + 
     (8*(s15 - s23 - s34))/((s12 + s23 - s45)^2*s45) - 
     8/((s12 + s23 - s45)*s45) - (8*(s15 - 2*s34))/(s12*(s12 + s23 - s45)*
       s45))*tr5 + (-4 + Ds)*(2/(s12 + s23 - s45)^2 + 
     2/(s12*(s12 + s23 - s45)) - (4*s15)/(s12^2*(s12 + s23 - s45)) + 
     4/(s12*s45) - (4*s34)/(s12^2*s45) + (4*(s15 - s23 - s34))/
      ((s12 + s23 - s45)^2*s45) - 4/((s12 + s23 - s45)*s45) + 
     (-4*s15 + 8*s34)/(s12*(s12 + s23 - s45)*s45))*tr5, 
  (4*s15 - 2*s34)/s12 + (-2*s15*(2*s23 + s34) + 
     2*(s23 + s34)*(2*s23 + s34 - s45))/(s12 + s23 - s45)^2 + 
   (-2*s15 + 2*s34)/(s12 + s23 - s45) + (2*s15*(2*s15 + s34))/
    ((s12 + s23 - s45)*(s12 - s34 - s45)) + (2*s15^2*(s15 - 2*s45))/
    (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s15*(s34 - s45))/(s12*(s12 + s23 - s45)) + 
   (2*(s15 - 2*s34)*(s15 - s23 - s34))/(s12*s45) + 
   (2*s23*(s15 - s34)*s34)/(s12^2*s45) - (2*s23*(-s15 + s23 + s34)^2)/
    ((s12 + s23 - s45)^2*s45) - (2*(s15 - 2*s34)*(s15 - s23 - s34))/
    ((s12 + s23 - s45)*s45) - (2*s15^2*s45)/(s12^2*(s12 + s23 - s45)) - 
   (2*s15*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
   (2*s15^3*s45)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s15*(-s15 + s45))/(s12*(s12 - s34 - s45)) + 
   (2*s15*s45*(2*s15 - s23 + s45))/(s12^2*(s12 - s34 - s45)) + 
   (2*s15*(s34 + s45))/((s15 - s23 - s34)*(s12 - s34 - s45)) + 
   (2*(2*s15^2 + s34^2 + s15*(-s23 - 3*s34 + s45)))/s12^2 + 
   (-4 + Ds)*((2*s15 - s34)/s12 + (-(s15*(2*s23 + s34)) + 
       (s23 + s34)*(2*s23 + s34 - s45))/(s12 + s23 - s45)^2 + 
     (-s15 + s34)/(s12 + s23 - s45) + (s15*(2*s15 + s34))/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) + (s15^2*(s15 - 2*s45))/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15*(s34 - s45))/(s12*(s12 + s23 - s45)) + 
     ((s15 - 2*s34)*(s15 - s23 - s34))/(s12*s45) + (s23*(s15 - s34)*s34)/
      (s12^2*s45) - (s23*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)^2*s45) - 
     ((s15 - 2*s34)*(s15 - s23 - s34))/((s12 + s23 - s45)*s45) - 
     (s15^2*s45)/(s12^2*(s12 + s23 - s45)) - 
     (s15*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
     (s15^3*s45)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15*(-s15 + s45))/(s12*(s12 - s34 - s45)) + 
     (s15*s45*(2*s15 - s23 + s45))/(s12^2*(s12 - s34 - s45)) + 
     (s15*(s34 + s45))/((s15 - s23 - s34)*(s12 - s34 - s45)) + 
     (2*s15^2 + s34^2 + s15*(-s23 - 3*s34 + s45))/s12^2) + 
   (-4 + Ds)*((s12 + s23 - s45)^(-2) - s15/(s12^2*(s12 + s23 - s45)) + 
     1/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     s15/(s12^2*(s12 - s34 - s45)) - 
     1/((s15 - s23 - s34)*(s12 - s34 - s45)) - 
     1/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*s15)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     s15^2/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 1/(s12*s45) + 
     (s15 - s34)/(s12^2*s45) + (s15 - s23 - s34)/((s12 + s23 - s45)^2*s45) - 
     1/((s12 + s23 - s45)*s45) + (-2*s15 + 2*s34)/(s12*(s12 + s23 - s45)*
       s45))*tr5 + (2/(s12 + s23 - s45)^2 - 
     (2*s15)/(s12^2*(s12 + s23 - s45)) + 
     2/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (2*s15)/(s12^2*(s12 - s34 - s45)) - 
     2/((s15 - s23 - s34)*(s12 - s34 - s45)) - 
     2/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (4*s15)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*s15^2)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 2/(s12*s45) + 
     (2*(s15 - s34))/(s12^2*s45) + (2*(s15 - s23 - s34))/
      ((s12 + s23 - s45)^2*s45) - 2/((s12 + s23 - s45)*s45) + 
     (-4*s15 + 4*s34)/(s12*(s12 + s23 - s45)*s45))*tr5, 
  (-2*(s15 - s23 - s34)*(s23 + s34))/(s12 + s23 - s45)^2 - 
   (2*s15^2)/(s34*(s12 + s23 - s45)) + (2*s34)/(s12 + s23 - s45) + 
   (2*s15*s34)/(s12*(s12 + s23 - s45)) - (2*s23*s34*(-s15 + s23 + s34))/
    (s12^2*s45) + (2*(s15^2 - 2*s15*s23 + s23^2 - 3*s15*s34 + 3*s23*s34 + 
      2*s34^2))/(s12*s45) - (2*s23*(-s15 + s23 + s34)^2)/
    ((s12 + s23 - s45)^2*s45) - 
   (2*(s15^2 - 2*s15*s23 + s23^2 - 3*s15*s34 + 3*s23*s34 + 2*s34^2))/
    ((s12 + s23 - s45)*s45) + (2*s45)/(s12 + s15 - s34) - 
   (2*s15^2*s45)/(s12^2*s34) - (2*s15^2*s45)/(s12^2*(s12 + s23 - s45)) + 
   (2*s15^3*s45)/(s12^2*s34*(s12 + s23 - s45)) - 
   (2*s34*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (2*s15^2*(-s15 + s45))/(s12*s34*(s12 + s23 - s45)) - 
   (2*s15*(s15 - s23 + s45))/((s12 + s15 - s34)*s34) + 
   (2*s15*(2*s15 - s23 + s45))/(s12*s34) - (2*(s34 + s45))/s12 + 
   (2*(2*s15^2 + s34*(2*s23 + s34 - s45) + s15*(-2*s23 - 3*s34 + 2*s45)))/
    s12^2 + (-4 + Ds)*(-(((s15 - s23 - s34)*(s23 + s34))/
       (s12 + s23 - s45)^2) - s15^2/(s34*(s12 + s23 - s45)) + 
     s34/(s12 + s23 - s45) + (s15*s34)/(s12*(s12 + s23 - s45)) + 
     (-s34 - s45)/s12 - (s23*s34*(-s15 + s23 + s34))/(s12^2*s45) + 
     (s15^2 - 2*s15*s23 + s23^2 - 3*s15*s34 + 3*s23*s34 + 2*s34^2)/
      (s12*s45) - (s23*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)^2*s45) + 
     (-s15^2 + 2*s15*s23 - s23^2 + 3*s15*s34 - 3*s23*s34 - 2*s34^2)/
      ((s12 + s23 - s45)*s45) + s45/(s12 + s15 - s34) - 
     (s15^2*s45)/(s12^2*s34) - (s15^2*s45)/(s12^2*(s12 + s23 - s45)) + 
     (s15^3*s45)/(s12^2*s34*(s12 + s23 - s45)) - 
     (s34*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15^2*(-s15 + s45))/(s12*s34*(s12 + s23 - s45)) - 
     (s15*(s15 - s23 + s45))/((s12 + s15 - s34)*s34) + 
     (s15*(2*s15 - s23 + s45))/(s12*s34) + 
     (2*s15^2 + s34*(2*s23 + s34 - s45) + s15*(-2*s23 - 3*s34 + 2*s45))/
      s12^2) + (-4 + Ds)*(s12^(-2) + 1/(s12*s34) - s15/(s12^2*s34) - 
     1/((s12 + s15 - s34)*s34) + 1/(s12*(s12 + s23 - s45)) - 
     s15/(s12^2*(s12 + s23 - s45)) + 
     1/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     s15^2/(s12^2*s34*(s12 + s23 - s45)) + 2/(s12*s45) + 
     (s15 - s23 - s34)/(s12^2*s45) + (s15 - s23 - s34)/
      ((s12 + s23 - s45)^2*s45) - 2/((s12 + s23 - s45)*s45) + 
     (-2*s15 + 2*s34)/(s12*(s12 + s23 - s45)*s45))*tr5 + 
   (2/s12^2 + 2/(s12*s34) - (2*s15)/(s12^2*s34) - 2/((s12 + s15 - s34)*s34) + 
     2/(s12*(s12 + s23 - s45)) - (2*s15)/(s12^2*(s12 + s23 - s45)) + 
     2/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (2*s15^2)/(s12^2*s34*(s12 + s23 - s45)) + 4/(s12*s45) + 
     (2*(s15 - s23 - s34))/(s12^2*s45) + (2*(s15 - s23 - s34))/
      ((s12 + s23 - s45)^2*s45) - 4/((s12 + s23 - s45)*s45) + 
     (-4*s15 + 4*s34)/(s12*(s12 + s23 - s45)*s45))*tr5, 
  (4*s15^2 - 2*s15*(s23 + s34 - 3*s45) + 2*(s23 - s45)*(s34 - s45))/s12^2 + 
   (2*(-2*s15 + s23 + s34 - s45))/(s12 + s23 - s45) + 
   (2*s15*(s15 - s23 - s34))/(s12*s45) + (2*s15*s23*s34)/(s12^2*s45) + 
   (2*s15*(-s15 + s23 + s34))/((s12 + s23 - s45)*s45) - 
   (2*s15*(s15 + s45))/(s12*(s12 - s34 - s45)) + 
   (2*s15*(s15 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (2*s15^2*s45*(s15 + s45))/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s45*(s15 + s45)*(2*s15 - s23 + s45))/(s12^2*(s12 - s34 - s45)) + 
   (2*(2*s15 - s23 - s34 + s45))/s12 + (2*s15*(s15^2 - s45^2))/
    (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (-4 + Ds)*((2*s15^2 - s15*(s23 + s34 - 3*s45) + (s23 - s45)*(s34 - s45))/
      s12^2 + (-2*s15 + s23 + s34 - s45)/(s12 + s23 - s45) + 
     (s15*(s15 - s23 - s34))/(s12*s45) + (s15*s23*s34)/(s12^2*s45) + 
     (s15*(-s15 + s23 + s34))/((s12 + s23 - s45)*s45) - 
     (s15*(s15 + s45))/(s12*(s12 - s34 - s45)) + (s15*(s15 + s45))/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) - (s15^2*s45*(s15 + s45))/
      (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s45*(s15 + s45)*(2*s15 - s23 + s45))/(s12^2*(s12 - s34 - s45)) + 
     (2*s15 - s23 - s34 + s45)/s12 + (s15^3 - s15*s45^2)/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45))) + 
   (2/s12^2 - 2/(s12*(s12 + s23 - s45)) + (2*s15)/(s12^2*s45) - 
     (2*s15)/(s12*(s12 + s23 - s45)*s45) + (2*(s15 + s45))/
      (s12^2*(s12 - s34 - s45)) - (2*(s15 + s45))/(s12*(s12 + s23 - s45)*
       (s12 - s34 - s45)) - (2*s15*(s15 + s45))/(s12^2*(s12 + s23 - s45)*
       (s12 - s34 - s45)))*tr5 + 
   (-4 + Ds)*(s12^(-2) - 1/(s12*(s12 + s23 - s45)) + 
     (-s15 - s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     s15/(s12^2*s45) - s15/(s12*(s12 + s23 - s45)*s45) + 
     (s15 + s45)/(s12^2*(s12 - s34 - s45)) - (s15*(s15 + s45))/
      (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)))*tr5, 
  (2*s23*s34)/(s12 + s23 - s45)^2 + (-2*s23 + 4*s34)/(s12 + s23 - s45) + 
   (2*s34*(s15 - 2*s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (2*(s23 - 2*s34 - s45))/s12 + (2*s15)/(s12 - s34 - s45) + 
   (2*s15*(s15 - s23 - s45))/(s12*(s12 - s34 - s45)) - 
   (2*s15*(s15 + s34 - s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (2*s15^2*s45)/(s12^2*s34) + (2*s34^2*s45)/((s12 + s15 - s34)*
     (s12 + s23 - s45)^2) - (2*s15*s45)/(s12*(s12 + s23 - s45)) + 
   (2*s15*(2*s15 - s45)*s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (2*s15^2*s45^2)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s15*(s15 - s23 + s45))/(s12*s34) - (2*s15*(s15 - s23 + s45))/
    ((s12 + s15 - s34)*s34) + (-2*s15 + 2*s45)/(s12 + s15 - s34) + 
   (2*s45*(-s15^2 + 2*s15*s23 + s23*(-s23 + s45)))/
    (s12^2*(s12 - s34 - s45)) + 
   (2*(-s23^2 + (2*s15 - s34)*s45 + s23*(s34 + s45)))/s12^2 + 
   (-4 + Ds)*((s23*s34)/(s12 + s23 - s45)^2 + (-s23 + 2*s34)/
      (s12 + s23 - s45) + (s34*(s15 - 2*s45))/((s12 + s15 - s34)*
       (s12 + s23 - s45)) + (s23 - 2*s34 - s45)/s12 + s15/(s12 - s34 - s45) + 
     (s15*(s15 - s23 - s45))/(s12*(s12 - s34 - s45)) - 
     (s15*(s15 + s34 - s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15^2*s45)/(s12^2*s34) + (s34^2*s45)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) - (s15*s45)/(s12*(s12 + s23 - s45)) + 
     (s15*(2*s15 - s45)*s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15^2*s45^2)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (-s15 + s45)/(s12 + s15 - s34) + (s15*(s15 - s23 + s45))/(s12*s34) - 
     (s15*(s15 - s23 + s45))/((s12 + s15 - s34)*s34) + 
     (s45*(-s15^2 + 2*s15*s23 + s23*(-s23 + s45)))/
      (s12^2*(s12 - s34 - s45)) + (-s23^2 + (2*s15 - s34)*s45 + 
       s23*(s34 + s45))/s12^2) + (2/s12^2 + 2/(s12*s34) - 
     (2*s15)/(s12^2*s34) - 2/((s12 + s15 - s34)*s34) - 
     (2*s34)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) - 
     4/(s12*(s12 + s23 - s45)) + 4/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
     2/(s12*(s12 - s34 - s45)) + (-2*s15 + 2*s23)/(s12^2*(s12 - s34 - s45)) + 
     2/((s12 + s23 - s45)*(s12 - s34 - s45)) + (2*(s15 - s45))/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*s15*s45)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)))*tr5 + 
   (-4 + Ds)*(s12^(-2) + 1/(s12*s34) - s15/(s12^2*s34) - 
     1/((s12 + s15 - s34)*s34) - s34/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) - 2/(s12*(s12 + s23 - s45)) + 
     2/((s12 + s15 - s34)*(s12 + s23 - s45)) - 1/(s12*(s12 - s34 - s45)) + 
     (-s15 + s23)/(s12^2*(s12 - s34 - s45)) + 
     1/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15 - s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15*s45)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)))*tr5, 
  (2*(s15 - s23)*(2*s15 - s34))/s12^2 + (2*s15*(2*s15 - s23 - s45))/
    (s12*s34) + (2*(s15 - s23)*(s15 - s23 - s34))/(s12*s45) + 
   (2*(s15 - s23)*s23*s34)/(s12^2*s45) - (2*(s15 - s23)*(s15 - s23 - s34))/
    ((s12 + s23 - s45)*s45) - (2*s15^2*s45)/(s12^2*s34) + 
   (2*s15^2*(s15 - s45)*s45)/(s12^2*s34*(s12 + s23 - s45)) + 
   (2*s15*(-2*s15 + s23 + s45))/(s34*(s12 + s23 - s45)) - 
   (2*s15*(s15^2 - 3*s15*s45 + s45^2))/(s12*s34*(s12 + s23 - s45)) + 
   (-4 + Ds)*(((s15 - s23)*(2*s15 - s34))/s12^2 + (s15*(2*s15 - s23 - s45))/
      (s12*s34) + ((s15 - s23)*(s15 - s23 - s34))/(s12*s45) + 
     ((s15 - s23)*s23*s34)/(s12^2*s45) - ((s15 - s23)*(s15 - s23 - s34))/
      ((s12 + s23 - s45)*s45) - (s15^2*s45)/(s12^2*s34) + 
     (s15^2*(s15 - s45)*s45)/(s12^2*s34*(s12 + s23 - s45)) + 
     (s15*(-2*s15 + s23 + s45))/(s34*(s12 + s23 - s45)) - 
     (s15*(s15^2 - 3*s15*s45 + s45^2))/(s12*s34*(s12 + s23 - s45))) + 
   ((-2*s15)/(s12^2*s34) + 2/(s12*(s12 + s23 - s45)) + 
     (2*s15)/(s12*s34*(s12 + s23 - s45)) + (2*s15*(s15 - s45))/
      (s12^2*s34*(s12 + s23 - s45)) + 2/(s12*s45) + 
     (2*(s15 - s23))/(s12^2*s45) - 2/((s12 + s23 - s45)*s45) - 
     (2*s15)/(s12*(s12 + s23 - s45)*s45))*tr5 + 
   (-4 + Ds)*(-(s15/(s12^2*s34)) + 1/(s12*(s12 + s23 - s45)) + 
     s15/(s12*s34*(s12 + s23 - s45)) + (s15*(s15 - s45))/
      (s12^2*s34*(s12 + s23 - s45)) + 1/(s12*s45) + (s15 - s23)/(s12^2*s45) - 
     1/((s12 + s23 - s45)*s45) - s15/(s12*(s12 + s23 - s45)*s45))*tr5, 
  (4*s23 + 4*s34 - 2*s45)/s12 + (2*s15*(s15 - s23 - s45))/(s12*s34) + 
   (2*s15)/(s12 - s34 - s45) - (2*(s15 + 2*s23 + 2*s34 - s45))/
    (s12 + s23 - s45) - (2*s15^2*s45)/(s12^2*s34) - 
   (2*s15^2*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
   (2*s15*s45)/(s12*(s12 + s23 - s45)) + (2*s15*(2*s15 - s45)*s45)/
    (s12*s34*(s12 + s23 - s45)) - (2*s15^2*s45^2)/
    (s12^2*s34*(s12 + s23 - s45)) + (2*s15*(s15 - s23 + s45))/
    (s12*(s12 - s34 - s45)) - (2*s45*(s15 - s23 + s45)^2)/
    (s12^2*(s12 - s34 - s45)) + (2*s15*(-s15 + s23 + s45))/
    (s34*(s12 + s23 - s45)) - (2*s15*(s34 + s45))/
    ((s15 - s23 - s34)*(s12 + s23 - s45)) + (2*s15*(s34 + s45))/
    ((s15 - s23 - s34)*(s12 - s34 - s45)) + 
   (2*(-s23^2 + (s15 + s34)*s45 + s23*(-s34 + s45)))/(s12 + s23 - s45)^2 - 
   (2*(s23^2 + s23*(s34 - 2*s45) + s45*(2*s15 - s34 + s45)))/s12^2 + 
   (-4 + Ds)*((s15*(s15 - s23 - s45))/(s12*s34) + s15/(s12 - s34 - s45) + 
     (2*s23 + 2*s34 - s45)/s12 - (s15^2*s45)/(s12^2*s34) - 
     (s15^2*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
     (s15*s45)/(s12*(s12 + s23 - s45)) + (s15*(2*s15 - s45)*s45)/
      (s12*s34*(s12 + s23 - s45)) - (s15^2*s45^2)/
      (s12^2*s34*(s12 + s23 - s45)) + (s15*(s15 - s23 + s45))/
      (s12*(s12 - s34 - s45)) - (s45*(s15 - s23 + s45)^2)/
      (s12^2*(s12 - s34 - s45)) + (s15*(-s15 + s23 + s45))/
      (s34*(s12 + s23 - s45)) + (-s15 - 2*s23 - 2*s34 + s45)/
      (s12 + s23 - s45) - (s15*(s34 + s45))/((s15 - s23 - s34)*
       (s12 + s23 - s45)) + (s15*(s34 + s45))/((s15 - s23 - s34)*
       (s12 - s34 - s45)) + (-s23^2 - s23*(s34 - 2*s45) + 
       (-2*s15 + s34 - s45)*s45)/s12^2 + 
     (-s23^2 + (s15 + s34)*s45 + s23*(-s34 + s45))/(s12 + s23 - s45)^2) + 
   (-4 + Ds)*(-s12^(-2) - s15/(s12^2*s34) - (s12 + s23 - s45)^(-2) + 
     s15/((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
     2/(s12*(s12 + s23 - s45)) + 1/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     s15/(s12*s34*(s12 + s23 - s45)) - 1/(s12*(s12 - s34 - s45)) - 
     1/((s15 - s23 - s34)*(s12 - s34 - s45)) + (-s15 + s23 - s45)/
      (s12^2*(s12 - s34 - s45)) - (s15*s45)/(s12^2*s34*(s12 + s23 - s45)))*
    tr5 + (-2/s12^2 - (2*s15)/(s12^2*s34) - 2/(s12 + s23 - s45)^2 + 
     (2*s15)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
     4/(s12*(s12 + s23 - s45)) + 2/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (2*s15)/(s12*s34*(s12 + s23 - s45)) - 2/(s12*(s12 - s34 - s45)) - 
     2/((s15 - s23 - s34)*(s12 - s34 - s45)) - 
     (2*s15*s45)/(s12^2*s34*(s12 + s23 - s45)) - (2*(s15 - s23 + s45))/
      (s12^2*(s12 - s34 - s45)))*tr5, 
  (2*s15*(s34 - s45) - 2*s34*(s23 + s34 - s45))/s12 + 
   (-2*s15*(s34 - s45) + 6*s34*(s23 + s34 - s45))/s12 + 
   (2*s34*(s15 - 3*(s23 + s34 - s45)))/(s12 + s23 - s45) + 
   (2*s34*(-s15 + s23 + s34 - s45))/(s12 + s23 - s45) + 
   (2*s15*(2*s15 - s23 - s45)*s45)/(s12*(s12 - s34 - s45)) + 
   (2*s15*(s15 + s34 - s45)*s45)/(s12*(s12 + s23 - s45)) - 
   (4*s15^2*s45^2)/(s12^2*(s12 + s23 - s45)) + (4*s15^2*(s15 - s45)*s45^2)/
    (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (4*s15^2*s45^2*(-s15 + s45))/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s15*s45*(-2*s15 + s23 + s45))/(s12*(s12 - s34 - s45)) + 
   (2*s15*s45*(s15 + 3*s34 + s45))/(s12*(s12 + s23 - s45)) + 
   (4*s15*s34^2*(s15*s23 - (s23 + s34)*(s23 - s45))*s45)/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) - (4*s15*s34*(s15*s23*(2*s23 + 3*s34) - 
      (2*s23^2 + 3*s23*s34 + s34^2)*(s23 - s45))*s45)/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (2*(s34*(s23 - s45)*(s23 + s34 - s45) + s15^2*s45 - 
      s15*s23*(s34 + s45)))/s12^2 - 
   (2*(s34*(s23 - s45)*(s23 + 3*s34 - s45) + s15^2*s45 + 4*s15*s34*s45 - 
      s15*s23*(s34 + s45)))/s12^2 + 
   (4*s15*s45*(s12*(s15 - s23)^2 + s23*s34*(-3*s23 + 2*s45) - 
      s15^2*(s34 + 2*s45) + 2*s15*(2*s23*s34 + s23*s45 + s34*s45)))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (4*s15*s45*(-(s12*(s15 - s23)^2) + s23^2*s34 + s15^2*(s34 + 2*s45) - 
      2*s15*(s34*s45 + s23*(s34 + s45))))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
     s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
     2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
     2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*((s34*(s15 - 3*(s23 + s34 - s45)))/(s12 + s23 - s45) + 
     (s15*s45)/(s12 - s34 - s45) + (s15*(2*s15 - s23 - s45)*s45)/
      (s12*(s12 - s34 - s45)) + (s15*(s15 + s34 - s45)*s45)/
      (s12*(s12 + s23 - s45)) - (s15^2*s45^2)/(s12^2*(s12 + s23 - s45)) + 
     (2*s15^2*(s15 - s45)*s45^2)/(s12^2*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + ((3*s15^2 - 3*s15*(s23 - s45) + (s23 - s45)^2)*
       s45^3)/(s12^3*(s12 - s34 - s45)) - (s15^3*s45^3)/
      (s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15*s45*(-2*s15 - s34 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15*s45*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + (2*s15*s34^2*(s15*s23 - (s23 + s34)*(s23 - s45))*
       s45)/((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (2*s15*(s15 - s34)*s45*(s34 + s45)*
       (s23*s34 + (s15 - s34)*s45))/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (3*s34*(s23 + s34 - s45) + s15*(-s34 + s45))/s12 + 
     (-(s34*(s23 - s45)*(s23 + 3*s34 - s45)) - s15^2*s45 - 4*s15*s34*s45 + 
       s15*s23*(s34 + s45))/s12^2 - 
     (s45^2*(5*s15^2 + (s23 - s45)^2 + s15*(-4*s23 + 3*s45)))/
      (s12^2*(s12 - s34 - s45)) + 
     (2*s15*s45*(-(s12*(s15 - s23)^2) + s23^2*s34 + s15^2*(s34 + 2*s45) - 
        2*s15*(s34*s45 + s23*(s34 + s45))))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (s23^2*(s34^2 - s34*s45 + s45^2) + s45^2*(3*s15^2 - 3*s15*s34 + s34^2 + 
         3*s15*s45 - s34*s45 + s45^2) + s23*s45*(3*s15*(s34 - s45) - 
         2*(s34^2 - s34*s45 + s45^2)))/s12^3) + 
   (-4 + Ds)*((s15*(s34 - s45) - s34*(s23 + s34 - s45))/s12 + 
     (s34*(-s15 + s23 + s34 - s45))/(s12 + s23 - s45) - 
     (s15*s45)/(s12 - s34 - s45) + (s15*(2*s15 + s34 - s45)*s45)/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) - (s15^2*s45^2)/
      (s12^2*(s12 + s23 - s45)) - 
     ((3*s15^2 - 3*s15*(s23 - s45) + (s23 - s45)^2)*s45^3)/
      (s12^3*(s12 - s34 - s45)) + (s15^3*s45^3)/(s12^3*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + (2*s15^2*s45^2*(-s15 + s45))/
      (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15*s45*(-2*s15 + s23 + s45))/(s12*(s12 - s34 - s45)) + 
     (s15*s45*(s15 + 3*s34 + s45))/(s12*(s12 + s23 - s45)) + 
     (s15*s45*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s12 + s23 - s45)*
       (s12 - s34 - s45)) - (2*s15*s34*(s15*s23*(2*s23 + 3*s34) - 
        (2*s23^2 + 3*s23*s34 + s34^2)*(s23 - s45))*s45)/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15*(s15 - s34)*s45*(s34 + s45)*
       (s23*s34 + (s15 - s34)*s45))/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s34*(s23 - s45)*(s23 + s34 - s45) + s15^2*s45 - s15*s23*(s34 + s45))/
      s12^2 + (s45^2*(5*s15^2 + (s23 - s45)^2 + s15*(-4*s23 + 3*s45)))/
      (s12^2*(s12 - s34 - s45)) + 
     (2*s15*s45*(s12*(s15 - s23)^2 + s23*s34*(-3*s23 + 2*s45) - 
        s15^2*(s34 + 2*s45) + 2*s15*(2*s23*s34 + s23*s45 + s34*s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (-(s23^2*(s34^2 - s34*s45 + s45^2)) - s45^2*(3*s15^2 - 3*s15*s34 + 
         s34^2 + 3*s15*s45 - s34*s45 + s45^2) + 
       s23*s45*(-3*s15*(s34 - s45) + 2*(s34^2 - s34*s45 + s45^2)))/s12^3) + 
   (-4 + Ds)*((3*s34 - s45)/(s12*(s12 + s23 - s45)) - 
     (2*s15*s45)/(s12^2*(s12 + s23 - s45)) - s45/(s12*(s12 - s34 - s45)) + 
     ((-2*s15 + s23)*s45)/(s12^2*(s12 - s34 - s45)) + 
     s45/((s12 + s23 - s45)*(s12 - s34 - s45)) + (s15*(s15 - 2*s45)*s45)/
      (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     ((2*s15 - s45)*s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15^2*s45^2)/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s45^2*(2*s15 - s23 + s45))/(s12^3*(s12 - s34 - s45)) + 
     (-3*s34 + s45)/s12^2 + (s23*(s34 - s45) + s45*(2*s15 - s34 + s45))/
      s12^3 + (2*s34*(-(s15^2*s45) + s15*(s34 - s45)*s45 + 
        s34*s45*(-s23 + s45) + s15*s23*(s34 + 2*s45)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s34*(s15^2*s23 + (s23 + s34)*(s23 - s45)*s45 - 
        s15*(s23^2 + s23*s34 + s34*s45)))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((6*s34 - 2*s45)/(s12*(s12 + s23 - s45)) - 
     (4*s15*s45)/(s12^2*(s12 + s23 - s45)) - 
     (2*s45)/(s12*(s12 - s34 - s45)) + (2*(-2*s15 + s23)*s45)/
      (s12^2*(s12 - s34 - s45)) + (2*s45)/((s12 + s23 - s45)*
       (s12 - s34 - s45)) + (2*s15*(s15 - 2*s45)*s45)/
      (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*(2*s15 - s45)*s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*s15^2*s45^2)/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s45^2*(2*s15 - s23 + s45))/(s12^3*(s12 - s34 - s45)) + 
     (-6*s34 + 2*s45)/s12^2 + (2*(s23*(s34 - s45) + s45*(2*s15 - s34 + s45)))/
      s12^3 + (4*s34*(-(s15^2*s45) + s15*(s34 - s45)*s45 + 
        s34*s45*(-s23 + s45) + s15*s23*(s34 + 2*s45)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s34*(s15^2*s23 + (s23 + s34)*(s23 - s45)*s45 - 
        s15*(s23^2 + s23*s34 + s34*s45)))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((2*(s34 - s45))/s12^2 + (2*s45)/(s12*(s12 - s34 - s45)) - 
     (2*s45)/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*s15*(s15 - 2*s45)*s45)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s15^2*s45^2)/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s45*(-2*s15 + s45))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*s45^2*(2*s15 - s23 + s45))/(s12^3*(s12 - s34 - s45)) + 
     (6*(s34 + s45))/(s12*(s12 + s23 - s45)) + (4*s15*s45 - 2*s23*s45)/
      (s12^2*(s12 - s34 - s45)) - (4*(s15 - s23)^2*(2*s34 + s45))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (2*(s23*(s34 - s45) + s45*(2*s15 - s34 + s45)))/s12^3 + 
     (8*s15^2*s23*s34 + 4*(s23 + s34)^2*(s23 - s45)*(2*s34 + s45) - 
       4*s15*s23*(s23 + s34)*(4*s34 + s45))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*(s15 - s34)^2*s45*(2*s34 + s45) - 4*s23*s34*(2*s34^2 + s15*s45 + 
         s34*s45))/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (-4 + Ds)*((s34 - s45)/s12^2 + 
     s45/(s12*(s12 - s34 - s45)) + ((2*s15 - s23)*s45)/
      (s12^2*(s12 - s34 - s45)) - s45/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15*(s15 - 2*s45)*s45)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15^2*s45^2)/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     ((-2*s15 + s23 - s45)*s45^2)/(s12^3*(s12 - s34 - s45)) + 
     (s45*(-2*s15 + s45))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (3*(s34 + s45))/(s12*(s12 + s23 - s45)) - 
     (2*(s15 - s23)^2*(2*s34 + s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     ((-2*s15 + s34 - s45)*s45 + s23*(-s34 + s45))/s12^3 + 
     (4*s15^2*s23*s34 + 2*(s23 + s34)^2*(s23 - s45)*(2*s34 + s45) - 
       2*s15*s23*(s23 + s34)*(4*s34 + s45))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*(s15 - s34)^2*s45*(2*s34 + s45) - 2*s23*s34*(2*s34^2 + s15*s45 + 
         s34*s45))/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, (-2*(s15^2 + s34*(s23 + s34)))/
    (s12 + s23 - s45) + (2*s15*(s15^2 - 3*s34^2 + s15*(s34 - 2*s45)))/
    (s12*(s12 + s23 - s45)) + (2*(s15^2 - s34*(s23 + s34 - 2*s45)))/
    (s12 + s23 - s45) + (2*s15^2*(2*s15 - s34 - 3*s45)*s45)/
    (s12^2*(s12 + s23 - s45)) + (2*s15^2*s45*(-2*s15 + s34 + s45))/
    (s12^2*(s12 + s23 - s45)) + (2*(s15^2 + s34*(s23 + s34) - 2*s15*s45))/
    s12 + (-2*s15^2 + 2*s34*(s23 + s34 - 2*s45) + 4*s15*s45)/s12 + 
   (2*s34*(3*s15*s34*(s23 - s45) + 3*s15^2*s45 + s34^2*(-2*s23 + s45)))/
    s12^3 + (2*s34*(s34^2*(2*s23 - s45) - 3*s15^2*s45 + 
      3*s15*s34*(-s23 + s45)))/s12^3 + 
   (2*(s15*s34*(s23 - 3*s45) + s15^2*(s34 - s45) + 
      s34^2*(-3*s23 - s34 + s45)))/s12^2 + 
   (2*(-(s15*s34*(s23 + s45)) + s15^2*(-s34 + s45) + 
      s34^2*(s23 + s34 + s45)))/s12^2 - 
   (4*s15*s34^2*(2*s15^2*s23 - 3*s15*s23*(s23 + s34) + 
      (s23 + s34)*(s23 - s45)*(s23 + s34 + 2*s45)))/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (4*s15*s34*(2*s15^2*s23*s34 + (s23 + s34)^2*(s23 - s45)*
       (s34 + 2*s45) - s15*s23*(s23 + s34)*(3*s34 + 2*s45)))/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) - (2*s15*(s15^2 + s15*(s34 - 4*s45) - 
      s34*(3*s34 + 4*s45)))/(s12*(s12 + s23 - s45)) + 
   (4*s15*(s23^2*(s34^2 - s12*s45 + s34*s45) + 
      s15^2*(s34^2 + 2*s34*s45 + s45*(-s12 + 2*s45)) - 
      s15*(2*s34*s45^2 + s23*(2*s34^2 + 3*s34*s45 + 2*s45*(-s12 + s45)))))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (4*s15*(-(s15^2*(s34^2 + 2*s34*s45 + s45*(-s12 + 2*s45))) + 
      s23*(2*s34*s45^2 - s23*(s34^2 - s12*s45 + 3*s34*s45)) + 
      s15*(2*s34*s45^2 + s23*(2*s34^2 + 5*s34*s45 + 2*s45*(-s12 + s45)))))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*((s15*(s15^2 - 3*s34^2 + s15*(s34 - 2*s45)))/
      (s12*(s12 + s23 - s45)) + (s15^2 - s34*(s23 + s34 - 2*s45))/
      (s12 + s23 - s45) + (s23*(s15 - 2*s23 - s34)*s34^2)/(s12^2*s45) + 
     (s23^2*s34^3)/(s12^3*s45) - ((s15 - s23 - s34)*s34*(s23 + s34))/
      (s12*s45) + ((s15 - s23 - s34)*s34*(s23 + s34))/
      ((s12 + s23 - s45)*s45) + (s15^3*s45^2)/(s12^3*(s12 + s23 - s45)) + 
     (s15^2*s45*(-2*s15 + s34 + s45))/(s12^2*(s12 + s23 - s45)) + 
     (-s15^2 + s34*(s23 + s34 - 2*s45) + 2*s15*s45)/s12 - 
     (2*s15*(s15 - s34)*(s34 + s45)^2*(s23*s34 + (s15 - s34)*s45))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s34*(3*s15*s34*(s23 - s45) + 3*s15^2*s45 + s34^2*(-2*s23 + s45)))/
      s12^3 + (-(s15*s34*(s23 + s45)) + s15^2*(-s34 + s45) + 
       s34^2*(s23 + s34 + s45))/s12^2 - 
     (2*s15*s34^2*(2*s15^2*s23 - 3*s15*s23*(s23 + s34) + 
        (s23 + s34)*(s23 - s45)*(s23 + s34 + 2*s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15*(s23^2*(s34^2 - s12*s45 + s34*s45) + 
        s15^2*(s34^2 + 2*s34*s45 + s45*(-s12 + 2*s45)) - 
        s15*(2*s34*s45^2 + s23*(2*s34^2 + 3*s34*s45 + 2*s45*(-s12 + s45)))))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((-s15^2 - s34*(s23 + s34))/(s12 + s23 - s45) - 
     (s23^2*s34^3)/(s12^3*s45) + ((s15 - s23 - s34)*s34*(s23 + s34))/
      (s12*s45) + (s23*s34^2*(-s15 + 2*s23 + s34))/(s12^2*s45) - 
     ((s15 - s23 - s34)*s34*(s23 + s34))/((s12 + s23 - s45)*s45) + 
     (s15^2*(2*s15 - s34 - 3*s45)*s45)/(s12^2*(s12 + s23 - s45)) - 
     (s15^3*s45^2)/(s12^3*(s12 + s23 - s45)) + 
     (s15^2 + s34*(s23 + s34) - 2*s15*s45)/s12 + 
     (2*s15*(s15 - s34)*(s34 + s45)^2*(s23*s34 + (s15 - s34)*s45))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s34*(s34^2*(2*s23 - s45) - 3*s15^2*s45 + 3*s15*s34*(-s23 + s45)))/
      s12^3 + (s15*s34*(s23 - 3*s45) + s15^2*(s34 - s45) + 
       s34^2*(-3*s23 - s34 + s45))/s12^2 + 
     (2*s15*s34*(2*s15^2*s23*s34 + (s23 + s34)^2*(s23 - s45)*(s34 + 2*s45) - 
        s15*s23*(s23 + s34)*(3*s34 + 2*s45)))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (s15*(s15^2 + s15*(s34 - 4*s45) - s34*(3*s34 + 4*s45)))/
      (s12*(s12 + s23 - s45)) + 
     (2*s15*(-(s15^2*(s34^2 + 2*s34*s45 + s45*(-s12 + 2*s45))) + 
        s23*(2*s34*s45^2 - s23*(s34^2 - s12*s45 + 3*s34*s45)) + 
        s15*(2*s34*s45^2 + s23*(2*s34^2 + 5*s34*s45 + 2*s45*(-s12 + s45)))))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   ((-2*s34)/s12^2 + (2*s34*(-2*s15 + s34))/s12^3 + 
     (2*s15*(s15 - 2*s45))/(s12^2*(s12 + s23 - s45)) - (2*s34)/(s12*s45) - 
     (2*s23*s34^2)/(s12^3*s45) + (2*s34*(s23 + s34))/(s12^2*s45) + 
     (2*s34)/((s12 + s23 - s45)*s45) - (2*s15^2*s45)/
      (s12^3*(s12 + s23 - s45)) + (4*(3*s34 + s45))/(s12*(s12 + s23 - s45)) - 
     (2*(s15 - s23)^2*s34^2)/(s45*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (2*s23*s34^4)/(s12*s45*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s23*s34^2*(-s15 + s23 + s34)^2)/
      ((s12 + s23 - s45)*s45*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^2*s34*(-2*s15 + 3*s34)*s45)/
      (s12*(s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (4*(s15 - s23)^2*(3*s34 + s45))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*(2*s15^3*s34 + s15^2*(4*s23 - s34)*s34 + (s23 + s34)^2*
         (-s34^2 - 6*s34*s45 - 2*s45^2 + 2*s23*(3*s34 + s45)) - 
        2*s15*(s23 + s34)*(-(s34*s45) + s23*(6*s34 + s45))))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (4*s15^2*(s34^2 + 4*s34*s45 + s45^2) + 
       2*s34^2*(s34^2 + 6*s34*s45 + 2*s45^2 - 2*s23*(3*s34 + s45)) - 
       4*s15*s34*(s34^2 + 7*s34*s45 + s45*(s23 + 2*s45)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-4 + Ds)*(-(s34/s12^2) + (s34*(-2*s15 + s34))/s12^3 + 
     (s15*(s15 - 2*s45))/(s12^2*(s12 + s23 - s45)) - s34/(s12*s45) - 
     (s23*s34^2)/(s12^3*s45) + (s34*(s23 + s34))/(s12^2*s45) + 
     s34/((s12 + s23 - s45)*s45) - (s15^2*s45)/(s12^3*(s12 + s23 - s45)) + 
     (2*(3*s34 + s45))/(s12*(s12 + s23 - s45)) - ((s15 - s23)^2*s34^2)/
      (s45*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (s23*s34^4)/(s12*s45*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s23*s34^2*(-s15 + s23 + s34)^2)/
      ((s12 + s23 - s45)*s45*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s15^2*s34*(-2*s15 + 3*s34)*s45)/
      (s12*(s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (2*(s15 - s23)^2*(3*s34 + s45))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15^3*s34 + s15^2*(4*s23 - s34)*s34 + (s23 + s34)^2*
        (-s34^2 - 6*s34*s45 - 2*s45^2 + 2*s23*(3*s34 + s45)) - 
       2*s15*(s23 + s34)*(-(s34*s45) + s23*(6*s34 + s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^2*(s34^2 + 4*s34*s45 + s45^2) + 
       s34^2*(s34^2 + 6*s34*s45 + 2*s45^2 - 2*s23*(3*s34 + s45)) - 
       2*s15*s34*(s34^2 + 7*s34*s45 + s45*(s23 + 2*s45)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((-2*s34)/s12^2 + (2*(2*s15 - s34)*s34)/s12^3 - 
     (2*s15^2)/(s12^2*(s12 + s23 - s45)) + (2*s34)/(s12*s45) + 
     (2*s23*s34^2)/(s12^3*s45) - (2*s34*(s23 + s34))/(s12^2*s45) - 
     (2*s34)/((s12 + s23 - s45)*s45) + (2*s15^2*s45)/
      (s12^3*(s12 + s23 - s45)) + (4*(s15 - s23)^2*s34)/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*(s15 - s23)^2*s34^2)/(s45*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s23*s34^4)/(s12*s45*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (2*s23*s34^2*(-s15 + s23 + s34)^2)/
      ((s12 + s23 - s45)*s45*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^2*(2*s15 - 3*s34)*s34*s45)/
      (s12*(s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s34*(-2*s15^3 + s15^2*(2*s23 + s34) + 
        2*s15*(s23^2 + s23*(s34 - s45) - 2*s34*s45) - 
        (s23 + s34)*(2*s23^2 - s34^2 + s23*(s34 - 4*s45) - 2*s34*s45 + 
          2*s45^2)))/((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (2*s34*(2*s15^2*(s34 + 3*s45) + s34*(-2*s23*s34 + s34^2 + 2*s23*s45 + 
          2*s34*s45 - 2*s45^2) - 2*s15*(s34^2 + 4*s34*s45 - s45^2 + 
          s23*(s34 + 2*s45))))/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5 + 
   (-4 + Ds)*(-(s34/s12^2) + ((2*s15 - s34)*s34)/s12^3 - 
     s15^2/(s12^2*(s12 + s23 - s45)) + s34/(s12*s45) + 
     (s23*s34^2)/(s12^3*s45) - (s34*(s23 + s34))/(s12^2*s45) - 
     s34/((s12 + s23 - s45)*s45) + (s15^2*s45)/(s12^3*(s12 + s23 - s45)) + 
     (2*(s15 - s23)^2*s34)/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2) + ((s15 - s23)^2*s34^2)/
      (s45*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s23*s34^4)/(s12*s45*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (s23*s34^2*(-s15 + s23 + s34)^2)/
      ((s12 + s23 - s45)*s45*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s15^2*(2*s15 - 3*s34)*s34*s45)/
      (s12*(s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s34*(-2*s15^3 + s15^2*(2*s23 + s34) + 
        2*s15*(s23^2 + s23*(s34 - s45) - 2*s34*s45) - 
        (s23 + s34)*(2*s23^2 - s34^2 + s23*(s34 - 4*s45) - 2*s34*s45 + 
          2*s45^2)))/((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (s34*(2*s15^2*(s34 + 3*s45) + s34*(-2*s23*s34 + s34^2 + 2*s23*s45 + 
          2*s34*s45 - 2*s45^2) - 2*s15*(s34^2 + 4*s34*s45 - s45^2 + 
          s23*(s34 + 2*s45))))/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (-2*s15*(s23 + s34 - 4*s45) + 2*(s23 + s34)*(s23 + 3*s34 - s45))/s12 + 
   (2*s15*(s15 + s34)*s45)/(s12*(s12 + s23 - s45)) + 
   (2*s15*(s15 + 3*s34)*s45)/(s12*(s12 + s23 - s45)) - 
   (4*s15^2*s45^2)/(s12^2*(s12 + s23 - s45)) + (2*s15^2*(2*s15 - s45)*s45^2)/
    (s12^2*s34*(s12 + s23 - s45)) + (2*s15^2*s45^2*(-2*s15 + s45))/
    (s12^2*s34*(s12 + s23 - s45)) + (2*(s23 + s34)*(s15 - s23 - 3*s34 + s45))/
    (s12 + s23 - s45) + (4*s15*s34*(s23 + s34)*
     (s15*s23 - (s23 + s34)*(s23 - s45))*s45)/((s12 + s23 - s45)*
     (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
   (4*s15*s34*(s23 + s34)*(3*s15*s23 - (3*s23 + s34)*(s23 - s45))*s45)/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (2*(-s23^2 + s15*(s23 + s34 - 4*s45) + 
      s23*(-2*s34 + s45) - s34*(s34 + s45)))/s12 + 
   (2*(s23^2 - s15*(s23 + s34) + s23*(2*s34 - s45) + s34*(s34 + s45)))/
    (s12 + s23 - s45) - (2*(s15^2*s45 + s15*s23*(-s34 + s45) + 
      s34*(s23 - s45)*(2*s23 + 3*s34 + s45) + s15*s45*(4*s34 + s45)))/s12^2 - 
   (4*s15*s45*(2*s12*(s15 - s23)^2 - s15^2*(s34 + 4*s45) - 
      s23*(3*s23*s34 + s23*s45 - 2*s34*s45) + 
      s15*(4*s23*s34 + 5*s23*s45 + 4*s34*s45)))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (4*s15*s45*(2*s12*(s15 - s23)^2 - s15^2*(s34 + 4*s45) - 
      s23*(5*s23*s34 + s23*s45 - 4*s34*s45) + 
      s15*(6*s23*s34 + 5*s23*s45 + 4*s34*s45)))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (2*(s15^2*s45 + s34*(s23 - s45)*(2*s23 + s34 + s45) + 
      s15*(s45^2 + s23*(-s34 + s45))))/s12^2 + 
   (-4 + Ds)*((-(s15*(s23 + s34 - 4*s45)) + (s23 + s34)*(s23 + 3*s34 - s45))/
      s12 - (s15^2*s45)/(s12*s34) + (s15^2*s45)/(s34*(s12 + s23 - s45)) + 
     (s15*(s15 + s34)*s45)/(s12*(s12 + s23 - s45)) + 
     (s15^2*(s15 - 2*s45)*s45)/(s12*s34*(s12 + s23 - s45)) + 
     (s15^2*s45^2)/(s12^2*s34) - (s15^2*s45^2)/(s12^2*(s12 + s23 - s45)) + 
     (s15^3*s45^3)/(s12^3*s34*(s12 + s23 - s45)) + 
     (s15^2*s45^2*(-2*s15 + s45))/(s12^2*s34*(s12 + s23 - s45)) + 
     ((s23 + s34)*(s15 - s23 - 3*s34 + s45))/(s12 + s23 - s45) + 
     (2*s15*s34*(s23 + s34)*(s15*s23 - (s23 + s34)*(s23 - s45))*s45)/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s23^2*s34^2 + s23*(3*s15 - 2*s34)*s34*s45 + 
       (3*s15^2 - 3*s15*s34 + s34^2)*s45^2)/s12^3 + 
     (s15*s23*(s34 - s45) - s15^2*s45 - s34*(s23 - s45)*
        (2*s23 + 3*s34 + s45) - s15*s45*(4*s34 + s45))/s12^2 + 
     (2*s15*s45*(-2*s12*(s15 - s23)^2 + s15^2*(s34 + 4*s45) + 
        s23*(3*s23*s34 + s23*s45 - 2*s34*s45) - 
        s15*(4*s23*s34 + 5*s23*s45 + 4*s34*s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (2*s15*s45*(s15^2*s45*(s34 + 2*s45) + s15*(-2*s34*s45*(s34 + 2*s45) + 
          s23*(s34^2 + 2*s34*s45 - s45^2)) + 
        s34*(-(s23^2*s45) + s34*s45*(s34 + 2*s45) + 
          s23*(-s34^2 - 2*s34*s45 + s45^2))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*((s15^2*s45)/(s12*s34) - (s15^2*s45)/(s34*(s12 + s23 - s45)) + 
     (s15*(s15 + 3*s34)*s45)/(s12*(s12 + s23 - s45)) - 
     (s15^2*(s15 - 2*s45)*s45)/(s12*s34*(s12 + s23 - s45)) - 
     (s15^2*s45^2)/(s12^2*s34) - (s15^2*s45^2)/(s12^2*(s12 + s23 - s45)) + 
     (s15^2*(2*s15 - s45)*s45^2)/(s12^2*s34*(s12 + s23 - s45)) - 
     (s15^3*s45^3)/(s12^3*s34*(s12 + s23 - s45)) - 
     (2*s15*s34*(s23 + s34)*(3*s15*s23 - (3*s23 + s34)*(s23 - s45))*s45)/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-(s23^2*s34^2) + s23*s34*(-3*s15 + 2*s34)*s45 - 
       (3*s15^2 - 3*s15*s34 + s34^2)*s45^2)/s12^3 + 
     (-s23^2 + s15*(s23 + s34 - 4*s45) + s23*(-2*s34 + s45) - 
       s34*(s34 + s45))/s12 + (s23^2 - s15*(s23 + s34) + s23*(2*s34 - s45) + 
       s34*(s34 + s45))/(s12 + s23 - s45) + 
     (2*s15*s45*(2*s12*(s15 - s23)^2 - s15^2*(s34 + 4*s45) - 
        s23*(5*s23*s34 + s23*s45 - 4*s34*s45) + 
        s15*(6*s23*s34 + 5*s23*s45 + 4*s34*s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (s15^2*s45 + s34*(s23 - s45)*(2*s23 + s34 + s45) + 
       s15*(s45^2 + s23*(-s34 + s45)))/s12^2 + 
     (2*s15*s45*(s15^2*s45*(s34 + 2*s45) + s15*(-2*s34*s45*(s34 + 2*s45) + 
          s23*(s34^2 + 2*s34*s45 - s45^2)) + 
        s34*(-(s23^2*s45) + s34*s45*(s34 + 2*s45) + 
          s23*(-s34^2 - 2*s34*s45 + s45^2))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(-s12^(-1) + (s12 + s23 - s45)^(-1) + 
     (3*s34)/(s12*(s12 + s23 - s45)) + (s15^2*s45)/
      (s12^2*s34*(s12 + s23 - s45)) - (s15^2*s45^2)/
      (s12^3*s34*(s12 + s23 - s45)) + (s23 + s34 + s45)/s12^2 + 
     (-(s23*s34) + (-2*s15 + s34)*s45)/s12^3 - 
     (2*(s15 - s23)^2*(2*s34 + s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s34*(2*s15^2*s23 + s15*s23*(-4*s23 - 4*s34 + s45) + 
        (s23 + s34)*(s23 - s45)*(2*s23 + 2*s34 + s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*(s23^2*s34*s45 + (s15 - s34)^2*s45*(2*s34 + s45) - 
        s23*(2*s34^3 + s34^2*s45 + s15*s45^2 + s34*s45*(3*s15 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-2/s12 + 2/(s12 + s23 - s45) + (6*s34)/(s12*(s12 + s23 - s45)) + 
     (2*s15^2*s45)/(s12^2*s34*(s12 + s23 - s45)) - 
     (2*s15^2*s45^2)/(s12^3*s34*(s12 + s23 - s45)) + 
     (2*(s23 + s34 + s45))/s12^2 + (-2*s23*s34 + 2*(-2*s15 + s34)*s45)/
      s12^3 - (4*(s15 - s23)^2*(2*s34 + s45))/(s12^2*s15^2 - 
       2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
       s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (4*s34*(2*s15^2*s23 + s15*s23*(-4*s23 - 4*s34 + s45) + 
        (s23 + s34)*(s23 - s45)*(2*s23 + 2*s34 + s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (4*(s23^2*s34*s45 + (s15 - s34)^2*s45*(2*s34 + s45) - 
        s23*(2*s34^3 + s34^2*s45 + s15*s45^2 + s34*s45*(3*s15 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-4 + Ds)*(s12^(-1) - (s12 + s23 - s45)^(-1) + 
     (-s23 - 3*s34 - s45)/s12^2 - (2*s15*s45)/(s12^2*(s12 + s23 - s45)) - 
     (s15^2*s45)/(s12^2*s34*(s12 + s23 - s45)) + 
     (s15^2*s45^2)/(s12^3*s34*(s12 + s23 - s45)) + 
     (3*s34 + 2*s45)/(s12*(s12 + s23 - s45)) + 
     (s23*s34 + 2*s15*s45 - s34*s45)/s12^3 + 
     (2*(-(s15^2*s34*s45) - s34*(s23 + s34)*(s23 - s45)*s45 + 
        s15*s34*(s34 - s45)*s45 + s15*s23*(s34^2 + 4*s34*s45 + s45^2)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*(s15^2*s23*s34 + (s23 + s34)^2*(s23 - s45)*s45 - 
        s15*(s23 + s34)*(s34*s45 + s23*(s34 + s45))))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5 + (2/s12 - 2/(s12 + s23 - s45) - 
     (4*s15*s45)/(s12^2*(s12 + s23 - s45)) - (2*s15^2*s45)/
      (s12^2*s34*(s12 + s23 - s45)) + (2*s15^2*s45^2)/
      (s12^3*s34*(s12 + s23 - s45)) - (2*(s23 + 3*s34 + s45))/s12^2 + 
     (6*s34 + 4*s45)/(s12*(s12 + s23 - s45)) + 
     (2*s23*s34 + 4*s15*s45 - 2*s34*s45)/s12^3 + 
     (4*(-(s15^2*s34*s45) - s34*(s23 + s34)*(s23 - s45)*s45 + 
        s15*s34*(s34 - s45)*s45 + s15*s23*(s34^2 + 4*s34*s45 + s45^2)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*(s15^2*s23*s34 + (s23 + s34)^2*(s23 - s45)*s45 - 
        s15*(s23 + s34)*(s34*s45 + s23*(s34 + s45))))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)))*tr5, 
  (-2*(s15 - s23 - s34)*(s15*s23 - (s23 + s34)*(s23 - s45)))/
    (s12 + s23 - s45)^2 - (2*(s15 - s23 - s34)*(s15 + s23 - 2*s45))/
    (s12 + s23 - s45) - (2*(s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
    s12^2 + (4*s15*(s15 - s23 - s34)*s34*(s15*s23 - (s23 + s34)*(s23 - s45))*
     s45)/((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (2*(s15^2 - (s23 + s34)*(s23 - 2*s45) - 
      s15*(s34 + 6*s45)))/s12 + 
   (4*s15*s45*(s15^3 + 2*s12*(s15 - s23)^2 - s15^2*(s23 + s34 + 4*s45) + 
      s23*(s23^2 - 3*s23*s34 - 2*s23*s45 + 2*s34*s45) + 
      s15*(-s23^2 + 4*s23*s34 + 6*s23*s45 + 4*s34*s45)))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
   (4*s15*s45*(s15^3*s45 + s34*(s23 - s45)*(s23^2 + s34*(s34 + 2*s45)) + 
      s15^2*(s23*(s34 - 2*s45) - s45*(3*s34 + 2*s45)) + 
      s15*(-2*s23*s34^2 + s23^2*(-2*s34 + s45) + s34*s45*(3*s34 + 4*s45))))/
    (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(-(((s15 - s23 - s34)*(s15*s23 - (s23 + s34)*(s23 - s45)))/
       (s12 + s23 - s45)^2) - ((s15 - s23 - s34)*(s15 + s23 - 2*s45))/
      (s12 + s23 - s45) - ((s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45))/
      s12^2 + (2*s15*(s15 - s23 - s34)*s34*(s15*s23 - 
        (s23 + s34)*(s23 - s45))*s45)/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s15^2 - (s23 + s34)*(s23 - 2*s45) - s15*(s34 + 6*s45))/s12 + 
     (2*s15*s45*(s15^3 + 2*s12*(s15 - s23)^2 - s15^2*(s23 + s34 + 4*s45) + 
        s23*(s23^2 - 3*s23*s34 - 2*s23*s45 + 2*s34*s45) + 
        s15*(-s23^2 + 4*s23*s34 + 6*s23*s45 + 4*s34*s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (2*s15*s45*(s15^3*s45 + s34*(s23 - s45)*(s23^2 + s34*(s34 + 2*s45)) + 
        s15^2*(s23*(s34 - 2*s45) - s45*(3*s34 + 2*s45)) + 
        s15*(-2*s23*s34^2 + s23^2*(-2*s34 + s45) + s34*s45*(3*s34 + 4*s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*((-s15 + s23 + s34)/s12^2 + (s15 - s23 - s34)/
      (s12 + s23 - s45)^2 - (2*(s15 - s23 - s34)*(s15^2*s45 + 
        s34*(s23 - s45)*s45 - s15*((s34 - s45)*s45 + s23*(s34 + 2*s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*(s15^3*s23 - (s23 + s34)^2*(s23 - s45)*s45 - 
        s15^2*(2*s23^2 + 2*s23*s34 + s34*s45) + 
        s15*(s23^3 + s34*(s34 - s45)*s45 + s23^2*(2*s34 + s45) + 
          s23*(s34^2 + 2*s34*s45 - s45^2))))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((2*(-s15 + s23 + s34))/s12^2 + (2*(s15 - s23 - s34))/
      (s12 + s23 - s45)^2 - (4*(s15 - s23 - s34)*(s15^2*s45 + 
        s34*(s23 - s45)*s45 - s15*((s34 - s45)*s45 + s23*(s34 + 2*s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*(s15^3*s23 - (s23 + s34)^2*(s23 - s45)*s45 - 
        s15^2*(2*s23^2 + 2*s23*s34 + s34*s45) + 
        s15*(s23^3 + s34*(s34 - s45)*s45 + s23^2*(2*s34 + s45) + 
          s23*(s34^2 + 2*s34*s45 - s45^2))))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (-2*(s15 - s34)*(s23*s34 + (s15 - s34)*s45))/s12^2 - 
   (2*(s15^2 - s15*(s23 + s34 - s45) + s34*s45))/(s12 + s23 - s45) + 
   (2*(s15^2 + s34*s45 - s15*(s23 + s34 + 3*s45)))/s12 - 
   (2*(s15^2*s23 + (s23 + s34)*(s23 - s45)*(s23 + s34 - s45) + 
      s15*(-2*s23^2 - 2*s23*s34 + 2*s23*s45 + s34*s45)))/
    (s12 + s23 - s45)^2 + 
   (4*s15*s34*s45*(s15^2*s23 + (s23 + s34)*(s23 - s45)*(s23 + s34 - s45) + 
      s15*(-2*s23^2 - 2*s23*s34 + 2*s23*s45 + s34*s45)))/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (4*s15*s45*(s15^3 + 2*s12*(s15 - s23)^2 + 
      s23*s34*(-3*s23 + 2*s45) - s15^2*(2*s23 + s34 + 3*s45) + 
      s15*(s23^2 + 4*s23*s34 + 3*s23*s45 + 4*s34*s45)))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
   (4*s15*s45*(s15^3*s45 + s34^2*(s23 - s45)*(s34 + s45) + 
      s15^2*(s23*(s34 - s45) - s45*(3*s34 + s45)) - 
      s15*s34*(s23^2 + 2*s23*s34 - s45*(3*s34 + 2*s45))))/
    (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(-(((s15 - s34)*(s23*s34 + (s15 - s34)*s45))/s12^2) + 
     (-s15^2 + s15*(s23 + s34 - s45) - s34*s45)/(s12 + s23 - s45) + 
     (s15^2 + s34*s45 - s15*(s23 + s34 + 3*s45))/s12 + 
     (-(s15^2*s23) - (s23 + s34)*(s23 - s45)*(s23 + s34 - s45) + 
       s15*(2*s23^2 + 2*s23*(s34 - s45) - s34*s45))/(s12 + s23 - s45)^2 + 
     (2*s15*s34*s45*(s15^2*s23 + (s23 + s34)*(s23 - s45)*(s23 + s34 - s45) + 
        s15*(-2*s23^2 - 2*s23*s34 + 2*s23*s45 + s34*s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15*s45*(s15^3 + 2*s12*(s15 - s23)^2 + 
        s23*s34*(-3*s23 + 2*s45) - s15^2*(2*s23 + s34 + 3*s45) + 
        s15*(s23^2 + 4*s23*s34 + 3*s23*s45 + 4*s34*s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15*s45*(-(s15^3*s45) - s34^2*(s23 - s45)*(s34 + s45) + 
        s15^2*(s23*(-s34 + s45) + s45*(3*s34 + s45)) + 
        s15*s34*(s23^2 + 2*s23*s34 - s45*(3*s34 + 2*s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(s12^(-1) + (-s15 + s34)/s12^2 - (s12 + s23 - s45)^(-1) + 
     (s15 - s23 - s34 + s45)/(s12 + s23 - s45)^2 - 
     (2*(s15^3*s45 + s34^2*s45*(-s23 + s45) - s15^2*((2*s34 - s45)*s45 + 
          s23*(s34 + s45)) + s15*s34*(s23^2 + (s34 - 2*s45)*s45 + 
          s23*(s34 + 2*s45))))/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*(s15^3*s23 - s34*(s23 + s34)*(s23 - s45)*s45 - 
        s15^2*(2*s23^2 + 2*s23*(s34 - s45) + s34*s45) + 
        s15*(s23^3 + 2*s23^2*(s34 - s45) + s34*(s34 - s45)*s45 + 
          s23*(s34^2 + s45^2))))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (2/s12 + (-2*s15 + 2*s34)/s12^2 - 2/(s12 + s23 - s45) + 
     (2*(s15 - s23 - s34 + s45))/(s12 + s23 - s45)^2 - 
     (4*(s15^3*s45 + s34^2*s45*(-s23 + s45) - s15^2*((2*s34 - s45)*s45 + 
          s23*(s34 + s45)) + s15*s34*(s23^2 + (s34 - 2*s45)*s45 + 
          s23*(s34 + 2*s45))))/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*(s15^3*s23 - s34*(s23 + s34)*(s23 - s45)*s45 - 
        s15^2*(2*s23^2 + 2*s23*(s34 - s45) + s34*s45) + 
        s15*(s23^3 + 2*s23^2*(s34 - s45) + s34*(s34 - s45)*s45 + 
          s23*(s34^2 + s45^2))))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (-2*s15^2 - 2*s15*(s34 - 4*s45) + 2*s23*(s23 + s34 - 2*s45))/s12 - 
   (2*(s15^2 - s15*s34 + s23*(s23 + s34 - 2*s45)))/(s12 + s23 - s45) - 
   (6*s15*s34*s45)/(s12*(s12 + s23 - s45)) + 
   (2*s15^2*s45^2)/(s12^2*(s12 + s23 - s45)) + 
   (2*(s15*s23*(s34 - s45) + s15^2*s45 + s23*s34*(-s23 + s45)))/s12^2 + 
   (4*s15*s34*(-(s15^2*s23^2) - (3*s23^2 + 4*s23*s34 + s34^2)*(s23 - s45)*
       s45 + s15*s23*(s23 + s34)*(s23 + 2*s45)))/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (4*s15*(s12*(s15 - s23)^2*(s15 - 2*s45) - 2*s15^3*s45 - 
      s23*s45*(s23^2 - 5*s23*s34 - 2*s23*s45 + 4*s34*s45) - 
      s15*(4*s34*s45^2 + 4*s23*s45*(s34 + s45) + s23^2*(2*s34 + s45)) + 
      s15^2*(2*s23*(s34 + 2*s45) + s45*(3*s34 + 4*s45))))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (4*s15*s45*(s15^3*s45 + s34*(s23 - s45)*(s23^2 + s34*(s34 + 2*s45)) + 
      s15^2*(s23*(s34 - 2*s45) - s45*(3*s34 + 2*s45)) + 
      s15*(-2*s23*s34^2 + s23^2*(-2*s34 + s45) + s34*s45*(3*s34 + 4*s45))))/
    (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((-s15^2 - s15*(s34 - 4*s45) + s23*(s23 + s34 - 2*s45))/s12 + 
     (-s15^2 + s15*s34 - s23*(s23 + s34 - 2*s45))/(s12 + s23 - s45) - 
     (3*s15*s34*s45)/(s12*(s12 + s23 - s45)) + 
     (s15^2*s45^2)/(s12^2*(s12 + s23 - s45)) + 
     (s15*s23*(s34 - s45) + s15^2*s45 + s23*s34*(-s23 + s45))/s12^2 + 
     (2*s15*s34*(-(s15^2*s23^2) - (3*s23^2 + 4*s23*s34 + s34^2)*(s23 - s45)*
         s45 + s15*s23*(s23 + s34)*(s23 + 2*s45)))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15*(s12*(s15 - s23)^2*(s15 - 2*s45) - 2*s15^3*s45 - 
        s23*s45*(s23^2 - 5*s23*s34 - 2*s23*s45 + 4*s34*s45) - 
        s15*(4*s34*s45^2 + 4*s23*s45*(s34 + s45) + s23^2*(2*s34 + s45)) + 
        s15^2*(2*s23*(s34 + 2*s45) + s45*(3*s34 + 4*s45))))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15*s45*(s15^3*s45 + s34*(s23 - s45)*(s23^2 + s34*(s34 + 2*s45)) + 
        s15^2*(s23*(s34 - 2*s45) - s45*(3*s34 + 2*s45)) + 
        s15*(-2*s23*s34^2 + s23^2*(-2*s34 + s45) + s34*s45*(3*s34 + 4*s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(s12^(-1) + (s15 - s23)/s12^2 - (s12 + s23 - s45)^(-1) + 
     (s15 - 4*s34 - s45)/(s12*(s12 + s23 - s45)) + 
     (s15*s45)/(s12^2*(s12 + s23 - s45)) - 
     (2*(s15 - s23)^2*(s15 - 2*s34 - s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s34*(-3*s15^2*s23 - (s23 + s34)*(s23 - s45)*(2*s23 + 2*s34 + s45) + 
        s15*(5*s23^2 + 5*s23*s34 - 2*s23*s45 - s34*s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + 
     (2*(s15^3*s45 + s15*(-(s23*(s34 - s45)^2) + s23^2*(s34 + 2*s45) + 
          s34*s45*(5*s34 + 2*s45)) - s15^2*(s45*(4*s34 + s45) + 
          s23*(s34 + 3*s45)) + s34*(-(s23^2*s45) - s34*s45*(2*s34 + s45) + 
          s23*(2*s34^2 + s34*s45 + s45^2))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (2/s12 + (2*(s15 - s23))/s12^2 - 2/(s12 + s23 - s45) + 
     (2*(s15 - 4*s34 - s45))/(s12*(s12 + s23 - s45)) + 
     (2*s15*s45)/(s12^2*(s12 + s23 - s45)) - 
     (4*(s15 - s23)^2*(s15 - 2*s34 - s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (4*s34*(3*s15^2*s23 + (s23 + s34)*(s23 - s45)*(2*s23 + 2*s34 + s45) + 
        s15*(-5*s23^2 - 5*s23*s34 + 2*s23*s45 + s34*s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + 
     (4*(s15^3*s45 + s15*(-(s23*(s34 - s45)^2) + s23^2*(s34 + 2*s45) + 
          s34*s45*(5*s34 + 2*s45)) - s15^2*(s45*(4*s34 + s45) + 
          s23*(s34 + 3*s45)) + s34*(-(s23^2*s45) - s34*s45*(2*s34 + s45) + 
          s23*(2*s34^2 + s34*s45 + s45^2))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (-2*(s15^2 - s15*(s23 + 2*s34) + (s23 - s34)*(s23 + s34 - s45)))/
    (s12 + s23 - s45) + (2*s15^2*(s15 - s34)*s45)/(s12^2*(s12 + s23 - s45)) - 
   (2*s15*(s15^2 + 2*s15*s34 - 3*s34^2 - s15*s45))/(s12*(s12 + s23 - s45)) + 
   (2*(s15 - s34)*(s15*(s34 - s45) + s34*(-s23 + s45)))/s12^2 + 
   (4*s15*s34^2*(3*s15^2*s23 - s15*(s23 + s34)*(4*s23 - s45) + 
      (s23 + s34)*(s23 - s45)*(s23 + s34 + 2*s45)))/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (8*s15^2 + 2*s34*(-s34 + s45) - 
     2*s15*(s23 + 2*s34 + 3*s45))/s12 - 
   (4*s15*(s34^2*(s23 - s45)*(s34 + s45)^2 + s15^3*s45*(s34 + 2*s45) + 
      s15^2*(s23*(s34^2 + 2*s34*s45 - s45^2) - 
        s45*(3*s34^2 + 6*s34*s45 + s45^2)) + 
      s15*s34*(-(s23^2*s45) - 2*s23*s34*(s34 + 2*s45) + 
        s45*(3*s34^2 + 6*s34*s45 + 2*s45^2))))/
    (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
   (4*s15*(-(s15^3*(s34 + 4*s45)) + s15^2*(3*s23*s34 + s34^2 + 5*s23*s45 + 
        6*s34*s45 + 2*s45^2) + s12*(s15 - s23)*(2*s15^2 + 2*s23*s45 - 
        s15*(2*s23 + s45)) + s23*s34*(-s45^2 + s23*(s34 + 2*s45)) - 
      s15*(2*s34*s45^2 + s23^2*(2*s34 + s45) + 
        s23*(2*s34^2 + 5*s34*s45 + 3*s45^2))))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*((-s15^2 + s15*(s23 + 2*s34) - (s23 - s34)*(s23 + s34 - s45))/
      (s12 + s23 - s45) + (s15^2*(s15 - s34)*s45)/(s12^2*(s12 + s23 - s45)) + 
     ((s15 - s34)*(s15*(s34 - s45) + s34*(-s23 + s45)))/s12^2 + 
     (s15*(-s15^2 + 3*s34^2 + s15*(-2*s34 + s45)))/(s12*(s12 + s23 - s45)) + 
     (2*s15*s34^2*(3*s15^2*s23 - s15*(s23 + s34)*(4*s23 - s45) + 
        (s23 + s34)*(s23 - s45)*(s23 + s34 + 2*s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (4*s15^2 + s34*(-s34 + s45) - 
       s15*(s23 + 2*s34 + 3*s45))/s12 - 
     (2*s15*(s34^2*(s23 - s45)*(s34 + s45)^2 + s15^3*s45*(s34 + 2*s45) + 
        s15^2*(s23*(s34^2 + 2*s34*s45 - s45^2) - s45*(3*s34^2 + 6*s34*s45 + 
            s45^2)) + s15*s34*(-(s23^2*s45) - 2*s23*s34*(s34 + 2*s45) + 
          s45*(3*s34^2 + 6*s34*s45 + 2*s45^2))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15*(s15^3*(s34 + 4*s45) - s15^2*(3*s23*s34 + s34^2 + 5*s23*s45 + 
          6*s34*s45 + 2*s45^2) - s12*(s15 - s23)*(2*s15^2 + 2*s23*s45 - 
          s15*(2*s23 + s45)) + s23*s34*(s45^2 - s23*(s34 + 2*s45)) + 
        s15*(2*s34*s45^2 + s23^2*(2*s34 + s45) + s23*(2*s34^2 + 5*s34*s45 + 
            3*s45^2))))/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)) + (2/s12 + (-2*s15 + 2*s34)/s12^2 - 
     2/(s12 + s23 - s45) + (2*s15*(s15 - s34))/(s12^2*(s12 + s23 - s45)) + 
     (2*s34)/(s12*(s12 + s23 - s45)) + 
     (4*(s15 - s23)*(s15^2 + s23*s34 - s15*(s23 + s34 - s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (8*s15^2*s34*(-s15 + s34)*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s34*(2*s15^3 - s15^2*(3*s23 + 2*s34) + (s23 + s34)*(s23 - s45)*
         (s23 + s34 - s45) + s15*s34*s45))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (4*(s34^2*(s23 - s45)*(s34 - s45) + s15^3*(2*s34 + s45) + 
        s15*s34*(s23^2 + (3*s34 - 2*s45)*s45 + 2*s23*(s34 + s45)) - 
        s15^2*(2*s34^2 + 3*s34*s45 - s45^2 + s23*(3*s34 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-4 + Ds)*(s12^(-1) + (-s15 + s34)/s12^2 - (s12 + s23 - s45)^(-1) + 
     (s15*(s15 - s34))/(s12^2*(s12 + s23 - s45)) + 
     s34/(s12*(s12 + s23 - s45)) + 
     (2*(s15 - s23)*(s15^2 + s23*s34 - s15*(s23 + s34 - s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (4*s15^2*s34*(-s15 + s34)*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s34*(2*s15^3 - s15^2*(3*s23 + 2*s34) + (s23 + s34)*(s23 - s45)*
         (s23 + s34 - s45) + s15*s34*s45))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (2*(s34^2*(s23 - s45)*(s34 - s45) + s15^3*(2*s34 + s45) + 
        s15*s34*(s23^2 + (3*s34 - 2*s45)*s45 + 2*s23*(s34 + s45)) - 
        s15^2*(2*s34^2 + 3*s34*s45 - s45^2 + s23*(3*s34 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (2*s15^2*s45^2)/(s12^2*(s12 + s23 - s45)) + 
   (2*s15*(-s15 + s23 - s34 + s45))/s12 + (2*s15*(-s15 + s23 - s34 + s45))/
    (s12 + s23 - s45) - (2*s15*s45*(3*s34 + s45))/(s12*(s12 + s23 - s45)) + 
   (2*s15*(s23*s34 + s15*s45))/s12^2 + 
   (4*s15*s34*((s23 + s34)*(s23 - s45)*(s23*(s34 - 2*s45) - 2*s34*s45) + 
      s15*s23*(-(s23*s34) + 2*s23*s45 + 4*s34*s45)))/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (4*s15*s45*(s15^3*s45 + s34^2*(s23 - s45)*(s34 + s45) + 
      s15^2*(s23*(s34 - s45) - s45*(3*s34 + s45)) - 
      s15*s34*(s23^2 + 2*s23*s34 - s45*(3*s34 + 2*s45))))/
    (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (4*s15*(s12*(s15 - s23)^2*(s15 - s23 + s34 - s45) - 2*s15^3*s45 + 
      s23*s34*(s23^2 - 2*s23*(s34 - s45) + 2*(s34 - s45)*s45) - 
      2*s15*(s23 + s45)*(s34*(-s34 + s45) + s23*(s34 + s45)) + 
      s15^2*(2*s45*(s34 + s45) + s23*(s34 + 4*s45))))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*((s15^2*s45^2)/(s12^2*(s12 + s23 - s45)) + 
     (s15*(-s15 + s23 - s34 + s45))/s12 + (s15*(-s15 + s23 - s34 + s45))/
      (s12 + s23 - s45) - (s15*s45*(3*s34 + s45))/(s12*(s12 + s23 - s45)) + 
     (s15*(s23*s34 + s15*s45))/s12^2 + 
     (2*s15*s34*((s23 + s34)*(s23 - s45)*(s23*(s34 - 2*s45) - 2*s34*s45) + 
        s15*s23*(-(s23*s34) + 2*s23*s45 + 4*s34*s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15*s45*(s15^3*s45 + s34^2*(s23 - s45)*
         (s34 + s45) + s15^2*(s23*(s34 - s45) - s45*(3*s34 + s45)) - 
        s15*s34*(s23^2 + 2*s23*s34 - s45*(3*s34 + 2*s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15*(s12*(s15 - s23)^2*(s15 - s23 + s34 - s45) - 2*s15^3*s45 + 
        s23*s34*(s23^2 - 2*s23*(s34 - s45) + 2*(s34 - s45)*s45) - 
        2*s15*(s23 + s45)*(s34*(-s34 + s45) + s23*(s34 + s45)) + 
        s15^2*(2*s45*(s34 + s45) + s23*(s34 + 4*s45))))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(s15/s12^2 + (s15*s45)/(s12^2*(s12 + s23 - s45)) - 
     (2*(s15 - s23)^2*(s15 - 2*s34 - s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (s15 - 2*(2*s34 + s45))/(s12*(s12 + s23 - s45)) + 
     (-6*s15^2*s23*s34 - 2*(s23 + s34)^2*(s23 - s45)*(2*s34 + s45) + 
       2*s15*(s23 + s34)*(-(s34*s45) + s23*(5*s34 + s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*(s15^3*s45 + s34^2*(s23 - s45)*(2*s34 + s45) - 
        s15^2*(s23*(s34 + s45) + s45*(4*s34 + s45)) + 
        s15*s34*(s23^2 - s23*s34 + s45*(5*s34 + 2*s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((2*s15)/s12^2 + (2*s15*s45)/(s12^2*(s12 + s23 - s45)) - 
     (4*(s15 - s23)^2*(s15 - 2*s34 - s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*(s15 - 2*(2*s34 + s45)))/(s12*(s12 + s23 - s45)) - 
     (4*(3*s15^2*s23*s34 + (s23 + s34)^2*(s23 - s45)*(2*s34 + s45) - 
        s15*(s23 + s34)*(-(s34*s45) + s23*(5*s34 + s45))))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (4*(s15^3*s45 + s34^2*(s23 - s45)*(2*s34 + s45) - 
        s15^2*(s23*(s34 + s45) + s45*(4*s34 + s45)) + 
        s15*s34*(s23^2 - s23*s34 + s45*(5*s34 + 2*s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (2*s15*(s23 + s45))/(s12 + s23 - s45) + (2*s15*(-4*s15 + s23 + s45))/s12 + 
   (2*s15^2*s45*(-s15 + s34 + s45))/(s12^2*(s12 + s23 - s45)) + 
   (2*s15*(s15^2 + 2*s15*s34 - 3*s34^2 - s15*s45 - 4*s34*s45 - s45^2))/
    (s12*(s12 + s23 - s45)) + (2*s15*(s34*(s23 + s34) + s15*(-s34 + s45)))/
    s12^2 - (4*s15*s34*(3*s15^2*s23*s34 + (s23 + s34)^2*(s23 - s45)*
       (s34 + 2*s45) - s15*(s23 + s34)*(-(s34*s45) + 2*s23*(2*s34 + s45))))/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (4*s15*(s12*(s15 - s23)^2*(2*s15 - s23 - s45) - 
      s15^3*(s34 + 4*s45) + s15^2*(5*s23*s34 + s34^2 + 6*s23*s45 + 
        6*s34*s45 + 2*s45^2) + s23*s34*(s23^2 - 2*s45^2 + 
        s23*(s34 + 2*s45)) - s15*(2*s34*s45^2 + 2*s23*(s34 + s45)^2 + 
        s23^2*(5*s34 + 2*s45))))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
     s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
     2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
     2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2) + 
   (4*s15*(s34^2*(s23 - s45)*(s34 + s45)^2 + s15^3*s45*(s34 + 2*s45) + 
      s15^2*(s23*(s34^2 + 2*s34*s45 - s45^2) - 
        s45*(3*s34^2 + 6*s34*s45 + s45^2)) + 
      s15*s34*(-(s23^2*s45) - 2*s23*s34*(s34 + 2*s45) + 
        s45*(3*s34^2 + 6*s34*s45 + 2*s45^2))))/
    (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s15*(s23 + s45))/(s12 + s23 - s45) + 
     (s15*(-4*s15 + s23 + s45))/s12 + (s15^2*s45*(-s15 + s34 + s45))/
      (s12^2*(s12 + s23 - s45)) + 
     (s15*(s15^2 + 2*s15*s34 - 3*s34^2 - s15*s45 - 4*s34*s45 - s45^2))/
      (s12*(s12 + s23 - s45)) + (s15*(s34*(s23 + s34) + s15*(-s34 + s45)))/
      s12^2 + (2*s15*s34*(-3*s15^2*s23*s34 - (s23 + s34)^2*(s23 - s45)*
         (s34 + 2*s45) + s15*(s23 + s34)*(-(s34*s45) + 2*s23*(2*s34 + s45))))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15*(s12*(s15 - s23)^2*(2*s15 - s23 - s45) - 
        s15^3*(s34 + 4*s45) + s15^2*(5*s23*s34 + s34^2 + 6*s23*s45 + 
          6*s34*s45 + 2*s45^2) + s23*s34*(s23^2 - 2*s45^2 + 
          s23*(s34 + 2*s45)) - s15*(2*s34*s45^2 + 2*s23*(s34 + s45)^2 + 
          s23^2*(5*s34 + 2*s45))))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15*(s34^2*(s23 - s45)*(s34 + s45)^2 + s15^3*s45*(s34 + 2*s45) + 
        s15^2*(s23*(s34^2 + 2*s34*s45 - s45^2) - s45*(3*s34^2 + 6*s34*s45 + 
            s45^2)) + s15*s34*(-(s23^2*s45) - 2*s23*s34*(s34 + 2*s45) + 
          s45*(3*s34^2 + 6*s34*s45 + 2*s45^2))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(s15/s12^2 + (s15*(-s15 + s34 + s45))/
      (s12^2*(s12 + s23 - s45)) - (2*(s15 - s23)^2*(s15 - 3*s34 - s45))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (4*s15^2*(s15 - s34)*s34*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s15 - 2*(3*s34 + s45))/(s12*(s12 + s23 - s45)) - 
     (2*(2*s15^3*s34 + s15^2*(s23 - 2*s34)*s34 + (s23 + s34)^2*(s23 - s45)*
         (3*s34 + s45) - s15*(s23 + s34)*(-(s34*s45) + s23*(6*s34 + s45))))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*(s15^3*(2*s34 + s45) + s34^2*(s23 - s45)*
         (3*s34 + s45) - s15^2*(2*s34^2 + 5*s34*s45 + s45^2 + 
          s23*(3*s34 + s45)) + s15*s34*(s23^2 + s45*(7*s34 + 2*s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((2*s15)/s12^2 + (2*s15*(-s15 + s34 + s45))/
      (s12^2*(s12 + s23 - s45)) - (4*(s15 - s23)^2*(s15 - 3*s34 - s45))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (8*s15^2*(s15 - s34)*s34*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*(s15 - 2*(3*s34 + s45)))/(s12*(s12 + s23 - s45)) - 
     (4*(2*s15^3*s34 + s15^2*(s23 - 2*s34)*s34 + (s23 + s34)^2*(s23 - s45)*
         (3*s34 + s45) - s15*(s23 + s34)*(-(s34*s45) + s23*(6*s34 + s45))))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (4*(s15^3*(2*s34 + s45) + s34^2*(s23 - s45)*
         (3*s34 + s45) - s15^2*(2*s34^2 + 5*s34*s45 + s45^2 + 
          s23*(3*s34 + s45)) + s15*s34*(s23^2 + s45*(7*s34 + 2*s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (-2*(s15^2 - s15*(2*s23 + s34) + (s23 + s34)*(s23 - s45)))/s12 + 
   (2*(s15^2 - s15*(2*s23 + s34 - 2*s45) + (s23 + s34)*(s23 - s45)))/
    (s12 + s23 - s45) - (6*s15^2*s45)/(s12*(s12 + s23 - s45)) - 
   (2*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/s12^2 + 
   (4*s15*s34*(3*s15^2*s23 - s15*(2*s23 + s34)*(s23 - s45) - 
      (s23 + s34)*(s23 - s45)^2)*s45)/((s12 + s23 - s45)*
     (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
   (4*s15*s45*(-s15^3 + s12*(s15 - s23)^2 + s15^2*(s23 - s45) - 
      s23*(s23 + 2*s34)*(s23 - s45) + s15*(s23^2 + 2*s23*s34 + 2*s34*s45)))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
   (4*s15*s45*(s23*s34*(s23 - s45)^2 + s15^3*s45 + 
      s15^2*(s23*(s34 - 2*s45) - 2*s34*s45) + 
      s15*(-(s23*(s34 - s45)^2) + s34^2*s45 + s23^2*(-2*s34 + s45))))/
    (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((-s15^2 + s15*(2*s23 + s34) - (s23 + s34)*(s23 - s45))/s12 + 
     (s15^2 - s15*(2*s23 + s34 - 2*s45) + (s23 + s34)*(s23 - s45))/
      (s12 + s23 - s45) - (3*s15^2*s45)/(s12*(s12 + s23 - s45)) - 
     ((s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/s12^2 + 
     (2*s15*s34*(3*s15^2*s23 - s15*(2*s23 + s34)*(s23 - s45) - 
        (s23 + s34)*(s23 - s45)^2)*s45)/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (2*s15*s45*(-s15^3 + s12*(s15 - s23)^2 + s15^2*(s23 - s45) - 
        s23*(s23 + 2*s34)*(s23 - s45) + s15*(s23^2 + 2*s23*s34 + 2*s34*s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (2*s15*s45*(s23*s34*(s23 - s45)^2 + s15^3*s45 + 
        s15^2*(s23*(s34 - 2*s45) - 2*s34*s45) + 
        s15*(-(s23*(s34 - s45)^2) + s34^2*s45 + s23^2*(-2*s34 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-2/s12 + 2/(s12 + s23 - s45) - (6*s15)/(s12*(s12 + s23 - s45)) - 
     (2*(s15 - s23 + s45))/s12^2 + (8*s15*(s15 - s23)^2)/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (8*s15*(s15^2*s23 - 2*s15*s23*(s23 + s34 - s45) + 
        (s23 - s45)*(s23^2 + 2*s23*s34 + s34^2 - s23*s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (8*s15*(s23^2*s45 + (s15 - s34)^2*s45 - 
        s23*(s34^2 + s45*(2*s15 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-4 + Ds)*(-s12^(-1) + (s12 + s23 - s45)^(-1) - 
     (3*s15)/(s12*(s12 + s23 - s45)) + (-s15 + s23 - s45)/s12^2 + 
     (4*s15*(s15 - s23)^2)/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2) - (4*s15*(s15^2*s23 - 2*s15*s23*(s23 + s34 - s45) + 
        (s23 - s45)*(s23^2 + 2*s23*s34 + s34^2 - s23*s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (4*s15*(-(s23^2*s45) - (s15 - s34)^2*s45 + 
        s23*(s34^2 + s45*(2*s15 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (2*s15*(-s15 + s23 + s34))/s12 + (2*s15*(s15 - s23 - s34))/
    (s12 + s23 - s45) - (6*s15^2*s45)/(s12*(s12 + s23 - s45)) - 
   (2*s15*(s23*s34 + (s15 - s34)*s45))/s12^2 + (4*s15^2*(s15 - s23)^2*s45)/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (4*s15^2*s34*(3*s15*s23 - (3*s23 + s34)*(s23 - s45))*s45)/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) - (4*s15^2*(s15 - s23 - s34)*s45*
     (s23*s34 + (s15 - s34)*s45))/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
      s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
      2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
      2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
      2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s15*(-s15 + s23 + s34))/s12 + (s15*(s15 - s23 - s34))/
      (s12 + s23 - s45) - (3*s15^2*s45)/(s12*(s12 + s23 - s45)) - 
     (s15*(s23*s34 + (s15 - s34)*s45))/s12^2 + (2*s15^2*(s15 - s23)^2*s45)/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15^2*s34*(3*s15*s23 - (3*s23 + s34)*(s23 - s45))*s45)/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (2*s15^2*(s15 - s23 - s34)*s45*
       (s23*s34 + (s15 - s34)*s45))/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(-(s15/s12^2) - (3*s15)/(s12*(s12 + s23 - s45)) + 
     (4*s15*(s15 - s23)^2)/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2) - (4*s15*(s15^2*s23 + (s23 + s34)^2*(s23 - s45) + 
        s15*s23*(-2*s23 - 2*s34 + s45)))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s15*(-((s15 - s34)^2*s45) + s23*(s34^2 + s15*s45)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((-2*s15)/s12^2 - (6*s15)/(s12*(s12 + s23 - s45)) + 
     (8*s15*(s15 - s23)^2)/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2) - (8*s15*(s15^2*s23 + (s23 + s34)^2*(s23 - s45) + 
        s15*s23*(-2*s23 - 2*s34 + s45)))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (8*s15*(-((s15 - s34)^2*s45) + s23*(s34^2 + s15*s45)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  -2*s15 - (2*s15*s34)/(s15 - s23 - s34) - 
   (2*((s23 + s34)*(s23 - s45) + s15*(2*s23 + 2*s34 - s45)))/
    (s12 + s23 - s45) - (2*s15^2*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
   (2*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/s12^2 + 
   (-6*s15^2 + 2*(s23 + s34)*(s23 - s45) + 4*s15*(s23 + s34 + s45))/s12 + 
   (4*s15*s45*(s23*s34*(s23 - s45)^2 + s15^3*s45 + 
      s15^2*(s23*(s34 - 2*s45) - 2*s34*s45) + 
      s15*(-(s23*(s34 - s45)^2) + s34^2*s45 + s23^2*(-2*s34 + s45))))/
    (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (4*s15*(-2*s15^3*s45 - s23*(s23 - s34)*(s23 - s45)*s45 + 
      s12*(s15 - s23)*(s15^2 - s15*s23 + s23*s45) - 
      s15*s23*(2*s34*s45 + s23*(s34 + s45)) + 
      s15^2*(2*s34*s45 + s23*(s34 + 4*s45))))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*(-s15 - (s15*s34)/(s15 - s23 - s34) - 
     (s15^2*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     ((s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/s12^2 + 
     (-((s23 + s34)*(s23 - s45)) + s15*(-2*s23 - 2*s34 + s45))/
      (s12 + s23 - s45) + (-3*s15^2 + (s23 + s34)*(s23 - s45) + 
       2*s15*(s23 + s34 + s45))/s12 + 
     (2*s15*s45*(s23*s34*(s23 - s45)^2 + s15^3*s45 + 
        s15^2*(s23*(s34 - 2*s45) - 2*s34*s45) + 
        s15*(-(s23*(s34 - s45)^2) + s34^2*s45 + s23^2*(-2*s34 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15*(-2*s15^3*s45 - s23*(s23 - s34)*(s23 - s45)*s45 + 
        s12*(s15 - s23)*(s15^2 - s15*s23 + s23*s45) - 
        s15*s23*(2*s34*s45 + s23*(s34 + s45)) + 
        s15^2*(2*s34*s45 + s23*(s34 + 4*s45))))/(s12^2*s15^2 - 
       2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
       s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (2/s12 - 2/(s12 + s23 - s45) + (2*s15)/((s15 - s23 - s34)*
       (s12 + s23 - s45)) + (2*(s15 - s23 + s45))/s12^2 + 
     (4*s15*(s15 - s23)*(s23 - s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (4*s15*(s23 + s34)*(s15*s23 - (s23 + s34)*(s23 - s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (4*s15*(-((2*s23 + s34)*(s23 - s45)) + 
        s15*(2*s23 - s45))*(s34 + s45))/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5 + 
   (-4 + Ds)*(s12^(-1) - (s12 + s23 - s45)^(-1) + 
     s15/((s15 - s23 - s34)*(s12 + s23 - s45)) + (s15 - s23 + s45)/s12^2 + 
     (2*s15*(s15 - s23)*(s23 - s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15*(s23 + s34)*(s15*s23 - (s23 + s34)*(s23 - s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (2*s15*(-((2*s23 + s34)*(s23 - s45)) + 
        s15*(2*s23 - s45))*(s34 + s45))/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (2*s15*(2*s15 + s23 + 2*s34))/s12 - (2*s15^2*s34)/
    ((s15 - s23 - s34)*(s12 + s23 - s45)) - (2*s15*(s15 + s23 + 2*s34))/
    (s12 + s23 - s45) - (2*s15^2*(s15 + s34 - s45))/(s12*(s12 + s23 - s45)) - 
   (2*s15^3*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
   (2*s15^3*s45)/(s12^2*(s12 + s23 - s45)) + 
   (4*s15^2*s34*(s23 + s34)*(s15*s23 - (s23 + s34)*(s23 - s45)))/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (2*s15*(s15*(s34 - s45) + s34*(-s23 + s45)))/s12^2 + 
   (2*s15*(-s23^2 + (s15 + s34)*s45 + s23*(-s34 + s45)))/
    (s12 + s23 - s45)^2 - (4*s15^2*(2*s12*(s15 - s23)^2 - 
      s15^2*(s34 + 4*s45) - s23*(3*s23*s34 + s23*s45 - 2*s34*s45) + 
      s15*(4*s23*s34 + 5*s23*s45 + 4*s34*s45)))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
   (4*s15^2*(s15^2*s45*(s34 + 2*s45) + s15*(-2*s34*s45*(s34 + 2*s45) + 
        s23*(s34^2 + 2*s34*s45 - s45^2)) + 
      s34*(-(s23^2*s45) + s34*s45*(s34 + 2*s45) + 
        s23*(-s34^2 - 2*s34*s45 + s45^2))))/
    (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((s15*(2*s15 + s23 + 2*s34))/s12 - 
     (s15^2*s34)/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
     (s15*(s15 + s23 + 2*s34))/(s12 + s23 - s45) - (s15^2*(s15 + s34 - s45))/
      (s12*(s12 + s23 - s45)) - (s15^3*s45)/((s15 - s23 - s34)*
       (s12 + s23 - s45)^2) + (s15^3*s45)/(s12^2*(s12 + s23 - s45)) + 
     (2*s15^2*s34*(s23 + s34)*(s15*s23 - (s23 + s34)*(s23 - s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (s15*(s15*(s34 - s45) + s34*(-s23 + s45)))/s12^2 + 
     (s15*(-s23^2 + (s15 + s34)*s45 + s23*(-s34 + s45)))/
      (s12 + s23 - s45)^2 + (2*s15^2*(-2*s12*(s15 - s23)^2 + 
        s15^2*(s34 + 4*s45) + s23*(3*s23*s34 + s23*s45 - 2*s34*s45) - 
        s15*(4*s23*s34 + 5*s23*s45 + 4*s34*s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (2*s15^2*(s15^2*s45*(s34 + 2*s45) + s15*(-2*s34*s45*(s34 + 2*s45) + 
          s23*(s34^2 + 2*s34*s45 - s45^2)) + 
        s34*(-(s23^2*s45) + s34*s45*(s34 + 2*s45) + 
          s23*(-s34^2 - 2*s34*s45 + s45^2))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(-(s15/s12^2) - s15/(s12 + s23 - s45)^2 + 
     s15^2/((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
     s15^2/(s12^2*(s12 + s23 - s45)) + (2*s15*(2*s15^2 - 3*s15*s23 + s23^2))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15*(s15^2*s34 + s15*(s23^2 - s34^2) - (s23 + s34)^2*(s23 - s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (2*s15^3*s34*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15*(s34^2*(s23 - s45) - 2*s15^2*(s34 + s45) + 
        2*s15*s23*(s34 + s45) + s15*s34*(s34 + 3*s45)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((-2*s15)/s12^2 - (2*s15)/(s12 + s23 - s45)^2 + 
     (2*s15^2)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
     (2*s15^2)/(s12^2*(s12 + s23 - s45)) + 
     (4*s15*(2*s15^2 - 3*s15*s23 + s23^2))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (4*s15*(s15^2*s34 + s15*(s23^2 - s34^2) - (s23 + s34)^2*(s23 - s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (4*s15^3*s34*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s15*(s34^2*(s23 - s45) - 2*s15^2*(s34 + s45) + 
        2*s15*s23*(s34 + s45) + s15*s34*(s34 + 3*s45)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (2*s34^2*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
   (2*s34*(2*s15 - 3*s23 + 2*s45))/(s12 + s23 - s45) + 
   (2*s15*(s23*s34 + (s15 - s34)*s45))/s12^2 + 
   (4*s15^2*(s15 - s23 - s34)*s45*(s23*s34 + (s15 - s34)*s45))/
    (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (2*(s15^2 - s34*s45 + s15*(-s23 + s45)))/(s12 + s15 - s34) + 
   (-6*s15^2 + s15*(6*s23 + 4*s34 - 2*s45) + 6*s34*(-s23 + s45))/s12 + 
   (4*s15*(s12*(s15 - s23)^3 - 2*s15^3*s45 + 
      s23*s34*(s23^2 + s23*s45 - 2*s45^2) - 
      s15*s23*(3*s34*s45 + 2*s23*(s34 + s45)) + 
      s15^2*(2*s34*s45 + s23*(s34 + 4*s45))))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*((s34*(-2*s15 + 3*s23 - 2*s45))/(s12 + s23 - s45) + 
     (s34^2*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15*(s23*s34 + (s15 - s34)*s45))/s12^2 + 
     (2*s15^2*(s15 - s23 - s34)*s45*(s23*s34 + (s15 - s34)*s45))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (s15^2 - s34*s45 + s15*(-s23 + s45))/(s12 + s15 - s34) + 
     (-3*s15^2 + s15*(3*s23 + 2*s34 - s45) + 3*s34*(-s23 + s45))/s12 + 
     (2*s15*(s12*(s15 - s23)^3 - 2*s15^3*s45 + 
        s23*s34*(s23^2 + s23*s45 - 2*s45^2) - 
        s15*s23*(3*s34*s45 + 2*s23*(s34 + s45)) + 
        s15^2*(2*s34*s45 + s23*(s34 + 4*s45))))/(s12^2*s15^2 - 
       2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
       s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(-3/s12 + s15/s12^2 + (s12 + s15 - s34)^(-1) - 
     s34/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (2*s34*(s15*s23 - (s23 + s34)*(s23 - s45))*(s15 - s23 + s45))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15*(-2*s15*s23*s34 + s15*s45*(s34 + s45) + 
        s34*(s23 - s45)*(2*s23 + s34 + s45)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s12*(s15 - s23)^2 + 4*(-(s15^2*s45) + s15*s34*s45 + 
         s23*s34*(-s23 + s45) + s15*s23*(s34 + s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))*tr5 + 
   (-6/s12 + (2*s15)/s12^2 + 2/(s12 + s15 - s34) - 
     (2*s34)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (4*s34*(s15*s23 - (s23 + s34)*(s23 - s45))*(s15 - s23 + s45))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (4*s15*(-2*s15*s23*s34 + s15*s45*(s34 + s45) + 
        s34*(s23 - s45)*(2*s23 + s34 + s45)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s12*(s15 - s23)^2 + 8*(-(s15^2*s45) + s15*s34*s45 + 
         s23*s34*(-s23 + s45) + s15*s23*(s34 + s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))*tr5, 
  (-2*s34^2*(s15 - 2*s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (2*s15^2*(s15 + s34 - s45))/(s12*(s12 + s23 - s45)) - 
   (2*s34^3*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) - 
   (2*s15^3*s45)/(s12^2*(s12 + s23 - s45)) + 
   (2*(s15^2 - 3*s15*s34 + 3*s23*s34 - 2*s34*s45))/(s12 + s23 - s45) - 
   (2*s34*(s15*s23 - s23^2 + s23*s45 + s34*s45))/(s12 + s23 - s45)^2 - 
   (4*s15*s34^2*(s15*s23 - (s23 + s34)*(s23 - s45))*(s15 - s23 + s45))/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (-12*s15^2 + s15*(6*s23 + 8*s34 - 2*s45) + 
     6*s34*(-s23 + s45))/s12 + (2*s15*(s34*(s23 - s45) + s15*(-s34 + s45)))/
    s12^2 + (2*(s15^2 - s34*s45 + s15*(-s23 + s34 + s45)))/
    (s12 + s15 - s34) + (4*s15*(s12*(s15 - s23)^2*(2*s15 - s23 - s34) - 
      s15^3*(s34 + 4*s45) + s15^2*(5*s23*s34 + 6*s23*s45 + 5*s34*s45) + 
      s23*s34*(s23 - s45)*(s23 + 2*(s34 + s45)) - 
      s15*(2*s34^2*s45 + 2*s23*s34*(s34 + s45) + s23^2*(5*s34 + 2*s45))))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (4*s15^2*(s15^2*s45*(s34 + 2*s45) + s15*(-2*s34*s45*(s34 + 2*s45) + 
        s23*(s34^2 + 2*s34*s45 - s45^2)) + 
      s34*(-(s23^2*s45) + s34*s45*(s34 + 2*s45) + 
        s23*(-s34^2 - 2*s34*s45 + s45^2))))/
    (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(-((s34^2*(s15 - 2*s45))/((s12 + s15 - s34)*
        (s12 + s23 - s45))) + (s15^2*(s15 + s34 - s45))/
      (s12*(s12 + s23 - s45)) - (s34^3*s45)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) - (s15^3*s45)/(s12^2*(s12 + s23 - s45)) + 
     (s15^2 - 3*s15*s34 + 3*s23*s34 - 2*s34*s45)/(s12 + s23 - s45) - 
     (s34*(s15*s23 - s23^2 + s23*s45 + s34*s45))/(s12 + s23 - s45)^2 - 
     (2*s15*s34^2*(s15*s23 - (s23 + s34)*(s23 - s45))*(s15 - s23 + s45))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (-6*s15^2 + s15*(3*s23 + 4*s34 - s45) + 
       3*s34*(-s23 + s45))/s12 + (s15*(s34*(s23 - s45) + s15*(-s34 + s45)))/
      s12^2 + (s15^2 - s34*s45 + s15*(-s23 + s34 + s45))/(s12 + s15 - s34) + 
     (2*s15*(s12*(s15 - s23)^2*(2*s15 - s23 - s34) - s15^3*(s34 + 4*s45) + 
        s15^2*(5*s23*s34 + 6*s23*s45 + 5*s34*s45) + s23*s34*(s23 - s45)*
         (s23 + 2*(s34 + s45)) - s15*(2*s34^2*s45 + 2*s23*s34*(s34 + s45) + 
          s23^2*(5*s34 + 2*s45))))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15^2*(s15^2*s45*(s34 + 2*s45) + s15*(-2*s34*s45*(s34 + 2*s45) + 
          s23*(s34^2 + 2*s34*s45 - s45^2)) + 
        s34*(-(s23^2*s45) + s34*s45*(s34 + 2*s45) + 
          s23*(-s34^2 - 2*s34*s45 + s45^2))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   (-4 + Ds)*(-3/s12 + s15/s12^2 + (s12 + s15 - s34)^(-1) + 
     s34/(s12 + s23 - s45)^2 + s34^2/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) - s15^2/(s12^2*(s12 + s23 - s45)) - 
     (2*s34)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (2*s34*(-s15^3 + s15^2*(3*s23 + s34) - s15*(3*s23 + 2*s34)*(s23 - s45) + 
        (s23 + s34)*(s23 - s45)^2))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15^3*s34*s45)/(s12*(s12 + s23 - s45)*(s12^2*s15^2 - 
        2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
        s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15*(2*s15^2*s34 + s34*(s23 - s45)*(2*s23 + 2*s34 + s45) + 
        s15*(-4*s23*s34 - s34^2 + 2*s34*s45 + s45^2)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s12*(s15 - s23)^2 + 4*(-(s15^2*s45) + s15*s34*s45 + 
         s23*s34*(-s23 + s45) + s15*s23*(s34 + s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))*tr5 + 
   (-6/s12 + (2*s15)/s12^2 + 2/(s12 + s15 - s34) + 
     (2*s34)/(s12 + s23 - s45)^2 + (2*s34^2)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) - (2*s15^2)/(s12^2*(s12 + s23 - s45)) - 
     (4*s34)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (4*s34*(-s15^3 + s15^2*(3*s23 + s34) - s15*(3*s23 + 2*s34)*(s23 - s45) + 
        (s23 + s34)*(s23 - s45)^2))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s15^3*s34*s45)/(s12*(s12 + s23 - s45)*(s12^2*s15^2 - 
        2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
        s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s15*(2*s15^2*s34 + s34*(s23 - s45)*(2*s23 + 2*s34 + s45) + 
        s15*(-4*s23*s34 - s34^2 + 2*s34*s45 + s45^2)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s12*(s15 - s23)^2 + 8*(-(s15^2*s45) + s15*s34*s45 + 
         s23*s34*(-s23 + s45) + s15*s23*(s34 + s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))*tr5, 
  (4*s15^2)/(s12 + s23 - s45) + (4*s15^2*(s15 - s34))/
    (s12*(s12 + s23 - s45)) - (8*s15^2*s23*s34*(s15 - s23 + s45))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
   (8*s15^2*s23*s34*(s15 - s23 + s45)*(s15 - s23 - s34 + s45))/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (-4 + Ds)*((2*s15^2)/(s12 + s23 - s45) + 
     (2*s15^2*(s15 - s34))/(s12*(s12 + s23 - s45)) - 
     (4*s15^2*s23*s34*(s15 - s23 + s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (4*s15^2*s23*s34*(s15 - s23 + s45)*(s15 - s23 - s34 + s45))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2))) + (-4 + Ds)*((2*s15^2*(-s15 + s23))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15^2*(s15 - s34)*s34)/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (2*s15^2*(s15^2 - 2*s15*s23 + (s23 - s34)*(s23 + s34 - s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^3*(s15 - s34)*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((4*s15^2*(-s15 + s23))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (4*s15^2*(s15 - s34)*s34)/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (4*s15^2*(s15^2 - 2*s15*s23 + (s23 - s34)*(s23 + s34 - s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (4*s15^3*(s15 - s34)*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (4*s15^2)/(s12 + s23 - s45) + (4*s15^2*(s15 - s34))/
    (s12*(s12 + s23 - s45)) - (8*s15^2*s23*s34*(s15 - s23 + s45))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
   (8*s15^2*s23*s34*(s15 - s23 + s45)*(s15 - s23 - s34 + s45))/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (-4 + Ds)*((2*s15^2)/(s12 + s23 - s45) + 
     (2*s15^2*(s15 - s34))/(s12*(s12 + s23 - s45)) - 
     (4*s15^2*s23*s34*(s15 - s23 + s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (4*s15^2*s23*s34*(s15 - s23 + s45)*(s15 - s23 - s34 + s45))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2))) + (-4 + Ds)*((2*s15^2*(-s15 + s23))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15^2*(s15 - s34)*s34)/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (2*s15^2*(s15^2 - 2*s15*s23 + (s23 - s34)*(s23 + s34 - s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (2*s15^3*(s15 - s34)*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + ((4*s15^2*(-s15 + s23))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (4*s15^2*(s15 - s34)*s34)/(s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (4*s15^2*(s15^2 - 2*s15*s23 + (s23 - s34)*(s23 + s34 - s45)))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) + (4*s15^3*(s15 - s34)*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (4*s15^2*(-s15 + s34 + s45))/(s12*(s12 + s23 - s45)) + 
   (4*(3*s15^2 + (s23 + s34)*(s23 - s45) + s15*(-3*s23 - 2*s34 + s45)))/s12 - 
   (4*(s15^2 + (s23 + s34)*(s23 - s45) + s15*(-s23 - 2*s34 + s45)))/
    (s12 + s23 - s45) + (8*s15^2*s34*(s15^2*s23 - s15*s23*(2*s23 + s34) + 
      (s23 + s34)*(s23^2 - s45^2)))/((s12 + s23 - s45)*
     (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
   (8*s15*(s12*(s15 - s23)^3 - s15^3*s45 + s15*s23*(-2*s23*s34 - 3*s23*s45 - 
        2*s34*s45 + s45^2) + s23*(s23 - s45)*(s34*s45 + s23*(s34 + s45)) + 
      s15^2*(2*s34*s45 + s23*(s34 + 3*s45))))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*((2*s15^2*(-s15 + s34 + s45))/(s12*(s12 + s23 - s45)) + 
     (2*(3*s15^2 + (s23 + s34)*(s23 - s45) + s15*(-3*s23 - 2*s34 + s45)))/
      s12 - (2*(s15^2 + (s23 + s34)*(s23 - s45) + s15*(-s23 - 2*s34 + s45)))/
      (s12 + s23 - s45) + (4*s15^2*s34*(s15^2*s23 - s15*s23*(2*s23 + s34) + 
        (s23 + s34)*(s23^2 - s45^2)))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (4*s15*(s12*(s15 - s23)^3 - s15^3*s45 + 
        s15*s23*(-2*s23*s34 - 3*s23*s45 - 2*s34*s45 + s45^2) + 
        s23*(s23 - s45)*(s34*s45 + s23*(s34 + s45)) + 
        s15^2*(2*s34*s45 + s23*(s34 + 3*s45))))/(s12^2*s15^2 - 
       2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
       s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(2/s12 - 2/(s12 + s23 - s45) + (2*s15)/(s12*(s12 + s23 - s45)) - 
     (2*(s15 - s23)^2*(s15 + s23 - s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15^3*(-s15 + s34)*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15*(s15^3 - s15^2*s23 + (s23 + s34)*(s23 - s45)*
         (s23 + 3*s34 - s45) - s15*(s23^2 + 4*s23*s34 + s34^2 - s23*s45 - 
          2*s34*s45)))/((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*(s15^2*(s34*(s34 - 6*s45) + 3*s23*(s34 - s45)) - 
        s15^3*(s34 - 3*s45) + s23*s34*(s23 - s45)^2 + 
        s15*(s23 - s45)*(-3*s34^2 + s23*(-3*s34 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (4/s12 - 4/(s12 + s23 - s45) + (4*s15)/(s12*(s12 + s23 - s45)) - 
     (4*(s15 - s23)^2*(s15 + s23 - s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (4*s15^3*(-s15 + s34)*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s15*(s15^3 - s15^2*s23 + (s23 + s34)*(s23 - s45)*
         (s23 + 3*s34 - s45) - s15*(s23^2 + 4*s23*s34 + s34^2 - s23*s45 - 
          2*s34*s45)))/((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s15^2*(s34*(s34 - 6*s45) + 3*s23*(s34 - s45)) - 
       4*s15^3*(s34 - 3*s45) + 4*s23*s34*(s23 - s45)^2 - 
       4*s15*(s23^2*(3*s34 - s45) - 3*s34^2*s45 + 
         s23*(3*s34^2 - 3*s34*s45 + s45^2)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (4*s15^2*(-s15 + s34 + s45))/(s12*(s12 + s23 - s45)) + 
   (4*(3*s15^2 + (s23 + s34)*(s23 - s45) + s15*(-3*s23 - 2*s34 + s45)))/s12 - 
   (4*(s15^2 + (s23 + s34)*(s23 - s45) + s15*(-s23 - 2*s34 + s45)))/
    (s12 + s23 - s45) + (8*s15^2*s34*(s15^2*s23 - s15*s23*(2*s23 + s34) + 
      (s23 + s34)*(s23^2 - s45^2)))/((s12 + s23 - s45)*
     (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
   (8*s15*(s12*(s15 - s23)^3 - s15^3*s45 + s15*s23*(-2*s23*s34 - 3*s23*s45 - 
        2*s34*s45 + s45^2) + s23*(s23 - s45)*(s34*s45 + s23*(s34 + s45)) + 
      s15^2*(2*s34*s45 + s23*(s34 + 3*s45))))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*((2*s15^2*(-s15 + s34 + s45))/(s12*(s12 + s23 - s45)) + 
     (2*(3*s15^2 + (s23 + s34)*(s23 - s45) + s15*(-3*s23 - 2*s34 + s45)))/
      s12 - (2*(s15^2 + (s23 + s34)*(s23 - s45) + s15*(-s23 - 2*s34 + s45)))/
      (s12 + s23 - s45) + (4*s15^2*s34*(s15^2*s23 - s15*s23*(2*s23 + s34) + 
        (s23 + s34)*(s23^2 - s45^2)))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (4*s15*(s12*(s15 - s23)^3 - s15^3*s45 + 
        s15*s23*(-2*s23*s34 - 3*s23*s45 - 2*s34*s45 + s45^2) + 
        s23*(s23 - s45)*(s34*s45 + s23*(s34 + s45)) + 
        s15^2*(2*s34*s45 + s23*(s34 + 3*s45))))/(s12^2*s15^2 - 
       2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
       s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(2/s12 - 2/(s12 + s23 - s45) + (2*s15)/(s12*(s12 + s23 - s45)) - 
     (2*(s15 - s23)^2*(s15 + s23 - s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15^3*(-s15 + s34)*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15*(s15^3 - s15^2*s23 + (s23 + s34)*(s23 - s45)*
         (s23 + 3*s34 - s45) - s15*(s23^2 + 4*s23*s34 + s34^2 - s23*s45 - 
          2*s34*s45)))/((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*(s15^2*(s34*(s34 - 6*s45) + 3*s23*(s34 - s45)) - 
        s15^3*(s34 - 3*s45) + s23*s34*(s23 - s45)^2 + 
        s15*(s23 - s45)*(-3*s34^2 + s23*(-3*s34 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (4/s12 - 4/(s12 + s23 - s45) + (4*s15)/(s12*(s12 + s23 - s45)) - 
     (4*(s15 - s23)^2*(s15 + s23 - s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (4*s15^3*(-s15 + s34)*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s15*(s15^3 - s15^2*s23 + (s23 + s34)*(s23 - s45)*
         (s23 + 3*s34 - s45) - s15*(s23^2 + 4*s23*s34 + s34^2 - s23*s45 - 
          2*s34*s45)))/((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + 
        s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
        2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
        2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
        s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s15^2*(s34*(s34 - 6*s45) + 3*s23*(s34 - s45)) - 
       4*s15^3*(s34 - 3*s45) + 4*s23*s34*(s23 - s45)^2 - 
       4*s15*(s23^2*(3*s34 - s45) - 3*s34^2*s45 + 
         s23*(3*s34^2 - 3*s34*s45 + s45^2)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (4*s23*(s23 - s45))/(s12 + s23 - s45) + (4*s23*(-s23 + s45))/s12 - 
   (8*s15*s23^2*s45*(s15 - s23 + s45))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
     s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
     2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
     2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 
     2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*((2*s23*(s23 - s45))/(s12 + s23 - s45) + 
     (2*s23*(-s23 + s45))/s12 - (4*s15*s23^2*s45*(s15 - s23 + s45))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(2/(s12 + s23 - s45) - 
     (2*(s15^2*s23^2 - s15*s23*(s23 + 2*s34)*(s23 - s45) + 
        s34*(s23 + s34)*(s23 - s45)^2))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (2*s23*(s23 - s45)*(s23*s34 + (s15 - s34)*s45))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (-2*s12*(s15 - s23)^2 + 2*(s15 - s23 - 2*s34)*(s23*(-s23 + s45) + 
         s15*(s23 + s45)))/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2))*tr5 + (4/(s12 + s23 - s45) - 
     (4*(s15^2*s23^2 - s15*s23*(s23 + 2*s34)*(s23 - s45) + 
        s34*(s23 + s34)*(s23 - s45)^2))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (4*s23*(s23 - s45)*(s23*s34 + (s15 - s34)*s45))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (-4*s12*(s15 - s23)^2 + 4*(s15 - s23 - 2*s34)*(s23*(-s23 + s45) + 
         s15*(s23 + s45)))/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2))*tr5, (4*s23*(s23 - s45))/(s12 + s23 - s45) + 
   (4*s23*(-s23 + s45))/s12 - (8*s15*s23^2*s45*(s15 - s23 + s45))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*((2*s23*(s23 - s45))/(s12 + s23 - s45) + 
     (2*s23*(-s23 + s45))/s12 - (4*s15*s23^2*s45*(s15 - s23 + s45))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*(2/(s12 + s23 - s45) - 
     (2*(s15^2*s23^2 - s15*s23*(s23 + 2*s34)*(s23 - s45) + 
        s34*(s23 + s34)*(s23 - s45)^2))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (2*s23*(s23 - s45)*(s23*s34 + (s15 - s34)*s45))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (-2*s12*(s15 - s23)^2 + 2*(s15 - s23 - 2*s34)*(s23*(-s23 + s45) + 
         s15*(s23 + s45)))/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2))*tr5 + (4/(s12 + s23 - s45) - 
     (4*(s15^2*s23^2 - s15*s23*(s23 + 2*s34)*(s23 - s45) + 
        s34*(s23 + s34)*(s23 - s45)^2))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (4*s23*(s23 - s45)*(s23*s34 + (s15 - s34)*s45))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (-4*s12*(s15 - s23)^2 + 4*(s15 - s23 - 2*s34)*(s23*(-s23 + s45) + 
         s15*(s23 + s45)))/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2))*tr5, (-4*s15^2*s45)/s12 + 
   (4*s15^2*s45)/(s12 + s23 - s45) - (4*s15^2*s45^2)/
    (s12*(s12 + s23 - s45)) + (8*s15^2*s23^2*s34*s45*(s15 - s23 + s45))/
    ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
      2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
      2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
      2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
      s34^2*s45^2)) + (-4 + Ds)*((-2*s15^2*s45)/s12 + 
     (2*s15^2*s45)/(s12 + s23 - s45) - (2*s15^2*s45^2)/
      (s12*(s12 + s23 - s45)) + (4*s15^2*s23^2*s34*s45*(s15 - s23 + s45))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2))) + ((-4*s15*s45)/(s12*(s12 + s23 - s45)) + 
     (4*s15*(s15 - s23)^2*s45)/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2) + (4*s15*(s15*s23*(s23 + 3*s34) - 
        (s23 + s34)^2*(s23 - s45))*s45)/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (4*s15*(s15 - s34)*s45*(s23*s34 + (s15 - s34)*s45))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-4 + Ds)*((-2*s15*s45)/(s12*(s12 + s23 - s45)) + 
     (2*s15*(s15 - s23)^2*s45)/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2) + (2*s15*(s15*s23*(s23 + 3*s34) - 
        (s23 + s34)^2*(s23 - s45))*s45)/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (2*s15*(s15 - s34)*s45*(s23*s34 + (s15 - s34)*s45))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (4*(s15^2 - 2*s15*s34 + s23*(s23 - s45))*s45)/(s12 + s23 - s45) - 
   (4*s15^2*s45^2)/(s12*(s12 + s23 - s45)) + 
   (8*s15*s34*(2*s15^2*s23^2 - 2*s15*s23*(s23 + s34)*(s23 - s45) + 
      s34*(s23 + s34)*(s23 - s45)^2)*s45)/((s12 + s23 - s45)*
     (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (4*s45*(-s15^2 + 2*s15*s23 + s23*(-s23 + s45)))/s12 - 
   (8*s15*s45*(s12*(s15 - s23)^2*(s23 - s34) + 
      s15^2*(s23*(s34 - s45) + s34*s45) + 2*s15*(s23^2*s45 - s34^2*s45 + 
        s23*s34*(-s34 + s45)) - s23*(s23 - s45)*(-2*s34^2 + 
        s23*(s34 + s45))))/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
     2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
     2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
     2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
     s34^2*s45^2) + (-4 + Ds)*((2*(s15^2 - 2*s15*s34 + s23*(s23 - s45))*s45)/
      (s12 + s23 - s45) - (2*s15^2*s45^2)/(s12*(s12 + s23 - s45)) + 
     (4*s15*s34*(2*s15^2*s23^2 - 2*s15*s23*(s23 + s34)*(s23 - s45) + 
        s34*(s23 + s34)*(s23 - s45)^2)*s45)/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s45*(-s15^2 + 2*s15*s23 + s23*(-s23 + s45)))/s12 - 
     (4*s15*s45*(s12*(s15 - s23)^2*(s23 - s34) + 
        s15^2*(s23*(s34 - s45) + s34*s45) + 2*s15*(s23^2*s45 - s34^2*s45 + 
          s23*s34*(-s34 + s45)) - s23*(s23 - s45)*(-2*s34^2 + 
          s23*(s34 + s45))))/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2)) + ((4*s45)/(s12 + s23 - s45) - 
     (4*s15*s45)/(s12*(s12 + s23 - s45)) - 
     (4*s34*(-3*s15^2*s23 + s15*(2*s23 + s34)*(s23 - s45) + 
        (s23 + s34)*(s23 - s45)^2)*s45)/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (4*s45*(-s15^3 + s12*(s15 - s23)^2 + s15^2*(s23 - s45) - 
        s23*(s23 + 2*s34)*(s23 - s45) + s15*(s23^2 + 2*s23*s34 + 2*s34*s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (4*s45*(s23*s34*(s23 - s45)^2 + s15^3*s45 + 
        s15^2*(s23*(s34 - 2*s45) - 2*s34*s45) + 
        s15*(-(s23*(s34 - s45)^2) + s34^2*s45 + s23^2*(-2*s34 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-4 + Ds)*((2*s45)/(s12 + s23 - s45) - 
     (2*s15*s45)/(s12*(s12 + s23 - s45)) - 
     (2*s34*(-3*s15^2*s23 + s15*(2*s23 + s34)*(s23 - s45) + 
        (s23 + s34)*(s23 - s45)^2)*s45)/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (2*s45*(-s15^3 + s12*(s15 - s23)^2 + s15^2*(s23 - s45) - 
        s23*(s23 + 2*s34)*(s23 - s45) + s15*(s23^2 + 2*s23*s34 + 2*s34*s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (2*s45*(s23*s34*(s23 - s45)^2 + s15^3*s45 + 
        s15^2*(s23*(s34 - 2*s45) - 2*s34*s45) + 
        s15*(-(s23*(s34 - s45)^2) + s34^2*s45 + s23^2*(-2*s34 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (4*s15^2*(-s15 + s23 + s45))/(s12 + s23 - s45) - 
   (4*s15^2*(s34 + s45))/s12 + (4*s15^2*(s15 - s34 - s45)*(s34 + s45))/
    (s12*(s12 + s23 - s45)) + (8*s15^2*s34*(s12*(s15 - s23)^2 - s15^2*s45 + 
      2*s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45)))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (8*s15^2*s34*(-(s15^2*s23*s34) - (s23 + s34)^2*(s23 - s45)*s45 + 
      s15*s23*(s23 + s34)*(s34 + s45)))/((s12 + s23 - s45)*
     (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (-4 + Ds)*((2*s15^2*(-s15 + s23 + s45))/(s12 + s23 - s45) - 
     (2*s15^2*(s34 + s45))/s12 + (2*s15^2*(s15 - s34 - s45)*(s34 + s45))/
      (s12*(s12 + s23 - s45)) + (4*s15^2*s34*(s12*(s15 - s23)^2 - s15^2*s45 + 
        2*s15*s34*s45 + s23*s34*(-s23 + s45) + s15*s23*(s34 + s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (4*s15^2*s34*(-(s15^2*s23*s34) - (s23 + s34)^2*(s23 - s45)*s45 + 
        s15*s23*(s23 + s34)*(s34 + s45)))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))) + 
   ((4*s15*(s15 - 2*s34 - s45))/(s12*(s12 + s23 - s45)) + 
     (4*s15^3*(s15 - s34)*s34*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s15*(s15 - s23)*(s15*(s34 + s45) - s23*(2*s34 + s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (4*s15*(s15 - s34)*(-(s34*(s23 - s45)*(2*s34 + s45)) + 
        s15*(s34^2 - 2*s34*s45 - s45^2)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (4*s15*(s15^3*s34 + 2*s15^2*s23*s34 + (s23 + s34)^2*(s23 - s45)*
         (2*s34 + s45) - s15*(s23 + s34)*(s34*(s34 - s45) + 
          s23*(5*s34 + s45))))/((s12 + s23 - s45)*(s12^2*s15^2 - 
        2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
        s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-4 + Ds)*((2*s15*(s15 - 2*s34 - s45))/(s12*(s12 + s23 - s45)) + 
     (2*s15^3*(s15 - s34)*s34*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15*(s15 - s23)*(s15*(s34 + s45) - s23*(2*s34 + s45)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
     (2*s15*(s15 - s34)*(-(s34*(s23 - s45)*(2*s34 + s45)) + 
        s15*(s34^2 - 2*s34*s45 - s45^2)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15*(-(s15^3*s34) - 2*s15^2*s23*s34 - (s23 + s34)^2*(s23 - s45)*
         (2*s34 + s45) + s15*(s23 + s34)*(s34*(s34 - s45) + 
          s23*(5*s34 + s45))))/((s12 + s23 - s45)*(s12^2*s15^2 - 
        2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + 
        s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (-4*(s15 - s23 - s34)*(s23 + s34)*(s23 - s45))/(s12 + s23 - s45) + 
   (4*(s15 - s23 - s34)*(s23 - s45)*(s34 + s45))/s12 + 
   (8*s15*s23*(s15 - s23 - s34)*s45*(s15 - s23 + s45)*(-s12 + s34 + s45))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*((-2*(s15 - s23 - s34)*(s23 + s34)*(s23 - s45))/
      (s12 + s23 - s45) + (2*(s15 - s23 - s34)*(s23 - s45)*(s34 + s45))/s12 + 
     (4*s15*s23*(s15 - s23 - s34)*s45*(s15 - s23 + s45)*(-s12 + s34 + s45))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   ((4*(s23 + s34))/(s12 + s23 - s45) + (4*(s15 - s23 - s34 - s45))/s12 - 
     (4*s15*(s23 + s34)*(s15*s23 - (s23 + s34)*(s23 - s45))*s45)/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (4*s45*(s23*s34*(s23 - s45)^2 + s15^3*s45 + 
        s15^2*(s23*(s34 - 2*s45) - 2*s34*s45) + 
        s15*(-(s23*(s34 - s45)^2) + s34^2*s45 + s23^2*(-2*s34 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (-4*s12*(s15 - s23)^2*(s15 - s45) + 8*s15^3*s45 + 
       4*s23*(s23 - s34)*(s23 - s45)*s45 + 4*s15*(s23^2*s34 + s34*s45^2 + 
         2*s23*s45*(s34 + s45)) - 4*s15^2*(s45*(3*s34 + s45) + 
         s23*(s34 + 3*s45)))/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2))*tr5 + (-4 + Ds)*((2*(s23 + s34))/(s12 + s23 - s45) + 
     (2*(s15 - s23 - s34 - s45))/s12 - 
     (2*s15*(s23 + s34)*(s15*s23 - (s23 + s34)*(s23 - s45))*s45)/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (2*s45*(s23*s34*(s23 - s45)^2 + s15^3*s45 + 
        s15^2*(s23*(s34 - 2*s45) - 2*s34*s45) + 
        s15*(-(s23*(s34 - s45)^2) + s34^2*s45 + s23^2*(-2*s34 + s45))))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (-2*s12*(s15 - s23)^2*(s15 - s45) + 4*s15^3*s45 + 
       2*s23*(s23 - s34)*(s23 - s45)*s45 + 2*s15*(s23^2*s34 + s34*s45^2 + 
         2*s23*s45*(s34 + s45)) - 2*s15^2*(s45*(3*s34 + s45) + 
         s23*(s34 + 3*s45)))/(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
       2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
       2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2))*tr5, (4*s15^2*(s15 - s34)*s34)/(s12*(s12 + s23 - s45)) - 
   (4*(s15 - s34)*s34*(2*s15 - s23 + s45))/s12 - 
   (8*s15*s34^2*(s15 - s23 + s45)*(s15^2*s23 - s15*s23*(s23 + s34) + 
      (s23 + s34)*(s23 - s45)*s45))/((s12 + s23 - s45)*
     (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
      2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
      2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
      2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   (4*s34*(s15^2 + (s23 - s45)*(s23 + s34 - s45) + s15*(-s23 - 2*s34 + s45)))/
    (s12 + s23 - s45) + (8*s15*s34*(s15 - s23 + s45)*
     (s15*(-s15 + s23 + 2*s34)*s45 + s12*(s15^2 - s15*s23 + s23*s45)))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*((2*s15^2*(s15 - s34)*s34)/(s12*(s12 + s23 - s45)) - 
     (2*(s15 - s34)*s34*(2*s15 - s23 + s45))/s12 - 
     (4*s15*s34^2*(s15 - s23 + s45)*(s15^2*s23 - s15*s23*(s23 + s34) + 
        (s23 + s34)*(s23 - s45)*s45))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s34*(s15^2 + (s23 - s45)*(s23 + s34 - s45) + 
        s15*(-s23 - 2*s34 + s45)))/(s12 + s23 - s45) + 
     (4*s15*s34*(s15 - s23 + s45)*(s15*(-s15 + s23 + 2*s34)*s45 + 
        s12*(s15^2 - s15*s23 + s23*s45)))/(s12^2*s15^2 - 2*s12^2*s15*s23 + 
       s12^2*s23^2 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 
       2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 
       2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + 
       s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   ((4*(s15 - s34))/s12 + (4*s34)/(s12 + s23 - s45) + 
     (4*s15^3*(s15 - s34)*s34*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (4*s15*(s15 - s34)*(-(s34*(s23 - s45)*(2*s34 + s45)) + 
        s15*(s34^2 - 2*s34*s45 - s45^2)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (4*(s12*s15*(s15 - s23)^2 + s15^3*(s34 - 2*s45) + s15^2*(2*s23 + 5*s34)*
         s45 + s23*s34*s45*(-s23 + s45) + s15*s34*(-s23^2 + s45^2)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (4*s34*(s15^4 - 2*s15^3*s23 + s15^2*(s23^2 - 2*s23*s34 - 
          s34*(s34 - 3*s45)) + (s23 + s34)*(s23 - s45)^2*s45 + 
        s15*(2*s23^2*(s34 - s45) + s34*s45*(-2*s34 + 3*s45) + 
          s23*(2*s34^2 - 5*s34*s45 + 2*s45^2))))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*
    tr5 + (-4 + Ds)*((2*(s15 - s34))/s12 + (2*s34)/(s12 + s23 - s45) + 
     (2*s15^3*(s15 - s34)*s34*s45)/(s12*(s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
     (2*s15*(s15 - s34)*(-(s34*(s23 - s45)*(2*s34 + s45)) + 
        s15*(s34^2 - 2*s34*s45 - s45^2)))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (2*(s12*s15*(s15 - s23)^2 + s15^3*(s34 - 2*s45) + s15^2*(2*s23 + 5*s34)*
         s45 + s23*s34*s45*(-s23 + s45) + s15*s34*(-s23^2 + s45^2)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) - 
     (2*s34*(s15^4 - 2*s15^3*s23 + s15^2*(s23^2 - 2*s23*s34 - 
          s34*(s34 - 3*s45)) + (s23 + s34)*(s23 - s45)^2*s45 + 
        s15*(2*s23^2*(s34 - s45) + s34*s45*(-2*s34 + 3*s45) + 
          s23*(2*s34^2 - 5*s34*s45 + 2*s45^2))))/((s12 + s23 - s45)*
       (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)))*tr5, 
  (4*(s15 - s34)*s34*(s23 - s45))/s12 + 
   (4*s34*(s23 - s45)*(-s15 + s23 + s34 - s45))/(s12 + s23 - s45) + 
   (8*s15*s23*(s12 + s15 - s34)*s34*s45*(s15 - s23 + s45))/
    (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
     2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
     2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
     2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2) + 
   (-4 + Ds)*((2*(s15 - s34)*s34*(s23 - s45))/s12 + 
     (2*s34*(s23 - s45)*(-s15 + s23 + s34 - s45))/(s12 + s23 - s45) + 
     (4*s15*s23*(s12 + s15 - s34)*s34*s45*(s15 - s23 + s45))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) + 
   ((4*(s15 - s34))/s12 + (4*s34)/(s12 + s23 - s45) - 
     (4*s34*(s15*s23 - (s23 + s34)*(s23 - s45))*s45*(s15 - s23 + s45))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (4*s15*(s15 - s34)*s45*(s23*s34 + (s15 - s34)*s45))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (4*(s12*s15*(s15 - s23)^2 - 2*s15^3*s45 + s23*s34*s45*(-s23 + s45) + 
        s15^2*(s23*s34 + 2*s23*s45 + 3*s34*s45) + s15*s34*(-s23^2 + s45^2)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))*tr5 + 
   (-4 + Ds)*((2*(s15 - s34))/s12 + (2*s34)/(s12 + s23 - s45) - 
     (2*s34*(s15*s23 - (s23 + s34)*(s23 - s45))*s45*(s15 - s23 + s45))/
      ((s12 + s23 - s45)*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 
        2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 
        2*s12*s15*s23*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2)) - (2*s15*(s15 - s34)*s45*(s23*s34 + (s15 - s34)*s45))/
      (s12*(s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
        2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
        2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2)) - 
     (2*(s12*s15*(s15 - s23)^2 - 2*s15^3*s45 + s23*s34*s45*(-s23 + s45) + 
        s15^2*(s23*s34 + 2*s23*s45 + 3*s34*s45) + s15*s34*(-s23^2 + s45^2)))/
      (s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 
       2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 
       2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2))*tr5}}


==> anc/oneLoopAmplitudes/MasterIntegralDefinitions.m <==
{MI["Bubble", 0, s12] -> 1, MI["Bubble", 1, s12] -> mu[1,1], MI["OneMassTriangle", 0, s12] -> 1, MI["OneMassTriangle", 1, s12] -> mu[1,1], MI["TwoMassTriangle", 0, s12, s45] -> 1, MI["TwoMassTriangle", 1, s12, s45] -> mu[1,1], MI["OneMassBox", 0, s45, s12, s23] -> 1, MI["OneMassBox", 1, s45, s12, s23] -> mu[1,1], MI["OneMassBox", 2, s45, s12, s23] -> mu[1,1]^2, MI["Pentagon", 0, s12, s23, s45, s45, s15] -> mu[1,1]}


==> anc/remainders/1l_pmmpp.m <==
{{PPair[f[21], f[15]], PPair[-f[1] - f[11] - f[12], -f[3] - f[4]], 
  PPair[f[1], 0], PPair[f[11], f[3]], 
  PPair[-f[1] - f[11] - f[12] - f[22] - f[23], -f[3] - f[4] - f[19] - f[20]], 
  PPair[f[22], f[19]], PPair[f[12], f[4]], PPair[f[23], f[20]], 
  PPair[(-2*f[1])/3 + f[6] - f[14] - f[18], f[2] - f[7] - f[10]], 
  PPair[(-2*f[1])/3 + f[6], f[2]], PPair[(2*f[1])/3 - f[13] + f[14] - 
    2*f[16], -f[5] + f[7] - 2*f[8]], 
  PPair[(2*f[1])/3 - f[6] - f[13] + f[14] - f[18], 
   -f[2] - f[5] + f[7] - f[10]], PPair[2*f[16], 2*f[8]], PPair[-f[6], -f[2]], 
  PPair[2*f[17], 2*f[9]], PPair[-f[14] + 2*f[17], -f[7] + 2*f[9]], 
  PPair[(-f[13] + 2*f[17] - f[18])/6, (-f[5] + 2*f[9] - f[10])/6], 
  PPair[-f[13]/2 - f[18], -f[5]/2 - f[10]], PPair[-f[1]/3, 0], 
  PPair[f[17], f[9]], PPair[f[1]/3 - f[13]/2 - f[16] + f[17], 
   -f[5]/2 - f[8] + f[9]], PPair[f[16], f[8]], PPair[f[13], f[5]], 
  PPair[(-2*f[1])/3, 0], PPair[(2*f[1])/3 - f[13] - 2*f[16] + 2*f[17], 
   -f[5] - 2*f[8] + 2*f[9]], PPair[-2*f[17], -2*f[9]], 
  PPair[2*f[16], 2*f[8]], PPair[f[18], f[10]], PPair[(2*f[1])/3 - f[6], 
   -f[2]], PPair[(-2*f[1])/3 + f[13] - f[14], f[5] - f[7]], 
  PPair[f[18], f[10]], PPair[f[6], f[2]], PPair[f[14], f[7]], 
  PPair[(2*f[1])/3 - f[6], -f[2]], PPair[f[6], f[2]], 
  PPair[(-2*f[1])/3 + f[6], f[2]], PPair[f[14] - 2*f[17], f[7] - 2*f[9]], 
  PPair[-f[18], -f[10]], PPair[-f[14], -f[7]], 
  PPair[(-2*f[1])/3 + f[13] - f[14] + 2*f[16], f[5] - f[7] + 2*f[8]], 
  PPair[(2*f[1])/3 - f[13] + f[14] - 2*f[16], -f[5] + f[7] - 2*f[8]], 
  PPair[-f[6], -f[2]]}, {1, tci[1, 2], F[1, 1, 1], F[1, 1, 3], F[1, 1, 6], 
  F[1, 1, 7], F[1, 1, 8], F[1, 1, 10], F[2, 1, 1], F[2, 1, 4], F[2, 1, 8], 
  F[2, 1, 9], F[2, 1, 10], F[2, 1, 11], F[2, 1, 13], F[2, 1, 14], 
  tci[1, 2]^2, F[1, 1, 1]^2, F[1, 1, 2]^2, F[1, 1, 3]^2, F[1, 1, 6]^2, 
  F[1, 1, 7]^2, F[1, 1, 1]*tci[1, 2], F[1, 1, 2]*tci[1, 2], 
  F[1, 1, 6]*tci[1, 2], F[1, 2, 2]*tci[1, 2], F[1, 2, 8]*tci[1, 2], 
  F[1, 1, 1]*F[1, 1, 3], F[1, 1, 1]*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 7], 
  F[1, 1, 1]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 10], 
  F[1, 1, 2]*F[1, 1, 3], F[1, 1, 2]*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 5], 
  F[1, 1, 3]*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 10], 
  F[1, 1, 6]*F[1, 1, 8], F[1, 1, 7]*F[1, 1, 8], F[1, 1, 8]*F[1, 1, 9]}, 
 {-3/2, s12/(2*s45), 
  -(s12^2*(s12*(s15 - s23) + (s15 - s23 - s34)*(s23 - s45)))/
   (2*(s12 + s15)*s23^2*(s15 - s23 + s45)), 
  -(s12^2*(s12*(s15 + s23) + (s15 - s34)*(s23 - s45)))/
   (2*s15*s23^2*(-s12 + s15 - s23 + s45)), 
  (s12^2*(s12*s15 - (s23 + s34)*(s23 - s45) + s15*(2*s23 - s45)))/
   (2*s15*s23^2*(s15 - s23 + s45)), (s12*s15 - s12*s23 + s23*s34 + s15*s45 - 
    s34*s45)/(2*s12*s45), (s12^2*(s12*s15 + (-s15 + s23 + s34)*s45))/
   (2*s15*s23^2*s45), 
  -(s12^2*((s15 - s34)*(s23 - s45)*(2*s15 - s23 + s45) + 
      s12*(2*s15^2 + s15*s45 + s23*(-s23 + s45))))/
   (4*s15^2*s23^2*(s15 - s23 + s45)), 
  (s12^2*(s12*s15*(2*s15 - 2*s23 + s45) + (s15 - s23 - s34)*(s23 - s45)*
      (2*s15 - s23 + s45)))/(4*s15*s23^2*(s15 - s23 + s45)^2), 
  (s12*(s12^2*(s15 - s23) - s23^2*(2*s34 + s45) + 
     s12*(2*s23^2 + s23*s34 + s34*s45 - s15*(2*s23 + s45))))/(2*s23^2*s45^2), 
  -(s12^2*(s15 - s23)^2 - (s15 - s23 - s34)*(s23 - s45)*
      (s23*s34 + (s15 - s34)*s45) + s12*(s15^2*(s23 - 2*s45) + 
       s23^2*(s23 - s45) + s15*(-2*s23^2 + 3*s23*s45 + 2*s34*s45)))/
   (2*(s12 + s15)*s23^2*(s15 - s23 + s45)), 
  -(s12^2*(s15^2 + s23^2) - (s15 - s34)*(s23 - s45)*
      (s23*s34 + (s15 - s34)*s45) + s12*(s15^2*(s23 - 2*s45) + 
       2*s23*s34*(-s23 + s45) + s15*(s23^2 + 2*s34*s45)))/
   (2*s15*s23^2*(-s12 + s15 - s23 + s45)), 
  (s12^2*s15*(s15 - s23) + s34*(s23 + s34)*(s23 - s45)^2 + 
    s15*(s23 - s45)*(2*s23^2 - 2*s23*s34 + s23*s45 + 2*s34*s45) + 
    s15^2*(-2*s23^2 - 2*s23*s45 + s45^2) + 
    s12*(2*s15^2*(s23 - s45) - s23*(s23 + s34)*(s23 - s45) + 
      s15*(-s23^2 + 2*s23*s45 + 2*s34*s45)))/(2*s15*s23^2*(s15 - s23 + s45)), 
  (s12^2*s15*(s15 - s23) + (s15 - s23 - s34)*s45*
     (s23*s34 + (s15 - s34)*s45) + s12*(-2*s15^2*s45 + 2*s15*s34*s45 + 
      s23*(s23 + s34)*s45 + s15*s23*(s34 + 2*s45)))/(2*s15*s23^2*s45), 
  -(s12*(s12^3*(s15 - s23)^2 + s12^2*(2*s15^3 + s23^3 + 
        s23*(s34 - 2*s45)*s45 + s45^2*(-s34 + s45) - s23^2*(2*s34 + s45) + 
        s15^2*(-3*s23 - 2*s34 + 2*s45) + s15*(4*s23*s34 - s23*s45 - 
          2*s34*s45 + 4*s45^2)) + s23*(2*s15^3*s45 + 
        (s23 - s45)^2*(s34^2 - s45^2) + s15^2*(2*s23*(s34 - s45) + 
          s45*(-4*s34 + s45)) - 2*s15*(s23^2*s34 + 
          s23*(s34^2 - 2*s34*s45 - s45^2) + s45*(-s34^2 + s34*s45 + 
            s45^2))) + s12*(2*s15^3*s23 + s15^2*s23*(-4*s23 + 5*s45) - 
        (s23 - s45)*(2*s23^2*s34 + (s34 - s45)*s45^2 - 
          s23*(s34^2 + s34*s45 - 3*s45^2)) + 
        s15*(2*s23^3 + s23^2*(2*s34 - 5*s45) - 3*s45^3 + 
          s23*(-2*s34^2 - 4*s34*s45 + 7*s45^2)))))/
   (4*s23^2*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*
    (-s15 + s23 + s34 - s45)*s45), 
  ((s15 - s34)*(s23 - s45)*(2*s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45) - 
    s12^2*(2*s15^3 + s15*s23^2 + s15^2*(-2*s23 + s45) + s23^2*(-s23 + s45)) + 
    s12*(-2*s15^3*(s23 - 2*s45) - 2*s23*s34*(s23 - s45)^2 + 
      s15*(s23 - s45)*(s23^2 + 3*s23*s34 + 2*s34*s45) + 
      s15^2*(s23^2 - 4*s23*s45 + 2*s45*(-2*s34 + s45))))/
   (4*s15^2*s23^2*(s15 - s23 + s45)), 
  (s12^2*s15*(s15 - s23)*(2*s15 - 2*s23 + s45) - 
    (s15 - s23 - s34)*(s23 - s45)*(2*s15 - s23 + s45)*
     (s23*s34 + (s15 - s34)*s45) + s12*(2*s15^3*(s23 - 2*s45) + 
      s23*(s23 + s34)*(s23 - s45)^2 + s15^2*(-3*s23^2 + 8*s23*s45 + 
        4*s34*s45 - 2*s45^2) - s15*(s23 - s45)*(2*s34*s45 + 
        s23*(s34 + 2*s45))))/(4*s15*s23^2*(s15 - s23 + s45)^2), 
  (s12^3*(s15 - s23)^2 - s23^2*(2*s34 + s45)*(s23*s34 + (s15 - s34)*s45) - 
    2*s12^2*(s15 - s23 - s34)*(-s23^2 + s15*(s23 + s45)) + 
    s12*(s23^2*s34*(s34 - 2*s45) + s34^2*s45^2 + s15^2*s45*(2*s23 + s45) + 
      s23^3*(4*s34 + s45) - s15*(2*s23*s34*s45 + 2*s34*s45^2 + 
        s23^2*(4*s34 + 3*s45))))/(2*s12*s23^2*s45^2), 
  (s12*(-2*s12^4*s15*(s15 - s23) + s15*s23^2*(s15 - s23 + s45)*
      (s34 + s45)^2 - s12^3*(s15^3 + 2*s23*(s23 + s34)*s45 - 
       s15^2*(2*s34 + 9*s45) + s15*(-s23^2 + 4*s23*s34 + 5*s23*s45 + 
         4*s34*s45)) + s12^2*(3*s15^4 + s15^3*(-7*s23 - 2*s34 + 7*s45) + 
       s15^2*(5*s23^2 + 2*s23*s34 + 3*s23*s45 - 11*s34*s45 - 12*s45^2) + 
       2*(s23 + s34)*s45*(-(s34*s45) + s23*(2*s34 + s45)) - 
       s15*(s23^3 + 2*s23^2*(s34 + 3*s45) - s34*s45*(4*s34 + 11*s45) + 
         s23*(-2*s34^2 + 3*s34*s45 - 7*s45^2))) + 
     s12*(-3*s15^4*s45 - 2*s34*(s23 + s34)*(s23 - s45)*s45*(s34 + s45) + 
       s15^3*(4*s23*s34 + 14*s23*s45 + 5*s34*s45 - 6*s45^2) - 
       s15^2*(s23^2*(6*s34 + 11*s45) + s45*(2*s34^2 - 14*s34*s45 - 5*s45^2) + 
         2*s23*(s34^2 + 8*s34*s45 - s45^2)) + 
       s15*(2*s23^3*(s34 + s45) - s34*s45^2*(10*s34 + 7*s45) + 
         s23^2*(s34^2 + 5*s34*s45 + s45^2) - 2*s23*s45*(-4*s34^2 + s34*s45 + 
           2*s45^2)))))/(4*s15*s23^2*(s12 + s15 - s34 - s45)^2*s45*
    (-s12 + s15 - s23 + s45)), 
  -(s12*(s15*s23^2*s34^2*(s15 - s23 + s45) + s12^3*(s15 - s23)^2*
       (3*s15 - 3*s23 - 2*s34 + 3*s45) + 
      s12^2*(3*s15^4 + 2*s23^2*s34*(2*s23 + s34 - 2*s45) - 
        s15^3*(9*s23 + 2*(s34 + s45)) + s15^2*(9*s23^2 + 
          (9*s34 - 7*s45)*s45 + 4*s23*(2*s34 + s45)) - 
        s15*(3*s23^3 + 2*s23^2*(5*s34 + s45) + s23*(2*s34^2 + 5*s34*s45 - 
            7*s45^2) + s45*(4*s34^2 - 7*s34*s45 + 2*s45^2))) - 
      s12*(3*s15^4*s45 + s15^3*(s45*(-5*s34 + s45) - 2*s23*(2*s34 + s45)) + 
        s15*(-4*s23^3*(s34 - 2*s45) + s23^2*(-3*s34^2 + 20*s34*s45 - 
            18*s45^2) - 2*s45^2*(3*s34^2 - 4*s34*s45 + s45^2) + 
          4*s23*s45*(2*s34^2 - 6*s34*s45 + 3*s45^2)) - 
        (s23 - s45)*(2*s23^3*s45 + 2*s34*(s34 - s45)^2*s45 + 
          2*s23*s45*(3*s34^2 - 4*s34*s45 + s45^2) - 
          s23^2*(s34^2 - 6*s34*s45 + 4*s45^2)) + 
        s15^2*(s23^2*(8*s34 - 7*s45) + s45*(2*s34^2 + 3*s34*s45 - 4*s45^2) + 
          s23*(2*s34^2 - 9*s34*s45 + 11*s45^2)))))/
   (4*(s12 + s15)*s23^2*s45*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)^2), 
  (-(s12^4*(s15 - s23)^3) + s12^3*(-2*s15^4 + s15^3*(5*s23 + 2*s34 - s45) + 
      s15^2*(-3*s23^2 + (s34 - 4*s45)*s45 + s23*(-7*s34 + s45)) + 
      s23*(s23^3 - 12*s23*(s34 - s45)*s45 + s45^2*(-s34 + s45) - 
        3*s23^2*(s34 + 5*s45)) - s15*(s23^3 + 3*s23*(s34 - 2*s45)*s45 + 
        s45^2*(-s34 + s45) - s23^2*(8*s34 + 15*s45))) + 
    s23*(-2*s15^4*s45^2 + s34*(s23 - s45)^3*(-s34^2 + s45^2) - 
      s15^3*s45*(4*s23*s34 - 2*s23*s45 - 6*s34*s45 + s45^2) + 
      s15*(s23 - s45)^2*(2*s23*s34^2 + 2*s34^3 - 3*s34^2*s45 - 2*s34*s45^2 + 
        s45^3) + s15^2*(-2*s23^2*s34*(s34 - 2*s45) + 
        s23*s45*(8*s34^2 - 7*s34*s45 - 2*s45^2) + 
        s45^2*(-6*s34^2 + 3*s34*s45 + 2*s45^2))) + 
    s12^2*(-2*s15^4*(s23 - s45) + s34*(s34 - s45)*s45^3 - 
      s23^4*(3*s34 + 14*s45) + s23^2*s45*(10*s34^2 + 13*s34*s45 - 22*s45^2) + 
      s23*s45^2*(2*s34^2 + 2*s34*s45 - 3*s45^2) + 
      s23^3*(3*s34^2 + 5*s34*s45 + 39*s45^2) + 
      2*s15^3*(3*s23^2 + s45*(-2*s34 + s45) - s23*(s34 + 4*s45)) + 
      s15*(2*s23^4 + 4*s23^3*(s34 - s45) + s23*s45*(5*s34^2 + 2*s34*s45 - 
          15*s45^2) + 2*s45^2*(s34^2 - 3*s34*s45 + s45^2) - 
        s23^2*(7*s34^2 + 32*s34*s45 + s45^2)) + 
      s15^2*(-6*s23^3 + s23^2*(s34 + 24*s45) + 
        s23*(4*s34^2 + 3*s34*s45 - 12*s45^2) + 
        s45*(2*s34^2 - 4*s34*s45 + 7*s45^2))) + 
    s12*(-2*s15^3*s23*(2*s23*s34 + s45*(s34 + 2*s45)) + 
      s15^2*(-3*s45^4 + 2*s23^3*(4*s34 + 7*s45) + 
        s23^2*(2*s34^2 - 9*s34*s45 - 12*s45^2) + 
        s23*s45*(4*s34^2 + 7*s34*s45 + s45^2)) - s15*(s23 - s45)*
       ((4*s34 - s45)*s45^3 + 2*s23^3*(2*s34 + 7*s45) + 
        s23^2*(5*s34^2 + 21*s34*s45 - 3*s45^2) - 
        2*s23*(s34^3 + s34^2*s45 - 4*s34*s45^2 - 3*s45^3)) + 
      (s23 - s45)*(s34*(s34 - s45)*s45^3 + s23^3*(3*s34^2 + 14*s34*s45 + 
          13*s45^2) + s23*s45*(s34^3 + 2*s34^2*s45 - 2*s45^3) - 
        s23^2*(s34^3 - 10*s34^2*s45 - 3*s34*s45^2 + 11*s45^3))))/
   (4*s12*s23^2*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*
    (-s15 + s23 + s34 - s45)*s45), 
  (2*s12^5*s15*(s15 - s23)^2 - s15*s23^2*(s15 - s23 + s45)*(s34 + s45)^2*
     (s23*s34 + (s15 - s34)*s45) + 
    s12^4*(s15^4 + s15*s23^2*(s23 - 6*s34 - 7*s45) + 
      2*s23^2*(s23 + s34)*s45 - s15^3*(s23 + 2*s34 + 11*s45) + 
      s15^2*(-s23^2 + 6*s34*s45 + 8*s23*(s34 + 2*s45))) - 
    s12^3*(3*s15^5 - 2*s15^4*(5*s23 + s34 - 4*s45) + 
      2*s23*(s23 + s34)*s45*(-2*s34*s45 + s23*(3*s34 + s45)) + 
      s15^3*(12*s23^2 + s23*(3*s34 - 4*s45) - 7*s45*(2*s34 + 3*s45)) + 
      s15*(s23^4 + 3*s23^3*(s34 - 2*s45) - 6*s34^2*s45^2 - 
        s23^2*(6*s34^2 + 23*s34*s45 + 3*s45^2)) + 
      s15^2*(-6*s23^3 + s23^2*(-4*s34 + 2*s45) + 6*s34*s45*(s34 + 4*s45) + 
        s23*(4*s34^2 + 15*s34*s45 + 24*s45^2))) + 
    s12*(-3*s15^5*s45^2 - 2*s34^2*(s23 + s34)*(s23 - s45)^2*s45*(s34 + s45) + 
      s15^4*s45*(-4*s23^2 + s23*s34 + 14*s23*s45 + 8*s34*s45 - 6*s45^2) + 
      s15^3*(4*s23^3*s45 + s23^2*(-5*s34^2 + 2*s34*s45 - 12*s45^2) - 
        s23*s45*(s34^2 + 36*s34*s45 - 2*s45^2) + 
        s45^2*(-7*s34^2 + 20*s34*s45 + 5*s45^2)) - 
      s15*(s23 - s45)*(3*s34^2*s45^2*(4*s34 + 3*s45) + 
        s23^3*(3*s34^2 + 4*s34*s45 + s45^2) + 2*s23*s34*s45*
         (-4*s34^2 + 2*s34*s45 + 3*s45^2) + s23^2*(s34^3 - 7*s34^2*s45 - 
          7*s34*s45^2 - 2*s45^3)) + s15^2*(s23^3*s34*(8*s34 + 3*s45) + 
        2*s34*s45^2*(s34^2 - 12*s34*s45 - 6*s45^2) + 
        s23*s45^2*(38*s34^2 + s34*s45 - 4*s45^2) + 
        2*s23^2*(s34^3 - 7*s34^2*s45 + 6*s34*s45^2 + 2*s45^3))) + 
    s12^2*(6*s15^5*s45 + 2*s34*(s23 + s34)*(s23 - s45)*s45*
       (3*s23*s34 + 2*s23*s45 - s34*s45) - s15^4*(7*s23*s34 + 24*s23*s45 + 
        10*s34*s45 - 13*s45^2) + s15^3*(s23^2*(17*s34 + 18*s45) + 
        s45*(4*s34^2 - 32*s34*s45 - 17*s45^2) + 
        s23*(4*s34^2 + 19*s34*s45 - 5*s45^2)) - 
      s15^2*(s23^3*(13*s34 + 2*s45) - 5*s34*s45^2*(5*s34 + 6*s45) + 
        s23*s45*(s34^2 + 4*s34*s45 - 16*s45^2) + 
        5*s23^2*(s34^2 - 3*s34*s45 + s45^2)) + 
      s15*(2*s23*s34*(10*s34 - 3*s45)*s45^2 + s23^4*(3*s34 + 2*s45) - 
        3*s34^2*s45^2*(2*s34 + 5*s45) + s23^3*(3*s34^2 - 14*s34*s45 - 
          7*s45^2) + s23^2*(-2*s34^3 - 25*s34^2*s45 + 7*s34*s45^2 + 
          4*s45^3))))/(4*s12*s15*s23^2*(s12 - s15 + s23 - s45)*
    (s12 + s15 - s34 - s45)^2*s45), 
  -(s12^4*(s15 - s23)^3*(3*s15 - 3*s23 - 2*s34 + 3*s45) + 
     s15*s23^2*s34^2*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45) + 
     s12^3*(s15 - s23)*(3*s15^4 - s15^3*(9*s23 + 2*s34 + 5*s45) + 
       s23*s34*(7*s23^2 + 4*s23*s34 - 10*s23*s45 - 2*s34*s45 + 3*s45^2) + 
       s15^2*(9*s23^2 + 2*(7*s34 - 5*s45)*s45 + s23*(11*s34 + 10*s45)) - 
       s15*(3*s23^3 + s23^2*(16*s34 + 5*s45) + 2*s23*(2*s34^2 + 2*s34*s45 - 
           5*s45^2) + 2*s45*(3*s34^2 - 5*s34*s45 + s45^2))) - 
     s12^2*(6*s15^5*s45 - s15^4*(s45*(10*s34 + s45) + 7*s23*(s34 + 2*s45)) + 
       s15^3*(s23^2*(21*s34 + 8*s45) + s45*(4*s34^2 + 14*s34*s45 - 
           11*s45^2) + s23*(4*s34^2 + 3*s34*s45 + 14*s45^2)) + 
       s15^2*(-21*s23^3*s34 + s23^2*(-13*s34^2 + 18*s34*s45 - 19*s45^2) + 
         s45^2*(-19*s34^2 + 22*s34*s45 - 4*s45^2) + 
         s23*s45*(s34^2 - 37*s34*s45 + 23*s45^2)) + 
       s15*(s23^3*s34*(14*s34 - 5*s45) + s23^4*(7*s34 + 2*s45) + 
         s23*s45^2*(12*s34^2 - 15*s34*s45 + 4*s45^2) + 
         s34*s45^2*(6*s34^2 - 11*s34*s45 + 4*s45^2) + 
         s23^2*(2*s34^3 - 8*s34^2*s45 + 9*s34*s45^2 - 6*s45^3)) - 
       s23*(s23 - s45)*(2*s23^3*s45 + 2*s34*(s34 - s45)^2*s45 + 
         s23^2*(5*s34^2 + 6*s34*s45 - 4*s45^2) + 
         2*s23*(s34^3 + s34^2*s45 - 4*s34*s45^2 + s45^3))) - 
     s12*(-3*s15^5*s45^2 + s15^4*s45*(4*s23^2 + (8*s34 - s45)*s45 + 
         s23*(s34 + 2*s45)) + s34*(s23 - s45)^2*(2*s23^3*s45 + 
         2*s34*(s34 - s45)^2*s45 + s23^2*(s34^2 + 6*s34*s45 - 4*s45^2) + 
         2*s23*s45*(3*s34^2 - 4*s34*s45 + s45^2)) - 
       s15^3*(12*s23^3*s45 + s23^2*(5*s34^2 + 14*s34*s45 - 19*s45^2) + 
         s45^2*(7*s34^2 + 2*s34*s45 - 4*s45^2) + 
         s23*s45*(s34^2 - 6*s34*s45 + 11*s45^2)) - s15*(s23 - s45)*
        (4*s23^4*s45 + s23^3*(5*s34^2 + 16*s34*s45 - 10*s45^2) - 
         4*s34*s45^2*(2*s34^2 - 3*s34*s45 + s45^2) - 
         2*s23*s45*(-4*s34^3 + 15*s34^2*s45 - 10*s34*s45^2 + s45^3) + 
         s23^2*(3*s34^3 + 15*s34^2*s45 - 32*s34*s45^2 + 8*s45^3)) + 
       s15^2*(12*s23^4*s45 + s23^3*(10*s34^2 + 27*s34*s45 - 32*s45^2) + 
         s23*s45^2*(-20*s34^2 + 39*s34*s45 - 12*s45^2) + 
         s45^2*(2*s34^3 + 9*s34^2*s45 - 12*s34*s45^2 + 2*s45^3) + 
         s23^2*(2*s34^3 + 5*s34^2*s45 - 54*s34*s45^2 + 30*s45^3))))/
   (4*s12*(s12 + s15)*s23^2*s45*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)^2)}}


==> anc/remainders/1l_pmppp.m <==
{{PPair[f[2], f[1]]}, {1}, {(-4*s15^2)/((s12 + s15 - s34)*s34) + 
   (2*s15)/(-s15 + s23 + s34) + (2*s15*(s23 - s45)^2)/
    ((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
   (4*s15*s23)/(s34*(s12 + s23 - s45)) + (6*s23 - 2*s45)/(s12 + s23 - s45) + 
   (4*s15*(s23 - s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (4*s23^2*(-s15 + s23 + s34))/((s12 + s23 - s45)^2*s45) + 
   (4*(s15 - s23)*s23)/((s12 + s23 - s45)*s45) + 
   (2*(s15 - s23 + s45))/(s12 + s15 - s34) - 
   (2*(s23 - s45)^2*(s15 - s23 + s45))/((s12 + s15 - s34)*
     (s12 + s23 - s45)^2) - (4*(s23 - s45)*(s15 - s23 + s45))/
    ((s15 - s23 - s34)*(s12 + s23 - s45)) + (4*s23*(s15 - s23 + s45))/
    ((s12 + s23 - s45)*(s12 - s34 - s45)) + (4*(s15 - s23 + s45)^2)/
    ((s15 - s23 - s34)*(-s12 + s34 + s45)) - 
   (2*(-4*s15*s23 + 5*s23^2 + 4*s23*s34 + 2*s15*s45 - 4*s23*s45 - 2*s34*s45 + 
      s45^2))/(s12 + s23 - s45)^2, (2*(2*s23 + s34 - 4*s45))/s12 - 
   (2*(2*s23 + s34 - 4*s45))/(s12 + s23 - s45) + (4*s15*(s15 - s23 - s45))/
    (s34*(s12 + s23 - s45)) + (8*(s15 - s23 - s34)*s34)/(s12*s45) + 
   (4*s23*s34^2)/(s12^2*s45) + (4*s23*(-s15 + s23 + s34)^2)/
    ((s12 + s23 - s45)^2*s45) + (8*s34*(-s15 + s23 + s34))/
    ((s12 + s23 - s45)*s45) + (8*s15*s45)/(s12*s34) + 
   (2*s15^2*s45)/((-s15 + s23 + s34)*(s12 + s23 - s45)^2) + 
   (4*s15^2*s45)/(s12^2*(s12 + s23 - s45)) + 
   (8*s15*s45)/(s12*(s12 - s34 - s45)) + (4*s15^2*s45^2)/
    (s12^2*s34*(s12 + s23 - s45)) + (4*s15^2*s45^2)/
    (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (4*s15*s45*(-2*s15 + s45))/(s12*s34*(s12 + s23 - s45)) + 
   (4*s15*s45*(-2*s15 + s45))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (4*s15*(s15 - s23 + s45))/((s12 + s15 - s34)*s34) + 
   (2*(s15 - s45)*(s15 - s23 + s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
   (2*s45*(s15 - s23 + s45)^2)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) - 
   (4*s45^2*(2*s15 - s23 + s45))/(s12^2*(s12 - s34 - s45)) + 
   (2*s15*(-2*s34 + s45))/(s12*(s12 + s23 - s45)) - 
   (4*s15*(s15 - s23 - s45))/((s12 + s23 - s45)*(-s12 + s34 + s45)) - 
   (4*s15*(s15 - s23 + s45))/((s15 - s23 - s34)*(-s12 + s34 + s45)) + 
   (2*s15*(s15 - s23 + 2*s45))/((-s15 + s23 + s34)*(s12 + s23 - s45)) - 
   (2*(-3*s15*s23 + 4*s23^2 - 2*s15*s34 + 5*s23*s34 + 2*s34^2 - 3*s23*s45 - 
      s34*s45 + s45^2))/(s12 + s23 - s45)^2 + 
   (8*s15*s34 - 4*(s34^2 + s45*(-s23 + s45)))/s12^2}}


==> anc/remainders/2l_pmmpp_nf.m <==
{{PPair[f[42], f[22]], PPair[(34*f[1])/57 - f[43] - f[45], -f[23] - f[26]], 
  PPair[(-34*f[1])/57, 0], PPair[f[43], f[23]], PPair[f[24], f[6]], 
  PPair[f[52], f[47]], PPair[f[54], f[48]], PPair[f[45], f[26]], 
  PPair[f[28], f[8]], PPair[(91*f[1])/114 - f[24] - f[28] - (6*f[42])/19 - 
    f[43] - f[45] - f[52] - f[54], -f[6] - f[8] - (6*f[22])/19 - f[23] - 
    f[26] - f[47] - f[48]], PPair[(-32*f[1])/19 - (2*f[3])/19 + (8*f[18])/3 - 
    8*f[21] + 4*f[31] + 2*f[32] + 2*f[34], (-2*f[2])/19 + (8*f[4])/3 + 
    2*(-4*f[5] + 2*f[10] + f[11] + f[13])], PPair[f[3], f[2]], 
  PPair[f[32], f[11]], PPair[2*f[44], 2*f[25]], PPair[f[38], f[16]], 
  PPair[(-4*f[1])/19 + (2*f[3])/19 + 8*f[21] + 4*f[27] + 4*f[31] + 2*f[35], 
   (2*f[2])/19 + 8*f[5] + 4*f[7] + 4*f[10] + 2*f[14]], PPair[f[56], f[51]], 
  PPair[2*f[1] - f[3], -f[2]], PPair[2*f[27], 2*f[7]], 
  PPair[-f[32] + 2*f[55], -f[11] + 2*f[50]], PPair[f[39], f[17]], 
  PPair[2*f[46], 2*f[29]], PPair[(-53*f[1])/114 + (8*f[18])/9 + 
    (24*f[27] + 17*f[31] + 8*f[32] + 12*f[34] + 12*f[35] - 2*f[38] - 
      2*f[39] - 4*f[44] - 4*f[46] + 8*f[55] - 2*f[56])/12, 
   (8*f[4])/9 + (24*f[7] + 17*f[10] + 8*f[11] + 12*f[13] + 12*f[14] - 
      2*f[16] - 2*f[17] - 4*f[25] - 4*f[29] + 8*f[50] - 2*f[51])/12], 
  PPair[(-9*f[1])/19 + (4*f[18])/3 + 2*f[27] + 4*f[31] + f[32] + f[34] + 
    f[35], (4*f[4])/3 + 2*f[7] + 4*f[10] + f[11] + f[13] + f[14]], 
  PPair[f[1], 0], PPair[f[55], f[50]], PPair[f[44], f[25]], 
  PPair[f[57], f[53]], PPair[(28*f[1])/19 - (4*f[18])/3 - 3*f[27] - 
    (3*f[31])/2 - f[32] - 2*f[34] - 2*f[35] + f[38] + f[39] + f[44] + f[46] - 
    f[49] - f[55] + f[56] - f[57], (-4*f[4])/3 - 3*f[7] - (3*f[10])/2 - 
    f[11] - 2*f[13] - 2*f[14] + f[16] + f[17] + f[25] + f[29] - f[37] - 
    f[50] + f[51] - f[53]], PPair[f[27], f[7]], PPair[f[46], f[29]], 
  PPair[f[49], f[37]], PPair[(18*f[1])/19 - (8*f[18])/3 - 4*f[27] - 3*f[31] - 
    2*f[32] - 2*f[34] - 2*f[35], (-8*f[4])/3 - 4*f[7] - 3*f[10] - 2*f[11] - 
    2*f[13] - 2*f[14]], PPair[2*f[1], 0], PPair[-f[34] + 2*f[44], 
   -f[13] + 2*f[25]], PPair[f[38] + f[39], f[16] + f[17]], 
  PPair[-f[34], -f[13]], PPair[-f[35] + 2*f[46], -f[14] + 2*f[29]], 
  PPair[-f[35], -f[14]], PPair[f[32] - 2*f[55], f[11] - 2*f[50]], 
  PPair[-f[32], -f[11]], PPair[f[56], f[51]], PPair[-2*f[27], -2*f[7]], 
  PPair[(-5*f[31])/2, (-5*f[10])/2], PPair[-f[3], -f[2]], 
  PPair[f[40], f[19]], PPair[-f[40], -f[19]], PPair[-f[39], -f[17]], 
  PPair[f[41], f[20]], PPair[f[34], f[13]], PPair[-f[34], -f[13]], 
  PPair[(-5*f[31])/2, (-5*f[10])/2], PPair[-2*f[1] + f[3], f[2]], 
  PPair[(5*f[31])/2, (5*f[10])/2], PPair[f[34] - 2*f[44], f[13] - 2*f[25]], 
  PPair[-f[38], -f[16]], PPair[-f[41] - f[56], -f[20] - f[51]], 
  PPair[(4*f[1])/19 - (2*f[3])/19 - 8*f[21] - 4*f[27] - (3*f[31])/2 - 
    2*f[35] - f[41], (-2*f[2])/19 - 8*f[5] - 4*f[7] - (3*f[10])/2 - 2*f[14] - 
    f[20]], PPair[f[35] - 2*f[46], f[14] - 2*f[29]], 
  PPair[(-4*f[1])/19 + (2*f[3])/19 + 8*f[21] + 4*f[27] + (3*f[31])/2 + 
    2*f[35] + f[41], (2*f[2])/19 + 8*f[5] + 4*f[7] + (3*f[10])/2 + 2*f[14] + 
    f[20]], PPair[(32*f[1])/19 + (2*f[3])/19 - (8*f[18])/3 + 8*f[21] - 
    (3*f[31])/2 - 2*f[32] - 2*f[34] - f[40], (2*f[2])/19 - (8*f[4])/3 + 
    8*f[5] - (3*f[10])/2 - 2*f[11] - 2*f[13] - f[19]], 
  PPair[(-32*f[1])/19 - (2*f[3])/19 + (8*f[18])/3 - 8*f[21] + (3*f[31])/2 + 
    2*f[32] + 2*f[34] + f[40], (-2*f[2])/19 + (8*f[4])/3 - 8*f[5] + 
    (3*f[10])/2 + 2*f[11] + 2*f[13] + f[19]], PPair[f[35], f[14]], 
  PPair[-f[35], -f[14]], PPair[(84*f[1])/209 - (12*f[3])/19 - 2*f[18] + 
    6*f[21] - (3*f[31])/4 - (18*f[36])/11, (-12*f[2])/19 - 2*f[4] + 6*f[5] - 
    (3*f[10])/4 - (18*f[15])/11], PPair[(3*(80*f[1] - 209*f[31] + 152*f[36]))/
    418, (-3*f[10])/2 + (12*f[15])/11], 
  PPair[(2*(8*f[1] + 11*f[3] + 57*f[36]))/209, (2*f[2])/19 + (6*f[15])/11], 
  PPair[(-2*f[1] - 4*f[3] - 19*(f[18] - 2*f[21] + f[31] + f[36]))/38, 
   (-2*f[2])/19 - f[4]/2 + f[5] - f[10]/2 - f[15]/2], 
  PPair[(24*f[1] + 2*f[3] + 57*f[36])/38, f[2]/19 + (3*f[15])/2], 
  PPair[(8*f[1])/209 - (4*f[3])/19 - (2*f[18])/3 + 2*f[21] - f[31]/4 - 
    (8*f[36])/11, (-4*f[2])/19 - (2*f[4])/3 + 2*f[5] - f[10]/4 - 
    (8*f[15])/11], PPair[(9*(10*f[1] + 19*f[36]))/209, (9*f[15])/11], 
  PPair[(48*(10*f[1] + 19*f[36]))/209, (48*f[15])/11], 
  PPair[(-3*(8*f[1] - 4*f[3] + 19*(2*f[21] + f[31])))/19, 
   (12*f[2])/19 - 3*(2*f[5] + f[10])], PPair[(3*(10*f[1] + 19*f[36]))/209, 
   (3*f[15])/11], PPair[(2*(30*f[1] + 11*f[3] + 57*f[36]))/209, 
   (2*f[2])/19 + (6*f[15])/11], PPair[(-49*f[1])/209 + (2*f[3])/19 - 
    f[18]/6 - f[21] - f[31] - f[36]/22, (2*f[2])/19 - f[4]/6 - f[5] - f[10] - 
    f[15]/22], PPair[(-8*f[1] + 22*f[3] - 57*f[36])/418, 
   f[2]/19 - (3*f[15])/22], PPair[(-68*f[1])/209 + (4*f[3])/19 - 2*f[21] - 
    (5*f[31])/4 + (2*f[36])/11, (4*f[2])/19 - 2*f[5] - (5*f[10])/4 + 
    (2*f[15])/11], PPair[(3*(8*f[1] + 57*f[36]))/418, (9*f[15])/22], 
  PPair[(-45*f[1])/209 - f[18]/2 - (3*f[31])/4 - (9*f[36])/22, 
   -f[4]/2 - (3*f[10])/4 - (9*f[15])/22], 
  PPair[(-60*f[1])/209 + (3*f[31])/4 - (6*f[36])/11, 
   (3*f[10])/4 - (6*f[15])/11], PPair[(-6*(10*f[1] + 19*f[36]))/209, 
   (-6*f[15])/11], PPair[(60*f[1])/209 - f[21] - (3*f[31])/4 + f[33]/2 + 
    (6*f[36])/11, -f[5] - (3*f[10])/4 + f[12]/2 + (6*f[15])/11], 
  PPair[(-6*f[21] + 7*f[33])/8, (-6*f[5] + 7*f[12])/8], PPair[f[33], f[12]], 
  PPair[(2*f[21] - f[33])/8, (2*f[5] - f[12])/8], 
  PPair[(3*(-2*f[21] + f[33]))/8, (3*(-2*f[5] + f[12]))/8], 
  PPair[-f[33], -f[12]], PPair[(60*f[1])/209 - (3*f[31])/4 + (6*f[36])/11, 
   (-3*f[10])/4 + (6*f[15])/11], PPair[(-60*f[1])/209 + (3*f[31])/4 - 
    (6*f[36])/11, (3*f[10])/4 - (6*f[15])/11], 
  PPair[(-16*f[1])/209 - f[18]/3 + f[21] + 6*f[30] - (6*f[36])/11, 
   -f[4]/3 + f[5] + 6*f[9] - (6*f[15])/11], 
  PPair[(12*f[1] - 19*f[18] + 57*f[21] + 798*f[30])/76, 
   (-f[4] + 3*f[5] + 42*f[9])/4], PPair[12*f[30], 12*f[9]], 
  PPair[-f[1]/19 + (f[18] - 3*(f[21] + 6*f[30]))/12, 
   (f[4] - 3*(f[5] + 6*f[9]))/12], 
  PPair[(3*f[1])/19 - f[18]/4 + (3*(f[21] + 6*f[30]))/4, 
   (-f[4] + 3*(f[5] + 6*f[9]))/4], PPair[-12*f[30], -12*f[9]], 
  PPair[(-6*(10*f[1] + 19*f[36]))/209, (-6*f[15])/11], 
  PPair[(6*(10*f[1] + 19*f[36]))/209, (6*f[15])/11], 
  PPair[(-18*(160*f[1] - 209*f[31] + 304*f[36]))/1045, 
   (18*(11*f[10] - 16*f[15]))/55], PPair[f[18], f[4]], 
  PPair[(-3*f[31])/4, (-3*f[10])/4], 
  PPair[f[1]/19 - f[18] + (9*(12*f[30] + 2*f[31] + f[33]))/16, 
   -f[4] + (9*(12*f[9] + 2*f[10] + f[12]))/16], 
  PPair[(53*f[1])/1254 - f[18]/36 + f[21]/6 - f[30]/2 - (7*f[31])/16 + 
    f[33]/24 - (3*f[36])/22, -f[4]/36 + f[5]/6 - f[9]/2 - (7*f[10])/16 + 
    f[12]/24 - (3*f[15])/22], PPair[(60*f[1])/209 + f[18] + (17*f[31])/8 + 
    (6*f[36])/11, f[4] + (17*f[10])/8 + (6*f[15])/11], PPair[f[31], f[10]], 
  PPair[(-60*f[1])/209 - (7*f[18])/6 - (23*f[31])/8 - (6*f[36])/11, 
   (-7*f[4])/6 - (23*f[10])/8 - (6*f[15])/11], PPair[f[36], f[15]], 
  PPair[(-72*f[1])/209 + f[18]/6 - f[21]/2 - f[30] + (5*f[31])/8 - 
    (5*f[36])/11, f[4]/6 - f[5]/2 - f[9] + (5*f[10])/8 - (5*f[15])/11], 
  PPair[(-60*f[1])/209 + f[21]/2 + (3*f[31])/4 - (7*f[33])/12 - (6*f[36])/11, 
   (66*f[5] + 99*f[10] - 77*f[12] - 72*f[15])/132], 
  PPair[6*f[30] + f[33]/2, 6*f[9] + f[12]/2], PPair[(-6*f[21] - 11*f[33])/12, 
   (-6*f[5] - 11*f[12])/12], PPair[(50*f[1])/209 - f[33]/3 + (5*f[36])/11, 
   -f[12]/3 + (5*f[15])/11], PPair[(18*f[1])/209 + f[18]/6 - f[21]/2 - 
    7*f[30] + (4*f[36])/11, f[4]/6 - f[5]/2 - 7*f[9] + (4*f[15])/11], 
  PPair[f[30], f[9]], PPair[(-80*f[1])/209 + f[31]/2 - (8*f[36])/11, 
   f[10]/2 - (8*f[15])/11], PPair[(-3*(160*f[1] - 209*f[31] + 304*f[36]))/
    418, (3*f[10])/2 - (24*f[15])/11], 
  PPair[(-600*f[1])/209 - (20*f[18])/3 - (33*f[31])/2 - (60*f[36])/11, 
   (-20*f[4])/3 - (33*f[10])/2 - (60*f[15])/11], 
  PPair[(300*f[1])/209 + (10*f[18])/3 + 6*f[31] + (30*f[36])/11, 
   (10*f[4])/3 + 6*f[10] + (30*f[15])/11], 
  PPair[(4*(2*f[1] + 4*f[3] + 19*(f[18] - 2*f[21] + f[31] + f[36])))/19, 
   (16*f[2])/19 + 4*(f[4] - 2*f[5] + f[10] + f[15])], 
  PPair[(120*f[1])/209 + (4*f[18])/3 + 3*f[31] + (12*f[36])/11, 
   (4*f[4])/3 + 3*f[10] + (12*f[15])/11], 
  PPair[(-2*(68*f[1] + 171*f[36]))/209, (-18*f[15])/11], 
  PPair[(9*(80*f[1] - 209*f[31] + 152*f[36]))/836, 
   (-9*f[10])/4 + (18*f[15])/11], PPair[(392*f[1])/209 - (16*f[3])/19 + 
    (4*f[18])/3 + 8*f[21] + 8*f[31] + (4*f[36])/11, 
   (-16*f[2])/19 + (4*f[4])/3 + 8*f[5] + 8*f[10] + (4*f[15])/11], 
  PPair[f[21] + f[33]/2, f[5] + f[12]/2], 
  PPair[(-12*(10*f[1] + 19*f[36]))/209, (-12*f[15])/11], 
  PPair[(-18*(10*f[1] + 19*f[36]))/209, (-18*f[15])/11], 
  PPair[(4*f[1])/19 - f[18]/3 + f[21] - 6*f[30], -f[4]/3 + f[5] - 6*f[9]], 
  PPair[(-2*(2*f[1] + 4*f[3] + 19*(f[18] - 2*f[21] + f[31] + f[36])))/19, 
   (-8*f[2])/19 - 2*(f[4] - 2*f[5] + f[10] + f[15])], 
  PPair[(-2*(2*f[1] + 4*f[3] + 19*(f[18] - 2*f[21] + f[31] + f[36])))/19, 
   (-8*f[2])/19 - 2*(f[4] - 2*f[5] + f[10] + f[15])], 
  PPair[(3*(80*f[1] - 44*f[3] - 209*f[31] + 152*f[36]))/418, 
   (-6*f[2])/19 - (3*f[10])/2 + (12*f[15])/11], 
  PPair[(12*f[1])/209 - f[18] + 3*f[21] - (12*f[36])/11, 
   -f[4] + 3*f[5] - (12*f[15])/11], 
  PPair[(-60*f[1])/209 - (2*f[18])/3 - (3*f[31])/2 - (6*f[36])/11, 
   (-2*f[4])/3 - (3*f[10])/2 - (6*f[15])/11], 
  PPair[(-60*f[1])/209 - (2*f[18])/3 - (3*f[31])/2 - (6*f[36])/11, 
   (-2*f[4])/3 - (3*f[10])/2 - (6*f[15])/11], 
  PPair[(2*(68*f[1] + 171*f[36]))/209, (18*f[15])/11], 
  PPair[(2*(68*f[1] + 171*f[36]))/209, (18*f[15])/11], 
  PPair[(2*(8*f[1] - 22*f[3] + 57*f[36]))/209, (-4*f[2])/19 + (6*f[15])/11], 
  PPair[(2*(8*f[1] - 22*f[3] + 57*f[36]))/209, (-4*f[2])/19 + (6*f[15])/11], 
  PPair[(-9*(80*f[1] - 209*f[31] + 152*f[36]))/836, 
   (9*(11*f[10] - 8*f[15]))/44], PPair[(-9*(80*f[1] - 209*f[31] + 152*f[36]))/
    836, (9*(11*f[10] - 8*f[15]))/44], PPair[f[21] - f[33]/2, 
   f[5] - f[12]/2], PPair[f[21] - f[33]/2, f[5] - f[12]/2], 
  PPair[f[33], f[12]], PPair[f[33], f[12]], 
  PPair[(-196*f[1])/209 + (8*f[3])/19 - (2*f[18])/3 - 4*f[21] - 4*f[31] - 
    (2*f[36])/11, (8*f[2])/19 - (2*f[4])/3 - 4*f[5] - 4*f[10] - 
    (2*f[15])/11], PPair[(120*f[1])/209 - 3*f[21] - (3*f[31])/2 + 
    (12*f[36])/11, -3*f[5] - (3*f[10])/2 + (12*f[15])/11], 
  PPair[(-196*f[1])/209 + (8*f[3])/19 - (2*f[18])/3 - 4*f[21] - 4*f[31] - 
    (2*f[36])/11, (8*f[2])/19 - (2*f[4])/3 - 4*f[5] - 4*f[10] - 
    (2*f[15])/11], PPair[(-6*(42*f[1] - 11*f[3] + 38*f[36]))/209, 
   (6*f[2])/19 - (12*f[15])/11], PPair[-3*f[33], -3*f[12]], 
  PPair[-f[21] - 2*f[33], -f[5] - 2*f[12]], PPair[-f[21] - f[33]/2, 
   -f[5] - f[12]/2], PPair[(-12*(10*f[1] + 19*f[36]))/209, (-12*f[15])/11], 
  PPair[(2*(84*f[1] + 22*f[3] + 285*f[36]))/209, 
   (4*f[2])/19 + (30*f[15])/11], PPair[(12*(10*f[1] + 19*f[36]))/209, 
   (12*f[15])/11], PPair[(12*(10*f[1] + 19*f[36]))/209, (12*f[15])/11], 
  PPair[(2*(144*f[1] + 22*f[3] + 399*f[36]))/209, 
   (4*f[2])/19 + (42*f[15])/11], PPair[(18*(10*f[1] + 19*f[36]))/209, 
   (18*f[15])/11], PPair[(18*(10*f[1] + 19*f[36]))/209, (18*f[15])/11], 
  PPair[(-4*f[1])/19 + f[18]/3 - f[21] + 6*f[30], f[4]/3 - f[5] + 6*f[9]], 
  PPair[36*f[30], 36*f[9]], PPair[(-4*f[1])/19 + f[18]/3 - f[21] + 24*f[30], 
   (f[4] - 3*f[5] + 72*f[9])/3], PPair[12*f[30], 12*f[9]], 
  PPair[12*f[30], 12*f[9]], PPair[(-4*f[1])/19 + f[18]/3 - f[21] - 6*f[30], 
   f[4]/3 - f[5] - 6*f[9]], PPair[(-4*f[1])/19 + f[18]/3 - f[21] - 6*f[30], 
   f[4]/3 - f[5] - 6*f[9]], PPair[(-4*f[1])/171 + (11*f[31])/360 - 
    (2*f[36])/45, (11*f[10] - 16*f[15])/360], 
  PPair[(-80*f[1])/209 + f[18]/9 + (5*f[31])/4 - (8*f[36])/11, 
   f[4]/9 + (5*f[10])/4 - (8*f[15])/11], 
  PPair[(12*f[1])/209 - (3*f[31])/40 + (6*f[36])/55, 
   (-3*f[10])/40 + (6*f[15])/55], PPair[(-120*f[1])/209 - (7*f[18])/3 - 
    (57*f[31])/8 - (12*f[36])/11, (-7*f[4])/3 - (57*f[10])/8 - 
    (12*f[15])/11], PPair[(180*f[1])/209 - f[18]/3 + (15*f[30])/2 - 
    (5*f[31])/2 + (5*f[33])/8 + (18*f[36])/11, -f[4]/3 + (15*f[9])/2 - 
    (5*f[10])/2 + (5*f[12])/8 + (18*f[15])/11], 
  PPair[(-9*(12*f[30] + f[33]))/4, (-9*(12*f[9] + f[12]))/4], 
  PPair[(120*f[1])/209 + (17*f[18])/6 + (51*f[31])/8 + (12*f[36])/11, 
   (17*f[4])/6 + (51*f[10])/8 + (12*f[15])/11], 
  PPair[(-4*(41*f[1] + 57*f[36]))/209, (-12*f[15])/11], 
  PPair[(-8*f[1])/209 - f[18]/6 + f[21]/2 + 9*f[30] + (3*f[31])/8 - 
    (3*f[36])/11, -f[4]/6 + f[5]/2 + 9*f[9] + (3*f[10])/8 - (3*f[15])/11], 
  PPair[(-4*f[1])/209 + f[3]/19 + f[21]/4 + (7*f[33])/8 - (3*f[36])/22, 
   f[2]/19 + f[5]/4 + (7*f[12])/8 - (3*f[15])/22], 
  PPair[(3*f[1])/19 - f[18]/4 + (11*(12*f[30] + f[33]))/8, 
   (-2*f[4] + 11*(12*f[9] + f[12]))/8], PPair[(f[21] + f[33])/2, 
   (f[5] + f[12])/2], PPair[(30*f[1])/209 + f[33] + (3*f[36])/11, 
   f[12] + (3*f[15])/11], PPair[(-83*f[1])/209 - f[3]/19 + f[18]/12 - 
    f[21]/4 + (21*f[30])/2 - (21*f[36])/22, -f[2]/19 + f[4]/12 - f[5]/4 + 
    (21*f[9])/2 - (21*f[15])/22], PPair[3*f[30], 3*f[9]], 
  PPair[(127*f[1])/418 - (4*f[18])/9 - (3*f[31])/2 + (8*f[36])/11, 
   (-4*f[4])/9 - (3*f[10])/2 + (8*f[15])/11], 
  PPair[(2*(f[1] - 19*f[36]))/209, (-2*f[15])/11], 
  PPair[(1808*f[1] - 176*f[3] - 19*(22*f[18] - 22*f[21] + 1716*f[30] + 
       341*f[31] - 172*f[36]))/5016, (-2*f[2])/57 + 
    (-22*f[4] + 22*f[5] - 1716*f[9] - 341*f[10] + 172*f[15])/264], 
  PPair[(-49*f[1])/627 - f[18]/18 - f[31]/8 - (2*f[36])/11, 
   -f[4]/18 - f[10]/8 - (2*f[15])/11], 
  PPair[(-29*f[1])/627 - (4*f[3])/57 - f[21]/3 + (3*f[31])/16 - f[33]/4 + 
    f[36]/22, (-4*f[2])/57 - f[5]/3 + (3*f[10])/16 - f[12]/4 + f[15]/22], 
  PPair[(2*f[1])/19 - f[18]/6 + 5*f[30] + (5*f[33])/12, 
   -f[4]/6 + 5*f[9] + (5*f[12])/12], 
  PPair[(20*f[1])/209 - f[31]/4 - f[33]/3 + (2*f[36])/11, 
   -f[10]/4 - f[12]/3 + (2*f[15])/11], 
  PPair[(-29*f[1])/57 + (2*f[3])/57 + 
    (-4*f[18] - 3*(6*f[21] + 8*f[31] + 15*f[33] + 20*f[36]))/72, 
   (2*f[2])/57 + (-4*f[4] - 3*(6*f[5] + 8*f[10] + 15*f[12] + 20*f[15]))/72], 
  PPair[(362*f[1])/627 + (4*f[3])/57 - f[18]/9 + f[21]/3 + 3*f[30] + 
    (15*f[36])/11, (4*f[2])/57 - f[4]/9 + f[5]/3 + 3*f[9] + (15*f[15])/11], 
  PPair[(-82*f[1])/627 + f[18]/18 - f[21]/6 - (2*f[36])/11, 
   f[4]/18 - f[5]/6 - (2*f[15])/11], 
  PPair[(-4*f[1])/19 + f[18]/3 - f[21] + 6*f[30], f[4]/3 - f[5] + 6*f[9]], 
  PPair[(-2*(68*f[1] + 171*f[36]))/209, (-18*f[15])/11], 
  PPair[(-9*(80*f[1] - 209*f[31] + 152*f[36]))/836, 
   (9*(11*f[10] - 8*f[15]))/44], PPair[f[21] + f[33]/2, f[5] + f[12]/2], 
  PPair[(18*(10*f[1] + 19*f[36]))/209, (18*f[15])/11], 
  PPair[(3*f[31])/2, (3*f[10])/2], PPair[(-3*(10*f[1] + 19*f[36]))/209, 
   (-3*f[15])/11], PPair[(-12*(10*f[1] + 19*f[36]))/209, (-12*f[15])/11], 
  PPair[(34*f[1])/209 - (2*f[3])/19 + f[21] + f[31] - f[36]/11, 
   (-2*f[2])/19 + f[5] + f[10] - f[15]/11], PPair[(3*f[3])/19, (3*f[2])/19], 
  PPair[(56*f[1])/209 + (2*f[3])/19 + f[18] - f[21] + (5*f[31])/4 + 
    (10*f[36])/11, (2*f[2])/19 + f[4] - f[5] + (5*f[10])/4 + (10*f[15])/11], 
  PPair[(30*f[1])/209 + f[18]/3 + (3*f[31])/4 + (3*f[36])/11, 
   f[4]/3 + (3*f[10])/4 + (3*f[15])/11], PPair[(52*f[1] + 57*f[36])/209, 
   (3*f[15])/11], 
  PPair[(-2*f[1] - 4*f[3] - 19*(f[18] - 2*f[21] + f[31] + f[36]))/38, 
   (-2*f[2])/19 - f[4]/2 + f[5] - f[10]/2 - f[15]/2], 
  PPair[(60*f[1])/209 + (2*f[18])/3 + (3*f[31])/2 + (6*f[36])/11, 
   (2*f[4])/3 + (3*f[10])/2 + (6*f[15])/11], PPair[(-4*(f[1] + 3*f[36]))/11, 
   (-12*f[15])/11], 
  PPair[(-2*f[1] - 4*f[3] - 19*(f[18] - 2*f[21] + f[31] + f[36]))/38, 
   (-2*f[2])/19 - f[4]/2 + f[5] - f[10]/2 - f[15]/2], 
  PPair[(30*f[1])/209 - (3*f[31])/8 + (3*f[36])/11, 
   (-3*f[10])/8 + (3*f[15])/11], PPair[(-8*f[1] - 11*f[3] - 57*f[36])/209, 
   -f[2]/19 - (3*f[15])/11], PPair[(30*f[1])/209 - (3*f[31])/8 + 
    (3*f[36])/11, (-3*f[10])/8 + (3*f[15])/11], 
  PPair[(8*f[1] - 22*f[3] + 57*f[36])/418, -f[2]/19 + (3*f[15])/22], 
  PPair[(-3*(80*f[1] - 22*f[3] - 209*f[31] + 152*f[36]))/418, 
   (3*f[2])/19 + (3*f[10])/2 - (12*f[15])/11], 
  PPair[(-16*f[1] + 11*f[3] - 114*f[36])/209, f[2]/19 - (6*f[15])/11], 
  PPair[(3*(80*f[1] - 22*f[3] - 209*f[31] + 152*f[36]))/418, 
   (-3*f[2])/19 - (3*f[10])/2 + (12*f[15])/11], 
  PPair[(8*f[1] - 22*f[3] + 57*f[36])/418, -f[2]/19 + (3*f[15])/22], 
  PPair[(12*f[1] - 19*f[18] + 57*f[21] + 798*f[30])/76, 
   (-f[4] + 3*f[5] + 42*f[9])/4], PPair[(3*(-2*f[21] + f[33]))/8, 
   (3*(-2*f[5] + f[12]))/8], 
  PPair[(-3*f[1])/19 + (f[18] - 3*(f[21] + 22*f[30]))/4, 
   (f[4] - 3*(f[5] + 22*f[9]))/4], PPair[(3*(-2*f[21] + f[33]))/8, 
   (3*(-2*f[5] + f[12]))/8], PPair[(60*f[1])/209 - (3*f[31])/4 + 
    (6*f[36])/11, (-3*f[10])/4 + (6*f[15])/11], 
  PPair[(2*f[21] + 3*f[33])/4, (2*f[5] + 3*f[12])/4], 
  PPair[f[33]/2, f[12]/2], PPair[(-30*f[1])/209 + (3*f[21])/2 + (3*f[31])/8 - 
    (3*f[36])/11, (3*(44*f[5] + 11*f[10] - 8*f[15]))/88], 
  PPair[(30*f[1])/209 - (3*f[31])/8 + (3*f[36])/11, 
   (-3*f[10])/8 + (3*f[15])/11], PPair[-f[33], -f[12]], 
  PPair[(-4*f[1])/209 + (2*f[3])/19 + f[18]/3 - f[21] + f[31]/2 + 
    (4*f[36])/11, (2*f[2])/19 + f[4]/3 - f[5] + f[10]/2 + (4*f[15])/11], 
  PPair[(3*(32*f[1] - 11*f[3] + 19*f[36]))/209, (-3*f[2])/19 + (3*f[15])/11], 
  PPair[(-45*f[1])/209 - f[18]/2 - (3*f[31])/4 - (9*f[36])/22, 
   -f[4]/2 - (3*f[10])/4 - (9*f[15])/22], 
  PPair[(-49*f[1])/209 + (2*f[3])/19 - f[18]/6 - f[21] - f[31] - f[36]/22, 
   (2*f[2])/19 - f[4]/6 - f[5] - f[10] - f[15]/22], 
  PPair[(-2*f[21] - 7*f[33])/8, (-2*f[5] - 7*f[12])/8], 
  PPair[(6*f[21] - 11*f[33])/8, (6*f[5] - 11*f[12])/8], 
  PPair[-f[21] + (3*f[33])/2, -f[5] + (3*f[12])/2], 
  PPair[(94*f[1])/209 - (2*f[3])/19 + (2*f[18])/3 + f[21] + (7*f[31])/4 + 
    (5*f[36])/11, (-2*f[2])/19 + (2*f[4])/3 + f[5] + (7*f[10])/4 + 
    (5*f[15])/11], PPair[(-3*(10*f[1] + 19*f[36]))/209, (-3*f[15])/11], 
  PPair[(-45*f[1])/209 - f[18]/2 - (3*f[31])/4 - (9*f[36])/22, 
   -f[4]/2 - (3*f[10])/4 - (9*f[15])/22], 
  PPair[(-49*f[1])/209 + (2*f[3])/19 - f[18]/6 - f[21] - f[31] - f[36]/22, 
   (2*f[2])/19 - f[4]/6 - f[5] - f[10] - f[15]/22], 
  PPair[(-2*f[21] - 7*f[33])/8, (-2*f[5] - 7*f[12])/8], 
  PPair[(-6*f[21] + 7*f[33])/8, (-6*f[5] + 7*f[12])/8], PPair[f[21], f[5]], 
  PPair[(60*f[1] + 11*f[3] + 114*f[36])/209, f[2]/19 + (6*f[15])/11], 
  PPair[f[1]/19 + (-f[18] + 3*f[21] + 90*f[30])/12, 
   (-f[4] + 3*f[5] + 90*f[9])/12], PPair[(144*f[1] + 22*f[3] + 399*f[36])/
    418, f[2]/19 + (21*f[15])/22], PPair[(3*(8*f[1] + 57*f[36]))/418, 
   (9*f[15])/22], PPair[(3*f[1])/19 - f[18]/4 + (3*(f[21] + 6*f[30]))/4, 
   (-f[4] + 3*(f[5] + 6*f[9]))/4], PPair[(3*(52*f[1] - 11*f[3] + 57*f[36]))/
    209, (-3*f[2])/19 + (9*f[15])/11], 
  PPair[(-84*f[1] - 11*f[3] - 285*f[36])/209, -f[2]/19 - (15*f[15])/11], 
  PPair[f[1]/19 - f[18]/12 + (f[21] - 42*f[30])/4, 
   (-f[4] + 3*(f[5] - 42*f[9]))/12], 
  PPair[(144*f[1] + 22*f[3] + 399*f[36])/418, f[2]/19 + (21*f[15])/22], 
  PPair[(3*(8*f[1] + 57*f[36]))/418, (9*f[15])/22], 
  PPair[(3*f[1])/19 - f[18]/4 + (3*(f[21] + 6*f[30]))/4, 
   (-f[4] + 3*(f[5] + 6*f[9]))/4], PPair[(-3*(52*f[1] - 11*f[3] + 57*f[36]))/
    209, (3*f[2])/19 - (9*f[15])/11], 
  PPair[(-2*f[1])/19 + (f[18] - 3*f[21] + 36*f[30])/6, 
   (f[4] - 3*f[5] + 36*f[9])/6], PPair[6*f[30], 6*f[9]], 
  PPair[(-6*(10*f[1] + 19*f[36]))/209, (-6*f[15])/11], 
  PPair[(-2*f[1])/19 + (f[18] - 3*f[21] + 54*f[30])/6, 
   (f[4] - 3*f[5] + 54*f[9])/6], PPair[(-36*f[1])/209 + f[18]/2 - 
    (3*f[21])/2 + (3*f[36])/11, (11*f[4] - 33*f[5] + 6*f[15])/22], 
  PPair[(6*f[1])/19 - f[18]/2 + (3*f[21])/2 - 3*f[30], 
   (-f[4] + 3*f[5] - 6*f[9])/2], PPair[(-3*(10*f[1] + 19*f[36]))/209, 
   (-3*f[15])/11], PPair[6*f[30], 6*f[9]], 
  PPair[(-6*(10*f[1] + 19*f[36]))/209, (-6*f[15])/11], 
  PPair[(-112*f[1])/209 - (4*f[3])/19 - 2*f[18] + 2*f[21] - (5*f[31])/2 - 
    (20*f[36])/11, (-4*f[2])/19 - 2*f[4] + 2*f[5] - (5*f[10])/2 - 
    (20*f[15])/11], PPair[(-120*f[1])/209 - (4*f[18])/3 - 3*f[31] - 
    (12*f[36])/11, (-4*f[4])/3 - 3*f[10] - (12*f[15])/11], 
  PPair[(2*(8*f[1] + 57*f[36]))/209, (6*f[15])/11], 
  PPair[(2*f[1])/19 + (4*f[3])/19 + f[18] - 2*f[21] + f[31] + f[36], 
   (4*f[2])/19 + f[4] - 2*f[5] + f[10] + f[15]], 
  PPair[(60*f[1])/209 - (3*f[31])/4 + (6*f[36])/11, 
   (-3*f[10])/4 + (6*f[15])/11], PPair[(-2*(8*f[1] + 11*f[3] + 57*f[36]))/
    209, (-2*f[2])/19 - (6*f[15])/11], 
  PPair[(-240*f[1])/209 + 3*f[31] - (24*f[36])/11, 3*f[10] - (24*f[15])/11], 
  PPair[(-8*f[1] + 22*f[3] - 57*f[36])/209, (2*f[2])/19 - (3*f[15])/11], 
  PPair[(-6*f[1])/19 + (f[18] - 3*(f[21] + 14*f[30]))/2, 
   (f[4] - 3*(f[5] + 14*f[9]))/2], PPair[(3*(-2*f[21] + f[33]))/4, 
   (3*(-2*f[5] + f[12]))/4], PPair[(3*(80*f[1] - 209*f[31] + 152*f[36]))/418, 
   (-3*f[10])/2 + (12*f[15])/11], 
  PPair[(-3*(80*f[1] - 209*f[31] + 152*f[36]))/418, 
   (3*(11*f[10] - 8*f[15]))/22], PPair[f[21] + f[33]/2, f[5] + f[12]/2], 
  PPair[f[33], f[12]], PPair[(-188*f[1])/209 + (4*f[3])/19 - (4*f[18])/3 - 
    2*f[21] - (7*f[31])/2 - (10*f[36])/11, (4*f[2])/19 - (4*f[4])/3 - 
    2*f[5] - (7*f[10])/2 - (10*f[15])/11], 
  PPair[(6*(10*f[1] + 19*f[36]))/209, (6*f[15])/11], 
  PPair[(90*f[1])/209 + f[18] + (3*f[31])/2 + (9*f[36])/11, 
   f[4] + (3*f[10])/2 + (9*f[15])/11], 
  PPair[(98*f[1])/209 - (4*f[3])/19 + f[18]/3 + 2*f[21] + 2*f[31] + f[36]/11, 
   (-4*f[2])/19 + f[4]/3 + 2*f[5] + 2*f[10] + f[15]/11], 
  PPair[(2*f[21] + 7*f[33])/4, (2*f[5] + 7*f[12])/4], 
  PPair[(6*f[21] - 7*f[33])/4, (6*f[5] - 7*f[12])/4], 
  PPair[(-2*f[21] + f[33])/2, (-2*f[5] + f[12])/2], 
  PPair[(2*(60*f[1] + 11*f[3] + 114*f[36]))/209, 
   (2*f[2])/19 + (12*f[15])/11], 
  PPair[(-2*f[1])/19 + (f[18] - 3*f[21] + 126*f[30])/6, 
   (f[4] - 3*f[5] + 126*f[9])/6], PPair[(-144*f[1] - 22*f[3] - 399*f[36])/
    209, (-2*f[2])/19 - (21*f[15])/11], PPair[(3*(8*f[1] + 57*f[36]))/209, 
   (9*f[15])/11], PPair[(6*f[1])/19 - f[18]/2 + (3*f[21])/2 + 9*f[30], 
   -f[4]/2 + (3*f[5])/2 + 9*f[9]], PPair[(18*(10*f[1] + 19*f[36]))/209, 
   (18*f[15])/11], PPair[(-12*(10*f[1] + 19*f[36]))/209, (-12*f[15])/11], 
  PPair[12*f[30], 12*f[9]], PPair[12*f[30], 12*f[9]], 
  PPair[(12*(10*f[1] + 19*f[36]))/209, (12*f[15])/11], 
  PPair[(-4*f[1])/19 + f[18]/3 - f[21] + 6*f[30], f[4]/3 - f[5] + 6*f[9]], 
  PPair[(4*f[1])/19 - f[18]/3 + f[21] - 6*f[30], -f[4]/3 + f[5] - 6*f[9]], 
  PPair[-36*f[30], -36*f[9]], PPair[(4*f[1])/19 - f[18]/3 + f[21] - 24*f[30], 
   -f[4]/3 + f[5] - 24*f[9]], PPair[(2*(68*f[1] + 171*f[36]))/209, 
   (18*f[15])/11], PPair[(2*(68*f[1] + 171*f[36]))/209, (18*f[15])/11], 
  PPair[(9*(80*f[1] - 209*f[31] + 152*f[36]))/836, 
   (-9*f[10])/4 + (18*f[15])/11], PPair[(9*(80*f[1] - 209*f[31] + 152*f[36]))/
    836, (-9*f[10])/4 + (18*f[15])/11], PPair[-3*f[33], -3*f[12]], 
  PPair[-f[21] - 2*f[33], -f[5] - 2*f[12]], PPair[-f[21] - f[33]/2, 
   -f[5] - f[12]/2], PPair[(-18*(10*f[1] + 19*f[36]))/209, (-18*f[15])/11], 
  PPair[(-18*(10*f[1] + 19*f[36]))/209, (-18*f[15])/11], 
  PPair[(6*(10*f[1] + 19*f[36]))/209, (6*f[15])/11], 
  PPair[(-68*f[1])/209 + (4*f[3])/19 - 2*f[21] - (5*f[31])/4 + (2*f[36])/11, 
   (4*f[2])/19 - 2*f[5] - (5*f[10])/4 + (2*f[15])/11], 
  PPair[(-60*f[1])/209 + (3*f[31])/4 - (6*f[36])/11, 
   (3*f[10])/4 - (6*f[15])/11], PPair[(2*(8*f[1] + 11*f[3] + 57*f[36]))/209, 
   (2*f[2])/19 + (6*f[15])/11], PPair[(-60*f[1])/209 + (3*f[31])/4 - 
    (6*f[36])/11, (3*f[10])/4 - (6*f[15])/11], 
  PPair[(60*f[1])/209 - (3*f[31])/4 + (6*f[36])/11, 
   (-3*f[10])/4 + (6*f[15])/11], PPair[(-60*f[1])/209 + (3*f[31])/4 - 
    (6*f[36])/11, (3*f[10])/4 - (6*f[15])/11], 
  PPair[(6*(10*f[1] + 19*f[36]))/209, (6*f[15])/11], 
  PPair[(-3*f[31])/4, (-3*f[10])/4], 
  PPair[(8*f[1])/209 - (4*f[3])/19 - (2*f[18])/3 + 2*f[21] - f[31]/4 - 
    (8*f[36])/11, (-4*f[2])/19 - (2*f[4])/3 + 2*f[5] - f[10]/4 - 
    (8*f[15])/11], PPair[(-6*(10*f[1] + 19*f[36]))/209, (-6*f[15])/11], 
  PPair[(90*f[1])/209 + f[18] + (9*f[31])/4 + (9*f[36])/11, 
   f[4] + (9*f[10])/4 + (9*f[15])/11], 
  PPair[(-60*f[1])/209 + (3*f[31])/4 - (6*f[36])/11, 
   (3*f[10])/4 - (6*f[15])/11], PPair[(60*f[1])/209 - (3*f[31])/4 + 
    (6*f[36])/11, (-3*f[10])/4 + (6*f[15])/11], 
  PPair[(3*(2*f[21] - f[33]))/4, (3*(2*f[5] - f[12]))/4], 
  PPair[(-60*f[1])/209 + (3*f[31])/4 - (6*f[36])/11, 
   (3*f[10])/4 - (6*f[15])/11], PPair[(60*f[1])/209 - (3*f[31])/4 + 
    (6*f[36])/11, (-3*f[10])/4 + (6*f[15])/11], 
  PPair[-f[21] + (5*f[33])/2, -f[5] + (5*f[12])/2], PPair[-f[33], -f[12]], 
  PPair[(6*(10*f[1] + 19*f[36]))/209, (6*f[15])/11], 
  PPair[(6*(10*f[1] + 19*f[36]))/209, (6*f[15])/11], 
  PPair[(-6*(10*f[1] + 19*f[36]))/209, (-6*f[15])/11], 
  PPair[(-2*(60*f[1] + 11*f[3] + 114*f[36]))/209, 
   (-2*f[2])/19 - (12*f[15])/11], PPair[(-3*(8*f[1] + 57*f[36]))/209, 
   (-9*f[15])/11], PPair[(-6*f[1])/19 + (f[18] - 3*(f[21] + 6*f[30]))/2, 
   (f[4] - 3*(f[5] + 6*f[9]))/2], PPair[(-6*(10*f[1] + 19*f[36]))/209, 
   (-6*f[15])/11], PPair[(-6*(10*f[1] + 19*f[36]))/209, (-6*f[15])/11], 
  PPair[(6*(10*f[1] + 19*f[36]))/209, (6*f[15])/11], 
  PPair[(6*(10*f[1] + 19*f[36]))/209, (6*f[15])/11], 
  PPair[-12*f[30], -12*f[9]], PPair[(6*(10*f[1] + 19*f[36]))/209, 
   (6*f[15])/11], PPair[(-6*(10*f[1] + 19*f[36]))/209, (-6*f[15])/11], 
  PPair[(-6*(10*f[1] + 19*f[36]))/209, (-6*f[15])/11], 
  PPair[(4*f[1])/19 - f[18]/3 + f[21] - 6*f[30], -f[4]/3 + f[5] - 6*f[9]], 
  PPair[(6*(10*f[1] + 19*f[36]))/209, (6*f[15])/11]}, 
 {1, tci[1, 2], F[1, 1, 1], F[1, 1, 3], F[1, 1, 5], F[1, 1, 6], F[1, 1, 7], 
  F[1, 1, 8], F[1, 1, 9], F[1, 1, 10], F[2, 1, 1], F[2, 1, 4], F[2, 1, 5], 
  F[2, 1, 7], F[2, 1, 8], F[2, 1, 9], F[2, 1, 10], F[2, 1, 11], F[2, 1, 12], 
  F[2, 1, 13], F[2, 1, 14], F[2, 1, 15], tci[1, 2]^2, F[1, 1, 1]^2, 
  F[1, 1, 2]^2, F[1, 1, 3]^2, F[1, 1, 5]^2, F[1, 1, 6]^2, F[1, 1, 7]^2, 
  F[1, 1, 8]^2, F[1, 1, 9]^2, F[1, 1, 10]^2, F[1, 1, 1]*tci[1, 2], 
  F[1, 1, 2]*tci[1, 2], F[1, 1, 5]*tci[1, 2], F[1, 1, 6]*tci[1, 2], 
  F[1, 1, 7]*tci[1, 2], F[1, 1, 9]*tci[1, 2], F[1, 1, 10]*tci[1, 2], 
  F[1, 2, 2]*tci[1, 2], F[1, 2, 7]*tci[1, 2], F[1, 2, 8]*tci[1, 2], 
  F[1, 2, 9]*tci[1, 2], F[1, 1, 1]*F[1, 1, 3], F[1, 1, 2]*F[1, 1, 3], 
  F[1, 1, 1]*F[1, 1, 5], F[1, 1, 3]*F[1, 1, 5], F[1, 1, 3]*F[1, 1, 6], 
  F[1, 1, 1]*F[1, 1, 7], F[1, 1, 3]*F[1, 1, 7], F[1, 1, 5]*F[1, 1, 7], 
  F[1, 1, 1]*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 8], 
  F[1, 1, 5]*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 8], F[1, 1, 7]*F[1, 1, 8], 
  F[1, 1, 1]*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 9], F[1, 1, 8]*F[1, 1, 9], 
  F[1, 1, 1]*F[1, 1, 10], F[1, 1, 3]*F[1, 1, 10], F[1, 1, 8]*F[1, 1, 10], 
  F[1, 1, 9]*F[1, 1, 10], F[3, 1], F[3, 2], F[3, 3], F[3, 4], F[3, 5], 
  F[3, 6], F[3, 7], F[3, 8], F[3, 9], F[3, 10], F[3, 11], F[3, 12], F[3, 13], 
  F[3, 14], F[3, 17], F[3, 18], F[3, 19], F[3, 24], F[3, 31], F[3, 32], 
  F[3, 36], F[3, 37], F[3, 40], F[3, 41], F[3, 42], F[3, 43], F[3, 51], 
  F[3, 52], F[3, 55], F[3, 56], F[3, 59], F[3, 60], F[3, 61], F[3, 62], 
  tci[3, 1], tcr[3, 1], tcr[3, 2], tcr[3, 3], tci[1, 2]^3, tcr[1, 1]^3, 
  tcr[1, 2]^3, F[1, 1, 1]^3, F[1, 1, 2]^3, F[1, 1, 3]^3, F[1, 1, 5]^3, 
  F[1, 1, 6]^3, F[1, 1, 7]^3, F[1, 1, 8]^3, F[1, 1, 9]^3, F[1, 1, 10]^3, 
  tci[1, 2]*tci[2, 1], tci[2, 1]*tcr[1, 1], tci[1, 2]*tcr[2, 1], 
  tcr[1, 1]*tcr[2, 1], F[2, 1, 1]*tci[1, 2], F[2, 1, 2]*tci[1, 2], 
  F[2, 1, 3]*tci[1, 2], F[2, 1, 5]*tci[1, 2], F[2, 1, 9]*tci[1, 2], 
  F[2, 1, 10]*tci[1, 2], F[2, 1, 11]*tci[1, 2], F[2, 1, 12]*tci[1, 2], 
  F[2, 1, 13]*tci[1, 2], F[1, 1, 1]*F[2, 1, 1], F[1, 1, 3]*F[2, 1, 1], 
  F[1, 1, 5]*F[2, 1, 1], F[1, 1, 10]*F[2, 1, 1], F[1, 1, 1]*F[2, 1, 2], 
  F[1, 1, 4]*F[2, 1, 2], F[1, 1, 2]*F[2, 1, 3], F[1, 1, 4]*F[2, 1, 3], 
  F[1, 1, 2]*F[2, 1, 4], F[1, 1, 5]*F[2, 1, 4], F[1, 1, 3]*F[2, 1, 5], 
  F[1, 1, 5]*F[2, 1, 5], F[1, 1, 5]*F[2, 1, 7], F[1, 1, 7]*F[2, 1, 7], 
  F[1, 1, 6]*F[2, 1, 8], F[1, 1, 7]*F[2, 1, 8], F[1, 1, 1]*F[2, 1, 9], 
  F[1, 1, 7]*F[2, 1, 9], F[1, 1, 8]*F[2, 1, 9], F[1, 1, 9]*F[2, 1, 9], 
  F[1, 1, 5]*F[2, 1, 10], F[1, 1, 7]*F[2, 1, 10], F[1, 1, 8]*F[2, 1, 10], 
  F[1, 1, 1]*F[2, 1, 11], F[1, 1, 2]*F[2, 1, 11], F[1, 1, 4]*F[2, 1, 11], 
  F[1, 1, 8]*F[2, 1, 11], F[1, 1, 9]*F[2, 1, 11], F[1, 1, 8]*F[2, 1, 12], 
  F[1, 1, 9]*F[2, 1, 12], F[1, 1, 3]*F[2, 1, 13], F[1, 1, 9]*F[2, 1, 13], 
  F[1, 1, 10]*F[2, 1, 13], F[1, 1, 6]*F[2, 1, 14], F[1, 1, 10]*F[2, 1, 14], 
  F[1, 1, 9]*F[2, 1, 15], F[1, 1, 10]*F[2, 1, 15], tci[1, 1]*tci[1, 2]^2, 
  tci[1, 2]^2*tcr[1, 1], tci[1, 1]*tcr[1, 1]^2, tci[1, 2]*tcr[1, 1]^2, 
  tci[1, 2]^2*tcr[1, 2], tci[1, 2]*tcr[1, 2]^2, F[1, 1, 1]^2*tci[1, 2], 
  F[1, 1, 2]^2*tci[1, 2], F[1, 1, 3]^2*tci[1, 2], F[1, 1, 5]^2*tci[1, 2], 
  F[1, 1, 6]^2*tci[1, 2], F[1, 1, 7]^2*tci[1, 2], F[1, 1, 8]^2*tci[1, 2], 
  F[1, 1, 9]^2*tci[1, 2], F[1, 1, 10]^2*tci[1, 2], F[1, 1, 1]*tci[1, 2]^2, 
  F[1, 1, 2]*tci[1, 2]^2, F[1, 1, 3]*tci[1, 2]^2, F[1, 1, 4]*tci[1, 2]^2, 
  F[1, 1, 5]*tci[1, 2]^2, F[1, 1, 6]*tci[1, 2]^2, F[1, 1, 7]*tci[1, 2]^2, 
  F[1, 1, 8]*tci[1, 2]^2, F[1, 1, 9]*tci[1, 2]^2, F[1, 1, 10]*tci[1, 2]^2, 
  F[1, 2, 2]*tci[1, 2]^2, F[1, 2, 6]*tci[1, 2]^2, F[1, 2, 7]*tci[1, 2]^2, 
  F[1, 2, 8]*tci[1, 2]^2, F[1, 2, 9]*tci[1, 2]^2, 
  tci[1, 2]*tcr[1, 1]*tcr[1, 2], F[1, 1, 1]^2*F[1, 1, 2], 
  F[1, 1, 1]*F[1, 1, 2]^2, F[1, 1, 1]^2*F[1, 1, 3], F[1, 1, 2]^2*F[1, 1, 3], 
  F[1, 1, 1]*F[1, 1, 3]^2, F[1, 1, 1]^2*F[1, 1, 4], F[1, 1, 2]^2*F[1, 1, 4], 
  F[1, 1, 3]^2*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 4]^2, F[1, 1, 2]*F[1, 1, 4]^2, 
  F[1, 1, 3]*F[1, 1, 4]^2, F[1, 1, 1]^2*F[1, 1, 5], F[1, 1, 2]^2*F[1, 1, 5], 
  F[1, 1, 3]^2*F[1, 1, 5], F[1, 1, 4]^2*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 5]^2, 
  F[1, 1, 2]*F[1, 1, 5]^2, F[1, 1, 3]*F[1, 1, 5]^2, F[1, 1, 4]*F[1, 1, 5]^2, 
  F[1, 1, 3]^2*F[1, 1, 6], F[1, 1, 5]^2*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 6]^2, 
  F[1, 1, 5]*F[1, 1, 6]^2, F[1, 1, 3]^2*F[1, 1, 7], F[1, 1, 5]^2*F[1, 1, 7], 
  F[1, 1, 6]^2*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 7]^2, F[1, 1, 3]*F[1, 1, 7]^2, 
  F[1, 1, 5]*F[1, 1, 7]^2, F[1, 1, 1]^2*F[1, 1, 8], F[1, 1, 2]^2*F[1, 1, 8], 
  F[1, 1, 3]^2*F[1, 1, 8], F[1, 1, 4]^2*F[1, 1, 8], F[1, 1, 5]^2*F[1, 1, 8], 
  F[1, 1, 6]^2*F[1, 1, 8], F[1, 1, 7]^2*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 8]^2, 
  F[1, 1, 2]*F[1, 1, 8]^2, F[1, 1, 3]*F[1, 1, 8]^2, F[1, 1, 4]*F[1, 1, 8]^2, 
  F[1, 1, 5]*F[1, 1, 8]^2, F[1, 1, 6]*F[1, 1, 8]^2, F[1, 1, 7]*F[1, 1, 8]^2, 
  F[1, 1, 2]^2*F[1, 1, 9], F[1, 1, 3]^2*F[1, 1, 9], F[1, 1, 4]^2*F[1, 1, 9], 
  F[1, 1, 5]^2*F[1, 1, 9], F[1, 1, 6]^2*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 9]^2, 
  F[1, 1, 2]*F[1, 1, 9]^2, F[1, 1, 3]*F[1, 1, 9]^2, F[1, 1, 4]*F[1, 1, 9]^2, 
  F[1, 1, 5]*F[1, 1, 9]^2, F[1, 1, 6]*F[1, 1, 9]^2, F[1, 1, 8]*F[1, 1, 9]^2, 
  F[1, 1, 3]^2*F[1, 1, 10], F[1, 1, 6]^2*F[1, 1, 10], 
  F[1, 1, 8]^2*F[1, 1, 10], F[1, 1, 9]^2*F[1, 1, 10], 
  F[1, 1, 1]*F[1, 1, 10]^2, F[1, 1, 3]*F[1, 1, 10]^2, 
  F[1, 1, 8]*F[1, 1, 10]^2, F[1, 1, 9]*F[1, 1, 10]^2, 
  F[1, 1, 1]*F[1, 1, 2]*tci[1, 2], F[1, 1, 1]*F[1, 1, 3]*tci[1, 2], 
  F[1, 1, 1]*F[1, 1, 4]*tci[1, 2], F[1, 1, 2]*F[1, 1, 4]*tci[1, 2], 
  F[1, 1, 3]*F[1, 1, 4]*tci[1, 2], F[1, 1, 1]*F[1, 1, 5]*tci[1, 2], 
  F[1, 1, 2]*F[1, 1, 5]*tci[1, 2], F[1, 1, 3]*F[1, 1, 5]*tci[1, 2], 
  F[1, 1, 4]*F[1, 1, 5]*tci[1, 2], F[1, 1, 3]*F[1, 1, 6]*tci[1, 2], 
  F[1, 1, 5]*F[1, 1, 6]*tci[1, 2], F[1, 1, 1]*F[1, 1, 7]*tci[1, 2], 
  F[1, 1, 3]*F[1, 1, 7]*tci[1, 2], F[1, 1, 5]*F[1, 1, 7]*tci[1, 2], 
  F[1, 1, 6]*F[1, 1, 7]*tci[1, 2], F[1, 1, 1]*F[1, 1, 8]*tci[1, 2], 
  F[1, 1, 2]*F[1, 1, 8]*tci[1, 2], F[1, 1, 3]*F[1, 1, 8]*tci[1, 2], 
  F[1, 1, 4]*F[1, 1, 8]*tci[1, 2], F[1, 1, 5]*F[1, 1, 8]*tci[1, 2], 
  F[1, 1, 6]*F[1, 1, 8]*tci[1, 2], F[1, 1, 7]*F[1, 1, 8]*tci[1, 2], 
  F[1, 1, 2]*F[1, 1, 9]*tci[1, 2], F[1, 1, 3]*F[1, 1, 9]*tci[1, 2], 
  F[1, 1, 4]*F[1, 1, 9]*tci[1, 2], F[1, 1, 5]*F[1, 1, 9]*tci[1, 2], 
  F[1, 1, 6]*F[1, 1, 9]*tci[1, 2], F[1, 1, 8]*F[1, 1, 9]*tci[1, 2], 
  F[1, 1, 1]*F[1, 1, 10]*tci[1, 2], F[1, 1, 3]*F[1, 1, 10]*tci[1, 2], 
  F[1, 1, 6]*F[1, 1, 10]*tci[1, 2], F[1, 1, 8]*F[1, 1, 10]*tci[1, 2], 
  F[1, 1, 9]*F[1, 1, 10]*tci[1, 2], F[1, 1, 3]*F[1, 2, 2]*tci[1, 2], 
  F[1, 1, 9]*F[1, 2, 2]*tci[1, 2], F[1, 1, 10]*F[1, 2, 2]*tci[1, 2], 
  F[1, 1, 2]*F[1, 2, 6]*tci[1, 2], F[1, 1, 4]*F[1, 2, 6]*tci[1, 2], 
  F[1, 1, 3]*F[1, 2, 7]*tci[1, 2], F[1, 1, 5]*F[1, 2, 7]*tci[1, 2], 
  F[1, 1, 5]*F[1, 2, 8]*tci[1, 2], F[1, 1, 7]*F[1, 2, 8]*tci[1, 2], 
  F[1, 1, 8]*F[1, 2, 8]*tci[1, 2], F[1, 1, 8]*F[1, 2, 9]*tci[1, 2], 
  F[1, 1, 9]*F[1, 2, 9]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 4], 
  F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 5], 
  F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 5], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 7], 
  F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 7], F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 7], 
  F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 8], 
  F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 8], 
  F[1, 1, 3]*F[1, 1, 4]*F[1, 1, 8], F[1, 1, 1]*F[1, 1, 5]*F[1, 1, 8], 
  F[1, 1, 3]*F[1, 1, 5]*F[1, 1, 8], F[1, 1, 5]*F[1, 1, 6]*F[1, 1, 8], 
  F[1, 1, 1]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 3]*F[1, 1, 7]*F[1, 1, 8], 
  F[1, 1, 5]*F[1, 1, 7]*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 7]*F[1, 1, 8], 
  F[1, 1, 1]*F[1, 1, 2]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 9], 
  F[1, 1, 1]*F[1, 1, 4]*F[1, 1, 9], F[1, 1, 2]*F[1, 1, 4]*F[1, 1, 9], 
  F[1, 1, 4]*F[1, 1, 5]*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 9], 
  F[1, 1, 2]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 9], 
  F[1, 1, 4]*F[1, 1, 8]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 3]*F[1, 1, 10], 
  F[1, 1, 3]*F[1, 1, 6]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 8]*F[1, 1, 10], 
  F[1, 1, 3]*F[1, 1, 8]*F[1, 1, 10], F[1, 1, 1]*F[1, 1, 9]*F[1, 1, 10], 
  F[1, 1, 3]*F[1, 1, 9]*F[1, 1, 10], F[1, 1, 8]*F[1, 1, 9]*F[1, 1, 10]}, 
 {-19/18, (-19*s12)/(18*s45), 
  (-19*(s23*s34 + (s15 - s34)*s45 + s12*(s15 - s23 + 2*s45)))/(18*s12*s45), 
  (s12^2*(s12*s15 - (s23 + s34)*(s23 - s45) + s15*(2*s23 - s45)))/
   (3*s15*s23^2*(s15 - s23 + s45)), 
  -(s12^2*(s12*(s15 - s23) + (-s15 + s34)*s45))/
   (9*s23^2*s45*(s15 - s23 + s45)), 
  (s12*(s15^2*s23 + s12*s15*(2*s23 + s34) - s23*(s23 + s34)*(s23 - s45) - 
     s12*(s23 + s34)*(2*s23 - s45)))/(6*s23^2*(s23 + s34)*(s12 + s23 - s45)), 
  (s12*(s12 + s15 - s23 - s34)*(-2*s23*s34 + s15*s45 - 3*s23*s45 - s34*s45 + 
     s12*(-2*s15 + 2*s23 + s45)))/(12*s23^2*s45^2), 
  (s12*(-(s15^2*s23) + s12^2*(s15 + s23) + 2*s15*s23*(s23 - s45) + 
     s12*s23*(s23 - s34 - s45) + s12*s15*(2*s23 - s34 - s45) + 
     s23*s34*(-s23 + s45)))/(6*s23^2*(s12 + s23 - s45)*
    (s12 + s23 - s34 - s45)), 
  (s12^2*(s12*s15*(2*s15 - 2*s23 + s45) + (s15 - s23 - s34)*(s23 - s45)*
      (2*s15 - s23 + s45)))/(162*s15*s23^2*(s15 - s23 + s45)^2), 
  (2*s12*(s12^2*(s15 - s23) - s23^2*(2*s34 + s45) + 
     s12*(2*s23^2 + s23*s34 + s34*s45 - s15*(2*s23 + s45))))/(9*s23^2*s45^2), 
  (s12*(s15 - s34)*(2*s23*s34 + (-s15 + s34)*s45 + 2*s12*(s15 - s23 + s45)))/
   (6*s23^2*s45^2), (2*s12^2*((s15 - s34)*(s23 - s45)*(2*s15 - s23 + s45) + 
     s12*(2*s15^2 + s15*s45 + s23*(-s23 + s45))))/
   (27*s15^2*s23^2*(s15 - s23 + s45)), 
  -(s12*(-s15 + s23 + s34)*((s15 - s34)*s45 - 2*s12*(s15 - s23 + s45) + 
      s23*(-2*s34 + s45)))/(6*s23^2*s45^2), 
  (s12*(s12 + s15 - s34)*(s12*(2*s15 - 2*s23 - s45) + (-s15 + s34)*s45 + 
     2*s23*(s34 + 2*s45)))/(6*s23^2*s45^2), 
  (-11*s12*(s12^2*(s15 - s23)^2 + s23^2*(s34 + s45)^2 + 
     s12*(-(s15^2*s45) - 2*s23^2*(s34 + s45) + 
       s15*(2*s23*s34 + 3*s23*s45 + s34*s45))))/(36*s23^2*s45^3), 
  -(s12*(-3*s15^2*s23^2 + 19*s12^2*(s15^2 + s15*s45 + s23*s45) + 
      s12*(s15^2*(6*s23 - 19*s45) + s15*(25*s23 + 19*s34 - 19*s45)*s45 + 
        19*s34*s45*(-s23 + s45))))/(18*s15^2*s23^2*s45), 
  (s12*(19*s12^2*(s15 - s23)^2 - 3*s23^2*(s15 - s23 + s45)^2 + 
     s12*(s15^2*(6*s23 - 19*s45) + 6*s23^2*(s23 - s45) + 
       s15*(-12*s23^2 + 25*s23*s45 + 19*s34*s45))))/
   (18*s23^2*s45*(s15 - s23 + s45)^2), 
  (s12^2*s15*(s15 - s23) + s34*(s23 + s34)*(s23 - s45)^2 + 
    s15*(s23 - s45)*(2*s23^2 - 2*s23*s34 + s23*s45 + 2*s34*s45) + 
    s15^2*(-2*s23^2 - 2*s23*s45 + s45^2) + 
    s12*(2*s15^2*(s23 - s45) - s23*(s23 + s34)*(s23 - s45) + 
      s15*(-s23^2 + 2*s23*s45 + 2*s34*s45)))/(3*s15*s23^2*(s15 - s23 + s45)), 
  (s12*(-5*s23^2*s34*s45 + 3*s12^2*s15*(s15 - s23 + s45) + 
     s12*(-3*s15^2*s45 + s45*(5*s23^2 + 3*s23*s45 + 3*s34*s45) + 
       3*s15*((s34 - s45)*s45 + s23*(s34 + 2*s45)))))/
   (9*s23^2*(s12 - s34)*s45^2), 
  -(s12^2*(3*s15^3*s45 - s12*(s15 - s23)*(3*s15^2 + 3*s23^2 + 3*s23*s34 - 
        3*s15*(2*s23 + s34) + 5*s45*(s34 + s45)) - 
      s34*(3*s23^3 + 3*s23^2*s34 + 5*s45^2*(s34 + s45)) - 
      3*s15^2*(2*s34*s45 + s23*(s34 + 2*s45)) + 
      s15*(3*s23^2*(2*s34 + s45) + 3*s23*s34*(s34 + 2*s45) + 
        s45*(3*s34^2 + 5*s34*s45 + 5*s45^2))))/
   (9*s23^2*s45^2*(s15 - s23 + s45)*(s34 + s45)), 
  -(s12^2*(s15 - s23)^2 + (s15 - s34)*s45*(s23*s34 + (s15 - s34)*s45) + 
     s12*(-(s23^2*s34) - 2*s15^2*s45 + 2*s15*s34*s45 + 
       s15*s23*(s34 + 2*s45)))/(9*s23^2*s45*(s15 - s23 + s45)), 
  (19*s12*(s12^3*(s15 - s23)^2 + s12^2*(2*s15^3 + s23^3 + 
       s23*(s34 - 2*s45)*s45 + s45^2*(-s34 + s45) - s23^2*(2*s34 + s45) + 
       s15^2*(-3*s23 - 2*s34 + 2*s45) + s15*(4*s23*s34 - s23*s45 - 
         2*s34*s45 + 4*s45^2)) + s23*(2*s15^3*s45 + 
       (s23 - s45)^2*(s34^2 - s45^2) + s15^2*(2*s23*(s34 - s45) + 
         s45*(-4*s34 + s45)) - 2*s15*(s23^2*s34 + 
         s23*(s34^2 - 2*s34*s45 - s45^2) + s45*(-s34^2 + s34*s45 + s45^2))) + 
     s12*(2*s15^3*s23 + s15^2*s23*(-4*s23 + 5*s45) - 
       (s23 - s45)*(2*s23^2*s34 + (s34 - s45)*s45^2 - 
         s23*(s34^2 + s34*s45 - 3*s45^2)) + 
       s15*(2*s23^3 + s23^2*(2*s34 - 5*s45) - 3*s45^3 + 
         s23*(-2*s34^2 - 4*s34*s45 + 7*s45^2)))))/
   (36*s23^2*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*
    (-s15 + s23 + s34 - s45)*s45), 
  -(s12*(s12^3*(s15 - s23)*(3*s15 - 3*s23 - 16*s45) + 
      3*s15*s23*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45) + 
      s12*(3*s15^3*(s23 - s45) + s15*(3*s23 - 16*s45)*(s23 - s45)^2 + 
        s15^2*(-6*s23^2 + 3*s23*s34 + 9*s23*s45 + 3*s34*s45) + 
        (s23 - s45)^2*(-3*s23*s34 + 16*s23*s45 + 16*s34*s45)) + 
      s12^2*(3*s15^3 - 3*s15^2*(s23 + s45) + (s23 - s45)*
         (3*s23^2 - 3*s23*s34 + 32*s23*s45 + 16*s34*s45) + 
        s15*(-3*s23^2 + 3*s23*s34 - 26*s23*s45 + 3*s34*s45 + 32*s45^2))))/
   (18*(s12 + s15)*s23^2*(s12 + s23 - s45)*s45*(s15 - s23 + s45)), 
  (s12^2*(s15 - s23)*(s15*s34 + (s23 + s34)*s45) - 
    s23*(s34*(s23 + s34)*(s23 - s45)^2 - s15^3*s45 + 
      s15*(s23 + s34)*(s23 - s45)*s45 + s15^2*s34*(-s23 + s45)) + 
    s12*(-(s15^3*s23) + s15^2*(3*s23^2 + 4*s23*s34 - s34*s45) + 
      (s23 + s34)*(s23 - s45)*(s23^2 - 2*s23*s45 - s34*s45) - 
      s15*(3*s23^3 + s23^2*(5*s34 - 3*s45) + s34*s45*(-s34 + s45) + 
        s23*(s34^2 - 5*s34*s45 + s45^2))))/(6*s12*s23^2*(s23 + s34)*
    (s12 + s23 - s45)), (s12*(2*s23^3*(s34 - s45)^2 + s23^4*(2*s34 - s45) + 
     2*s15*s23*(-s15 + s34)*s45^2 + (s15 - s34)^2*s45^3 + 
     2*s12^3*(s23 + s34)*(s15 - s23 + s45) - 
     s23^2*s45*(3*s34^2 - 2*s34*s45 + s45^2) + 
     s12^2*(-4*s23^3 + s34*(s34 - 2*s45)*s45 + s23^2*(-2*s34 + 7*s45) + 
       s23*(2*s34^2 + 8*s34*s45 - 5*s45^2) + 
       s15*(4*s23^2 + 4*s23*(s34 - s45) - s45*(4*s34 + s45))) - 
     s12*(s15^2*s45^2 - s15*(2*s23^3 + 2*s23^2*(s34 - 2*s45) + 
         s45^2*(3*s34 + s45) - s23*s45*(4*s34 + s45)) + 
       (s23 - s45)*(2*s23^3 - 2*s23^2*(s34 + s45) - s34*s45*(2*s34 + s45) + 
         s23*(-4*s34^2 - 4*s34*s45 + 2*s45^2)))))/
   (12*s23^2*(s12 + s23 - s45)^2*s45^2), 
  (s12*(s12^3*(3*s15^2 - 3*s15*s23 + 19*s15*s45 + 19*s23*s45) - 
     3*s15*s23*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45) + 
     s12^2*(-3*s15^3 + 9*s15^2*(s23 - s45) + 19*(s23 - s34)*(s23 - s45)*s45 + 
       s15*(-6*s23^2 + 3*s23*s34 + 47*s23*s45 + 3*s34*s45 - 38*s45^2)) - 
     s12*(3*s15^3*(s23 - s45) + 19*s34*(s23 - s45)^2*s45 + 
       s15*(s23 - s45)*(3*s23^2 - 6*s23*s34 - 28*s23*s45 - 6*s34*s45 + 
         19*s45^2) + 3*s15^2*(-2*s23^2 + (s34 - 2*s45)*s45 + 
         s23*(s34 + 5*s45)))))/(18*s15*s23^2*(s12 + s23 - s45)*s45*
    (-s12 + s15 - s23 + s45)), 
  -((s12 + s15 - s23 - s34)*(s12^2*(s15 - s23)*(2*s15 - 2*s23 - s45) - 
      (s15 - s34)^2*s45^2 + s23*(s15 - s34)*s45*(s34 + 3*s45) + 
      s23^2*s34*(2*s34 + 3*s45) + s12*(-3*s15^2*s45 + s34*s45^2 - 
        s23^2*(4*s34 + 3*s45) + s15*(4*s23*s34 + 6*s23*s45 + 3*s34*s45 - 
          s45^2))))/(12*s12*s23^2*s45^2), 
  (s12^3*(s15^2 - s23^2) + s23*(-(s34^2*(s23 - s45)^2) - s15^3*s45 + 
      s15^2*(s34 - 2*s45)*(-s23 + s45) + s15*s34*(2*s23^2 - 5*s23*s45 + 
        3*s45^2)) + s12^2*(s15^2*(4*s23 - s34 - 2*s45) - 
      s15*(3*s23 + s34)*(s23 - s45) - s23*(s23^2 + s34*s45 - 
        s23*(2*s34 + s45))) + s12*(s15^3*s23 + s23*s34*(s23 - s45)*
       (2*s23 - s34 - s45) + s15^2*(s23^2 + s45*(s34 + s45) - 
        2*s23*(2*s34 + s45)) - s15*(2*s23^3 + s34*s45*(s34 + s45) - 
        s23^2*(3*s34 + 5*s45) + s23*(-s34^2 + 3*s34*s45 + 3*s45^2))))/
   (6*s12*s23^2*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)), 
  (s12*(s12^4*(2*s15 - 2*s23 - s45) - (s15 - s34)^2*s45^3 + 
     2*s23*(s15 - s34)*s45^2*(s15 + 2*s45) + s23^4*(2*s34 + 3*s45) - 
     2*s23^3*(s34^2 + 4*s34*s45 + 3*s45^2) + 
     s23^2*s45*(3*s34^2 + 10*s34*s45 + s45*(-4*s15 + 3*s45)) + 
     2*s12^3*(-3*s23^2 + s15*(3*s23 - s34 - 3*s45) + s45*(s34 + s45) + 
       s23*(2*s34 + 3*s45)) + s12^2*(-6*s23^3 + 2*s15*(3*s23 - 2*s34 - 3*s45)*
        (s23 - s45) - 2*s23*(s34 + 2*s45)^2 + 2*s23^2*(5*s34 + 9*s45) - 
       s45*(s34^2 + 4*s34*s45 + s45^2)) + 
     s12*(s15^2*s45^2 + s15*(2*s23^3 - s45^2*(3*s34 + 2*s45) - 
         2*s23^2*(s34 + 3*s45) + s23*s45*(4*s34 + 3*s45)) - 
       2*(s23 - s45)*(s23^3 + s34*s45*(s34 + s45) - 2*s23^2*(2*s34 + 3*s45) + 
         s23*(2*s34^2 + 5*s34*s45 + 2*s45^2)))))/
   (12*s23^2*(s12 + s23 - s45)^2*s45^2), 
  (s12^2*s15*(s15 - s23)*(2*s15 - 2*s23 + s45) - 
    (s15 - s23 - s34)*(s23 - s45)*(2*s15 - s23 + s45)*
     (s23*s34 + (s15 - s34)*s45) + s12*(2*s15^3*(s23 - 2*s45) + 
      s23*(s23 + s34)*(s23 - s45)^2 + s15^2*(-3*s23^2 + 8*s23*s45 + 
        4*s34*s45 - 2*s45^2) - s15*(s23 - s45)*(2*s34*s45 + 
        s23*(s34 + 2*s45))))/(162*s15*s23^2*(s15 - s23 + s45)^2), 
  (2*(s12^3*(s15 - s23)^2 - s23^2*(2*s34 + s45)*(s23*s34 + (s15 - s34)*s45) - 
     2*s12^2*(s15 - s23 - s34)*(-s23^2 + s15*(s23 + s45)) + 
     s12*(s23^2*s34*(s34 - 2*s45) + s34^2*s45^2 + s15^2*s45*(2*s23 + s45) + 
       s23^3*(4*s34 + s45) - s15*(2*s23*s34*s45 + 2*s34*s45^2 + 
         s23^2*(4*s34 + 3*s45)))))/(9*s12*s23^2*s45^2), 
  ((s15 - s34)*(2*s23^2*s34^2 + s23*(s15 - s34)*s34*s45 - 
     (s15 - s34)^2*s45^2 + 2*s12^2*(s15 - s23)*(s15 - s23 + s45) + 
     s12*(-3*s15^2*s45 + s15*(4*s23*s34 + 3*s23*s45 + 3*s34*s45 - 4*s45^2) + 
       s34*(-4*s23^2 + 3*s23*s45 + 4*s45^2))))/(6*s12*s23^2*s45^2), 
  (2*((s15 - s34)*(s23 - s45)*(-2*s15 + s23 - s45)*
      (s23*s34 + (s15 - s34)*s45) + s12^2*(2*s15^3 + s15*s23^2 + 
       s15^2*(-2*s23 + s45) + s23^2*(-s23 + s45)) + 
     s12*(2*s15^3*(s23 - 2*s45) + 2*s23*s34*(s23 - s45)^2 - 
       s15*(s23 - s45)*(s23^2 + 3*s23*s34 + 2*s34*s45) - 
       s15^2*(s23^2 - 4*s23*s45 + 2*s45*(-2*s34 + s45)))))/
   (27*s15^2*s23^2*(s15 - s23 + s45)), 
  ((-s15 + s23 + s34)*(s23^2*s34*(2*s34 - s45) + s23*(s15 - s34)*(s34 - s45)*
      s45 - (s15 - s34)^2*s45^2 + 2*s12^2*(s15 - s23)*(s15 - s23 + s45) + 
     s12*(-3*s15^2*s45 + s15*(3*s34 - 4*s45)*s45 + s23*(3*s34 - 2*s45)*s45 + 
       4*s34*s45^2 + s23^2*(-4*s34 + s45) + 2*s15*s23*(2*s34 + s45))))/
   (6*s12*s23^2*s45^2), 
  ((s12 + s15 - s34)*(s12^2*(s15 - s23)*(2*s15 - 2*s23 - s45) - 
     (s15 - s34)^2*s45^2 + 2*s23^2*s34*(s34 + 2*s45) + 
     s23*(s15 - s34)*s45*(s34 + 4*s45) + s12*(-3*s15^2*s45 + s34*s45^2 - 
       4*s23^2*(s34 + s45) + s15*(4*s23*s34 + 7*s23*s45 + 3*s34*s45 - 
         s45^2))))/(6*s12*s23^2*s45^2), 
  (-11*s12^3*(s15 - s23)^3 - 11*s23^2*(s34 + s45)^2*
     (s23*s34 + (s15 - s34)*s45) + 11*s12^2*(s15 - s23)*
     (2*s15^2*s45 + s23*(3*s23*s34 + 2*s23*s45 - s34*s45) - 
      s15*(3*s23*s34 + 4*s23*s45 + 2*s34*s45)) + 
    s12*(-11*s15^3*s45^2 + 11*s15^2*s45*(2*s34*s45 + s23*(s34 + 3*s45)) - 
      11*s15*(s34^2*s45^2 + s23*s34*s45*(s34 + 3*s45) + 
        s23^2*(3*s34^2 + 5*s34*s45 + 3*s45^2)) + 
      s23^2*(11*s23*(3*s34^2 + 4*s34*s45 + s45^2) + 
        2*s45*(-11*s34^2 - 11*s34*s45 + 10*s45^2))))/(36*s12*s23^2*s45^3), 
  -(s12*(s15*s23^2*s34^2*(s15 - s23 + s45) + s12^3*(s15 - s23)^2*
       (3*s15 - 3*s23 - 2*s34 + 3*s45) + 
      s12^2*(3*s15^4 + 2*s23^2*s34*(2*s23 + s34 - 2*s45) - 
        s15^3*(9*s23 + 2*(s34 + s45)) + s15^2*(9*s23^2 + 
          (9*s34 - 7*s45)*s45 + 4*s23*(2*s34 + s45)) - 
        s15*(3*s23^3 + 2*s23^2*(5*s34 + s45) + s23*(2*s34^2 + 5*s34*s45 - 
            7*s45^2) + s45*(4*s34^2 - 7*s34*s45 + 2*s45^2))) - 
      s12*(3*s15^4*s45 + s15^3*(s45*(-5*s34 + s45) - 2*s23*(2*s34 + s45)) + 
        s15*(-4*s23^3*(s34 - 2*s45) + s23^2*(-3*s34^2 + 20*s34*s45 - 
            18*s45^2) - 2*s45^2*(3*s34^2 - 4*s34*s45 + s45^2) + 
          4*s23*s45*(2*s34^2 - 6*s34*s45 + 3*s45^2)) - 
        (s23 - s45)*(2*s23^3*s45 + 2*s34*(s34 - s45)^2*s45 + 
          2*s23*s45*(3*s34^2 - 4*s34*s45 + s45^2) - 
          s23^2*(s34^2 - 6*s34*s45 + 4*s45^2)) + 
        s15^2*(s23^2*(8*s34 - 7*s45) + s45*(2*s34^2 + 3*s34*s45 - 4*s45^2) + 
          s23*(2*s34^2 - 9*s34*s45 + 11*s45^2)))))/
   (12*(s12 + s15)*s23^2*s45*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)^2), 
  (3*s15^2*s23^2*(s23*s34 + (s15 - s34)*s45) - 
    19*s12^3*(s15^3 + s23^2*s45 + s15^2*(-s23 + s45)) + 
    s12*(s15*s34*(25*s23 + 19*(s34 - 2*s45))*(s23 - s45)*s45 - 
      19*s34^2*(s23 - s45)^2*s45 + s15^3*(3*s23^2 + 6*s23*s45 - 19*s45^2) - 
      s15^2*(3*s23^3 + 25*s23*(s34 - s45)*s45 + 19*s45^2*(-2*s34 + s45) + 
        6*s23^2*(s34 + s45))) - s12^2*(s15^3*(6*s23 - 38*s45) + 
      38*s23*s34*s45*(-s23 + s45) + s15*s45*(25*s23^2 + 19*s23*s34 + 
        38*s34*s45) + s15^2*(-6*s23^2 + 38*(s34 - s45)*s45 + 
        s23*(19*s34 + 44*s45))))/(18*s12*s15^2*s23^2*s45), 
  (19*s12^3*(s15 - s23)^3 - 3*s23^2*(s15 - s23 + s45)^2*
     (s23*s34 + (s15 - s34)*s45) + s12^2*(s15 - s23)*
     (s15^2*(6*s23 - 38*s45) + s23*(6*s23 - 19*s34)*(s23 - s45) + 
      s15*(-12*s23^2 + 19*s23*s34 + 44*s23*s45 + 38*s34*s45)) + 
    s12*(3*s23^2*(s23 + 2*s34)*(s23 - s45)^2 + 
      s15^3*(-3*s23^2 - 6*s23*s45 + 19*s45^2) + 
      s15^2*(9*s23^3 + 25*s23*(s34 - s45)*s45 - 38*s34*s45^2 + 
        6*s23^2*(s34 + s45)) - s15*(s23 - s45)*(9*s23^3 + 25*s23*s34*s45 + 
        19*s34^2*s45 + 3*s23^2*(4*s34 + s45))))/
   (18*s12*s23^2*s45*(s15 - s23 + s45)^2), 
  (3*s12^3*s15*(s15 - s23)*(s15 - s23 + s45) - 
    5*s23^2*s34*s45*(s23*s34 + (s15 - s34)*s45) + 
    s12^2*(-6*s15^3*s45 + s23*s45*(-5*s23^2 + 13*s23*s45 + 3*s34*s45) + 
      6*s15^2*((s34 - s45)*s45 + s23*(s34 + 2*s45)) + 
      s15*(6*s34*s45^2 - s23^2*(6*s34 + s45) + 3*s23*s45*(s34 + 2*s45))) + 
    s12*(3*s15^3*s45^2 + 3*s15^2*s45^2*(-2*s23 - 2*s34 + s45) + 
      s34*s45*(10*s23^3 - 18*s23^2*s45 + 3*s34*s45^2 + 
        3*s23*s45*(-s34 + s45)) + s15*(3*s34*(s34 - 2*s45)*s45^2 + 
        3*s23*(3*s34 - s45)*s45^2 + s23^2*(3*s34^2 + s34*s45 + 11*s45^2))))/
   (9*s12*s23^2*(s12 - s34)*s45^2), 
  -(-3*s15^4*s45^2 + 3*s15^3*(2*s23 + 3*s34)*s45^2 - 
     s12^2*(s15 - s23)^2*(3*s15^2 + 3*s23^2 + 3*s23*s34 - 
       3*s15*(2*s23 + s34) + 5*s45*(s34 + s45)) - 
     s34^2*(s23 - s45)*(3*s23^3 + 3*s23^2*s34 - 5*s45^2*(s34 + s45)) - 
     s15^2*(12*s23*s34*s45^2 + 3*s23^2*(s34^2 + s45^2) + 
       s45^2*(9*s34^2 + 5*s34*s45 + 5*s45^2)) + 
     s15*s34*(6*s23^3*s34 + s23*(s34 - 5*s45)*s45^2 + 
       3*s23^2*(s34^2 - s34*s45 + s45^2) + s45^2*(3*s34^2 + 10*s34*s45 + 
         10*s45^2)) + s12*(6*s15^4*s45 + s23^2*s34*(6*s23^2 + 6*s23*s34 - 
         3*s23*s45 + 2*s34*s45 + 5*s45^2) - 
       6*s15^3*(2*s34*s45 + s23*(s34 + 3*s45)) + 
       s15^2*(18*s23^2*(s34 + s45) + 3*s23*s34*(2*s34 + 7*s45) + 
         2*s45*(3*s34^2 + 5*s34*s45 + 5*s45^2)) - 
       s15*(10*s34*s45^2*(s34 + s45) + 6*s23^2*s34*(2*s34 + s45) + 
         6*s23^3*(3*s34 + s45) + s23*s45*(8*s34^2 + 15*s34*s45 + 10*s45^2))))/
   (9*s23^2*s45^2*(s15 - s23 + s45)*(s34 + s45)), 
  (-19*(-18*s12^4*(s15 - s23)^3 + 
     s12^3*(-36*s15^4 + 18*s15^3*(5*s23 + 2*s34 - s45) - 
       18*s15^2*(3*s23^2 + 7*s23*s34 - s23*s45 - s34*s45 + 4*s45^2) + 
       s23*(18*s23^3 - 143*s23*(s34 - s45)*s45 + 18*s45^2*(-s34 + s45) - 
         s23^2*(54*s34 + 197*s45)) + s15*(-18*s23^3 - 54*s23*(s34 - 2*s45)*
          s45 + 18*(s34 - s45)*s45^2 + s23^2*(144*s34 + 197*s45))) - 
     18*s23*(2*s15^4*s45^2 + s34*(s23 - s45)^3*(s34^2 - s45^2) + 
       s15^3*s45*(4*s23*s34 - 2*s23*s45 - 6*s34*s45 + s45^2) - 
       s15*(s23 - s45)^2*(2*s23*s34^2 + 2*s34^3 - 3*s34^2*s45 - 2*s34*s45^2 + 
         s45^3) + s15^2*(2*s23^2*s34*(s34 - 2*s45) + 
         s45^2*(6*s34^2 - 3*s34*s45 - 2*s45^2) + 
         s23*s45*(-8*s34^2 + 7*s34*s45 + 2*s45^2))) + 
     s12^2*(-36*s15^4*(s23 - s45) + 18*s34*(s34 - s45)*s45^3 - 
       s23^4*(54*s34 + 179*s45) + s23^2*s45*(107*s34^2 + 161*s34*s45 - 
         250*s45^2) + 18*s23*s45^2*(2*s34^2 + 2*s34*s45 - 3*s45^2) + 
       s23^3*(54*s34^2 + 90*s34*s45 + 483*s45^2) + 
       36*s15^3*(3*s23^2 + s45*(-2*s34 + s45) - s23*(s34 + 4*s45)) + 
       s15^2*(-108*s23^3 + s23^2*(18*s34 + 359*s45) + 
         18*s23*(4*s34^2 + 3*s34*s45 - 12*s45^2) + 
         18*s45*(2*s34^2 - 4*s34*s45 + 7*s45^2)) + 
       s15*(36*s23^4 + 72*s23^3*(s34 - s45) + 18*s23*s45*
          (5*s34^2 + 2*s34*s45 - 15*s45^2) + 36*s45^2*(s34^2 - 3*s34*s45 + 
           s45^2) + s23^2*(-126*s34^2 - 430*s34*s45 + 55*s45^2))) + 
     s12*(-36*s15^3*s23*(2*s23*s34 + s45*(s34 + 2*s45)) + 
       s15^2*(-54*s45^4 + s23^3*(144*s34 + 179*s45) + 
         s23^2*(36*s34^2 - 162*s34*s45 - 143*s45^2) + 
         18*s23*s45*(4*s34^2 + 7*s34*s45 + s45^2)) - 
       s15*(s23 - s45)*(18*(4*s34 - s45)*s45^3 + s23^3*(72*s34 + 179*s45) + 
         s23^2*(90*s34^2 + 232*s34*s45 - 54*s45^2) - 
         36*s23*(s34^3 + s34^2*s45 - 4*s34*s45^2 - 3*s45^3)) + 
       (s23 - s45)*(18*s34*(s34 - s45)*s45^3 + 
         s23^3*(54*s34^2 + 179*s34*s45 + 161*s45^2) + 
         s23^2*(-18*s34^3 + 107*s34^2*s45 + 54*s34*s45^2 - 125*s45^3) + 
         18*s23*s45*(s34^3 + 2*s34^2*s45 - 2*s45^3)))))/
   (648*s12*s23^2*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)*
    (-s15 + s23 + s34 - s45)*s45), 
  (-(s12^4*(s15 - s23)^2*(3*s15 - 3*s23 - 16*s45)) - 
    3*s15*s23*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45)^2 + 
    s12*(3*s15^4*(2*s23 - s45)*s45 + s34*(s23 - s45)^3*
       (3*s23*s34 + 16*s23*s45 + 16*s34*s45) + 2*s15*(s23 - s45)^2*
       (3*s23 + 8*s45)*(2*s34*s45 + s23*(-s34 + s45)) - 
      6*s15^3*(2*s23*s34*s45 - s34*s45^2 + s23^2*(s34 + s45)) + 
      s15^2*(s23 - s45)*(6*s23^2*(2*s34 - s45) + 3*s34^2*s45 + 16*s45^3 - 
        s23*(3*s34^2 + 7*s45^2))) + s12^2*(-3*s15^4*(s23 - 2*s45) + 
      s15^3*(9*s23^2 - 3*s23*(2*s34 + s45) - 3*s45*(2*s34 + s45)) + 
      (s23 - s45)^2*(16*s34^2*s45 + s23^2*(-6*s34 + 22*s45) + 
        s23*s34*(3*s34 + 22*s45)) + 
      s15^2*(-9*s23^3 + 2*s23^2*(3*s34 + 5*s45) + 6*s45^2*(s34 + 8*s45) - 
        s23*s45*(18*s34 + 55*s45)) + s15*(s23 - s45)*
       (3*s23^3 + s23^2*(6*s34 - 32*s45) + s34*s45*(3*s34 + 64*s45) + 
        s23*(-3*s34^2 - 4*s34*s45 + 70*s45^2))) + 
    s12^3*(-3*s15^4 + 6*s15^3*(s23 + s45) + s23*(s23 - s45)*
       (3*s23^2 - 6*s23*s34 + 38*s23*s45 + 6*s34*s45) - 
      s15^2*(s23*(6*s34 - 23*s45) + 6*s45*(s34 + 8*s45)) + 
      s15*(-6*s23^3 + 4*s23^2*(3*s34 - 16*s45) + 32*s34*s45^2 + 
        s23*(-6*s34*s45 + 86*s45^2))))/(18*s12*(s12 + s15)*s23^2*
    (s12 + s23 - s45)*s45*(s15 - s23 + s45)), 
  (s23^5*s34*(2*s34 - s45) - s23*(s15 - s34)^2*(2*s15 - s34)*s45^3 + 
    (s15 - s34)^3*s45^4 + 2*s12^4*(s15 - s23)*(s23 + s34)*(s15 - s23 + s45) + 
    s23^4*(2*s34^3 - 6*s34^2*s45 - s15*s45^2 + s34*s45*(2*s15 + 3*s45)) + 
    s23^3*s45*(2*s15*(s34 - s45)^2 + s34*(-5*s34^2 + 6*s34*s45 - 3*s45^2)) - 
    s23^2*s45^2*(2*s15^2*s34 + s15*(s34 - s45)^2 - 
      s34*(3*s34^2 - 2*s34*s45 + s45^2)) + 
    s12^3*(4*s23^4 - 7*s23^3*s45 + 4*s34^2*s45^2 + 
      s23*s34*s45*(3*s34 + 8*s45) + s15^2*(4*s23^2 + 4*s23*s34 - 6*s23*s45 - 
        6*s34*s45 + s45^2) + s23^2*(-4*s34^2 - 4*s34*s45 + s45^2) + 
      s15*(-8*s23^3 + s34*(3*s34 - 8*s45)*s45 + s23^2*(-4*s34 + 13*s45) + 
        2*s23*(2*s34^2 + 8*s34*s45 - 3*s45^2))) + 
    s12*(2*s15^3*(s23 - s45)*s45^2 + s15^2*s45*(-2*s23^3 - 
        2*s23^2*(s34 - s45) + s45^2*(6*s34 + s45) - 
        s23*s45*(5*s34 + 4*s45)) + s15*(s23 - s45)*
       (2*s34*s45^2*(3*s34 + s45) + s23^3*(4*s34 + s45) + 
        s23^2*(4*s34^2 + 4*s34*s45 - 5*s45^2) + 
        s23*s45*(3*s34^2 - s34*s45 + 2*s45^2)) + 
      (s23 - s45)^2*(2*s23^2*(s34 - s45)*s45 + s23^3*(-4*s34 + s45) + 
        s34^2*s45*(2*s34 + s45) + s23*s34*(4*s34^2 + 3*s34*s45 + 2*s45^2))) + 
    s12^2*(s15^3*s45^2 + s15^2*(2*s23^3 + 2*s23^2*(s34 - 4*s45) + 
        (s34 - 2*s45)*s45^2 + 8*s23*s45*(-s34 + s45)) + 
      s15*(-4*s23^4 - s34*(s34 - 8*s45)*s45^2 + 3*s23*s45^2*
         (-7*s34 + 2*s45) + 4*s23^3*(s34 + 3*s45) + 
        2*s23^2*(4*s34^2 + 6*s34*s45 - 9*s45^2)) + 
      (s23 - s45)*(2*s23^4 - 2*s23^3*(3*s34 + s45) + 
        s34^2*s45*(s34 + 6*s45) + s23^2*(-6*s34^2 + 3*s34*s45 - 2*s45^2) + 
        2*s23*s34*(s34^2 + 3*s34*s45 + 5*s45^2))))/
   (12*s12*s23^2*(s12 + s23 - s45)^2*s45^2), 
  (3*s15*s23*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45)^2 - 
    s12^4*(3*s15^3 + 3*s15*s23^2 + 19*s23^2*s45 + s15^2*(-6*s23 + 19*s45)) + 
    s12^3*(3*s15^4 - 12*s15^3*(s23 - s45) - 19*s23*(s23 - 2*s34)*(s23 - s45)*
       s45 + s15^2*(15*s23^2 - 6*s23*s34 - 53*s23*s45 - 6*s34*s45 + 
        57*s45^2) - 2*s15*(3*s23^3 + 3*s23*s34*s45 + 19*s34*s45^2 + 
        s23^2*(-3*s34 + 8*s45))) + s12*(-19*s34^2*(s23 - s45)^3*s45 + 
      3*s15^4*s45*(-2*s23 + s45) + 2*s15*s34*(s23 - s45)^2*
       (3*s23^2 - 3*s23*s34 + 11*s23*s45 + 3*s34*s45 - 19*s45^2) + 
      6*s15^3*(s23*(2*s34 - 3*s45)*s45 + s45^2*(-s34 + s45) + 
        s23^2*(s34 + 3*s45)) - s15^2*(s23 - s45)*(12*s23^2*(s34 + s45) + 
        s23*(-3*s34^2 + 24*s34*s45 - 22*s45^2) + 
        s45*(3*s34^2 - 12*s34*s45 + 19*s45^2))) + 
    s12^2*(3*s15^4*(s23 - 2*s45) + 19*(2*s23 - s34)*s34*(s23 - s45)^2*s45 + 
      s15^3*(-9*s23^2 + 6*s23*s34 + 27*s23*s45 + 6*s34*s45 - 15*s45^2) - 
      s15*(s23 - s45)*(3*s23^3 + s23*s34*(3*s34 - 10*s45) + 
        s23^2*(-12*s34 + 22*s45) + s34*s45*(-3*s34 + 76*s45)) + 
      s15^2*(9*s23^3 + 3*(6*s34 - 19*s45)*s45^2 - 2*s23^2*(9*s34 + 20*s45) + 
        s23*(-6*s34*s45 + 88*s45^2))))/(18*s12*s15*s23^2*(s12 + s23 - s45)*
    (s12 - s15 + s23 - s45)*s45), 
  ((3*(s15 - s34))/s12 + (4*(s15 - s34))/s23 - 
    ((s12 + 2*s15 - 2*s34)*(s15 - s34))/s23^2 + (4*(s15 - s34)^2)/(s12*s23) - 
    (s15 - s34)^3/(s12*s23^2) + s15^3/(s12*(s12 + s23 - s45)^2) - 
    (3*s15)/(s12 + s23 - s45) - (4*s15^2)/(s12*(s12 + s23 - s45)) - 
    (5*s15*s34)/(s23*(s12 + s23 - s45)) + (2*s15*(s15 - s34)*s34)/
     (s23^2*(s12 + s23 - s45)) - ((s15 - s34)^2*s34)/
     (s12*s23*(s12 + s23 - s45)) + (2*s12*s15^2*(s12 - s34))/(s23^2*s45^2) + 
    (2*(s23 - s34)*s34^2)/(s12*s45^2) + 
    (2*(s12^2 + s12*(-2*s15 + s23 - 3*s34) + s34*(2*s15 - 2*s23 + 3*s34)))/
     s45^2 + (2*s15*(-2*s12^2 - 2*s34^2 + s12*(s15 + 4*s34)))/(s23*s45^2) + 
    ((2*s15 + 3*s23 - 6*s34)*s34)/(s12*s45) + 
    (-4*s12 + 5*s15 - 3*s23 + 10*s34)/s45 - 
    (-s12^2 + 2*s15^2 + 4*s15*s34 + s34^2 + s12*(-8*s15 + s34))/(s23*s45) - 
    (s15*(s12^2 + 4*s12*(s15 - s34) + s34*(-2*s15 + 3*s34)))/(s23^2*s45) + 
    (s34^2*(-2*s15 + s34))/(s12*(s12 + s23 - s45)*s45) + 
    (s34^2*(-2*s15 + s34))/(s23*(s12 + s23 - s45)*s45) + 
    (s15*s34^2*s45)/(s23^2*(s12 + s23 - s45)^2) + 
    (s15*(2*s15 - s23 - 2*s34 + s45))/(s12 + s23 - s45)^2 + 
    (s15*s34*(2*s15 - s34 + 2*s45))/(s23*(s12 + s23 - s45)^2))/12, 
  (s12*(-19*s12^4*s15*(s15 - s23)^2*(3*s15 - 3*s23 - 2*s34 + 3*s45) + 
     s12^3*(-76*s15^5 - 38*s23*(s23 - s45)*(s23 + s34 - s45)^2*s45 + 
       s15^4*(178*s23 + 114*s34 + 209*s45) - s15^3*(78*s23^2 + 330*s23*s34 + 
         38*s34^2 + 632*s23*s45 + 285*s34*s45 - 399*s45^2) + 
       s15^2*(-74*s23^3 + s23^2*(318*s34 + 599*s45) + 
         s23*(114*s34^2 + 259*s34*s45 - 563*s45^2) + 
         19*s45*(6*s34^2 - 15*s34*s45 + 8*s45^2)) + 
       2*s15*(25*s23^4 + 19*(s34 - s45)^2*s45^2 - 3*s23^3*(17*s34 + 23*s45) + 
         s23^2*(-38*s34^2 + 51*s34*s45 + 25*s45^2))) + 
     s15*s23^2*(12*s15^4*s45 - (7*s23 + 26*s34 - 7*s45)*(s23 - s45)^2*
        (s34 + s45)^2 - s15*(s23 - s45)*(s34 + s45)*(12*s23^2 - 26*s34^2 - 
         31*s34*s45 + 33*s45^2 - 3*s23*(7*s34 + 15*s45)) + 
       s15^3*(-12*s23*(s34 + 3*s45) + s45*(26*s34 + 43*s45)) + 
       s15^2*(12*s23^2*(2*s34 + 3*s45) + s45*(-12*s34^2 + 40*s34*s45 + 
           57*s45^2) - s23*(14*s34^2 + 90*s34*s45 + 93*s45^2))) - 
     s12^2*(s15^5*(88*s23 - 323*s45) + s15^4*(-271*s23^2 - 24*s23*s34 + 
         698*s23*s45 + 684*s34*s45 - 95*s45^2) - 38*(s23 - s45)*
        (s23 + s34 - s45)^2*s45*(-(s34*s45) + s23*(2*s34 + s45)) + 
       s15^3*(285*s23^3 + s23^2*(174*s34 - 241*s45) + 
         19*s45*(-25*s34^2 + 4*s34*s45 + 21*s45^2) - 
         s23*(102*s34^2 + 926*s34*s45 + 647*s45^2)) + 
       s15^2*(-109*s23^4 - 4*s23^3*(69*s34 + 80*s45) + 
         s23^2*(135*s34^2 + 218*s34*s45 + 1299*s45^2) + 
         2*s23*(19*s34^3 + 57*s34^2*s45 + 416*s34*s45^2 - 530*s45^3) + 
         19*s45*(6*s34^3 + 3*s34^2*s45 - 28*s34*s45^2 + 13*s45^3)) + 
       s15*(7*s23^5 + 6*s23^4*(21*s34 + 31*s45) + 
         s23^3*(-33*s34^2 + 100*s34*s45 - 519*s45^2) + 
         s23*s45*(76*s34^3 - 601*s34^2*s45 + 822*s34*s45^2 - 221*s45^3) - 
         38*s45^2*(s34^3 - 6*s34^2*s45 + 7*s34*s45^2 - 2*s45^3) + 
         s23^2*(-38*s34^3 + 368*s34^2*s45 - 820*s34*s45^2 + 471*s45^3))) + 
     s12*(-38*s34*(s23 - s45)^2*(s23 + s34 - s45)^2*s45*(s34 + s45) + 
       s15^5*(-12*s23^2 + 302*s23*s45 - 247*s45^2) + 
       s15^4*(36*s23^3 + 247*(3*s34 - s45)*s45^2 + 
         5*s23*s45*(-127*s34 + 211*s45) - 3*s23^2*(34*s34 + 283*s45)) + 
       s15^3*(-36*s23^4 + s23^3*(218*s34 + 806*s45) + 
         14*s23^2*(9*s34^2 + 86*s34*s45 - 85*s45^2) + 
         19*s45^2*(-43*s34^2 + 35*s34*s45 + 3*s45^2) + 
         4*s23*s45*(148*s34^2 - 540*s34*s45 + 89*s45^2)) + 
       s15^2*(12*s23^5 - 13*s23^4*(10*s34 + 21*s45) - 
         6*s23^3*(38*s34^2 + 131*s34*s45 - 54*s45^2) + 
         19*s45^2*(21*s34^3 - 33*s34^2*s45 - s34*s45^2 + 5*s45^3) + 
         s23^2*(-12*s34^3 - 678*s34^2*s45 + 1714*s34*s45^2 + 175*s45^3) - 
         s23*s45*(335*s34^3 - 1611*s34^2*s45 + 753*s34*s45^2 + 333*s45^3)) + 
       s15*(s23 - s45)*(14*s23^4*(s34 + s45) + 
         3*s23^3*(34*s34^2 + 77*s34*s45 + 24*s45^2) + 
         3*s23^2*(4*s34^3 + 96*s34^2*s45 - 61*s34*s45^2 - 58*s45^3) + 
         s23*s45*(335*s34^3 - 430*s34^2*s45 - 183*s34*s45^2 + 126*s45^3) + 
         19*s45*(4*s34^4 - 13*s34^3*s45 + 4*s34^2*s45^2 + 7*s34*s45^3 - 
           2*s45^4)))))/(36*s15*s23^2*(s12 + s15 - s34 - s45)^2*s45*
    (s15 - s23 + s45)*(s15 - s23 - s34 + s45)^2), 
  (s12*(32*s12^5*s15*(s15 - s23)*(s23 + s34) + 
     s12^4*(7*s15^3*(s23 + s34) + 38*s23*(s23 + s34)^2*s45 + 
       s15^2*(50*s23^2 + 24*s23*s34 - 26*s34^2 - 179*s23*s45 - 185*s34*s45) - 
       s15*(s23 + s34)*(57*s23^2 - 58*s23*s34 - 109*s23*s45 - 70*s34*s45)) - 
     s12^3*(51*s15^4*(s23 + s34) - 4*s15^3*(29*s23^2 + 40*s23*s34 + 
         11*s34^2 - 23*s23*s45 - 26*s34*s45) - 38*(s23 + s34)^2*s45*
        (s23^2 + s34*s45 - 2*s23*(s34 + s45)) + 
       s15^2*(47*s23^3 + 3*s23^2*(43*s34 + 96*s45) + 
         s34*(6*s34^2 - 193*s34*s45 - 363*s45^2) + 
         s23*(88*s34^2 + 113*s34*s45 - 345*s45^2)) + 
       s15*(s23 + s34)*(18*s23^3 - 6*s23^2*(17*s34 + 41*s45) + 
         s34*s45*(64*s34 + 267*s45) + s23*(20*s34^2 - 117*s34*s45 + 
           192*s45^2))) + s12^2*(12*s15^5*(s23 + s34) - 
       3*s15^4*(s23 + s34)*(29*s23 + 6*s34 - 38*s45) - 
       38*(s23 + s34)^2*s45*(s23^2*(2*s34 + s45) + s34*s45*(s34 + 2*s45) - 
         s23*(s34^2 + 4*s34*s45 + s45^2)) + 
       s15^3*(145*s23^3 + s23^2*(167*s34 - 436*s45) + 
         s23*(28*s34^2 - 623*s34*s45 + 157*s45^2) + 
         s34*(6*s34^2 - 157*s34*s45 + 187*s45^2)) + 
       s15^2*(-77*s23^4 + s23^3*(-79*s34 + 97*s45) + 
         s34*s45*(62*s34^2 - 391*s34*s45 - 299*s45^2) + 
         s23^2*(24*s34^2 + 654*s34*s45 + 355*s45^2) + 
         s23*(26*s34^3 + 637*s34^2*s45 - 281*s45^3)) + 
       s15*(s23 + s34)*(7*s23^4 + 3*s23^3*(10*s34 + 43*s45) + 
         2*s34*s45*(-3*s34^2 + 118*s34*s45 + 162*s45^2) - 
         s23^2*(33*s34^2 + 52*s34*s45 + 320*s45^2) - 
         s23*(6*s34^3 + 226*s34^2*s45 + 312*s34*s45^2 - 185*s45^3))) + 
     s15*s23*(-6*s15^5*s45 + (7*s23^2 + s23*s34 - 6*s34^2)*(s23 - s45)^2*
        (s34 + s45)^2 + 6*s15^4*s45*(3*s23 + 4*s34 + s45) + 
       s15*(s23 + s34)*(s23 - s45)*(s34 + s45)*(12*s23^2 + 
         s23*(11*s34 - 13*s45) + 6*(s34^2 - 3*s34*s45 - 2*s45^2)) + 
       6*s15^3*(s23^2*(2*s34 - s45) + 2*s23*(s34^2 - 4*s34*s45 - 2*s45^2) + 
         s45*(-6*s34^2 - 2*s34*s45 + s45^2)) - 
       6*s15^2*(-4*s34^3*s45 + 4*s34*s45^3 + s45^4 + s23^3*(4*s34 + 3*s45) + 
         s23^2*(7*s34^2 - 2*s34*s45 - 6*s45^2) + 
         s23*(3*s34^3 - 10*s34^2*s45 - 9*s34*s45^2 + s45^3))) + 
     s12*(38*s34*(s23 + s34)^2*(s23 - s45)^2*s45*(s34 + s45) + 
       12*s15^5*(s23^2 + s23*(s34 - 2*s45) - s34*s45) - 
       3*s15^4*(12*s23^3 + s23^2*(14*s34 - 51*s45) + 
         s34*s45*(-10*s34 + 21*s45) + s23*(2*s34^2 - 59*s34*s45 + 
           23*s45^2)) - s15*(s23 + s34)*(s23 - s45)*(14*s23^3*(s34 + s45) + 
         s34*s45*(12*s34^2 - 172*s34*s45 - 127*s45^2) + 
         3*s23^2*(2*s34^2 + 39*s34*s45 + 18*s45^2) + 
         2*s23*(6*s34^3 + 106*s34^2*s45 + 8*s34*s45^2 - 35*s45^3)) + 
       s15^3*(36*s23^4 - 2*s23^3*(5*s34 + 178*s45) + 
         s34*s45*(-24*s34^2 + 125*s34*s45 - 90*s45^2) + 
         s23^2*(-58*s34^2 - 543*s34*s45 + 338*s45^2) - 
         s23*(12*s34^3 + 187*s34^2*s45 - 511*s34*s45^2 + 66*s45^3)) + 
       s15^2*(-12*s23^5 + s23^4*(54*s34 + 209*s45) + 
         s23^3*(109*s34^2 + 565*s34*s45 - 152*s45^2) + 
         s23^2*(49*s34^3 + 416*s34^2*s45 - 776*s34*s45^2 - 129*s45^3) + 
         s34*s45*(6*s34^3 - 74*s34^2*s45 + 224*s34*s45^2 + 89*s45^3) + 
         s23*(6*s34^4 + 60*s34^3*s45 - 716*s34^2*s45^2 + 77*s34*s45^3 + 
           83*s45^4)))))/(36*s15*s23^2*(s23 + s34)*(s12 + s23 - s45)*
    (s12 + s15 - s34 - s45)^2*s45*(-s12 + s15 - s23 + s45)), 
  -(s12^4*(s15 - s23)^3*(3*s15 - 3*s23 - 2*s34 + 3*s45) + 
     s15*s23^2*s34^2*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45) + 
     s12^3*(s15 - s23)*(3*s15^4 - s15^3*(9*s23 + 2*s34 + 5*s45) + 
       s23*s34*(7*s23^2 + 4*s23*s34 - 10*s23*s45 - 2*s34*s45 + 3*s45^2) + 
       s15^2*(9*s23^2 + 2*(7*s34 - 5*s45)*s45 + s23*(11*s34 + 10*s45)) - 
       s15*(3*s23^3 + s23^2*(16*s34 + 5*s45) + 2*s23*(2*s34^2 + 2*s34*s45 - 
           5*s45^2) + 2*s45*(3*s34^2 - 5*s34*s45 + s45^2))) - 
     s12^2*(6*s15^5*s45 - s15^4*(s45*(10*s34 + s45) + 7*s23*(s34 + 2*s45)) + 
       s15^3*(s23^2*(21*s34 + 8*s45) + s45*(4*s34^2 + 14*s34*s45 - 
           11*s45^2) + s23*(4*s34^2 + 3*s34*s45 + 14*s45^2)) + 
       s15^2*(-21*s23^3*s34 + s23^2*(-13*s34^2 + 18*s34*s45 - 19*s45^2) + 
         s45^2*(-19*s34^2 + 22*s34*s45 - 4*s45^2) + 
         s23*s45*(s34^2 - 37*s34*s45 + 23*s45^2)) + 
       s15*(s23^3*s34*(14*s34 - 5*s45) + s23^4*(7*s34 + 2*s45) + 
         s23*s45^2*(12*s34^2 - 15*s34*s45 + 4*s45^2) + 
         s34*s45^2*(6*s34^2 - 11*s34*s45 + 4*s45^2) + 
         s23^2*(2*s34^3 - 8*s34^2*s45 + 9*s34*s45^2 - 6*s45^3)) - 
       s23*(s23 - s45)*(2*s23^3*s45 + 2*s34*(s34 - s45)^2*s45 + 
         s23^2*(5*s34^2 + 6*s34*s45 - 4*s45^2) + 
         2*s23*(s34^3 + s34^2*s45 - 4*s34*s45^2 + s45^3))) - 
     s12*(-3*s15^5*s45^2 + s15^4*s45*(4*s23^2 + (8*s34 - s45)*s45 + 
         s23*(s34 + 2*s45)) + s34*(s23 - s45)^2*(2*s23^3*s45 + 
         2*s34*(s34 - s45)^2*s45 + s23^2*(s34^2 + 6*s34*s45 - 4*s45^2) + 
         2*s23*s45*(3*s34^2 - 4*s34*s45 + s45^2)) - 
       s15^3*(12*s23^3*s45 + s23^2*(5*s34^2 + 14*s34*s45 - 19*s45^2) + 
         s45^2*(7*s34^2 + 2*s34*s45 - 4*s45^2) + 
         s23*s45*(s34^2 - 6*s34*s45 + 11*s45^2)) - s15*(s23 - s45)*
        (4*s23^4*s45 + s23^3*(5*s34^2 + 16*s34*s45 - 10*s45^2) - 
         4*s34*s45^2*(2*s34^2 - 3*s34*s45 + s45^2) - 
         2*s23*s45*(-4*s34^3 + 15*s34^2*s45 - 10*s34*s45^2 + s45^3) + 
         s23^2*(3*s34^3 + 15*s34^2*s45 - 32*s34*s45^2 + 8*s45^3)) + 
       s15^2*(12*s23^4*s45 + s23^3*(10*s34^2 + 27*s34*s45 - 32*s45^2) + 
         s23*s45^2*(-20*s34^2 + 39*s34*s45 - 12*s45^2) + 
         s45^2*(2*s34^3 + 9*s34^2*s45 - 12*s34*s45^2 + 2*s45^3) + 
         s23^2*(2*s34^3 + 5*s34^2*s45 - 54*s34*s45^2 + 30*s45^3))))/
   (12*s12*(s12 + s15)*s23^2*s45*(s15 - s23 + s45)*
    (s15 - s23 - s34 + s45)^2), 
  (s12*(s15*(6 - (12*s23)/s45) - (3*s34^2)/s45 - 
     (6*s34*s45)/(s15 - s23 + s45) + s12^2*((-6*s15)/s45^2 + (6*s23)/s45^2 + 
       3/s45 + (19*s45)/(s15 - s23 + s45)^2 - 38/(s15 - s23 + s45)) + 
     s23*(-6 - (6*s34^2)/s45^2 + (6*s34)/(s15 - s23 + s45)) + 
     (3*s15*(s12*(s15^3 - s15^2*(6*s23 + s34 - 4*s45) + 
          s15*(5*s23 - s34 - 3*s45)*(s23 - s45) - 2*s34*(s23 - s45)^2) - 
        s15^2*(8*s23 + 2*s34 - 3*s45)*(s23 - s45) - 2*(s23 + s34)*
         (s23 - s45)^3 + s15^3*(2*s23 - s45) + 2*s15*(s23 - s45)^2*
         (4*s23 + s34 - s45) - s12^2*(s15^2 - (s23 - s34)*(s23 - s45) + 
          s15*(s34 + s45))))/((s12 + s15)*(s12 + s23 - s45)^2*
       (s15 - s23 + s45)) - (s12*(6*s15^4*(s34 - 2*s45) + 
        16*(s23 + s34)*(s23 - s45)^2*s45^2 + 4*s15*(s23 - s45)*s45*
         (3*s23^2 + 3*s23*(s34 - 5*s45) + s45*(-11*s34 + 4*s45)) - 
        3*s15^3*(4*s23*(s34 - 3*s45) + s45*(-8*s34 + 5*s45)) + 
        s15^2*(6*s23^2*(s34 - 6*s45) + (27*s34 - 38*s45)*s45^2 + 
          s23*s45*(-36*s34 + 71*s45))))/(s15*s45^2*(s15 - s23 + s45)^2)))/
   (36*s23^2), (6 + (19*s12^2*(s12 - s34))/(s15^2*s23) - 
    (6*(-s12 + s23 + s34 - 2*s45))/s15 + (3*(-s12 + s15 + 3*s34 - 2*s45))/
     s23 + (6*s12^2*(s12 - s15)*s15)/(s23^2*s45^2) + 
    (6*s12*(-s12 + s34))/s45^2 - 
    (6*s12*(s12^2 + s15*s34 - s12*(2*s15 + s34)))/(s23*s45^2) - (3*s12)/s45 + 
    (6*s12^2)/(s23*s45) + (3*s12*(s12^2 - 4*s12*s15 + s15^2 + 2*s12*s34 - 
       2*s15*s34))/(s23^2*s45) + (19*s12^2*s34*s45)/(s15^2*s23^2) - 
    (6*s34*s45^3)/(s15*s23^2*(s12 + s23 - s45)) + (3*s15*s45*(s15 + s45))/
     (s23^2*(s12 + s23 - s45)) + (3*s34*s45^2*(s15 + s45))/
     (s23^2*(s12 + s23 - s45)^2) + (16*s12^2)/(s23*(s15 - s23 + s45)) + 
    (6*s34*s45^3)/(s23^2*(s12 + s23 - s45)*(-s12 + s15 - s23 + s45)) - 
    (6*s45^2*(-3*s34 + s45))/(s15*s23*(s12 + s23 - s45)) - 
    (6*s45^2*(-3*s34 + s45))/(s23*(s12 + s23 - s45)*(s12 - s15 + s23 - 
       s45)) + (16*s12^2*(-s12 + s34 + s45))/(s23^2*(-s15 + s23 - s45)) - 
    (9*(s15 - s23 + 2*s45))/(s12 + s23 - s45) + (3*s45*(2*s15 + 3*s45))/
     (s23*(s12 + s23 - s45)) + (6*(2*s15 - 3*s23 - 2*s34 + 6*s45))/
     (s12 - s15 + s23 - s45) + 
    (6*(s15^2 + s15*(s34 - s45) + (4*s34 - 3*s45)*s45))/
     (s23*(s12 - s15 + s23 - s45)) + (19*s12^2 + 6*s12*s34 - 6*s12*s45 + 
      12*s34*s45 - 6*s45^2)/(s15*s23) + 
    (3*s45*(s15^2 - 2*s15*s34 + 2*s15*s45 - 3*s34*s45 + s45^2))/
     (s23*(s12 + s23 - s45)^2) + (19*s12^3 + 19*s12^2*(s34 - s45) - 
      6*s12*s34*s45 - 6*s34*s45^2)/(s15*s23^2) + 
    (6*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     (s15*(s12 + s23 - s45)) + 
    (6*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     ((s12 + s23 - s45)*(s12 - s15 + s23 - s45)) - 
    (3*(s15^2 + s23^2 - s15*(2*s23 + s34 - 4*s45) + s23*(s34 - 3*s45) + 
       3*s45*(-s34 + s45)))/(s12 + s23 - s45)^2 - 
    (3*(3*s12^2 + s15^2 + s12*(s15 + 2*s34) + 3*s34*s45 + s15*(s34 + s45)))/
     s23^2 - (6*(s15^3 + 2*s15^2*s45 + 2*s34*s45^2 + s15*s45*(s34 + s45)))/
     (s23^2*(s12 - s15 + s23 - s45)))/18, 
  (31 + (50*s12 + 100*s15 + 19*s34 - 107*s45)/s23 - 
    (26*s15 + 19*s34)/(s12 + s15 - s34 - s45) + 
    (s34*(12*s23 + 19*s34 - 12*s45))/(s12*(-s15 + s23 + s34 - s45)) + 
    (50*s12 - 5*s15 - 7*s23 - 62*s34)/s45 + 
    (57*s12^2 - 88*s12*s15 + 31*s15^2 - 145*s12*s34)/(s23*s45) - 
    (19*(-2*s12*s15^2 + s15^2*(s15 - 2*s34) + s12^2*(3*s15 + 4*s34)))/
     (s23^2*s45) - (57*s15^3*(s15 - s34))/(s23*(s12 + s15 - s34 - s45)^2*
      s45) + (19*s15^3*(s15 - s34)^2)/(s23^2*(s12 + s15 - s34 - s45)^2*s45) + 
    (19*s23*s34^3)/(s12*(s12 + s15 - s34 - s45)^2*s45) + 
    (19*(3*s15^3 - s15^2*s23 - s15*s23*s34 - s23*s34^2))/
     ((s12 + s15 - s34 - s45)^2*s45) + (12*s23*s34^2)/
     (s12*(s12 + s15 - s34 - s45)*s45) + (38*s15^2*s34*(-s15 + s34))/
     (s23^2*(s12 + s15 - s34 - s45)*s45) + (s15^2*(26*s15 + 31*s34))/
     (s23*(s12 + s15 - s34 - s45)*s45) + (-52*s15^2 + 26*s15*s23 + 7*s23*s34)/
     ((s12 + s15 - s34 - s45)*s45) + (95*s12^2*s34^2)/
     (s23^2*(-s15 + s23 + s34 - s45)*s45) + (202*s12*s34^2)/
     (s23*(-s15 + s23 + s34 - s45)*s45) + (12*s45)/s12 + 
    (76*s34*s45)/(s15*s23) + (76*(s12 - s34 - 2*s45)*s45)/
     (s23*(-s15 + s23 - s45)) + (38*s45^2)/(s15*(s12 + s15 - s34 - s45)) + 
    (76*s34*s45^2)/(s15*s23*(s12 + s15 - s34 - s45)) + 
    (38*s34^2*s45^2)/(s15*s23^2*(s12 + s15 - s34 - s45)) + 
    (76*(s12 - s45)*s45^2)/(s23*(-s15 + s23 - s45)*(-s15 + s23 + s34 - 
       s45)) + (38*(s12 - s34 + s45))/s15 - 
    (57*s34^3)/(s45*(s15 - s23 - s34 + s45)^2) - 
    (19*s12^2*s34^3)/(s23^2*s45*(s15 - s23 - s34 + s45)^2) - 
    (57*s12*s34^3)/(s23*s45*(s15 - s23 - s34 + s45)^2) - 
    (19*s23*s34^3)/(s12*s45*(s15 - s23 - s34 + s45)^2) + 
    (19*s34^2*(-s23 + s45))/(s12*(s15 - s23 - s34 + s45)^2) + 
    (31*(s34 - s45))/(s15 - s23 - s34 + s45) - 
    (119*s34^2)/(s45*(s15 - s23 - s34 + s45)) - 
    (12*s23*s34^2)/(s12*s45*(s15 - s23 - s34 + s45)) + 
    (38*s45^2)/((s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
    (38*(s12 - s45)^2*s45^2)/(s23^2*(s15 - s23 + s45)*
      (s15 - s23 - s34 + s45)) - (38*(s34 + 2*s45))/(s15 - s23 + s45) + 
    (38*s45^2*(-2*s12 + s34 + 2*s45))/(s23^2*(-s15 + s23 - s45)) + 
    (38*s34*(-2*s15^2 + 3*s15*s34 - s15*s45 + 3*s34*s45))/
     (s23^2*(s12 + s15 - s34 - s45)) + (26*s15^2 + 81*s15*s34 + 126*s34*s45)/
     (s23*(s12 + s15 - s34 - s45)) + (-271*s12*s34 - 19*s34^2 + 202*s12*s45 + 
      69*s34*s45 - 126*s45^2)/(s23*(-s15 + s23 + s34 - s45)) + 
    (19*(s34^2 - s34*s45 + s45^2))/(s15 - s23 - s34 + s45)^2 + 
    (12*s23*s34 + 19*s34^2 + 50*s34*s45 + 31*s45^2)/
     (s12*(s12 + s15 - s34 - s45)) + 
    (19*(-2*s15^3 + 5*s15^2*s34 + 4*s15*s34*s45 + 2*s34*s45^2))/
     (s23*(s12 + s15 - s34 - s45)^2) + 
    (19*(s15^4 - 4*s15^3*s34 + s15^2*s34*(3*s34 - 2*s45) + 3*s15*s34^2*s45 + 
       s34^2*s45^2))/(s23^2*(s12 + s15 - s34 - s45)^2) + 
    (19*(s15^2 - s34*(s23 + s45)))/(s12 + s15 - s34 - s45)^2 + 
    (19*(6*s12^2 - 3*s15^2 + 2*s12*(4*s15 + s34 - 6*s45) + 
       s15*(6*s34 - 5*s45) + 6*s45*(s34 + s45)))/s23^2 + 
    (19*(s45*(s34 + s45)^2 + s23*s34*(2*s34 + s45)))/
     (s12*(s12 + s15 - s34 - s45)^2) + 
    (19*(-2*s12*(s34 - s45)^2*s45 + s45^3*(-s34 + s45) + 
       s12^2*(3*s34^2 - 3*s34*s45 + s45^2)))/
     (s23^2*(s15 - s23 - s34 + s45)^2) + 
    (19*(s12*(5*s34^2 - 4*s34*s45 + 2*s45^2) - 
       s45*(s34^2 - 2*s34*s45 + 2*s45^2)))/(s23*(s15 - s23 - s34 + s45)^2) - 
    (19*(3*s12^2*(4*s34 - 3*s45) + (2*s34 - 5*s45)*s45^2 + 
       2*s12*(s34^2 - 6*s34*s45 + 7*s45^2)))/
     (s23^2*(-s15 + s23 + s34 - s45)))/36, 
  ((-19*s12^2*(s12 - s34))/(s15^2*s23) - (3*(s12 + s15 + s34))/s23 + 
    (s12^2*(38*s12 - 19*s34 - 44*s45))/(s23^2*(-s15 + s23 - s45)) - 
    (3*s15^2)/(s12 + s15 - s34 - s45)^2 + (6*s15)/(s12 + s15 - s34 - s45) + 
    (9*s12^2)/(s23*(-s15 + s23 + s34 - s45)) + 
    (3*s12^2*(6*s12 + s34 - 4*s45))/(s23^2*(-s15 + s23 + s34 - s45)) - 
    (3*(s12 - 2*s15))/s45 + (6*(s12^2 - s15^2))/(s23*s45) + 
    (3*(3*s12^3 - 2*s12^2*s15 + s12*s15*(s15 - 2*s34) + 
       2*s15*(s15 - s34)*s34))/(s23^2*s45) + (3*s15^2*(s15 - s34))/
     ((s12 + s15 - s34 - s45)^2*s45) - (6*s15^2*(s15 - s34)^2)/
     (s23*(s12 + s15 - s34 - s45)^2*s45) + (3*s15^2*(s15 - s34)^3)/
     (s23^2*(s12 + s15 - s34 - s45)^2*s45) + (12*s15^2*(s15 - s34))/
     (s23*(s12 + s15 - s34 - s45)*s45) + (3*s15*(-3*s15 + 2*s34))/
     ((s12 + s15 - s34 - s45)*s45) - (3*s15*(s15 - s34)^2*(s15 + 2*s34))/
     (s23^2*(s12 + s15 - s34 - s45)*s45) - (19*s12^2*s34*s45)/(s15^2*s23^2) - 
    (31*s12^2)/(s23*(s15 - s23 + s45)) + (3*s12*s34^2)/
     (s45*(s15 - s23 - s34 + s45)^2) + (3*s12^3*s34^2)/
     (s23^2*s45*(s15 - s23 - s34 + s45)^2) + (6*s12^2*s34^2)/
     (s23*s45*(s15 - s23 - s34 + s45)^2) + (3*s12^2*(-2*s34 + s45))/
     (s23*(s15 - s23 - s34 + s45)^2) + (12*s12^3*s34)/
     (s23^2*s45*(s15 - s23 - s34 + s45)) + (12*s12^2*s34)/
     (s23*s45*(s15 - s23 - s34 + s45)) + (6*s12^2*s45)/
     (s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
    (6*s12^2*(s12 - s45)*s45)/(s23^2*(s15 - s23 + s45)*
      (s15 - s23 - s34 + s45)) + (19*s12^2*(s34 + s45))/
     (s23*(s15 - s23 + s45)^2) - (6*s45*(s34 + s45)^2)/
     (s15*s23*(s12 + s15 - s34 - s45)) - (6*s34*s45*(s34 + s45)^2)/
     (s15*s23^2*(s12 + s15 - s34 - s45)) - (19*s12^2*s45*(-s12 + s34 + s45))/
     (s23^2*(s15 - s23 + s45)^2) + 
    (3*s12^2*((s34 - s45)*s45 + s12*(-2*s34 + s45)))/
     (s23^2*(s15 - s23 - s34 + s45)^2) - 
    (3*(s15^2 + s34^2 - s45^2 + 2*s15*(s34 + s45)))/
     (s23*(s12 + s15 - s34 - s45)) - 
    (31*s12^2 + 6*s12*s45 + 6*s45*(s34 + s45))/(s15*s23) - 
    (19*s12^3 + 19*s12^2*(s34 - s45) + 6*s12*s34*s45 + 6*s34*s45*(s34 + s45))/
     (s15*s23^2) + (3*(2*s15^3 + s15^2*s45 - 2*s15*s34*(s34 + s45) - 
       s45*(s34 + s45)^2))/(s23*(s12 + s15 - s34 - s45)^2) + 
    (3*(-5*s12^2 + s15^2 + s12*(s15 - 4*s34) + s15*(s34 + s45) - 
       s34*(4*s34 + 3*s45)))/s23^2 + 
    (3*(-s15^3 + s15^2*(4*s34 + s45) - 2*s34*(2*s34^2 + 3*s34*s45 + s45^2) + 
       s15*(s34^2 + 4*s34*s45 + s45^2)))/(s23^2*(s12 + s15 - s34 - s45)) - 
    (3*(s15^4 + s15^3*s45 + 2*s15*s34^2*(s34 + s45) + s34*s45*(s34 + s45)^2 - 
       s15^2*(3*s34^2 + 4*s34*s45 + s45^2)))/
     (s23^2*(s12 + s15 - s34 - s45)^2))/36, 
  (43 + (s15*(89*s15 - 102*s34))/s23^2 - (6*s15)/(s23 + s34) + 
    (6*s15^2)/(s23*(s23 + s34)) - (38*(s23 + s34))/s15 + 
    (2*(-47*s15 + 6*s34))/s23 + (6*s15^2)/(s12*s23 + s12*s34) + 
    (6*s15^3)/(s12*s23^2 + s12*s23*s34) - (6*(3*s15^2 - 3*s15*s34 + s34^2))/
     (s12*s23) - (6*s15^2)/((s23 + s34)*(s12 + s23 - s45)) - 
    (6*s15^3)/(s12*(s23 + s34)*(s12 + s23 - s45)) + 
    (32*(2*s15 - 3*(s23 + s34 - s45)))/(s12 - s15 + s23 - s45) + 
    (13*(2*s15 + s34))/(s12 + s15 - s34 - s45) + 
    (s15^2*(-32*s12 + 25*s15 - 38*s34))/(s23^2*s45) + (12*s34^2)/(s12*s45) + 
    (s15*(64*s12 - 43*s15 + 12*s34))/(s23*s45) + 
    (-32*s12 + 11*s15 + 7*s23 + 26*s34)/s45 + (57*s15^3*(s15 - s34))/
     (s23*(s12 + s15 - s34 - s45)^2*s45) - (19*s15^3*(s15 - s34)^2)/
     (s23^2*(s12 + s15 - s34 - s45)^2*s45) - (19*s23*s34^3)/
     (s12*(s12 + s15 - s34 - s45)^2*s45) + 
    (19*(-3*s15^3 + s15^2*s23 + s15*s23*s34 + s23*s34^2))/
     ((s12 + s15 - s34 - s45)^2*s45) + (6*s34^2*(-2*s23 + s34))/
     (s12*(s12 + s15 - s34 - s45)*s45) - (s15^2*(14*s15 + 31*s34))/
     (s23*(s12 + s15 - s34 - s45)*s45) - 
    (-46*s15^2 + 26*s15*s23 + 6*s15*s34 + 7*s23*s34 + 6*s34^2)/
     ((s12 + s15 - s34 - s45)*s45) - 
    (2*s15^2*(3*s15^2 - 22*s15*s34 + 19*s34^2))/
     (s23^2*(s12 + s15 - s34 - s45)*s45) + (12*s34^2*s45)/
     (s23^2*(s12 + s23 - s45)) + (12*s34*(s34 - s45)*s45)/
     (s23*(s12 + s23 - s45)*(s12 - s15 + s23 - s45)) + 
    (38*s34^2*s45^2)/(s15*s23^2*(s12 - s15 + s23 - s45)) - 
    (6*s34^2*s45^2)/(s23^2*(s12 + s23 - s45)*(s12 - s15 + s23 - s45)) - 
    (38*s45^2)/(s15*(s12 + s15 - s34 - s45)) - 
    (76*s34*s45^2)/(s15*s23*(s12 + s15 - s34 - s45)) - 
    (38*s34^2*s45^2)/(s15*s23^2*(s12 + s15 - s34 - s45)) + 
    (76*s34*(s34 - s45)*s45)/(s15*s23*(-s12 + s15 - s23 + s45)) + 
    (6*s34^2*s45*(s34 + s45))/(s23^2*(s12 + s23 - s45)*
      (s12 + s15 - s34 - s45)) + (6*(s34 + s45)^3)/(s12*(s12 + s23 - s45)*
      (s12 + s15 - s34 - s45)) - (6*(s34 + 2*s45))/s12 + 
    (6*(6*s15 - 4*s23 - 5*s34 + 5*s45))/(s12 + s23 - s45) - 
    (32*(s15^2 - 3*s34*s45))/(s23*(s12 - s15 + s23 - s45)) + 
    (32*(s15^3 + 2*s15*s34*s45))/(s23^2*(s12 - s15 + s23 - s45)) - 
    (6*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2))/
     ((s12 + s23 - s45)*(s12 - s15 + s23 - s45)) - 
    (38*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2))/
     (s15*(-s12 + s15 - s23 + s45)) + (6*s34*(s34^2 + 3*s34*s45 + 2*s45^2))/
     (s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) - 
    (12*s23*s34 + 7*s34^2 + 44*s34*s45 + 31*s45^2)/
     (s12*(s12 + s15 - s34 - s45)) + 
    (19*(2*s15^3 - 5*s15^2*s34 - 4*s15*s34*s45 - 2*s34*s45^2))/
     (s23*(s12 + s15 - s34 - s45)^2) - 
    (19*(s15^4 - 4*s15^3*s34 + s15^2*s34*(3*s34 - 2*s45) + 3*s15*s34^2*s45 + 
       s34^2*s45^2))/(s23^2*(s12 + s15 - s34 - s45)^2) - 
    (19*(s15^2 - s34*(s23 + s45)))/(s12 + s15 - s34 - s45)^2 - 
    (6*(s15^2 - 8*s34*s45 + s15*(-4*s34 + s45)))/(s23*(s12 + s23 - s45)) + 
    (6*(2*s15^2 + s15*(s34 + s45) + (s34 + s45)^2))/(s12*(s12 + s23 - s45)) - 
    (19*(s45*(s34 + s45)^2 + s23*s34*(2*s34 + s45)))/
     (s12*(s12 + s15 - s34 - s45)^2) - 
    (20*s15^2 + 87*s15*s34 + 6*s34*(s34 + 23*s45))/
     (s23*(s12 + s15 - s34 - s45)) + 
    (2*(-3*s15^3 + 47*s15^2*s34 - 60*s34^2*s45 + s15*s34*(-57*s34 + 25*s45)))/
     (s23^2*(s12 + s15 - s34 - s45)))/36, 
  (-18 - (16*(s12 - s34))/s15 - (3*(s15 - s34)^3)/(s12*s23^2) + 
    (6*(-s15 + s34))/(s12 + s15) + (3*s15^3)/(s12*(s12 + s23 - s45)^2) - 
    (9*s15)/(s12 + s23 - s45) - (12*s15^2)/(s12*(s12 + s23 - s45)) - 
    (15*s15*s34)/(s23*(s12 + s23 - s45)) + (6*s15*(s15 - s34)*s34)/
     (s23^2*(s12 + s23 - s45)) - (3*(s15 - s34)^2*s34)/
     (s12*s23*(s12 + s23 - s45)) + (6*s34^2)/((s12 + s15)*
      (s12 + s23 - s45)) - (6*s34^3)/(s12*s45^2) - 
    (6*s12*s15^2*(s12 + s34))/(s23^2*s45^2) + (12*s15*(s12^2 - s34^2))/
     (s23*s45^2) + (6*(-s12^2 + s12*s34 + s34^2))/s45^2 + 
    (12*(s12 + s15 - s34))/s45 - (12*s15*s34)/(s12*s45) + 
    (3*s15*(s12^2 + 6*s12*(s15 - s34) + (2*s15 - 3*s34)*s34))/(s23^2*s45) - 
    (3*(s12^2 + 10*s12*s15 + 4*s15^2 - 3*s12*s34 + 3*s34^2))/(s23*s45) + 
    (3*s34^2*(-2*s15 + s34))/(s12*(s12 + s23 - s45)*s45) + 
    (3*s34^2*(-2*s15 + s34))/(s23*(s12 + s23 - s45)*s45) - 
    (16*s34^2*s45)/(s15*s23^2) + (3*s15*s34^2*s45)/
     (s23^2*(s12 + s23 - s45)^2) - (12*s34^2*s45)/
     ((s12 + s15)*s23*(s12 + s23 - s45)) + (6*s34^2*s45^2)/
     ((s12 + s15)*s23^2*(s12 + s23 - s45)) - 
    (6*s34^2)/((s12 + s23 - s45)*(s15 - s23 + s45)) + 
    (12*s34^2*s45)/(s23*(s12 + s23 - s45)*(s15 - s23 + s45)) - 
    (6*s34^2*s45^2)/(s23^2*(s12 + s23 - s45)*(s15 - s23 + s45)) + 
    (3*s15*(2*s15 - s23 - 2*s34 + s45))/(s12 + s23 - s45)^2 - 
    (16*s34*(s12 - s34 + s45))/(s15*s23) - 
    (38*(s12 - s34 - s45)*s45*(s34 + s45))/(s23*(s15 - s23 + s45)^2) + 
    (25*(s34 + s45))/(s15 - s23 + s45) - (19*(s34 + s45)^2)/
     (s15 - s23 + s45)^2 - (19*s45^2*(-s12 + s34 + s45)^2)/
     (s23^2*(s15 - s23 + s45)^2) + (3*s15*s34*(2*s15 - s34 + 2*s45))/
     (s23*(s12 + s23 - s45)^2) + (-32*s12 - 9*s34 + 41*s45)/s23 - 
    (6*s15*(s15^2 + s15*s45 - 2*s34*s45))/((s12 + s15)*s23^2) + 
    (6*(2*s15^2 + s15*s45 - s34*s45))/((s12 + s15)*s23) + 
    (19*s12*s34 - 19*s34^2 + 82*s12*s45 - 113*s34*s45 - 88*s45^2)/
     (s23*(s15 - s23 + s45)) - (s45*(57*s12^2 + 19*s34^2 + 88*s34*s45 + 
       63*s45^2 - 4*s12*(19*s34 + 30*s45)))/(s23^2*(-s15 + s23 - s45)) + 
    (-38*s12^2 - 12*s15^2 + 9*s15*(4*s34 + s45) + 
      s12*(-12*s15 + 6*s34 + 82*s45) - 2*(9*s34^2 + 9*s34*s45 + 22*s45^2))/
     s23^2)/36, (-3 + (19*(s12 - s34)^2)/s15^2 + (3*(-s15 + s34))/s12 + 
    (44*s12 - 6*s15 + 3*s34 - 41*s45)/s23 + (19*s12 + 6*s23 - 13*s34 - 6*s45)/
     s15 + (3*s15^3)/(s12*(s12 + s23 - s45)^2) + (3*s34*(-3*s15 + 2*s34))/
     (s23*(s12 + s23 - s45)) + (18*((-2*s15)/3 + s23 + s34 - s45))/
     (s12 - s15 + s23 - s45) + (6*s12*(s12 - s15)*s15^2)/(s23^2*s45^2) + 
    (6*(-s15 + s23)*s34^2)/(s12*s45^2) + 
    (6*s15*(-2*s12^2 + 3*s12*s15 + 2*s12*s34 - 2*s15*s34))/(s23*s45^2) + 
    (6*(s12^2 + s12*(-3*s15 + s23 - 2*s34) + s34*(4*s15 - 2*s23 + s34)))/
     s45^2 + (3*(2*s15 - s23 - 2*s34)*s34)/(s12*s45) + 
    (3*(-2*s12 + s15 + s23 + 4*s34))/s45 + 
    (3*s15*(s12^2 - 6*s12*s15 + 3*s15^2 + 4*s12*s34 - 4*s15*s34))/
     (s23^2*s45) - (3*(s12^2 + 5*s15^2 - s12*(8*s15 + s34)))/(s23*s45) - 
    (3*s15^2*s34)/(s12*(s12 + s23 - s45)*s45) - 
    (3*s15^2*s34)/(s23*(s12 + s23 - s45)*s45) + (38*(s12 - s34)*s34*s45)/
     (s15^2*s23) + (19*s34*(2*s12 + s34 - 2*s45)*s45)/(s15*s23^2) + 
    (19*s34^2*s45^2)/(s15^2*s23^2) + (6*(s15 - s34)*s34*(s15 + s45))/
     (s23^2*(s12 + s23 - s45)) + (3*s34^2*s45*(s15 + s45))/
     (s23^2*(s12 + s23 - s45)^2) + (6*s34^2*s45^2)/
     (s15*s23^2*(-s12 + s15 - s23 + s45)) + (12*s34*s45*(-s34 + s45))/
     (s15*s23*(-s12 + s15 - s23 + s45)) - (16*(s34 + s45))/
     (s15 - s23 + s45) + (16*s45*(-s12 + s34 + s45)^2)/
     (s23^2*(-s15 + s23 - s45)) - (16*(-s12 + s34 + s45)*(s34 + 2*s45))/
     (s23*(-s15 + s23 - s45)) + (9*s15 - 6*s23 + 6*s45)/(s12 + s23 - s45) + 
    (s34*(19*s12 - 19*s34 + 51*s45))/(s15*s23) + (6*(s15^2 - 3*s34*s45))/
     (s23*(s12 - s15 + s23 - s45)) - (6*s15*(s15^2 + 2*s34*s45))/
     (s23^2*(s12 - s15 + s23 - s45)) + 
    (6*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2))/
     (s15*(-s12 + s15 - s23 + s45)) + (35*s12^2 - 12*s12*s15 + 9*s15^2 + 
      6*s12*s34 - 24*s15*s34 + 6*s34^2 - 70*s12*s45 + 9*s15*s45 - 
      18*s34*s45 + 35*s45^2)/s23^2 + 
    (3*s34*(2*s15^2 - s15*(s34 - 4*s45) + 2*s45*(-s34 + s45)))/
     (s23*(s12 + s23 - s45)^2) + 
    (3*(3*s15^2 + s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2 + 
       s15*(-3*s23 - 4*s34 + 3*s45)))/(s12 + s23 - s45)^2)/18, 
  (-9 - (19*(s12 - s34)^2)/s15^2 + (s34*(-19*s12 + 19*s34 - 75*s45))/
     (s15*s23) - (56*s12 + 12*s15 + 3*s34 - 65*s45)/s23 + 
    (-31*s12 + 31*s34 - 6*s45)/s15 + (3*(2*s15 + s34))/
     (s12 + s15 - s34 - s45) + (3*(-2*s12 - s15 + s23 + 2*s34))/s45 - 
    (3*(3*s12^2 - 4*s12*s15 + s15^2 - 7*s12*s34))/(s23*s45) + 
    (3*(-2*s12*s15^2 + s15^2*(s15 - 2*s34) + s12^2*(3*s15 + 4*s34)))/
     (s23^2*s45) + (9*s15^3*(s15 - s34))/(s23*(s12 + s15 - s34 - s45)^2*
      s45) - (3*s15^3*(s15 - s34)^2)/(s23^2*(s12 + s15 - s34 - s45)^2*s45) - 
    (3*s23*s34^3)/(s12*(s12 + s15 - s34 - s45)^2*s45) + 
    (3*(-3*s15^3 + s15^2*s23 + s15*s23*s34 + s23*s34^2))/
     ((s12 + s15 - s34 - s45)^2*s45) + (6*s15^2*(s15 - s34)*s34)/
     (s23^2*(s12 + s15 - s34 - s45)*s45) - (3*s15^2*(2*s15 + s34))/
     (s23*(s12 + s15 - s34 - s45)*s45) - (3*(-4*s15^2 + 2*s15*s23 + s23*s34))/
     ((s12 + s15 - s34 - s45)*s45) + (38*s34*(-s12 + s34)*s45)/(s15^2*s23) - 
    (19*s34*(2*s12 + s34 - 2*s45)*s45)/(s15*s23^2) - 
    (19*s34^2*s45^2)/(s15^2*s23^2) - 
    (6*s45^2)/(s15*(s12 + s15 - s34 - s45)) - 
    (12*s34*s45^2)/(s15*s23*(s12 + s15 - s34 - s45)) - 
    (6*s34^2*s45^2)/(s15*s23^2*(s12 + s15 - s34 - s45)) + 
    (12*s45^2*(-s12 + s45))/(s23*(-s15 + s23 - s45)*(-s15 + s23 + s34 - 
       s45)) + (3*s34^2*(s23 - s45))/(s12*(s15 - s23 - s34 + s45)^2) + 
    (9*s34^3)/(s45*(s15 - s23 - s34 + s45)^2) + 
    (3*s12^2*s34^3)/(s23^2*s45*(s15 - s23 - s34 + s45)^2) + 
    (9*s12*s34^3)/(s23*s45*(s15 - s23 - s34 + s45)^2) + 
    (3*s23*s34^3)/(s12*s45*(s15 - s23 - s34 + s45)^2) + 
    (3*s34^2)/(s12*(s15 - s23 - s34 + s45)) + 
    (15*s34^2)/(s45*(s15 - s23 - s34 + s45)) + (15*s12^2*s34^2)/
     (s23^2*s45*(s15 - s23 - s34 + s45)) + (30*s12*s34^2)/
     (s23*s45*(s15 - s23 - s34 + s45)) - 
    (6*s45^2)/((s15 - s23 + s45)*(s15 - s23 - s34 + s45)) - 
    (6*(s12 - s45)^2*s45^2)/(s23^2*(s15 - s23 + s45)*
      (s15 - s23 - s34 + s45)) + (3*(-s34 + s45))/(s15 - s23 - s34 + s45) - 
    (38*(s12 - s34 - s45)*s45*(s34 + s45))/(s23*(s15 - s23 + s45)^2) - 
    (3*(s34 + s45)^2)/(s12*(s12 + s15 - s34 - s45)) - 
    (19*(s34 + s45)^2)/(s15 - s23 + s45)^2 - (19*s45^2*(-s12 + s34 + s45)^2)/
     (s23^2*(s15 - s23 + s45)^2) + (31*s34 + 37*s45)/(s15 - s23 + s45) - 
    (3*(2*s15^2 + 3*s15*s34 + 6*s34*s45))/(s23*(s12 + s15 - s34 - s45)) + 
    (19*s12*s34 - 19*s34^2 + 94*s12*s45 - 113*s34*s45 - 106*s45^2)/
     (s23*(s15 - s23 + s45)) - (3*(s34^2 - s34*s45 + s45^2))/
     (s15 - s23 - s34 + s45)^2 + 
    (3*(13*s12*s34 + s34^2 - 10*s12*s45 - 3*s34*s45 + 6*s45^2))/
     (s23*(-s15 + s23 + s34 - s45)) - 
    (3*(25*s12^2 - 3*s15^2 + 6*s15*s34 + 2*s12*(4*s15 + s34 - 25*s45) - 
       5*s15*s45 + 6*s34*s45 + 25*s45^2))/s23^2 - 
    (3*(-2*s15^3 + 5*s15^2*s34 + 4*s15*s34*s45 + 2*s34*s45^2))/
     (s23*(s12 + s15 - s34 - s45)^2) - 
    (3*(s15^4 - 4*s15^3*s34 + s15^2*s34*(3*s34 - 2*s45) + 3*s15*s34^2*s45 + 
       s34^2*s45^2))/(s23^2*(s12 + s15 - s34 - s45)^2) + 
    (3*(-s15^2 + s34*(s23 + s45)))/(s12 + s15 - s34 - s45)^2 + 
    (6*s34*(2*s15^2 - 3*s34*s45 + s15*(-3*s34 + s45)))/
     (s23^2*(s12 + s15 - s34 - s45)) - 
    (3*(s45*(s34 + s45)^2 + s23*s34*(2*s34 + s45)))/
     (s12*(s12 + s15 - s34 - s45)^2) - 
    (s45*(57*s12^2 + 19*s34^2 + 82*s34*s45 + 69*s45^2 - 
       2*s12*(38*s34 + 63*s45)))/(s23^2*(-s15 + s23 - s45)) + 
    (3*(2*s12*(s34 - s45)^2*s45 + (s34 - s45)*s45^3 - 
       s12^2*(3*s34^2 - 3*s34*s45 + s45^2)))/
     (s23^2*(s15 - s23 - s34 + s45)^2) + 
    (3*(s12*(-5*s34^2 + 4*s34*s45 - 2*s45^2) + 
       s45*(s34^2 - 2*s34*s45 + 2*s45^2)))/(s23*(s15 - s23 - s34 + s45)^2) + 
    (3*(3*s12^2*(4*s34 - 3*s45) + (2*s34 - 5*s45)*s45^2 + 
       2*s12*(s34^2 - 6*s34*s45 + 7*s45^2)))/
     (s23^2*(-s15 + s23 + s34 - s45)))/36}}


==> anc/remainders/2l_pmppp.m <==
{{PPair[f[62], f[61]], PPair[-f[6] - f[14] - f[15] - f[43], 
   -f[1] - f[4] - f[5] - f[28]], PPair[f[43], f[28]], PPair[f[56], f[50]], 
  PPair[f[14], f[4]], PPair[f[6], f[1]], PPair[f[57], f[52]], 
  PPair[-f[6] - f[14] - f[15] + (13*f[43])/9 - f[56] - f[57] - f[58] - 
    f[59] - f[60], -f[1] - f[4] - f[5] + (13*f[28])/9 - f[50] - f[52] - 
    f[53] - f[54] - f[55]], PPair[f[58], f[53]], PPair[f[15], f[5]], 
  PPair[f[59], f[54]], PPair[f[60], f[55]], 
  PPair[-f[40] - f[45] + f[47] + f[48], -f[21] - f[30] + f[34] + f[36]], 
  PPair[-f[29] - f[41] - f[42] + f[47] + f[49] - 2*f[51], 
   -f[13] - f[24] - f[25] + f[34] + f[37] - 2*f[44]], 
  PPair[-f[7] - f[8] - f[29], -f[2] - f[3] - f[13]], 
  PPair[-f[7] - f[32], -f[2] - f[16]], PPair[-f[32] - f[35] + f[45], 
   -f[16] - f[18] + f[30]], PPair[2*f[51], 2*f[44]], 
  PPair[-f[26] + f[35], -f[11] + f[18]], PPair[-f[27] + f[41], 
   -f[12] + f[24]], PPair[-f[39] - f[46] + f[48] + f[49], 
   -f[20] - f[31] + f[36] + f[37]], PPair[f[26] + f[27] - f[39], 
   f[11] + f[12] - f[20]], PPair[-f[8] - f[33], -f[3] - f[17]], 
  PPair[-f[33] - f[38] + f[46], -f[17] - f[19] + f[31]], 
  PPair[-f[22] - f[23] + f[40], -f[9] - f[10] + f[21]], 
  PPair[-f[22] + f[42], -f[9] + f[25]], PPair[-f[23] + f[38], 
   -f[10] + f[19]], PPair[(-f[22] - f[23] - f[29] - f[32] - f[33] - f[35] - 
     f[38] - f[39] - f[41] - f[42] + f[47] + f[48] + f[49])/6, 
   (-f[9] - f[10] - f[13] - f[16] - f[17] - f[18] - f[19] - f[20] - f[24] - 
     f[25] + f[34] + f[36] + f[37])/6], 
  PPair[(-f[29] - f[39] - f[40] - f[41] - f[42] - f[45] - f[46] + 2*f[47] + 
     2*f[48] + 2*f[49] - 2*f[51])/2, (-f[13] - f[20] - f[21] - f[24] - 
     f[25] - f[30] - f[31] + 2*f[34] + 2*f[36] + 2*f[37] - 2*f[44])/2], 
  PPair[(-2*f[7] - 2*f[8] - f[29] - f[32] - f[33])/2, 
   (-2*f[2] - 2*f[3] - f[13] - f[16] - f[17])/2], 
  PPair[(-f[22] - f[23] - f[32] - f[35] + f[40] + f[45])/2, 
   (-f[9] - f[10] - f[16] - f[18] + f[21] + f[30])/2], PPair[f[51], f[44]], 
  PPair[(-f[26] + f[35])/2, (-f[11] + f[18])/2], 
  PPair[(-f[22] - f[27] + f[41] + f[42])/2, (-f[9] - f[12] + f[24] + f[25])/
    2], PPair[(f[26] + f[27] - f[39])/2, (f[11] + f[12] - f[20])/2], 
  PPair[(-f[33] - f[38] + f[46])/2, (-f[17] - f[19] + f[31])/2], 
  PPair[(-f[23] + f[38])/2, (-f[10] + f[19])/2], 
  PPair[f[29] + f[39] + f[40] + f[41] + f[42] + f[45] + f[46] + 2*f[51], 
   f[13] + f[20] + f[21] + f[24] + f[25] + f[30] + f[31] + 2*f[44]], 
  PPair[-f[32] - f[33], -f[16] - f[17]], PPair[f[7] - f[26], f[2] - f[11]], 
  PPair[-f[22] - f[27], -f[9] - f[12]], PPair[-f[35] - f[41], 
   -f[18] - f[24]], PPair[f[8] - f[23], f[3] - f[10]], 
  PPair[-f[38] - f[42], -f[19] - f[25]], PPair[f[22] + f[23] - f[40], 
   f[9] + f[10] - f[21]], PPair[-2*f[51], -2*f[44]], 
  PPair[-f[7] - f[8] - f[29], -f[2] - f[3] - f[13]], 
  PPair[f[32] + f[35] - f[45], f[16] + f[18] - f[30]], 
  PPair[f[26] + f[27] - f[39], f[11] + f[12] - f[20]], 
  PPair[f[33] + f[38] - f[46], f[17] + f[19] - f[31]], PPair[f[29], f[13]], 
  PPair[-f[47] - f[48], -f[34] - f[36]], PPair[-f[47] - f[49], 
   -f[34] - f[37]], PPair[f[45], f[30]], PPair[f[41] + f[42] + 2*f[51], 
   f[24] + f[25] + 2*f[44]], PPair[f[39], f[20]], 
  PPair[-f[48] - f[49], -f[36] - f[37]], PPair[f[46], f[31]], 
  PPair[f[40], f[21]], PPair[f[32], f[16]], PPair[f[7] + f[8], f[2] + f[3]], 
  PPair[f[7], f[2]], PPair[f[33], f[17]], PPair[f[8], f[3]], 
  PPair[f[47], f[34]], PPair[-f[45], -f[30]], PPair[f[22], f[9]], 
  PPair[f[35], f[18]], PPair[f[48], f[36]], PPair[f[23], f[10]], 
  PPair[-f[40], -f[21]], PPair[-f[7], -f[2]], PPair[-f[41] - f[42] - 2*f[51], 
   -f[24] - f[25] - 2*f[44]], PPair[f[41], f[24]], PPair[f[49], f[37]], 
  PPair[-f[8], -f[3]], PPair[f[42], f[25]], PPair[-f[35], -f[18]], 
  PPair[f[26], f[11]], PPair[-f[41], -f[24]], PPair[f[27], f[12]], 
  PPair[-f[42], -f[25]], PPair[-f[26] - f[27], -f[11] - f[12]], 
  PPair[-f[46], -f[31]], PPair[f[38], f[19]], PPair[-f[38], -f[19]]}, 
 {1, tci[1, 2], F[1, 1, 1], F[1, 1, 2], F[1, 1, 3], F[1, 1, 4], F[1, 1, 5], 
  F[1, 1, 6], F[1, 1, 7], F[1, 1, 8], F[1, 1, 9], F[1, 1, 10], F[2, 1, 1], 
  F[2, 1, 2], F[2, 1, 3], F[2, 1, 4], F[2, 1, 5], F[2, 1, 6], F[2, 1, 7], 
  F[2, 1, 8], F[2, 1, 9], F[2, 1, 10], F[2, 1, 11], F[2, 1, 12], F[2, 1, 13], 
  F[2, 1, 14], F[2, 1, 15], tci[1, 2]^2, F[1, 1, 1]^2, F[1, 1, 2]^2, 
  F[1, 1, 3]^2, F[1, 1, 4]^2, F[1, 1, 5]^2, F[1, 1, 6]^2, F[1, 1, 7]^2, 
  F[1, 1, 8]^2, F[1, 1, 9]^2, F[1, 1, 1]*tci[1, 2], F[1, 1, 2]*tci[1, 2], 
  F[1, 1, 5]*tci[1, 2], F[1, 1, 6]*tci[1, 2], F[1, 1, 7]*tci[1, 2], 
  F[1, 1, 9]*tci[1, 2], F[1, 1, 10]*tci[1, 2], F[1, 2, 2]*tci[1, 2], 
  F[1, 2, 3]*tci[1, 2], F[1, 2, 6]*tci[1, 2], F[1, 2, 7]*tci[1, 2], 
  F[1, 2, 8]*tci[1, 2], F[1, 2, 9]*tci[1, 2], F[1, 1, 1]*F[1, 1, 2], 
  F[1, 1, 1]*F[1, 1, 3], F[1, 1, 1]*F[1, 1, 4], F[1, 1, 1]*F[1, 1, 5], 
  F[1, 1, 1]*F[1, 1, 6], F[1, 1, 1]*F[1, 1, 7], F[1, 1, 1]*F[1, 1, 8], 
  F[1, 1, 1]*F[1, 1, 9], F[1, 1, 1]*F[1, 1, 10], F[1, 1, 2]*F[1, 1, 3], 
  F[1, 1, 2]*F[1, 1, 4], F[1, 1, 2]*F[1, 1, 5], F[1, 1, 2]*F[1, 1, 8], 
  F[1, 1, 2]*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 4], F[1, 1, 3]*F[1, 1, 5], 
  F[1, 1, 3]*F[1, 1, 6], F[1, 1, 3]*F[1, 1, 7], F[1, 1, 3]*F[1, 1, 8], 
  F[1, 1, 3]*F[1, 1, 9], F[1, 1, 3]*F[1, 1, 10], F[1, 1, 4]*F[1, 1, 5], 
  F[1, 1, 4]*F[1, 1, 6], F[1, 1, 4]*F[1, 1, 7], F[1, 1, 4]*F[1, 1, 8], 
  F[1, 1, 4]*F[1, 1, 9], F[1, 1, 4]*F[1, 1, 10], F[1, 1, 5]*F[1, 1, 7], 
  F[1, 1, 5]*F[1, 1, 8], F[1, 1, 6]*F[1, 1, 7], F[1, 1, 6]*F[1, 1, 8], 
  F[1, 1, 6]*F[1, 1, 10], F[1, 1, 7]*F[1, 1, 8], F[1, 1, 8]*F[1, 1, 9], 
  F[1, 1, 8]*F[1, 1, 10], F[1, 1, 9]*F[1, 1, 10]}, 
 {(2*s12*(-2*s15 + s23 - s45))/(s12 + s23 - s45)^2, 
  (-2*s12*s15*s45)/(s34*(s12 + s23 - s45)*(-s15 + s23 - s45)), 
  (-2*s12*s45*(s15 - s23 + s45))/(s15*(s12 + s23 - s45)*(s12 - s34 - s45)), 
  (2*s12*(s12*s15 + (s15 - s34)*(s23 - s45))*(s12 - s15 + 2*s23 - 2*s45))/
   ((s12 + s15)*(s12 + s15 - s34)*(s12 + s23 - s45)^2), 
  (2*s12*(s12*s15 + (s15 - s23 - s34)*(s23 - s45))*(s12 + s15 + s23 - s45))/
   ((s15 - s23 - s34)*(s12 + s23 - s45)^2*(-s12 + s15 - s23 + s45)), 
  (-2*(2*s15 - s23 + s45)*((s23 - s45)*(s23*s34 + (s15 - s34)*s45) + 
     s12*(s23*(-s23 + s45) + s15*(s23 + s45))))/
   (s12*(s23 - s45)*(s12 + s23 - s45)^2), 
  (-2*s15*s45*(s12*(-s15 + s23) + s23*s34 + (s15 - s34)*s45))/
   (s12*s34*(s12 + s23 - s45)*(-s15 + s23 - s45)), 
  (2*s45*(s15 - s23 + s45)*(s12*(s15 + s23) - s23*s34 + (-s15 + s34)*s45))/
   (s12*s15*(s12 + s23 - s45)*(s12 - s34 - s45)), 
  (2*s12*s34*(-((s15 - s34)*(s23 - s45)^2) + 
     s12*(-s23^2 + s15*s45 + s23*s45)))/((s12 + s15 - s34)*
    (s12 + s23 - s45)^2*s45*(s15 - s23 + s45)), 
  (2*s12*s34*(s12*(s15 + s23) + (s15 - s34)*(s23 - s45))*(s15 - s23 + s45))/
   ((s12 + s15 - s34)*(s12 + s23 - s45)^3*(s12 - s34 - s45)), 
  (2*s12*s15*(s12*(s15 - s23) + (s15 - s23 - s34)*(s23 - s45))*
    (s12 - s34 - s45))/((s15 - s23 - s34)*s34*(s12 + s23 - s45)^3), 
  (2*s12*(s12 - s34 - s45)*((s23 + s34)*(s23 - s45)^2 - 
     s15*(s23^2 - 2*s23*s45 + s45*(-s12 + s45))))/
   (s15*(s15 - s23 - s34)*(s12 + s23 - s45)^2*s45), 
  (2*s12*(s12^3*s15*s45 + s12^2*(-3*s15*s45^2 + 2*s23*s34*(-s23 + s45) + 
       s15*s23*(2*s34 + s45)) - (s23 - s45)*(s23*s34^2*(2*s34 + 3*s45) - 
       s45*(2*s34^3 + 3*s34^2*s45 + s15*s45^2)) + 
     s12*(3*s15*s45^3 - 2*s15*s23*(s34^2 + s34*s45 + s45^2) + 
       s34*(s23 - s45)*(-3*s34*s45 + 2*s23*(2*s34 + s45)))))/
   (s34*(s12 + s23 - s45)^3*s45*(-s12 + s34 + s45)), 
  (-2*(s12 - s15 + 2*s23 - 2*s45)*(s12^2*s15*(s15 - s23) - 
     (s15 - s34)*(s23 - s45)*(s23*s34 + (s15 - s34)*s45) + 
     s12*(s15^2*(s23 - 2*s45) + s23*s34*(-s23 + s45) + 
       s15*(-s23^2 + s23*s45 + 2*s34*s45))))/(s12*(s12 + s15)*
    (s12 + s15 - s34)*(s12 + s23 - s45)^2), 
  (2*(s12 + s15 + s23 - s45)*(s12^2*s15*(s15 - s23) - 
     (s15 - s23 - s34)*(s23 - s45)*(s23*s34 + (s15 - s34)*s45) + 
     s12*(s15^2*(s23 - 2*s45) - s23*(s23 + s34)*(s23 - s45) + 
       2*s15*(s23 + s34)*s45)))/(s12*(s15 - s23 - s34)*(s12 + s23 - s45)^2*
    (s12 - s15 + s23 - s45)), 
  (-2*s23*(s23^2*s34^2 + s23*(s12*s15 + 2*(s15 - s34)*s34)*s45 + 
     (s15 - s34)*s45*(-(s12*s15) + (s15 - s34)*s45)))/
   (s12*s34*(-s15 + s23 + s34)*(s12 + s23 - s45)*s45), 
  (2*s23*(s12^2*(s23^2 - s15*s45 - s23*s45) + (s23*s34 + (s15 - s34)*s45)^2 - 
     s12*(2*s23^2*s34 + s23*(s15 - 3*s34)*s45 + (s15 - s34)*(s15 - s45)*
        s45)))/(s12*(s12 + s15 - s34)*(s12 + s23 - s45)*(s12 - s34 - s45)*
    s45), (-2*(s15 - s23 - s34)*(s12^2*s15*(s15 - s23) + 
     (s23*s34 + (s15 - s34)*s45)^2 + s12*s15*(2*(-s15 + s34)*s45 + 
       s23*(-s34 + s45))))/(s12*s23*s34*(s12 + s23 - s45)*(s12 - s34 - s45)), 
  (-2*(s12 + s15 - s34)*(s12^2*s15^2 - s12*(s15*s34*(s23 - 2*s45) + 
       s23*s34*(s23 - s45) + 2*s15^2*s45) + (s23*s34 + (s15 - s34)*s45)^2))/
   (s12*s23*s34*(s12 + s23 - s45)*(s12 - s34 - s45)), 
  (-2*s12*(s12^2*s15*s45*(-s34^2 + s15*(2*s34 + s45) - s23*(2*s34 + s45)) + 
     (s23 - s45)*(-(s15^2*s45^2*(3*s34 + s45)) + s34^2*(s23 + s34)*
        (s23 - s45)*(s34 + 3*s45) + s15*s34*s45*(s34^2 + 6*s34*s45 + s45^2) + 
       s15*s23*(-s34^3 - 3*s34^2*s45 + 3*s34*s45^2 + s45^3)) + 
     s12*(-(s34*(s23 + s34)*(s23 - s45)*(-(s34*s45) + s23*(s34 + 2*s45))) + 
       s15^2*s45*(s23*(2*s34 + s45) - s45*(5*s34 + 2*s45)) + 
       s15*(s23^2*(s34^2 - s45^2) + 2*s23*s45*(-s34^2 + 2*s34*s45 + s45^2) + 
         s34*s45*(s34^2 + 6*s34*s45 + s45^2)))))/
   ((s15 - s23 - s34)*s34*(s12 + s23 - s45)^2*s45*(s15 - s23 + s45)*
    (-s12 + s34 + s45)), 
  (-2*s12*(s12^3*(-(s23^2*s34) + s23*(-2*s15 + s34)*s45 + 
       s15*(2*s15 + s34)*s45) + (s15 - s34)*(s23 - s45)*
      (-(s23*s34^3) + s45*(s34^3 + 3*s15*s34*s45 + 2*s15*s45^2)) + 
     s12^2*(2*s15^2*(s23 - s34 - 3*s45)*s45 + 
       s34^2*(3*s23^2 - 4*s23*s45 + s45^2) + 
       s15*(s34*s45*(-2*s34 + s45) + 4*s23*s45*(s34 + s45) - 
         s23^2*(s34 + 2*s45))) + 
     s12*(s34^3*(-3*s23^2 + 5*s23*s45 - 2*s45^2) + 
       s15^2*s45*(-2*s23*(s34 + 2*s45) + s45*(5*s34 + 6*s45)) + 
       s15*(s34*s45*(s34^2 - 4*s45^2) + 2*s23^2*(s34^2 + s34*s45 + s45^2) - 
         2*s23*(2*s34^2*s45 + s45^3)))))/(s15*(s12 + s15 - s34)*s34*
    (s12 + s23 - s45)^2*(s12 - s34 - s45)*s45), 
  (-2*s34*((s15 - s34)*(s23 - s45)^2*(s23*s34 + (s15 - s34)*s45) + 
     s12^2*(s15*s23^2 + s15^2*s45 + s23^2*(-s23 + s45)) + 
     s12*(2*s23*s34*(s23 - s45)^2 - s15*(s23 - s45)*(s23^2 + s23*s34 + 
         2*s34*s45) + s15^2*(s23^2 + 2*s23*s45 - 2*s45^2))))/
   (s12*(s12 + s15 - s34)*(s12 + s23 - s45)^2*s45*(s15 - s23 + s45)), 
  (-2*s34*(s15 - s23 + s45)*(s12^2*(s15^2 + s23^2) - 
     (s15 - s34)*(s23 - s45)*(s23*s34 + (s15 - s34)*s45) + 
     s12*(s15^2*(s23 - 2*s45) + 2*s23*s34*(-s23 + s45) + 
       s15*(s23^2 + 2*s34*s45))))/(s12*(s12 + s15 - s34)*(s12 + s23 - s45)^3*
    (s12 - s34 - s45)), (-2*(s15 - s23 - s34)*
    ((s23 - s45)*(s23*s34 + (s15 - s34)*s45)^2 - s12^2*(s23 - s45)*
      (s23*(-s23 + s45) + s15*(s23 + s45)) + 
     s12*(-(s34*(s23 - s45)^2*(2*s23 - s45)) + s15^2*s45^2 + 
       s15*(s23 - s45)*(s23*(s34 - s45) + s45*(s34 + s45)))))/
   (s12*(s12 + s15 - s34)*(s12 + s23 - s45)^2*(s12 - s34 - s45)*s45), 
  (2*((s15 - s34)*(s23 - s45)*(s23*s34 + (s15 - s34)*s45)^2 + 
     s12^2*(-(s23*s34*(s23 - s45)^2) + s15^2*s45^2 + 
       s15*s34*(s23^2 - s45^2)) + s12*(s34^2*(s23 - s45)^2*(2*s23 - s45) + 
       s15^3*s45^2 + s15^2*(s23^2*s34 + s23*s45^2 - s45^2*(2*s34 + s45)) - 
       s15*s34*(s23 - s45)*(s23^2 + s23*(s34 - 3*s45) + s45*(s34 + 2*s45)))))/
   (s12*(s15 - s23 - s34)*s34*(s12 + s23 - s45)^2*s45), 
  (-2*s15*(s12 - s34 - s45)*(s12^2*(s15 - s23)^2 - 
     (s15 - s23 - s34)*(s23 - s45)*(s23*s34 + (s15 - s34)*s45) + 
     s12*(s15^2*(s23 - 2*s45) + s23^2*(s23 - s45) + 
       s15*(-2*s23^2 + 3*s23*s45 + 2*s34*s45))))/(s12*(s15 - s23 - s34)*s34*
    (s12 + s23 - s45)^3), (-2*(s12 - s34 - s45)*(s12^2*s15*(s15 - s23)*s45 + 
     (s15 - s23 - s34)*(s23 - s45)^2*(s23*s34 + (s15 - s34)*s45) + 
     s12*(s23*(s23 + s34)*(s23 - s45)^2 + s15^2*(s23^2 + 2*s23*s45 - 
         2*s45^2) - s15*(s23 - s45)*(2*s23^2 + 2*s34*s45 + 
         s23*(s34 + 2*s45)))))/(s12*s15*(s15 - s23 - s34)*(s12 + s23 - s45)^2*
    s45), (6*s15^2)/((s12 + s15 - s34)*s34) - (3*s15)/(-s15 + s23 + s34) - 
   (3*s15*(s23 - s45)^2)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) - 
   (6*s15*s23)/(s34*(s12 + s23 - s45)) - (6*s23^2*(-s15 + s23 + s34))/
    ((s12 + s23 - s45)^2*s45) + (6*s23*(-s15 + s23))/
    ((s12 + s23 - s45)*s45) + (6*s15*(-s23 + s45))/
    ((s12 + s15 - s34)*(s12 + s23 - s45)) - (3*(s15 - s23 + s45))/
    (s12 + s15 - s34) + (3*(s23 - s45)^2*(s15 - s23 + s45))/
    ((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
   (6*(s23 - s45)*(s15 - s23 + s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
   (6*s23*(s15 - s23 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (6*(s15 - s23 + s45)^2)/((s15 - s23 - s34)*(-s12 + s34 + s45)) + 
   (-9*s23 + 3*s45)/(s12 + s23 - s45) + 
   (3*(-4*s15*s23 + 5*s23^2 + 4*s23*s34 + 2*s15*s45 - 4*s23*s45 - 2*s34*s45 + 
      s45^2))/(s12 + s23 - s45)^2, 
  (2*(s12^4*s15*(s15 - s23)*s45 + s12^3*(2*s23^2*s34*(-s23 + s45) + 
       s15^2*(-4*s45^2 + s23*(-2*s34 + s45)) + 
       s15*(s23^2*(4*s34 - s45) + s34*s45^2 + 3*s23*s45*(-s34 + s45))) + 
     (s23 - s45)*(s23^2*s34^3*(2*s34 + 3*s45) - s23*s34*s45*
        (2*s34^2*(2*s34 + 3*s45) + s15*(-2*s34^2 - 3*s34*s45 + s45^2)) + 
       s45^2*(-(s15^2*s45^2) + s34^3*(2*s34 + 3*s45) + 
         s15*s34*(-2*s34^2 - 3*s34*s45 + s45^2))) + 
     s12^2*(s23*s34*(s23 - s45)*(-5*s34*s45 + 2*s23*(3*s34 + s45)) + 
       s15^2*(6*s45^3 + s23*(2*s34^2 + 4*s34*s45 - 3*s45^2)) + 
       s15*(3*s34*(s34 - s45)*s45^2 + s23*s45*(5*s34^2 + 8*s34*s45 - 
           3*s45^2) + s23^2*(-8*s34^2 - 7*s34*s45 + 2*s45^2))) + 
     s12*(-(s34^2*(s23 - s45)^2*(6*s23*s34 + 5*s23*s45 - 3*s34*s45)) - 
       s15^2*s45*(4*s45^3 + s23*(2*s34^2 + 2*s34*s45 - 3*s45^2)) + 
       s15*(s34*s45^2*(-2*s34^2 - 6*s34*s45 + 3*s45^2) + 
         s23^2*(4*s34^3 + 5*s34^2*s45 + 4*s34*s45^2 - s45^3) + 
         s23*s45*(-2*s34^3 + s34^2*s45 - 7*s34*s45^2 + s45^3)))))/
   (s12*s34*(s12 + s23 - s45)^3*(s12 - s34 - s45)*s45), 
  2*(((s15 - s23)*s23)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
    (2*s15*(s15 - s23))/(s34*(s12 + s23 - s45)) + 
    s23^3/((s12 + s15 - s34)*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
    s23^3/((s12 + s15 - s34)*(-s15 + s23 + s34)*(s12 - s34 - s45)) + 
    (s23^2*(s23 - s45))/((s12 + s15 - s34)*(s12 + s23 - s45)*
      (s12 - s34 - s45)) + (2*s15 + s23 - s34 - s45)/(s12 + s23 - s45) + 
    (s15*s23)/((s12 + s15 - s34)*s45) - (s23*s34)/(s12*s45) - 
    (s15*s23^2)/((s12 + s15 - s34)*(s12 + s23 - s45)*s45) + 
    (s23*(-s15 + s34))/((s12 + s23 - s45)*s45) - 
    (2*s15^2*s45)/(s12*s34*(s12 + s23 - s45)) - 
    (s15^2*s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (s15*(2*s15 - 3*s23 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (s23*(-2*s23 + s45))/((-s15 + s23 + s34)*(s12 + s23 - s45)) + 
    (s45*(2*s15 - s23 + s45))/(s12*(s12 - s34 - s45)) - 
    (s23*(s15 - 2*s23 + s45))/((s15 - s23 - s34)*(-s12 + s34 + s45)) + 
    (-2*s15 - s23 + s34 + s45)/s12), 
  (-2*s23*(s15 + s23))/((s12 + s15 - s34)*s34) + (2*s23)/(-s15 + s23 + s34) + 
   (2*s23^3)/((s12 + s15 - s34)*s34*(-s15 + s23 + s34)) + 
   (-4*s15 + 4*s23 + 2*s34 - 4*s45)/s12 - 
   (2*s23^3)/((s12 + s15 - s34)*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
   (2*(-2*s15^2 + s15*(s23 - s45) + s23*(s23 - s45)))/
    (s34*(s12 + s23 - s45)) - (2*(-2*s15 + 5*s23 + s34 - 3*s45))/
    (s12 + s23 - s45) + (2*s23*(2*s23 - s45))/((s12 + s15 - s34)*
     (s12 + s23 - s45)) + (4*s15*(-s15 + s23))/((s12 + s23 - s45)*
     (s12 - s34 - s45)) - (2*s23*s34)/(s12*s45) + 
   (2*(s15 - s23)*s23)/((-s15 + s23 + s34)*s45) + 
   (2*s23^2*(-s15 + s23))/((-s15 + s23 + s34)*(s12 + s23 - s45)*s45) + 
   (2*s23*(-s15 + 2*s23 + s34))/((s12 + s23 - s45)*s45) + 
   (2*s15^2*s45)/(s12*s34*(s12 + s23 - s45)) + 
   (4*s15^2*s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s23^2*(-s23 + s45))/(s34*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
   (2*s23*(s15 - s23 + s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
   (4*s45*(2*s15 - s23 + s45))/(s12*(s12 - s34 - s45)), 
  (2*s23*(s12^2*s15*(s15 - s23)*(s15 - s23 - s34)*s45 + 
     (s23*s34 + (s15 - s34)*s45)^3 + s12*(-(s23*s34^2*(s23 - s45)^2) - 
       2*s15^3*s45^2 + s15^2*s45*(-(s23*s34) + 2*s23*s45 + 4*s34*s45) + 
       s15*s34*(s23 - s45)*(2*s34*s45 + s23*(s34 + s45)))))/
   (s12^3*(s15 - s23 - s34)*s34*(s12 + s23 - s45)*s45), 
  (2*s23*((s23*s34 + (s15 - s34)*s45)^3 + 
     s12^3*(s15*s23^2 + s15^2*s45 + s23^2*(-s23 + s45)) + 
     s12^2*(s15^3*s45 - s15^2*s45*(s34 + 2*s45) - 
       s15*s34*(2*s23^2 + s23*s45 - 2*s45^2) + 
       s23*s34*(3*s23^2 - 5*s23*s45 + 2*s45^2)) + 
     s12*(-(s34^2*(s23 - s45)^2*(3*s23 - s45)) - 2*s15^3*s45^2 + 
       s15*s34*(s23 - s45)*(s23*(s34 - 3*s45) + 2*s45*(s34 + s45)) + 
       s15^2*s45*(-(s23*s34) + s45*(4*s34 + s45)))))/
   (s12^3*(s12 + s15 - s34)*(s12 + s23 - s45)*(s12 - s34 - s45)*s45), 
  (2*(s12^3*s34^2*(s15*s23 - (s23 - s45)^2) + (s15 - s34)*(s23 - s45)*
      (s34 - s45)*(s23*s34 + (s15 - s34)*s45)^2 + 
     s12^2*(-((s23 - 2*s34)*s34^2*(s23 - s45)^2) + s15^3*s45^2 + 
       s15^2*s23*(s34^2 - s45^2) - s15*s34^2*(s23*(s34 - 3*s45) + 3*s45^2)) + 
     s12*(s15^3*(s23 + s34 - 2*s45)*s45^2 - s15*s34^2*(s23 - s45)*
        (s23^2 - 3*s23*s45 + 3*s34*s45) + s15^2*(s34 - s45)*
        (s23*(s34 - s45)*s45 - 3*s34*s45^2 + s23^2*(s34 + s45)) - 
       s34^2*(s23 - s45)^2*(s23*(-2*s34 + s45) + s34*(s34 + s45)))))/
   (s12*(s12 + s15 - s34)*s34*(s12 + s23 - s45)^2*(s12 - s34 - s45)*s45), 
  (2*(-s15 + s23 + s34)*(s12^3*s15*(s15 - s23)^2 - s12^2*s15*(3*s15 - s23)*
      (s15 - s23 - s34)*s45 - (s23*s34 + (s15 - s34)*s45)^3 + 
     s12*(s23^3*s34^2 - s23^2*s34*(s15 + 2*s34)*s45 + 
       3*s15*(s15 - s34)^2*s45^2 + s23*(s15 - s34)*s45*
        (3*s15*s34 - 2*s15*s45 - s34*s45))))/(s12^3*s23*s34*(s12 + s23 - s45)*
    (-s12 + s34 + s45)), 
  (2*(-(s12^4*s15*s34^2) - (s15 - s34)*(s15 - s23 - s34)*(2*s34 + s45)*
      (s23*s34 + (s15 - s34)*s45)^2 + 
     s12^3*(s15^4 + s15^2*s23*(s23 + 3*s34) - s15^3*(2*s23 + 3*s34) + 
       s34^2*(s23 + s34)*(s23 - s45) + s15*s34^2*(2*s34 + s45)) - 
     s12^2*(s15 - s23 - s34)*(-(s15*s34^2*(s23 + s34 - 2*s45)) - 
       2*s34^2*(s23 + s34)*(s23 - s45) + s15^3*(2*s34 + 3*s45) - 
       s15^2*(s34^2 + 2*s23*s45 + 7*s34*s45)) + s12*(s15 - s23 - s34)*
      (s15^3*s45*(4*s34 + 3*s45) + s34^2*(-s23 + s45)*(s34*(s34 - 2*s45) + 
         s23*(4*s34 + s45)) + s15*s34^2*(2*s23^2 + s45*(2*s34 + 7*s45) - 
         s23*(s34 + 8*s45)) + s15^2*(-(s34*s45*(7*s34 + 8*s45)) + 
         s23*(2*s34^2 + 2*s34*s45 - s45^2)))))/(s12*(s12 + s15 - s34)*
    (s15 - s23 - s34)*s34*(s12 + s23 - s45)*(s12 - s34 - s45)*s45), 
  (2*s23)/s34 + (4*s15 - 4*s23 - 2*s34)/(s12 + s23 - s45) + 
   (2*(s15 - s23)*s23)/(s34*s45) - (2*s23*s34)/(s12*s45) + 
   (2*s23^2*(-s15 + s23))/(s34*(s12 + s23 - s45)*s45) + 
   (2*s23*(-s15 + 2*s23 + s34))/((s12 + s23 - s45)*s45) + 
   (2*(s23 - s45)^2*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) - 
   (2*s23*(s23 - s45)^2*s45)/(s34*(-s15 + s23 + s34)*(s12 + s23 - s45)^2) - 
   (4*s15^2*s45)/(s12*s34*(s12 + s23 - s45)) + (4*(s23 - s45)*s45)/
    ((-s15 + s23 + s34)*(s12 + s23 - s45)) - 
   (2*s15^2*s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*(-2*s15 + s23 - s45)*s45)/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s45*(2*s15 - s23 + s45))/(s12*(s12 - s34 - s45)) - 
   (2*s45^3)/(s34*(-s15 + s23 + s34)*(-s12 + s34 + s45)) + 
   (2*(-2*s15 - s23 + s34 + s45))/s12 + (2*s45*(s15 - s23 + 2*s45))/
    ((s15 - s23 - s34)*(-s12 + s34 + s45)) + (2*s45*(s15 - s23 + 2*s45))/
    (s34*(-s12 + s34 + s45)) - 
   (2*(-2*s15*s23 + s23^2 + 2*s15*s45 + 2*s23*s45 - 2*s45^2))/
    (s34*(s12 + s23 - s45)) + (2*s45*(s23^2 - s45^2))/
    (s34*(-s15 + s23 + s34)*(s12 + s23 - s45)), 
  (-2*(s12 + s15 - s34)*(s12^3*s15^2*(s15 - s23) - 
     (s23*s34 + (s15 - s34)*s45)^3 + s12^2*(-(s23^3*s34) + s23^2*s34*s45 + 
       3*s15^2*(-s15 + s34)*s45 + s15*s23*(2*s15 + s34)*s45) + 
     s12*(2*s23^3*s34^2 + s23^2*(s15 - 4*s34)*s34*s45 + 
       3*s15*(s15 - s34)^2*s45^2 + s23*(s15 - s34)*s45*(3*s15*s34 - s15*s45 - 
         2*s34*s45))))/(s12^3*s23*s34*(s12 + s23 - s45)*(-s12 + s34 + s45)), 
  (2*s23^2*s34)/((s12 + s23 - s45)^2*s45) - 
   (2*s15^2*s45)/((-s15 + s23 + s34)*(s12 + s23 - s45)^2) - 
   (2*s15*s45)/(s34*(s12 + s23 - s45)) + (2*s45^2)/(s12*s34) + 
   (2*s15*s45^2)/(s12*s34*(s12 + s23 - s45)) + 
   (4*s45^2)/(s12*(s12 - s34 - s45)) - (4*s15*s45^2)/
    (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (2*s23*s34^2)/(s12*s45*(s15 - s23 + s45)) - 
   (2*s23^2*s34^2)/((s12 + s23 - s45)^2*s45*(s15 - s23 + s45)) - 
   (2*s23*s34^2)/((s12 + s23 - s45)*s45*(s15 - s23 + s45)) + 
   (2*(s23 - s45)*s45^2)/(s12*s34*(s15 - s23 + s45)) + 
   (4*s15*(s23 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (4*s15*(s15 - s23 + s45))/((s15 - s23 - s34)*(-s12 + s34 + s45)) + 
   (2*s15*(s15 - s23 + 2*s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
   (2*(s15 + s34 + 4*s45))/(s12 + s23 - s45) + (2*(s34 + 5*s45))/s12 + 
   (4*s23^2 - 4*s23*s45 - 2*(s15 + s34)*s45)/(s12 + s23 - s45)^2 + 
   (-6*s23*s34 + 2*s34^2 - 4*s23*s45 + 6*s34*s45 + 4*s45^2)/
    ((s12 + s23 - s45)*(s15 - s23 + s45)) + 
   (2*s34*(s23^2 - 2*s23*(s34 + s45) + s45*(s34 + s45)))/
    ((s12 + s23 - s45)^2*(-s15 + s23 - s45)) + 
   (6*s23*(s34 + s45) - 2*(s34^2 + 3*s34*s45 + 3*s45^2))/
    (s12*(s15 - s23 + s45)), (4*s15^2)/((s12 + s15 - s34)*s34) + 
   (2*s34)/(s12 + s15 - s34) + (4*s23^2)/(s12 + s23 - s45)^2 + 
   (4*s23^2)/(s34*(s12 + s23 - s45)) - 
   (2*s23*s34)/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
   (2*s34^2)/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
   (2*s23^3)/((s12 + s23 - s45)^2*s45) - (2*s23^2*s34)/
    ((s12 + s23 - s45)^2*s45) + (2*s23^2)/((s12 + s23 - s45)*s45) - 
   (4*s45)/(s12 + s15 - s34) - (2*s23*s45)/(s12 + s23 - s45)^2 - 
   (2*s34^2*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) - 
   (4*s45)/(s12 + s23 - s45) + (8*s34*s45)/((s12 + s15 - s34)*
     (s12 + s23 - s45)) - (2*s23*s45)/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (2*(s12 - s34)*(s23 - s45)*(s12*s23 + s34*(-s23 + s45))^2)/
    (s12*s15*(s12 + s23 - s45)^2*(s12 - s34 - s45)*s45) + 
   (-2*s34 + 4*s45*(2 + s45/(s12 - s34 - s45)))/s12 + 
   (2*s15*(s12^3*(-4*s23 + s34) - (s15 - s34)*s45^2*(3*s34 + 2*s45) - 
      s12^2*(2*s23^2 - 7*s23*s34 + s34^2 - 8*s23*s45 - s34*s45 + 
        2*s15*(s23 + s45)) + s12*(2*s15*s23*(s34 + s45) + 
        2*s23^2*(s34 + s45) - 2*s34*s45*(s34 + 2*s45) + 
        s15*s45*(3*s34 + 4*s45) - s23*(3*s34^2 + 7*s34*s45 + 4*s45^2))))/
    (s12*(s12 + s15 - s34)*s34*(s12 + s23 - s45)*(s12 - s34 - s45)), 
  (2*(s15 - s23 - s34)*(-((s23 - s45)*(s23*s34 + (s15 - s34)*s45)^3) + 
     s12^3*(-2*s15*s23^2*(s23 - s45) + s23^2*(s23 - s45)^2 + 
       s15^2*(s23^2 + s45^2)) + s12*(s34^2*(s23 - s45)^3*(3*s23 - s45) + 
       s15^3*(s23 - 2*s45)*s45^2 - s15*s34*(s23 - s45)^2*
        (s23*(2*s34 - 3*s45) + 2*s45*(s34 + s45)) - s15^2*(s23 - s45)*s45*
        (s23*s34 + s45*(4*s34 + s45))) + 
     s12^2*(-(s23*s34*(3*s23 - 2*s45)*(s23 - s45)^2) + s15^3*s45^2 + 
       2*s15*s34*(2*s23^3 - 2*s23^2*s45 - s23*s45^2 + s45^3) - 
       s15^2*(s23^2*s34 - s23*s45^2 + s45^2*(s34 + 2*s45)))))/
   (s12^3*(s12 + s15 - s34)*(s12 + s23 - s45)^2*(s12 - s34 - s45)*s45), 
  (-2*(-((s15 - s34)*(s23 - s45)*(s23*s34 + (s15 - s34)*s45)^3) + 
     s12^3*(2*s15*s23^2*s34*(s23 - s45) - s23^2*s34*(s23 - s45)^2 + 
       s15^3*s45^2 - s15^2*(s23^2*s34 + s23*s45^2 + s34*s45^2)) + 
     s12*(-(s34^3*(s23 - s45)^3*(3*s23 - s45)) + s15^4*(s23 - 2*s45)*s45^2 + 
       s15^2*s34*(s23 - s45)*(s23*(s34 - 3*s45)*s45 + s23^2*(-2*s34 + s45) + 
         3*s45^2*(2*s34 + s45)) + s15^3*s45*(-4*s23*s34*s45 - 
         s23^2*(s34 + s45) + s45^2*(6*s34 + s45)) + s15*s34^2*(s23 - s45)^2*
        (2*s23^2 + 2*s23*(s34 - 3*s45) + s45*(2*s34 + 3*s45))) + 
     s12^2*(s23*s34^2*(3*s23 - 2*s45)*(s23 - s45)^2 + s15^4*s45^2 - 
       s15*s34*(s23 - s45)*(s23^3 + s23^2*(4*s34 - 2*s45) + s23*s45^2 - 
         2*s34*s45^2) - s15^3*(s23^2*s34 + 2*s45^2*(s34 + s45)) + 
       s15^2*(2*s23^3*s34 + s23*s45^2*(-2*s34 + s45) + 
         s34*s45^2*(s34 + 4*s45) + s23^2*(s34^2 - 3*s34*s45 - s45^2)))))/
   (s12^3*(s15 - s23 - s34)*s34*(s12 + s23 - s45)^2*s45), 
  (-3*(2*s23 + s34 - 4*s45))/s12 + (3*(2*s23 + s34 - 4*s45))/
    (s12 + s23 - s45) + (s15*(6*s34 - 3*s45))/(s12*(s12 + s23 - s45)) - 
   (6*s23*s34^2)/(s12^2*s45) + (12*s34*(-s15 + s23 + s34))/(s12*s45) - 
   (6*s23*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)^2*s45) + 
   (12*(s15 - s23 - s34)*s34)/((s12 + s23 - s45)*s45) - 
   (12*s15*s45)/(s12*s34) - (3*s15^2*s45)/((-s15 + s23 + s34)*
     (s12 + s23 - s45)^2) - (6*s15^2*s45)/(s12^2*(s12 + s23 - s45)) + 
   (6*s15*(2*s15 - s45)*s45)/(s12*s34*(s12 + s23 - s45)) - 
   (12*s15*s45)/(s12*(s12 - s34 - s45)) + (6*s15*(2*s15 - s45)*s45)/
    (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (6*s15^2*s45^2)/(s12^2*s34*(s12 + s23 - s45)) - 
   (6*s15^2*s45^2)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (6*s15*(s15 - s23 + s45))/((s12 + s15 - s34)*s34) - 
   (3*(s15 - s45)*(s15 - s23 + s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
   (3*s45*(s15 - s23 + s45)^2)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
   (6*s45^2*(2*s15 - s23 + s45))/(s12^2*(s12 - s34 - s45)) + 
   (6*s15*(-s15 + s23 + s45))/(s34*(s12 + s23 - s45)) + 
   (6*s15*(-s15 + s23 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (6*s15*(s15 - s23 + s45))/((s15 - s23 - s34)*(-s12 + s34 + s45)) + 
   (3*s15*(s15 - s23 + 2*s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
   (3*(-3*s15*s23 + 4*s23^2 - 2*s15*s34 + 5*s23*s34 + 2*s34^2 - 3*s23*s45 - 
      s34*s45 + s45^2))/(s12 + s23 - s45)^2 + 
   (6*(-2*s15*s34 + s34^2 + s45*(-s23 + s45)))/s12^2, 
  -(((s12 + s23)^2*(s12^3*s15^2*(s15 - s23)*s45 + 
      (s23 - s45)*(s23*s34 + (s15 - s34)*s45)^3 + 
      s12^2*(s23^2*s34*(s23 - s45)^2 + s15^3*(s23 - 3*s45)*s45 - 
        s15^2*s45*(s23^2 + s23*(s34 - 2*s45) - 3*s34*s45) + 
        s15*s23*s34*(-s23^2 + s45^2)) + s12*(-2*s23*s34^2*(s23 - s45)^3 + 
        s15^3*s45^2*(-2*s23 + 3*s45) + s15*s34*(s23 - s45)^2*
         (s23*(s34 - s45) + 3*s34*s45) + s15^2*(s23 - s45)*s45*
         (6*s34*s45 + s23*(-s34 + s45)))))/(s12*s23*(s12 + s15 - s34)*s34*
     (-s15 + s23 + s34)*(s12 + s23 - s45)^2*(s12 - s34 - s45)*s45)), 
  2*(-((s15 + s34)/s12) + s23^2/((s12 + s15 - s34)*(-s15 + s23 + s34)) + 
    (2*s15*(2*s15 - s23 - s45))/(s12*s34) + (s15 + s34)/(s12 + s23 - s45) - 
    (s15*s23)/((-s15 + s23 + s34)*(s12 + s23 - s45)) + 
    (s15^2*s23)/(s12*(s12 + s15 - s34)*s45) - (s23^2*s34^2)/(s12^3*s45) + 
    (s23*s34*(-2*s15 + s23 + s34))/(s12^2*s45) - 
    (s15^2 - 2*s15*s34 + s34*(s23 + s34))/(s12*s45) + 
    (s15^2 - 2*s15*s34 + s34*(s23 + s34))/((s12 + s23 - s45)*s45) - 
    (4*s15^2*s45)/(s12^2*s34) + (4*s15^2*(s15 - s45)*s45)/
     (s12^2*s34*(s12 + s23 - s45)) + (s23^2*s45)/((s12 + s15 - s34)*
      (-s15 + s23 + s34)*(s12 - s34 - s45)) + (s15^2*(3*s15 - 2*s45)*s45)/
     (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
    (2*s15^3*s45^2)/(s12^3*s34*(s12 + s23 - s45)) + 
    ((3*s15^2 - 3*s15*(s23 - s45) + (s23 - s45)^2)*s45^2)/
     (s12^3*(s12 - s34 - s45)) - (s15^3*s45^2)/(s12^3*(s12 + s23 - s45)*
      (s12 - s34 - s45)) + s45^4/(s12*(s12 + s15 - s34)*(s12 + s23 - s45)*
      (s12 - s34 - s45)) + (s45^2*(s23 + s45))/(s12*(s12 + s15 - s34)*
      (s12 - s34 - s45)) + (2*s15*(-2*s15 + s23 + s45))/
     (s34*(s12 + s23 - s45)) + ((s15 - s23)*s23)/((s15 - s23 - s34)*
      (-s12 + s34 + s45)) - (2*s15*(s15^2 - 4*s15*s45 + s45^2))/
     (s12*s34*(s12 + s23 - s45)) + (s45*(s15^2 - s15*s45 + s45^2))/
     (s12*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (s45*(s23^2 + s23*s45 + s45^2))/((s12 + s15 - s34)*(s12 + s23 - s45)*
      (s12 - s34 - s45)) + (-3*s15^2 + s23^2 + s23*s45 + s45^2)/
     ((s12 + s23 - s45)*(s12 - s34 - s45)) - (2*s15^3 - 5*s15^2*s45 + s45^3)/
     (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
    (-3*s15^2 + s15*s23 + s45*(s23 + s45))/(s12*(s12 - s34 - s45)) + 
    (s15^2 - s15*(s23 + s45) + s45*(s23 + s45))/(s12*(s12 + s15 - s34)) - 
    (s15^2 + s23^2 + s23*s45 + s45^2 - s15*(2*s23 + s45))/
     ((s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (s15^2 + s15*(-2*s34 + s45) + s34*(s34 + s45))/s12^2 - 
    (s45*(7*s15^2 + (s23 - s45)^2 + s15*(-5*s23 + 4*s45)))/
     (s12^2*(s12 - s34 - s45)) - (s23^2*(s34 - s45) + 3*s15^2*s45 + 
      3*s15*(s23 - s45)*(s34 + s45) - 2*s23*(s34^2 + s34*s45 - s45^2) + 
      s45*(s34^2 + s34*s45 - s45^2))/s12^3), 
  (2*s23^2)/((s12 + s15 - s34)*(-s15 + s23 + s34)) + 
   (-2*s15 + 8*s23 + 6*s34)/s12 + (2*(s15 - 4*s23 - 3*s34))/
    (s12 + s23 - s45) - (4*s15^2)/(s12*(s12 - s34 - s45)) + 
   (4*s15^2)/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (4*s15^2*(s15 - 2*s45))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (2*(s15 - s23)^2*s23)/(s12*(s15 - s23 - s34)*s45) - 
   (2*s23^2*s34^2)/(s12^3*s45) + (2*s23*s34*(-2*s15 + 3*s23 + s34))/
    (s12^2*s45) - (2*(s15^2 + 3*s23^2 + 3*s23*s34 + s34^2 - 
      2*s15*(2*s23 + s34)))/(s12*s45) + 
   (2*(s15^2 + 3*s23^2 + 3*s23*s34 + s34^2 - 2*s15*(2*s23 + s34)))/
    ((s12 + s23 - s45)*s45) + (4*s15^2*s45)/(s12^2*s34) + 
   (2*s23^2*s45)/((s12 + s15 - s34)*s34*(-s15 + s23 + s34)) + 
   (2*s15^3*s45^2)/(s12^3*s34*(s12 + s23 - s45)) - 
   (4*(3*s15^2 - 3*s15*(s23 - s45) + (s23 - s45)^2)*s45^2)/
    (s12^3*(s12 - s34 - s45)) + (4*s15^3*s45^2)/(s12^3*(s12 + s23 - s45)*
     (s12 - s34 - s45)) + (2*s45^4)/(s12*s34*(-s15 + s23 + s34)*
     (s12 + s23 - s45)) + (2*s15^2*s45*(-3*s15 + s45))/
    (s12^2*s34*(s12 + s23 - s45)) + (4*s15^2*s45*(-2*s15 + s45))/
    (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (2*s23*(s15 + s45))/((s12 + s15 - s34)*s34) + (2*s23*(s15 - s23 + s45))/
    ((s12 + s15 - s34)*(s12 + s23 - s45)) + (2*s45^2*(s23 + s45))/
    (s12*s34*(-s15 + s23 + s34)) - (2*s45*(s15^2 + s15*s45 + s45^2))/
    (s12*(s15 - s23 - s34)*(s12 + s23 - s45)) + 
   (4*s45*(4*s15^2 - 2*s15*s23 + 3*s15*s45 - s23*s45 + s45^2))/
    (s12^2*(s12 - s34 - s45)) - (2*s45*(s23^2 + s23*s45 + s45^2))/
    (s34*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
   (2*(-2*s15^3 + 4*s15^2*s45 + s15*s45^2 + s45^3))/
    (s12*s34*(s12 + s23 - s45)) - (2*(3*s15^2 + s45^2 + s15*(-s23 + s45)))/
    (s12*s34) - (2*(s15^2 - 2*s23^2 + s23*s45 + s45^2 + s15*(s23 + s45)))/
    (s12*(s15 - s23 - s34)) + (2*(s15^2 + s15*s45 + s45*(s23 + s45)))/
    ((s15 - s23 - s34)*(s12 + s23 - s45)) + 
   (2*(3*s15^2 + s15*s45 + s45*(s23 + s45)))/(s34*(s12 + s23 - s45)) - 
   (2*(s15^2 + 2*s23^2 + 6*s23*s34 + s34^2 - 2*s23*s45 - 3*s34*s45 + 
      s15*(-3*s23 - 2*s34 + 2*s45)))/s12^2 + 
   (4*s23^2*(s34 - s45) - 6*s15^2*s45 + 6*s15*(s34 - 2*s45)*(-s23 + s45) + 
     4*s23*(s34^2 - 2*s34*s45 + 2*s45^2) - 
     2*s45*(s34^2 - 2*s34*s45 + 2*s45^2))/s12^3, 
  (2*((s15 - s34)*(s23 - s45)*(s34 - s45)*(s23*s34 + (s15 - s34)*s45)^3 + 
     s12^4*s34^2*(s15^2*s23 + s23*(s23 - s45)^2 + 
       s15*(-2*s23^2 + 2*s23*s45 + s45^2)) - 
     s12^3*(s15^4*s45^2 - s34^2*(s23 - s45)^2*(s23^2 - 3*s23*s34 + s34*s45) - 
       s15^3*s23*(s34^2 + 2*s45^2) + s15*s34^2*(s23^3 - 4*s23^2*s34 + 
         s23*(3*s34 - 2*s45)*s45 + s45^2*(2*s34 + s45)) + 
       s15^2*(s23*s34^2*(s34 - 2*s45) - 3*s34^2*s45^2 + 
         s23^2*(s34^2 + s45^2))) + 
     s12*(s15^4*s45^2*(-(s23*s34) + 2*s23*s45 + 2*s34*s45 - 3*s45^2) - 
       s34^3*(s23 - s45)^3*(s34*(s34 + s45) + s23*(-3*s34 + 2*s45)) + 
       s15^2*s34*(s23 - s45)*(3*s34*s45^2*(-3*s34 + 2*s45) + 
         s23^2*(2*s34^2 - 2*s34*s45 - s45^2) + s23*s45*(s34^2 + 2*s45^2)) + 
       s15^3*s45*(s34*s45^2*(-7*s34 + 8*s45) + s23^2*(s34^2 + 2*s34*s45 - 
           2*s45^2) + s23*s45*(5*s34^2 - 9*s34*s45 + 2*s45^2)) - 
       s15*s34^2*(s23 - s45)^2*(s23^2*(2*s34 - s45) + 5*s34^2*s45 + 
         s23*(s34^2 - 7*s34*s45 + 2*s45^2))) + 
     s12^2*(-(s15^4*(s23 + s34 - 3*s45)*s45^2) + s34^2*(s23 - s45)^2*
        (-2*s34^2*s45 + s23^2*(-3*s34 + s45) + s23*s34*(3*s34 + 2*s45)) + 
       s15*s34^2*(s23 - s45)*(s23^3 + s23^2*(2*s34 - 3*s45) + 
         s23*s34*(-2*s34 + 5*s45) - s34*s45*(s34 + 6*s45)) + 
       s15^3*(s34*(3*s34 - 4*s45)*s45^2 + 2*s23*(s34 - 2*s45)*s45^2 + 
         s23^2*(s34^2 + 2*s45^2)) - s15^2*(3*s34^2*s45^2*(s34 + s45) + 
         s23*s34*s45*(s34^2 - 3*s34*s45 - 2*s45^2) + 
         s23^3*(2*s34^2 + s45^2) - s23^2*(s34^3 + 3*s34^2*s45 - s34*s45^2 + 
           s45^3)))))/(s12^3*(s12 + s15 - s34)*s34*(s12 + s23 - s45)^2*
    (s12 - s34 - s45)*s45), (-2*(s15 - s45))/s12 + 
   (4*s15^2)/(s34*(s12 + s23 - s45)) + (2*s15*(s15 - s23))/
    ((-s15 + s23 + s34)*(s12 + s23 - s45)) + 
   (2*(s15 - s45))/(s12 + s23 - s45) + (6*s15^2*(s15 - s45))/
    (s12*s34*(s12 + s23 - s45)) + (2*s15*(2*s15 - s45))/
    (s12*(s12 + s23 - s45)) + (2*s15^2*(s15 - s23))/
    ((s12 + s15 - s34)*s34*s45) + (4*s23^2*s34^2)/(s12^3*s45) + 
   (6*s34*(s23 + s34))/(s12*s45) - (2*s23*s34*(2*s23 + 3*s34))/(s12^2*s45) + 
   (2*s15^2*(-s15 + s23))/(s34*(s12 + s23 - s45)*s45) - 
   (2*(s15^2 - s15*s23 + 3*s34*(s23 + s34)))/((s12 + s23 - s45)*s45) + 
   (2*s15*(s15 - s23)^2)/((s12 + s23 - s45)*(s12 - s34 - s45)*s45) + 
   (4*s15^2*s45)/(s12^2*s34) - (2*s15^2*s45)/(s12^2*(s12 + s23 - s45)) + 
   (2*s15^2*(3*s15 - 2*s45)*s45)/(s12^2*(s12 + s23 - s45)*
     (s12 - s34 - s45)) + (2*s15^3*s45^2)/(s12^3*s34*(s12 + s23 - s45)) + 
   (2*(3*s15^2 - 3*s15*(s23 - s45) + (s23 - s45)^2)*s45^2)/
    (s12^3*(s12 - s34 - s45)) - (2*s15^3*s45^2)/(s12^3*(s12 + s23 - s45)*
     (s12 - s34 - s45)) + (2*s15^2*s45*(-3*s15 + s45))/
    (s12^2*s34*(s12 + s23 - s45)) + (2*(s15 + s45)*(s15 - s23 + s45))/
    ((s12 + s15 - s34)*(s12 + s23 - s45)) + (2*s15*(2*s15 - s23 + s45))/
    ((s12 + s15 - s34)*s34) - (2*s15*(4*s15 - s23 + s45))/(s12*s34) + 
   (2*s15*(-4*s15 + s23 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
   (2*s15*(-5*s15 + 2*s23 + s45))/(s12*(s12 - s34 - s45)) + 
   (2*s15*(-s15 + s23))/((s15 - s23 - s34)*(-s12 + s34 + s45)) - 
   (2*s15*(s15 - s23)^2)/((s15 - s23 - s34)*s45*(-s12 + s34 + s45)) + 
   (-12*s15^2 + 6*s15*s23 - 4*s15*s34 + 4*s23*s34 + 6*s34^2 - 6*s15*s45)/
    s12^2 - (2*s15*(3*s15^2 - 6*s15*s45 + s45^2))/(s12*(s12 + s23 - s45)*
     (s12 - s34 - s45)) - (2*s45*(7*s15^2 + (s23 - s45)^2 + 
      s15*(-5*s23 + 4*s45)))/(s12^2*(s12 - s34 - s45)) + 
   (2*(6*s15^2*s45 - 3*s15*(s23 - s45)*(-2*s34 + s45) + s23^2*(-s34 + s45) - 
      2*s23*(2*s34^2 - s34*s45 + s45^2) + s45*(2*s34^2 - s34*s45 + s45^2)))/
    s12^3, 2*((-(s15*s23) + (s23 - s45)^2)/(s12*(s12 - s34 - s45)) - 
    (s23^2*s34^2)/(s12^3*s45) + (s23*s34*(-2*s15 + 3*s23 + s34))/
     (s12^2*s45) - (s15^2 + 3*s23^2 + 3*s23*s34 + s34^2 - 
      2*s15*(2*s23 + s34))/(s12*s45) + ((s15 - s23)^2*s23)/
     (s34*(s12 + s23 - s45)*s45) + (s15^2 + 3*s23^2 + 3*s23*s34 + s34^2 - 
      2*s15*(2*s23 + s34))/((s12 + s23 - s45)*s45) + (3*s45)/s12 - 
    (s23^2*s45)/(s34*(s12 + s23 - s45)^2) - (3*s45)/(s12 + s23 - s45) + 
    (3*s15^2*s45)/(s12*s34*(s12 + s23 - s45)) - 
    (2*s23*s45)/(s34*(s12 + s23 - s45)) + (s15^2*(2*s15 - 3*s45)*s45)/
     (s12^2*s34*(s12 + s23 - s45)) + 
    ((-s15^2 - s15*(s23 - 2*s45) + (s23 - s45)^2)*s45)/
     (s12^2*(s12 - s34 - s45)) + (s15*s45)/((s12 + s23 - s45)*
      (s12 - s34 - s45)) + (s15^2*(s15 - 2*s45)*s45)/
     (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (s15*(2*s15 - s45)*s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
    ((s15 + s23)*s45^2)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
    (s23^2*s45^2)/(s34*(-s15 + s23 + s34)*(s12 + s23 - s45)^2) - 
    (2*s15^3*s45^2)/(s12^3*s34*(s12 + s23 - s45)) + 
    (s23*s45^2)/(s34*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
    ((3*s15^2 - 3*s15*(s23 - s45) + (s23 - s45)^2)*s45^2)/
     (s12^3*(s12 - s34 - s45)) - (s15^3*s45^2)/(s12^3*(s12 + s23 - s45)*
      (s12 - s34 - s45)) - (s45*(s15 + s45))/((s15 - s23 - s34)*
      (s12 + s23 - s45)) + (s45*(-s23 + s45))/(s12 + s23 - s45)^2 + 
    (s23*(-s15 + s23 - 2*s45))/(s34*(-s12 + s34 + s45)) + 
    (s23*s45^2)/(s34*(-s15 + s23 + s34)*(-s12 + s34 + s45)) - 
    (s45*(s15 + s45))/((s15 - s23 - s34)*(-s12 + s34 + s45)) - 
    (s15^2 - 2*s23^2 + 3*s23*s34 + s34^2 + 4*s23*s45 - 2*s45^2 + 
      s15*(-2*s23 - 2*s34 + s45))/s12^2 - 
    (s23^2*(s34 - s45) + 3*s15^2*s45 + 3*s15*(s23 - s45)*(s34 + s45) - 
      2*s23*(s34^2 + s34*s45 - s45^2) + s45*(s34^2 + s34*s45 - s45^2))/
     s12^3), ((9*s15)/s34 + (3*(4*s15*s23 - 4*(s23 + s34)*(2*s23 - s45)))/
     (s12 + s23 - s45)^2 + (40*s15 - 16*s23 + 28*s34 - 25*s45)/
     (s12 + s23 - s45) + (12*s23^2*(-s15 + s23 + s34))/
     ((s12 + s23 - s45)^2*s45) + (12*(s15 - s23)*s23)/
     ((s12 + s23 - s45)*s45) - (19*s23^2*s34)/((s15 - s23)*(s12 + s23 - s45)*
      s45) + ((19*s15 - 38*s23 - 28*s45)*s45)/(s12*(s12 - s34 - s45)) + 
    ((22*s15 - 25*s45)*s45^2)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (28*s45^4)/(s12*(s15 - s23)*s34*(s12 + s23 - s45)) + 
    (3*s45^5)/(s12*(s15 - s23)^2*s34*(s12 + s23 - s45)) - 
    (3*s45^5)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)^2) + 
    (19*s23^2*(s23 + s34))/((s12 + s23 - s45)*s45*(s15 + s45)) + 
    (28*s45^4)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) + 
    (3*s45^2*(s23 - s34 + s45))/((s12 - s34 - s45)*(s15 + s45)^2) + 
    (s45^2*(22*s15 + 25*s45))/(s12*s34*(s12 + s23 - s45)) + 
    (s45*(19*s15 + 19*s23 + 25*s45))/(s12*s34) + 
    (s45*(31*s23 - 31*s34 + 28*s45))/((s15 + s45)*(-s12 + s34 + s45)) + 
    (-19*s15 + 19*s23 - 28*s34 + 34*s45)/(s12 - s34 - s45) + 
    (19*s23^2*s34)/(s12*s15*s45 - s12*s23*s45) + 
    (38*s23^2 - 16*s23*s34 + 12*s23*s45 - 3*s34*s45)/(s12*s15 - s12*s23) + 
    (-28*s23^2 + 16*s23*s34 + 3*s23*s45 + 3*s34*s45)/
     ((s15 - s23)*(s12 + s23 - s45)) + (3*s45^2*(s23^2 + s23*s45 + s45^2))/
     (s12*(s15 - s23)^2*s34) - (3*s45^2*(s23^2 + s23*s45 + s45^2))/
     ((s15 - s23)^2*s34*(s12 + s23 - s45)) - 
    (3*s45^2*(s23^2 + s23*s45 + s45^2))/(s12*(s12 - s34 - s45)*
      (s15 + s45)^2) + (3*s45^2*(s34^2 - s34*s45 + s45^2))/
     ((s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)^2) - 
    (28*s15*s23 + 22*s15*s45 + 31*s23*s45 + 25*s45^2)/
     (s34*(s12 + s23 - s45)) + (28*s15*s34 + 28*s34^2 - 22*s15*s45 - 
      25*s34*s45 + 25*s45^2)/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (s45*(19*s23^2 + 28*s23*s45 + 28*s45^2))/(s12*(s12 - s34 - s45)*
      (s15 + s45)) - (s45*(31*s23^2 + 28*s23*s45 + 28*s45^2))/
     ((s15 - s23)*s34*(s12 + s23 - s45)) + 
    (-44*s23^2 - 16*s23*s34 + 31*s23*s45 - 34*s34*s45 + 28*s45^2)/
     ((s12 + s23 - s45)*(s15 + s45)) - 
    (s45*(31*s34^2 - 28*s34*s45 + 28*s45^2))/((s12 + s23 - s45)*
      (s12 - s34 - s45)*(s15 + s45)) - (19*s23^2*s34)/
     (s12*s15*s45 + s12*s45^2) + (19*s23^2*s45 + 28*s23*s45^2 + 28*s45^3)/
     (s12*s15*s34 - s12*s23*s34) - 
    (3*(s23^3 + s23^2*(s34 - 2*s45) + s23*s45*(-s34 + s45) + 
       s45^2*(-s34 + s45)))/((s12 + s23 - s45)*(s15 + s45)^2) + 
    (3*s23*(s34*s45 - s23*(s34 + s45)))/((s15 - s23)^2*(s12 + s23 - s45)) - 
    (3*s23*(s23*(-s34 + s45) + s45*(s34 + s45)))/(s12*(s15 + s45)^2) + 
    (3*s23*(-(s34*s45) + s23*(s34 + 2*s45)))/(s12*(s15 - s23)^2) + 
    (19*s23^2 + 3*s45*(s34 + s45) + 4*s23*(4*s34 + 7*s45))/(s12*(s15 + s45)))/
   3, ((s12 + s23)^2*(s12^4*s15^2*(s15 - s23)^2*s45 - 
     (s23 - s45)*(s23*s34 + (s15 - s34)*s45)^4 + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(3*s23*s34*(s23 - s45)^2 + 
       s15^2*(3*s23 - 4*s45)*s45 - 2*s15*(s23 - s45)*
        (2*s34*s45 + s23*(s34 + s45))) + s12^3*(s23^3*s34*(s23 - s45)^2 + 
       s15^4*(s23 - 4*s45)*s45 + 2*s15*s23^3*s34*(-s23 + s45) + 
       2*s15^3*s45*(-s23^2 + 3*s23*s45 + 2*s34*s45) + 
       s15^2*s23*(-2*s23*s45^2 - s34*s45^2 + s23^2*(s34 + s45))) - 
     s12^2*(3*s23^2*s34^2*(s23 - s45)^3 - 2*s15^3*(s23 + 2*s34)*
        (2*s23 - 3*s45)*s45^2 + 3*s15^4*(s23 - 2*s45)*s45^2 - 
       4*s15*s23*s34^2*(s23 - s45)^2*(s23 + s45) + s15^2*(s23 - s45)*
        (6*s34^2*s45^2 + s23*s34*s45*(s34 + 2*s45) + 
         s23^2*(s34^2 + s45^2)))))/(s12^3*s23*(s12 + s15 - s34)*s34*
    (-s15 + s23 + s34)*(s12 + s23 - s45)^2*(s12 - s34 - s45)*s45), 
  (13 + (3*s15^2)/(s23 + s34)^2 + (3*s15^3)/(s34*(s23 + s34)^2) - 
    (9*s15)/(s23 + s34) - (12*s15^2)/(s34*(s23 + s34)) + 
    (22*s15*s34)/(s12*(s23 + s34)) + (13*(s23 + s34))/(s15 - s23 - s34) + 
    (16*s15^3)/(s12*s23*s34 + s12*s34^2) - (6*(s23 - s45)^2)/
     (s12 + s23 - s45)^2 - (6*(s23 + s34)*(s23 - s45)^2)/
     ((s15 - s23 - s34)*(s12 + s23 - s45)^2) - 
    ((7*s23 - 12*s34 - 19*s45)*(s23 - s45))/((s15 - s23 - s34)*
      (s12 + s23 - s45)) - (16*s15^3)/(s12*(s12 + s23 - s45)*
      (s12 - s34 - s45)) - (19*s23*s34)/(s12*s45) + 
    (19*s23^2*s34)/((s15 - s23)*(s12 + s23 - s45)*s45) + 
    (19*s23*(-s15 + s34))/((s12 + s23 - s45)*s45) - 
    (3*s15^3*s45)/(s12*s34*(s23 + s34)^2) - 
    (19*s15*s45)/(s12*(s12 - s34 - s45)) - (3*s15^3*s45)/
     (s12*(s23 + s34)^2*(s12 - s34 - s45)) + 
    (28*s45^4)/(s12*(s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s45)) - 
    (28*s45^4)/(s12*(s15 - s23 - s34)*s34*(s12 + s23 - s45)) + 
    (3*s45^5)/(s12*(s15 - s23)^2*(s15 - s23 - s34)*(s12 + s23 - s45)) + 
    (3*s45^5)/(s12*(s15 - s23)*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) - 
    (3*s45^5)/(s12*s34*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) - 
    (16*s15^3*s45)/(s12*(s23 + s34)*(-s12 + s34 + s45)^2) + 
    (16*s15^3*s45)/(s12*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) - 
    (s15*(s15 - 40*s34 - 18*s45))/((s23 + s34)*(-s12 + s34 + s45)) - 
    (19*(s34 + s45)^2)/((s15 - s23 - s34)*(-s12 + s34 + s45)) - 
    (57*s15 + 38*s23 - 19*s34 + 6*s45)/s12 + (2*s15^2*(8*s15 + 19*s45))/
     (s12*(s23 + s34)*(s12 - s34 - s45)) + (94*s15 + 21*s23 + 20*s45)/
     (s12 + s23 - s45) - (s45*(19*s15 + 19*s23 + 25*s45))/(s12*s34) - 
    (19*s23^2*s34)/(s12*s15*s45 - s12*s23*s45) + 
    (28*s23^2 - 16*s23*s34 - 3*s23*s45 - 3*s34*s45)/
     ((s15 - s23)*(s12 + s23 - s45)) + (3*s15*(-s34^2 + 2*s15*s45 - s34*s45))/
     (s12*(s23 + s34)^2) + (-38*s23^2 + 4*s23*(4*s34 - 3*s45) + 3*s34*s45)/
     (s12*(s15 - s23)) + (3*s45^2*(s23^2 + s23*s45 + s45^2))/
     (s12*(s15 - s23)^2*(s15 - s23 - s34)) + 
    (3*s45^2*(s23^2 + s23*s45 + s45^2))/(s12*(s15 - s23)*
      (-s15 + s23 + s34)^2) - (3*s45^2*(s23^2 + s23*s45 + s45^2))/
     (s12*s34*(-s15 + s23 + s34)^2) - (3*s45^2*(s23^2 + s23*s45 + s45^2))/
     ((s15 - s23)^2*(s15 - s23 - s34)*(s12 + s23 - s45)) - 
    (3*s45^2*(s23^2 + s23*s45 + s45^2))/((s15 - s23)*(-s15 + s23 + s34)^2*
      (s12 + s23 - s45)) + (3*s45^2*(s23^2 + s23*s45 + s45^2))/
     (s34*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (s45*(19*s23^2 + 28*s23*s45 + 28*s45^2))/(s12*(s15 - s23)*
      (s15 - s23 - s34)) - (s45*(19*s23^2 + 28*s23*s45 + 28*s45^2))/
     (s12*(s15 - s23 - s34)*s34) - (s45*(31*s23^2 + 28*s23*s45 + 28*s45^2))/
     ((s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s45)) + 
    (s45*(31*s23^2 + 28*s23*s45 + 28*s45^2))/((s15 - s23 - s34)*s34*
      (s12 + s23 - s45)) - (16*s15^3 + 19*s15^2*s45 + 22*s15*s45^2 + 
      25*s45^3)/(s12*s34*(s12 + s23 - s45)) + 
    (3*s23*(-(s34*s45) + s23*(s34 + s45)))/((s15 - s23)^2*
      (s12 + s23 - s45)) + (16*s15*(s15^2 + 2*s15*s34 + s34*(s34 + s45)))/
     ((s23 + s34)*(-s12 + s34 + s45)^2) - 
    (16*s15*(s15^2 + 2*s15*s34 + s34*(s34 + s45)))/
     ((s12 + s23 - s45)*(-s12 + s34 + s45)^2) - 
    (3*s15*(s15^2 + 2*s15*s34 + s34*(s34 + s45)))/
     ((s23 + s34)^2*(-s12 + s34 + s45)) + 
    (3*s23*(s34*s45 - s23*(s34 + 2*s45)))/(s12*(s15 - s23)^2) + 
    (-20*s15^2 + 19*(s34 + s45)^2 + 8*s15*(5*s34 + 7*s45))/
     ((s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (12*s15^2 + 31*s15*s45 + s45*(31*s23 + 25*s45))/(s34*(s12 + s23 - s45)))/
   3, ((-9*s15)/s34 - (3*s15^2)/(s23 + s34)^2 - 
    (3*s15^3)/(s34*(s23 + s34)^2) + (9*s15)/(s23 + s34) + 
    (12*s15^2)/(s34*(s23 + s34)) - (16*s15^3)/(s12*s23*s34 + s12*s34^2) + 
    (-38*s15 + 58*s23 + 19*s34 - 42*s45)/(s12 + s23 - s45) + 
    (s15^2*(16*s15 - 19*s45))/(s12*s34*(s12 + s23 - s45)) + 
    (s15*(26*s15 - 10*s23 - 9*s45))/(s34*(s12 + s23 - s45)) + 
    (12*(s23 - s45))/(s12 - s15 + s23 - s45) - (12*(s23 - s45)^2)/
     ((s12 + s23 - s45)*(s12 - s15 + s23 - s45)) + 
    (2*s15^2*(8*s15 - 19*s45))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
    (3*s15*(s23 - s45)^2)/((s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2) + 
    (9*s15*(s23 - s45)^2)/((s12 + s23 - s45)^2*(s12 + s15 - s34 - s45)) + 
    (s23*(16*s23 + 19*s34))/(s12*s45) - (s23^2*(-19*s15 + 10*s23 + 19*s34))/
     ((s12 + s23 - s45)^2*s45) - (s23*(16*s23 + 19*s34))/
     ((s12 + s23 - s45)*s45) - (3*s15^2*s23^2)/(s12*(s12 + s15 - s34 - s45)^2*
      s45) - (13*s15*s23^2)/(s12*(s12 + s15 - s34 - s45)*s45) - 
    (12*s15*s23^2)/((s12 + s23 - s45)*(s12 + s15 - s34 - s45)*s45) + 
    (3*s15^3*s45)/(s12*s34*(s23 + s34)^2) + (3*s15^3*s45)/
     (s12*(s23 + s34)^2*(s12 - s34 - s45)) + (19*(s23 - s45)^2*s45)/
     (s12*(s12 - s34 - s45)*(s12 + s15 - s34 - s45)) + 
    (12*(s15 - s23 + s45)^2)/((s12 - s15 + s23 - s45)*(s12 - s34 - s45)) - 
    (16*s15*(s15^2 - 2*s15*s23 + s23*(s23 - s45)))/
     ((s23 + s34)*(-s12 + s34 + s45)^2) + 
    (16*s15*(s15^2 - 2*s15*s23 + s23*(s23 - s45)))/
     ((s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
    (16*s15^3*s45)/(s12*(s23 + s34)*(-s12 + s34 + s45)^2) - 
    (16*s15^3*s45)/(s12*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
    (3*s15*(s15^2 - 2*s15*s23 + s23*(s23 - s45)))/
     ((s23 + s34)^2*(-s12 + s34 + s45)) + (s15*(7*s15 + 34*s23 - 15*s45))/
     ((s23 + s34)*(-s12 + s34 + s45)) + (38*s45*(3*s15 - 2*s23 + 2*s45))/
     (s12*(s12 - s34 - s45)) + (s15*(16*s23 + 3*s45))/(s12*(s23 + s34)) - 
    (2*s15^2*(8*s15 + 19*s45))/(s12*(s23 + s34)*(s12 - s34 - s45)) + 
    (38*s15 - 70*s23 - 19*s34 + 54*s45)/s12 + 
    (3*s15*(s23^2 - 2*s15*s45 - s23*s45))/(s12*(s23 + s34)^2) + 
    (26*s15^2 + 7*s23^2 + 8*s15*(s23 - 9*s45) + 12*s23*s45 - 19*s45^2)/
     ((s12 + s23 - s45)*(s12 - s34 - s45)) - 
    (2*(3*s15*s23 - 16*s23^2 + 13*s23*s45 + 3*s45^2))/
     (s12*(s12 + s15 - s34 - s45)) + (30*s23^2 + 38*s23*s34 - 30*s23*s45 - 
      19*s34*s45 + 10*s45^2 + 19*s15*(-2*s23 + s45))/(s12 + s23 - s45)^2 + 
    (3*(s23 - s45)*(2*s15*s23 + s45*(-s23 + s45)))/
     (s12*(s12 + s15 - s34 - s45)^2) + (-7*(s23 - s45)^2 + 6*s15*(s23 + s45))/
     ((s12 + s23 - s45)*(s12 + s15 - s34 - s45)))/3, 
  ((-19*s15^2)/(s12*s34) + (19*s15^2)/((s12 + s15 - s34)*s34) + 
    (-38*s15 + 57*s23 + 19*s34 - 13*s45)/s12 - 
    ((12*s15 + 7*s23 - 7*s45)*(s23 - s45))/((s12 + s15 - s34)*
      (s12 + s23 - s45)) + (-16*s15^3 + 19*s15^2*s23 - 22*s15*s23^2 + 
      25*s23^3)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
    (19*s15^2*s23)/(s34*(s12 + s23 - s34 - s45)^2) - 
    (19*s15^3*s23)/(s12*s34*(s12 + s23 - s34 - s45)^2) + 
    (16*s15^2*s23)/((s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) + 
    (16*s15^3*s23)/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) + 
    (19*s15^2*(s15 + s23))/(s12*s34*(s12 + s23 - s34 - s45)) + 
    (16*s15^3)/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
    (5*(12*s15^2 - 5*(s23 - s45)^2))/((s12 + s23 - s45)*
      (s12 + s23 - s34 - s45)) - (19*s23*s34)/(s12*s45) + 
    (19*s23*(-s15 + 2*s23 + s34))/((s12 + s23 - s45)*s45) + 
    (3*s23^5)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)^2) - 
    (28*s23^4)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) - 
    (19*s23^2*(s23 + s34))/((s12 + s23 - s45)*s45*(s15 + s45)) + 
    (6*(s15 + s45))/(s12 + s23 - s34 - s45) + (3*(s15 + s45)^2)/
     ((s12 - s34 - s45)*(s12 + s23 - s34 - s45)) + 
    (3*(s15 + s45)^3)/((s12 - s34 - s45)*(s12 + s23 - s34 - s45)^2) - 
    (3*s45*(s15 + s45)^3)/(s12*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)^2) - 
    (13*(s15 - s23 + s45))/(s12 + s15 - s34) + 
    (6*(s23 - s45)^2*(s15 - s23 + s45))/((s12 + s15 - s34)*
      (s12 + s23 - s45)^2) - (3*s23^3*(s23 + s45))/(s12*(s12 - s34 - s45)*
      (s15 + s45)^2) + (3*s23^3*(s23 + s45))/((s12 + s23 - s45)*
      (s12 - s34 - s45)*(s15 + s45)^2) + 
    (3*(s15 + s45)*(2*s15 - s23 + 2*s45))/(s12 + s23 - s34 - s45)^2 + 
    (s23^2*(-28*s23 + 3*s45))/((s12 + s23 - s45)*(s12 - s34 - s45)*
      (s15 + s45)) + (3*(5*s15 - 3*s23 + 5*s45))/(-s12 + s34 + s45) + 
    (s23^2*(28*s23 + 9*s45))/(s12*(s12 - s34 - s45)*(s15 + s45)) + 
    ((s15 + s45)^2*(16*s15 + 25*s45))/(s12*(s12 - s34 - s45)*
      (s12 + s23 - s34 - s45)) + (38*s15 - 104*s23 - 19*s34 + 44*s45)/
     (s12 + s23 - s45) + (3*s23*(s23^2 + s23*(s34 - 2*s45) - s34*s45))/
     ((s12 + s23 - s45)*(s15 + s45)^2) + (44*s23^2 + 16*s23*s34 + 3*s34*s45)/
     ((s12 + s23 - s45)*(s15 + s45)) + (-19*s15^2 - 16*s15*s23 + 16*s23^2 + 
      73*s15*s45 - 51*s23*s45 + 57*s45^2)/(s12*(s12 + s23 - s34 - s45)) - 
    (19*s15^2 - 22*s15*s23 + 25*s23^2 + 92*s15*s45 - 51*s23*s45 + 57*s45^2)/
     (s12^2 - s12*s34 - s12*s45) + (19*s23^2*s34)/(s12*s15*s45 + s12*s45^2) - 
    (41*s15^2 + 3*s23^2 + 25*s15*(-2*s23 + s45))/((s12 + s23 - s45)*
      (s12 - s34 - s45)) + (3*s23*(s23*(-s34 + s45) + s45*(s34 + s45)))/
     (s12*(s15 + s45)^2) - (19*s23^2 + 3*s45*(s34 + s45) + 
      4*s23*(4*s34 + 7*s45))/(s12*(s15 + s45)) + 
    (3*(s15^3 + s23^3 - 2*s15^2*s45 - 4*s23^2*s45 + 6*s23*s45^2 - 4*s45^3 - 
       s15*(s23^2 - 5*s23*s45 + 7*s45^2)))/(s12*(s12 + s23 - s34 - s45)^2))/
   3, ((-12*s15^2)/((s12 + s15)*s34) + (38*s15 + 57*s23 - 19*s34 - 35*s45)/
     s12 - (12*(s23 - s45))/(s12 + s15) + (12*(s23 - s45)^2)/
     ((s12 + s15)*(s12 + s23 - s45)) - 
    ((19*s15 - 28*s23 - 19*s34)*(2*s23 - s45))/(s12 + s23 - s45)^2 + 
    (s15^2*(16*s15 + 19*s23))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (19*s15^2*s23)/(s34*(s12 + s23 - s34 - s45)^2) + 
    (19*s15^3*s23)/(s12*s34*(s12 + s23 - s34 - s45)^2) - 
    (16*s15^2*s23)/((s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) - 
    (16*s15^3*s23)/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) - 
    (19*s15^2*(s15 - s23))/(s12*s34*(s12 + s23 - s34 - s45)) + 
    (12*s15*s23)/(s34*(s12 + s23 - s34 - s45)) - (2*s15^2*(8*s15 + 19*s23))/
     (s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
    (-60*s15^2 - 12*s15*s23 + 25*(s23 - s45)^2)/((s12 + s23 - s45)*
      (s12 + s23 - s34 - s45)) + (9*s34*(s23 - s45)^2)/
     ((s12 + s23 - s45)^2*(-s15 + s23 + s34 - s45)) + 
    (19*s23*s34)/(s12*s45) - (s23^2*(-19*s15 + 28*s23 + 19*s34))/
     ((s12 + s23 - s45)^2*s45) + (s23*(28*s23 - 19*s34))/
     ((s12 + s23 - s45)*s45) - (19*(s23 - s45)^2*s45)/
     (s12*s34*(-s15 + s23 + s34 - s45)) + (6*(s15 + s45))/(s12 - s34 - s45) + 
    (3*(-2*s15 + s23 - 2*s45)*(s15 + s45))/(s12 + s23 - s34 - s45)^2 - 
    (6*(s15 + s45))/(s12 + s23 - s34 - s45) - (3*(s15 + s45)^2)/
     ((s12 - s34 - s45)*(s12 + s23 - s34 - s45)) - 
    (3*(s15 + s45)^3)/((s12 - s34 - s45)*(s12 + s23 - s34 - s45)^2) + 
    (3*s45*(s15 + s45)^3)/(s12*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)^2) - 
    (3*s34*(s23 - s45)^2)/((s12 + s23 - s45)*(s15 - s23 - s34 + s45)^2) + 
    (3*s23^2*s34^2)/(s12*s45*(s15 - s23 - s34 + s45)^2) + 
    (19*s23^2*s34)/(s12*s45*(s15 - s23 - s34 + s45)) + 
    (12*s23^2*s34)/((s12 + s23 - s45)*s45*(s15 - s23 - s34 + s45)) + 
    (-38*s15 - 45*s23 + 19*s34 + 17*s45)/(s12 + s23 - s45) - 
    ((s15 + s45)^2*(16*s15 + 25*s45))/(s12*(s12 - s34 - s45)*
      (s12 + s23 - s34 - s45)) + (s15*(41*s15 - 6*s23 + 25*s45))/
     ((s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (19*s15^2 + 16*s15*s23 - 16*s23^2 - 73*s15*s45 + 51*s23*s45 - 57*s45^2)/
     (s12*(s12 + s23 - s34 - s45)) + (38*s23^2 + 6*s23*s34 - 32*s23*s45 - 
      6*s45^2)/(s12*(s15 - s23 - s34 + s45)) + 
    (2*(5*s23^2 + 3*s23*s34 - 10*s23*s45 + 3*s34*s45 + 5*s45^2))/
     ((s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) + 
    (-19*s15^2 + 19*s15*s45 + 22*s45^2)/(s12*(s12 - s34 - s45)) - 
    (19*(s15^2 - s15*s45 + s45*(-s23 + s45)))/(s12*s34) + 
    (3*(s23 - s45)*(-s45^2 + s23*(2*s34 + s45)))/
     (s12*(s15 - s23 - s34 + s45)^2) - 
    (3*(s15^3 + s23^3 - 2*s15^2*s45 - 4*s23^2*s45 + 6*s23*s45^2 - 4*s45^3 - 
       s15*(s23^2 - 5*s23*s45 + 7*s45^2)))/(s12*(s12 + s23 - s34 - s45)^2))/
   3, ((-6*s23)/s12 + (3*s23*s34^2)/(s12*(s15 - s23)^2) + 
    (3*s34*(2*s23 + s34))/(s12*(s15 - s23)) + (12*(s15^2 - (s23 + s34)^2))/
     (s12 + s23 - s45)^2 - (3*s23*s34^2)/((s15 - s23)^2*(s12 + s23 - s45)) - 
    (3*s34*(2*s23 + s34))/((s15 - s23)*(s12 + s23 - s45)) + 
    (12*s23*s34^2)/(s12^2*s45) - (19*s23^2*s34^2)/(s12^2*(s15 - s23)*s45) + 
    (19*s23^3*s34^2)/(s12^3*(s15 - s23)*s45) + 
    (19*s23^2 - 24*s23*s34 + 24*(s15 - s34)*s34)/(s12*s45) + 
    (12*s23*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)^2*s45) - 
    (19*s23*s34^2)/((s15 - s23)*(s12 + s23 - s45)*s45) + 
    (-19*s23^2 + 24*s23*s34 + 24*s34*(-s15 + s34))/((s12 + s23 - s45)*s45) + 
    (12*s15^2*s45)/(s12*(s12 + s23 - s45)^2) + 
    (24*s15^2*s45)/((s23 - s45)*(s12 + s23 - s45)^2) + 
    (12*s15^2*s45)/(s12^2*(s12 + s23 - s45)) + 
    (195*s45^4)/(s12*(s15 - s23)*s34*(s12 + s23 - s45)) + 
    (18*s45^5)/(s12*(s15 - s23)^2*s34*(s12 + s23 - s45)) - 
    (127*s45^5)/(s12^2*(s15 - s23)*s34*(s12 + s23 - s45)) - 
    (12*s45^6)/(s12^2*(s15 - s23)^2*s34*(s12 + s23 - s45)) + 
    (31*s45^6)/(s12^3*(s15 - s23)*s34*(s12 + s23 - s45)) + 
    (3*s45^7)/(s12^3*(s15 - s23)^2*s34*(s12 + s23 - s45)) + 
    (3*s23*(s23 + s34)^2)/(s12*(s15 + s45)^2) - 
    (3*s45^3)/((s12 - s34 - s45)*(s15 + s45)^2) + (3*(s34 - 3*s45)*s45^3)/
     ((s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)^2) + 
    (18*s45^5)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)^2) - 
    (12*s45^6)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)^2) + 
    (3*s45^7)/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)^2) + 
    (3*(s23^2 - s34^2))/(s12*(s15 + s45)) - (19*s23^3*s34^2)/
     (s12^3*s45*(s15 + s45)) - (19*s23*(s23 + s34)^2)/(s12*s45*(s15 + s45)) + 
    (19*s23^2*s34*(2*s23 + s34))/(s12^2*s45*(s15 + s45)) + 
    (19*s23*(s23 + s34)^2)/((s12 + s23 - s45)*s45*(s15 + s45)) + 
    (34*s45^2)/((s12 - s34 - s45)*(s15 + s45)) - 
    (195*s45^4)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) + 
    (127*s45^5)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) - 
    (31*s45^6)/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) + 
    (3*s23*s34^2*(-s23 + s45))/(s12^2*(s15 - s23)^2) + 
    (3*s45^3*(s23 + 3*s45))/(s12*(s15 - s23)^2*s34) - 
    (3*s45^3*(s23 + 3*s45))/((s15 - s23)^2*s34*(s12 + s23 - s45)) + 
    (3*s45^3*(s23 + 3*s45))/(s12*(s12 - s34 - s45)*(s15 + s45)^2) + 
    (6*s23*s45*(19*s23 + 6*s45))/s12^3 + (-28*s15 + 31*s45)/
     (-s12 + s34 + s45) + (-28*s15 + 6*s23 + 31*s45)/(s12 + s23 - s45) - 
    (s45^2*(34*s23 + 99*s45))/((s15 - s23)*s34*(s12 + s23 - s45)) - 
    (s45^2*(34*s23 + 99*s45))/(s12*(s12 - s34 - s45)*(s15 + s45)) + 
    (s45^2*(-34*s34 + 99*s45))/((s12 + s23 - s45)*(s12 - s34 - s45)*
      (s15 + s45)) + (19*s23*s34^2)/(s12*s15*s45 - s12*s23*s45) + 
    (-28*s15^2 - 28*s15*s34 + 81*s15*s45 + 31*s34*s45 - 90*s45^2)/
     ((s12 + s23 - s45)*(s12 - s34 - s45)) + (-3*s23^2 + 3*s34^2 - 34*s45^2)/
     ((s12 + s23 - s45)*(s15 + s45)) + (-28*s15^2 + 28*s15*s23 + 19*s15*s45 - 
      34*s45^2)/(s34*(s12 + s23 - s45)) - 
    (3*s45^3*(s23^2 + 2*s23*s45 + 3*s45^2))/(s12^2*(s15 - s23)^2*s34) - 
    (3*s45^3*(s23^2 + 2*s23*s45 + 3*s45^2))/(s12^2*(s12 - s34 - s45)*
      (s15 + s45)^2) + (s45^2*(19*s15^2 - 57*s15*s23 + 57*s23^2 - 
       31*s15*s45 + 18*s23*s45 + 25*s45^2))/(s12^3*(s12 - s34 - s45)) + 
    (s45^3*(22*s15^2 - 25*s15*s45 + 28*s45^2))/(s12^3*(s12 + s23 - s45)*
      (s12 - s34 - s45)) + (s45^3*(22*s15^2 + 25*s15*s45 + 28*s45^2))/
     (s12^3*s34*(s12 + s23 - s45)) + 
    (s45^2*(19*s15^2 + 19*s15*s23 + 19*s23^2 + 25*s15*s45 + 28*s23*s45 + 
       28*s45^2))/(s12^3*s34) + (3*s45*(26*s15^2 + 5*s15*s45 + 32*s45^2))/
     (s12*s34*(s12 + s23 - s45)) + (3*s45*(26*s15^2 - 53*s15*s45 + 59*s45^2))/
     (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (19*s15^2 - 19*s15*s23 - 99*s15*s45 + 40*s23*s45 + 81*s45^2)/
     (s12^2 - s12*s34 - s12*s45) - (s45^2*(72*s15^2 + 59*s15*s45 + 90*s45^2))/
     (s12^2*s34*(s12 + s23 - s45)) - 
    (s45^2*(34*s23^2 + 65*s23*s45 + 96*s45^2))/(s12^2*(s15 - s23)*s34) + 
    (s45^2*(34*s23^2 + 65*s23*s45 + 96*s45^2))/(s12^2*(s12 - s34 - s45)*
      (s15 + s45)) - (s45^2*(72*s15^2 - 103*s15*s45 + 115*s45^2))/
     (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
    (3*(s23^3 + 2*s23^2*s34 + s23*s34^2 - s45^3))/((s12 + s23 - s45)*
      (s15 + s45)^2) - (3*s23*(s23*s34*(s34 - 2*s45) + s23^2*(2*s34 - s45) - 
       s34^2*s45 + s45^3))/(s12^2*(s15 + s45)^2) + 
    (3*s45^3*(s23^3 + s23^2*s45 + s23*s45^2 + s45^3))/
     (s12^3*(s15 - s23)^2*s34) + 
    (3*s45^3*(s23^3 + s23^2*s45 + s23*s45^2 + s45^3))/
     (s12^3*(s12 - s34 - s45)*(s15 + s45)^2) + 
    (s45^2*(19*s23^3 + 31*s23^2*s45 + 31*s23*s45^2 + 31*s45^3))/
     (s12^3*(s15 - s23)*s34) - 
    (s45^2*(19*s23^3 + 31*s23^2*s45 + 31*s23*s45^2 + 31*s45^3))/
     (s12^3*(s12 - s34 - s45)*(s15 + s45)) + (34*s23*s45^2 + 99*s45^3)/
     (s12*s15*s34 - s12*s23*s34) + (19*s15^2 + 34*s45^2 - 19*s15*(s23 + s45))/
     (s12*s34) + (3*s34^2*s45 + 2*s23*s34*(8*s34 + 3*s45) - 
      3*s23^2*(2*s34 + 7*s45))/(s12^2*(s15 - s23)) - 
    (2*s45*(19*s15^2 + 17*s15*s45 + s45*(17*s23 + 31*s45)))/(s12^2*s34) - 
    (s45*(38*s15^2 + 38*s23^2 + 64*s23*s45 + 75*s45^2 - 
       2*s15*(38*s23 + 51*s45)))/(s12^2*(s12 - s34 - s45)) + 
    (19*s23^2 - 67*s23*s45 + 6*(4*s15*s34 - 2*s34^2 + s45^2))/s12^2 + 
    (3*s23*(s45^2*(s34 + s45)^2 + s23*s45*(-2*s34^2 - s34*s45 + s45^2) + 
       s23^2*(s34^2 - s34*s45 + s45^2)))/(s12^3*(s15 + s45)^2) + 
    (3*s23*(s34^2*s45^2 - s23*s34*s45*(2*s34 + 3*s45) + 
       s23^2*(s34^2 + 3*s34*s45 + 3*s45^2)))/(s12^3*(s15 - s23)^2) + 
    (s23*s34*(13*s34 - 18*s45)*s45 + 3*s34^2*s45^2 + 57*s23^3*(s34 + s45) + 
      s23^2*(-35*s34^2 - 39*s34*s45 + 27*s45^2))/(s12^3*(s15 - s23)) + 
    (19*s23^3*(s34 - s45) - 3*s45^2*(s34 + s45)^2 + 
      s23^2*(35*s34^2 + 31*s34*s45 - 31*s45^2) - 
      s23*s45*(13*s34^2 + 44*s34*s45 + 31*s45^2))/(s12^3*(s15 + s45)) + 
    (-19*s23^3 - 3*s34^2*s45 + 3*s45^3 + s23^2*(-38*s34 + 3*s45) + 
      s23*(-16*s34^2 + 34*s45^2))/(s12^2*(s15 + s45)))/3, 
  ((12*s34)/(s12 + s23 - s45) + (6*s23*s34)/((s15 - s23)*(s12 + s23 - s45)) + 
    (3*s34^2)/((s15 - s23)*(s12 + s23 - s45)) + 
    (3*s23*s34^2)/((s15 - s23)^2*(s12 + s23 - s45)) + 
    (6*s34^2)/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
    (6*s23*s34)/((-s15 + s23 + s34)*(s12 + s23 - s45)) + 
    (19*s34^2)/((s12 + s23 - s45)*s45) + (19*s23*s34^2)/
     ((s15 - s23)*(s12 + s23 - s45)*s45) + (6*s23*s45)/(s12 + s23 - s45)^2 + 
    (6*s34*s45)/(s12 + s23 - s45)^2 + (6*s34^2*s45)/
     ((s15 - s23 - s34)*(s12 + s23 - s45)^2) - 
    (6*s23^2*s45)/((-s15 + s23 + s34)*(s12 + s23 - s45)^2) - 
    (12*s23*s34*s45)/((-s15 + s23 + s34)*(s12 + s23 - s45)^2) + 
    (19*s45)/(s12 + s23 - s45) + (19*s34*s45)/((s15 - s23 - s34)*
      (s12 + s23 - s45)) - (19*s23*s45)/((-s15 + s23 + s34)*
      (s12 + s23 - s45)) - (19*s45)/(s12 - s34 - s45) - 
    (34*s23*s45^2)/((s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s45)) + 
    (34*s45^2)/(s34*(s12 + s23 - s45)) - (34*s23*s45^2)/
     (s34*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
    (99*s45^3)/((s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s45)) + 
    (99*s45^3)/((s15 - s23 - s34)*s34*(s12 + s23 - s45)) - 
    (3*s23*s45^3)/((s15 - s23)*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (3*s23*s45^3)/(s34*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (3*s23*s45^3)/((s15 - s23)^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
    (9*s45^4)/((s15 - s23)^2*(s15 - s23 - s34)*(s12 + s23 - s45)) - 
    (9*s45^4)/((s15 - s23)*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (9*s45^4)/(s34*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (19*s34)/(-s12 + s34 + s45) + (19*s34^2)/((s15 - s23 - s34)*
      (-s12 + s34 + s45)) - (19*s23*s34)/((-s15 + s23 + s34)*
      (-s12 + s34 + s45)) + (19*s34*s45)/((s15 - s23 - s34)*
      (-s12 + s34 + s45)) - (19*s23*s45)/((-s15 + s23 + s34)*
      (-s12 + s34 + s45)) - (19*s23*s34^2)/(s12*s15*s45 - s12*s23*s45) + 
    s15^3*(15/(s12*s23*s34 + s12*s34^2) - 
      32/((s23 + s34)*(-s12 + s34 + s45)^2) + 
      32/((s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
      6/((s23 + s34)^2*(-s12 + s34 + s45))) + 
    s15*(16/(s12 + s23 - s45) - (53*s34)/((s12 + s23 - s45)*
        (s12 - s34 - s45)) - (s23*(19*s12 + 19*s23 - 25*s45))/
       ((s12 + s23 - s45)^2*s45) - (38*s34)/((s12 + s23 - s45)*s45) - 
      (34*s34)/((s23 + s34)*(-s12 + s34 + s45)) + 
      (19*s45)/((s23 + s34)*(-s12 + s34 + s45))) + 
    (s15^2*(s23^2*(19*s34^2 + 7*s34*s45 - 12*s45^2) + 
       19*s23*s34*(2*s34^2 + 3*s34*s45 - s45^2) + 
       s34*(19*s34^3 + 47*s34^2*s45 - 7*s34*s45^2 + 3*s45^3) - 
       s12*(38*s23*s34^2 + s23^2*(19*s34 - 12*s45) + 
         s34*(19*s34^2 + 9*s34*s45 + 3*s45^2))))/(s34*(s23 + s34)^2*
      (s12 + s23 - s45)*s45*(-s12 + s34 + s45)) + 
    ((s15^4*(3*s12^2 + 16*s23*s34 + 16*s34^2 + 3*s12*(s23 - 2*s45) - 
         3*s23*s45 + 3*s45^2))/(s34*(s23 + s34)^2*(s12 + s23 - s45)*
        (-s12 + s34 + s45)) + s15^2*(-19/s45 + 
        ((3*s12 + 19*s23 + 16*s34 - 3*s45)*s45^2)/((s23 + s34)^2*
          (s12 + s23 - s45)*(-s12 + s34 + s45)) + 
        s45*(-3/(s23 + s34)^2 + 40/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
          116/((s23 + s34)*(-s12 + s34 + s45)))) + 
      s15*(s34*(-25/(s23 + s34) + 38/s45) - (34*s45^2)/
         (s34*(s12 + s23 - s45)) + 19*(-2 + s23/s45 + s45/(s23 + s34) - 
          s45^2/((s23 + s34)*(-s12 + s34 + s45)))) - 
      (s15^3*(s23^2*(15*s34 - 4*s45) + 3*s34*(15*s34 - 4*s45)*s45 + 
         s23*s34*(15*s34 + 53*s45) + s12*(4*s23^2 + 23*s23*s34 + 
           s34*(19*s34 + 12*s45))))/(s34*(s23 + s34)^2*(s12 + s23 - s45)*
        (-s12 + s34 + s45)) + (-19*s23^3*s34^3 + 19*s23^2*s34^3*s45 + 
        90*s23*s45^5 - 9*s45^6 - s12*(19*s23^2*s34^3 - 96*s23*s45^4 + 
          9*s45^5 - 2*s15*s23*(19*s34^3 + 3*s34^2*s45 + 17*s45^3) + 
          3*s15*s45*(s34^3 + 33*s45^3) + s15^2*(19*s34^3 + 6*s34^2*s45 + 
            34*s45^3)) + s15*(3*s45^2*(s34^3 - 32*s45^3) + 
          s23^2*(38*s34^3 + 6*s34^2*s45 + 34*s45^3) + 
          s23*s45*(-41*s34^3 - 6*s34^2*s45 + 59*s45^3)) - 
        s15^2*(s23*(19*s34^3 + 6*s34^2*s45 + 34*s45^3) + 
          s45*(-19*s34^3 - 6*s34^2*s45 + 62*s45^3)))/((s15 - s23)^2*s34*
        (s12 + s23 - s45)*s45))/s12 + 
    (s15^2*s45*(-114 + (66*s23*s34)/(s23 + s34)^2 + 
        (57*s34^2)/(s23 + s34)^2 - (9*s34*s45)/(s23 + s34)^2 - 
        (57*s45)/(s12 - s34 - s45) + (s45*(-19 - (22*s45)/(s12 + s23 - s45)))/
         s34) + (s15^4*s45*(s45^2*(-19*s23 - 16*s34 + 3*s45) + 
         s12^2*(-16*s23 - 16*s34 + 3*s45) + s12*(16*s23*s34 + 16*s34^2 + 
           35*s23*s45 + 32*s34*s45 - 6*s45^2)))/(s34*(s23 + s34)^2*
        (s12 + s23 - s45)*(-s12 + s34 + s45)) + 
      s15^3*s45^2*(-19/(s34*(s12 + s23 - s45)) + 
        (3*(3 - (19*(s23 + s34))/(-s12 + s34 + s45)))/(s23 + s34)^2) + 
      s15*((3*s34^4)/(s23 + s34)^2 + 76*s34*s45 - (25*(s12 + s23)*s45^3)/
         (s34*(s12 + s23 - s45)) + (s34^3*(-25*(s23 + s34) + 6*s45))/
         (s23 + s34)^2 + s45^2*(-28 - (19*s45)/(s12 - s34 - s45)) + 
        s34^2*(22 - (25*s45)/(s23 + s34) + (3*s45^2)/(s23 + s34)^2) + 
        19*s23*(-4*s34 - s45^2/s34 + s45*(-2 + s45/(s12 - s34 - s45)))) + 
      (s15*(s34*s45 - s23*(s34 + s45))^2*(3*s34*s45^2 + 
          19*s23^2*(s34 + s45) + s23*(-22*s34*s45 + 6*s45^2) - 
          s15*(19*s23*(s34 + s45) + s45*(-19*s34 + 9*s45))) + 
        s12*((28*s23 - 3*s45)*s45^6 - s15^2*(s34 + s45)*
           (19*s23^2*(s34 + s45)^2 + 2*s23*s45*(-19*s34^2 - 5*s34*s45 + 
              14*s45^2) + s45^2*(19*s34^2 - 28*s34*s45 + 28*s45^2)) + 
          s15*(-3*s34^3*s45^3 - 31*s45^6 - s23^2*(41*s34 - 25*s45)*s45*
             (s34 + s45)^2 + 19*s23^3*(s34 + s45)^3 + 25*s23*s45^2*
             (s34^3 + s45^3))))/((s15 - s23)^2*s34*(s12 + s23 - s45)*s45))/
     s12^3 + (s15^2*(-19 - (3*s34*s45)/(s23 + s34)^2 + (97*s45)/(s23 + s34) + 
        (38*s45)/(s12 - s34 - s45) + (34*s45^2)/(s34*(s12 + s23 - s45)) - 
        (76*s45^2)/((s23 + s34)*(-s12 + s34 + s45))) + 
      s15*((-25*s34^2)/(s23 + s34) + s23*(19 - (38*s34)/s45) + 
        (s45*(17*s12 - 17*s34 + 2*s45))/(-s12 + s34 + s45) + 
        s34*(63 - (6*s45)/(s23 + s34)) + 
        (s45^2*(34 + (59*s45)/(s12 + s23 - s45)))/s34) - 
      (2*s15^4*(s12^2*(-8*s23 - 8*s34 + 3*s45) + 
         s12*(8*s23*s34 + 8*s34^2 + 19*s23*s45 + 16*s34*s45 - 6*s45^2) + 
         s45*(8*s23*s34 + 8*s34^2 - 11*s23*s45 - 8*s34*s45 + 3*s45^2)))/
       (s34*(s23 + s34)^2*(s12 + s23 - s45)*(-s12 + s34 + s45)) + 
      (s15^3*s45*(76*s23^2*s34 + 3*s12^2*(5*s23 + 8*s34) + 
         s12*(51*s23*s34 + 33*s34^2 - 30*s23*s45 - 42*s34*s45) + 
         s23*(86*s34^2 - 13*s34*s45 + 15*s45^2) + 
         s34*(19*s34^2 - s34*s45 + 18*s45^2)))/(s34*(s23 + s34)^2*
        (s12 + s23 - s45)*(-s12 + s34 + s45)) + 
      (s45^6*(-28*s23 + 3*s45) + s15^2*(s45^2*(19*s34^3 + 6*s34^2*s45 + 
            28*s45^3) + s23*s45*(-38*s34^3 - 12*s34^2*s45 - 21*s34*s45^2 + 
            28*s45^3) + s23^2*(19*s34^3 + 6*s34^2*s45 + 21*s34*s45^2 + 
            34*s45^3)) - s15*(-3*s34^3*s45^3 - 31*s45^6 + 
          s23*s45^2*(25*s34^3 + 6*s34^2*s45 + 25*s45^3) + 
          s23^2*s45*(-41*s34^3 - 12*s34^2*s45 - 21*s34*s45^2 + 25*s45^3) + 
          s23^3*(19*s34^3 + 6*s34^2*s45 + 21*s34*s45^2 + 34*s45^3)) + 
        s12*(9*s45^5*(-10*s23 + s45) - s15*(3*s45^2*(s34^3 - 32*s45^3) + 
            s23^2*(19*s34^3 + 6*s34^2*s45 + 21*s34*s45^2 + 34*s45^3) + 
            s23*s45*(-22*s34^3 - 6*s34^2*s45 + 59*s45^3)) + 
          s15^2*(s23*(19*s34^3 + 6*s34^2*s45 + 21*s34*s45^2 + 34*s45^3) + 
            s45*(-19*s34^3 - 6*s34^2*s45 + 62*s45^3))))/
       ((s15 - s23)^2*s34*(s12 + s23 - s45)*s45))/s12^2)/3, 
  ((3*s15^4)/(s12*s34*(s23 + s34)^2) - (15*s15^3)/(s12*s23*s34 + s12*s34^2) + 
    (19*s15*(3*s15 - s23 - s45))/(s12*s34) + 
    (-66*s15 + 40*s23 + 62*s34 - 26*s45)/(s12 + s23 - s45) - 
    (12*(s23 + s34)*(s23 - s45))/((s12 + s23 - s45)*(s12 - s15 + s23 - 
       s45)) + (s15*(57*s15 - 19*s23 - 33*s45))/(s12*(s12 - s34 - s45)) - 
    (s15*(3*s15 + 21*s23 - 5*s45))/(s12*(s12 + s15 - s34 - s45)) + 
    (s15*(3*s15 + 21*s23 - 5*s45))/((s12 + s23 - s45)*
      (s12 + s15 - s34 - s45)) + (19*s15*(s34 - s45))/
     (s12*(s12 + s23 - s45)) - (s23*(-28*s15*s23 + 16*s23^2 - 38*s15*s34 + 
       45*s23*s34 + 38*s34^2))/(s12^2*s45) + 
    (19*s15^2 - 57*s15*s23 + 26*s23^2 - 76*s15*s34 + 74*s23*s34 + 57*s34^2)/
     (s12*s45) + (s23^2*(13*s15*s23 + s34*(16*s23 + 19*s34)))/(s12^3*s45) - 
    (s23*(19*s15^2 - 29*s15*s23 + 10*s23^2 - 38*s15*s34 + 29*s23*s34 + 
       19*s34^2))/((s12 + s23 - s45)^2*s45) + 
    (-19*s15^2 + 57*s15*s23 - 26*s23^2 + 76*s15*s34 - 74*s23*s34 - 57*s34^2)/
     ((s12 + s23 - s45)*s45) - (3*s15^3*s23^2)/
     (s12^2*(s12 + s15 - s34 - s45)^2*s45) - (3*s15^3*s23^3)/
     (s12^3*(s12 + s15 - s34 - s45)^2*s45) - (25*s15^2*s23^2)/
     (s12^2*(s12 + s15 - s34 - s45)*s45) - (10*s15^2*s23^3)/
     (s12^3*(s12 + s15 - s34 - s45)*s45) - (38*s15^2*s45)/(s12^2*s34) + 
    (3*s15^2*s45)/(s12*(s23 + s34)^2) + (3*s15^2*(3*s15 - s23)*s45)/
     (s12^2*(s23 + s34)^2) - (6*s15^4*s45)/(s12^2*s34*(s23 + s34)^2) - 
    (16*s15^4*s45)/(s12^3*s34*(s23 + s34)) - (19*s15^2*s45)/
     (s12^2*(s12 + s23 - s45)) + (s15^3*(16*s15 - 19*s45)*s45)/
     (s12^3*s34*(s12 + s23 - s45)) + (2*s15^3*(8*s15 - 19*s45)*s45)/
     (s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
    (3*s15^2*s45)/(s12*(s12 + s15 - s34 - s45)^2) + 
    (3*s15^2*s45)/((s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2) - 
    (9*s15^2*s45)/((s12 + s23 - s45)^2*(s12 + s15 - s34 - s45)) + 
    (3*s15^4*s45^2)/(s12^3*s34*(s23 + s34)^2) + 
    (3*s15^4*s45^2)/(s12^3*(s23 + s34)^2*(s12 - s34 - s45)) + 
    (95*(2*s15^2 - 2*s15*(s23 - s45) + (s23 - s45)^2)*s45^2)/
     (s12^3*(s12 - s34 - s45)) - (19*(s23 - s45)^2*s45^2)/
     (s12^2*(s12 - s34 - s45)*(s12 + s15 - s34 - s45)) - 
    (19*(s23 - s45)^3*s45^2)/(s12^3*(s12 - s34 - s45)*
      (s12 + s15 - s34 - s45)) + (6*s15^3*s45*(-s15 + s45))/
     (s12^2*(s23 + s34)^2*(s12 - s34 - s45)) + (12*s15*(s15 - s23 + s45))/
     ((s12 - s34 - s45)*(-s12 + s15 - s23 + s45)) + 
    (12*(-s34 + s45))/(s12 - s15 + s23 - s45) + (12*s15*(s34 + s45))/
     (s12*(s12 - s15 + s23 - s45)) + (32*s15^3*(s15 - s45)*s45)/
     (s12^2*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
    (16*s15^4*s45^2)/(s12^3*(s23 + s34)*(-s12 + s34 + s45)^2) - 
    (16*s15^4*s45^2)/(s12^3*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
    (32*s15^3*s45*(-s15 + s45))/(s12^2*(s23 + s34)*(-s12 + s34 + s45)^2) - 
    (16*s15^2*(-2*s15 + s23 + s45))/((s23 + s34)*(-s12 + s34 + s45)^2) + 
    (16*s15^2*(-2*s15 + s23 + s45))/((s12 + s23 - s45)*
      (-s12 + s34 + s45)^2) + (s15*(21*s15 - 34*s23 - 19*s45))/
     ((s23 + s34)*(-s12 + s34 + s45)) + (3*s15^2*(-2*s15 + s23 + s45))/
     ((s23 + s34)^2*(-s12 + s34 + s45)) + (66*s15 - 40*s23 - 50*s34 + 14*s45)/
     s12 + (s15^3*(16*s15 + 15*s45))/(s12^2*s34*(s23 + s34)) + 
    (s15*(-36*s15 + 10*s23 + 19*s45))/(s34*(s12 + s23 - s45)) - 
    (s15*(25*s23 + 19*s45))/(s12*(s23 + s34)) + 
    (s15*(-24*s15 - 27*s23 + 26*s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (s15^3*s45*(16*s15 + 57*s45))/(s12^3*(s23 + s34)*(-s12 + s34 + s45)) - 
    (s15*(-25*s23^2 + 94*s15*s45 + 6*s23*s45))/(s12^2*(s23 + s34)) - 
    (4*s15^2*(4*s15^2 + 18*s15*s45 - 19*s45^2))/(s12^2*(s23 + s34)*
      (-s12 + s34 + s45)) + (3*s15^2*(s15^2 - 4*s15*s45 + s45^2))/
     (s12*(s23 + s34)^2*(s12 - s34 - s45)) + 
    (16*s15^2*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s23 + s34)*
      (-s12 + s34 + s45)^2) - (16*s15^2*(s15^2 - 4*s15*s45 + s45^2))/
     (s12*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) - 
    (16*s15^2*(s15^2 - 5*s15*s45 + 4*s45^2))/(s12^2*(s12 + s23 - s45)*
      (s12 - s34 - s45)) - (2*s15*(21*s15^2 - 44*s15*s45 + 13*s45^2))/
     (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (19*s15^2 - 85*s15*s23 + 58*s23^2 - 76*s15*s34 + 97*s23*s34 + 38*s34^2 + 
      52*s15*s45 - 56*s23*s45 - 52*s34*s45 + 14*s45^2)/s12^2 - 
    (s15*(15*s15^2 - 116*s15*s45 + 19*s45^2))/(s12*(s23 + s34)*
      (s12 - s34 - s45)) - (s15*(42*s15^2 - 74*s15*s45 + 19*s45^2))/
     (s12*s34*(s12 + s23 - s45)) - (s15^2*(16*s15^2 - 61*s15*s45 + 38*s45^2))/
     (s12^2*s34*(s12 + s23 - s45)) - 
    (2*s45*(114*s15^2 - 76*s15*s23 + 19*s23^2 + 69*s15*s45 - 63*s23*s45 + 
       44*s45^2))/(s12^2*(s12 - s34 - s45)) + 
    (3*s15^2*s23 + 21*s15*s23^2 - 14*s15*s23*s45 - 6*s23^2*s45 + 
      12*s15*s45^2 - 26*s23*s45^2 + 32*s45^3)/
     (s12^2*(s12 + s15 - s34 - s45)) - 
    (3*s15*(s23^4 - 2*s23^3*s45 + 3*s15^2*s45^2 + 3*s15*s23*s45^2 + 
       s23^2*s45*(-3*s15 + s45)))/(s12^3*(s23 + s34)^2) + 
    (s15*(-13*s23^3 + 7*s23^2*s45 + 9*s15*s45^2 + 6*s23*s45*(8*s15 + s45)))/
     (s12^3*(s23 + s34)) + (3*s45*(s15^2*s23 + (s23 - s45)^2*s45 + 
       2*s15*s45*(-s23 + s45)))/(s12^2*(s12 + s15 - s34 - s45)^2) + 
    (3*(s23 - s45)*(3*s15^2*s23^2 + (s23 - s45)^2*s45^2 + 
       3*s15*s23*s45*(-s23 + s45)))/(s12^3*(s12 + s15 - s34 - s45)^2) + 
    ((s23 + s34)*(20*s23 + 19*s34 - 10*s45) + s15*(-38*s23 - 19*s34 + 9*s45))/
     (s12 + s23 - s45)^2 - 
    (3*(3*s15^2*s23^2 + (s23 - s45)^2*s45*(16*s23 + 3*s45) + 
       s15*s23*(-13*s23^2 + 7*s23*s45 + 6*s45^2)))/
     (s12^3*(s12 + s15 - s34 - s45)) + 
    (-32*s23^3 + 57*s15^2*s45 + s23^2*(-86*s34 + 134*s45) + 
      s45*(19*s34^2 - 54*s34*s45 + 70*s45^2) - 
      2*s23*(19*s34^2 - 62*s34*s45 + 86*s45^2) + 
      s15*(25*s23^2 + 57*s23*s34 - 203*s23*s45 - 57*s34*s45 + 165*s45^2))/
     s12^3)/3, ((-25*s15^2*s23 + 3*s23^3)/(s12*(s12 + s23 - s45)*
      (s12 - s34 - s45)) - (s23*(41*s15^3 - 25*s15^2*s23 + 3*s15*s23^2 + 
       25*s23^3))/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
    (s23*(16*s15^4 - 19*s15^3*s23 + 22*s15^2*s23^2 - 25*s15*s23^3 + 
       28*s23^4))/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
    (19*s15^2*s23^2)/(s12*s34*(s12 + s23 - s34 - s45)^2) - 
    (38*s15^3*s23^2)/(s12^2*s34*(s12 + s23 - s34 - s45)^2) - 
    (19*s15^4*s23^2)/(s12^3*s34*(s12 + s23 - s34 - s45)^2) + 
    (16*s15^2*s23^2)/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) + 
    (32*s15^3*s23^2)/(s12^2*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) + 
    (16*s15^4*s23^2)/(s12^3*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) + 
    (19*s15^2*s23*(2*s15 + s23))/(s12^2*s34*(s12 + s23 - s34 - s45)) + 
    (19*s15^3*s23*(2*s15 + s23))/(s12^3*s34*(s12 + s23 - s34 - s45)) + 
    (44*s15^2*s23)/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
    (60*s15^3*s23)/(s12^2*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
    (16*s15^4*s23)/(s12^3*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
    (19*s23^2*s34^2)/(s12^3*s45) + (19*s23*s34*(-2*s15 + 4*s23 + s34))/
     (s12^2*s45) - (19*(s15^2 - 3*s15*s23 + 3*s23^2 - 2*s15*s34 + 4*s23*s34 + 
       s34^2))/(s12*s45) + (19*(s15^2 - 3*s15*s23 + 3*s23^2 - 2*s15*s34 + 
       4*s23*s34 + s34^2))/((s12 + s23 - s45)*s45) - 
    (3*s23*(s23 + s34)^2)/(s12*(s15 + s45)^2) + (3*s23*(s23 + s34)^2)/
     ((s12 + s23 - s45)*(s15 + s45)^2) + 
    (3*s23^4)/(s12*(s12 - s34 - s45)*(s15 + s45)^2) - 
    (3*s23^4)/((s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)^2) - 
    (9*s23^5)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)^2) - 
    (9*s23^6)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)^2) - 
    (3*s23^7)/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)^2) + 
    (3*(-s23^2 + s34^2))/(s12*(s15 + s45)) + (3*(s23^2 - s34^2))/
     ((s12 + s23 - s45)*(s15 + s45)) + (3*s23^3)/(s12*(s12 - s34 - s45)*
      (s15 + s45)) - (3*s23^3)/((s12 + s23 - s45)*(s12 - s34 - s45)*
      (s15 + s45)) + (25*s23^4)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*
      (s15 + s45)) + (59*s23^5)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)*
      (s15 + s45)) + (31*s23^6)/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)*
      (s15 + s45)) + (19*s23^3*s34^2)/(s12^3*s45*(s15 + s45)) + 
    (19*s23*(s23 + s34)^2)/(s12*s45*(s15 + s45)) - 
    (19*s23^2*s34*(2*s23 + s34))/(s12^2*s45*(s15 + s45)) - 
    (19*s23*(s23 + s34)^2)/((s12 + s23 - s45)*s45*(s15 + s45)) + 
    (3*(-2*s15 + s23 - 2*s45)*(s15 + s45)^2)/
     (s12*(s12 + s23 - s34 - s45)^2) - (3*(s15 + s45)^3)/
     (s12*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)) - 
    (3*(s15 + s45)^4)/(s12*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)^2) + 
    (6*s45*(s15 + s45)^4)/(s12^2*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)^
       2) - (3*s45^2*(s15 + s45)^4)/(s12^3*(s12 - s34 - s45)*
      (s12 + s23 - s34 - s45)^2) - (19*s15*(s15 - s23 + s45))/(s12*s34) + 
    (19*s15^2*(s15 - s23 + s45))/(s12^2*s34) + (19*s15*(s15 - s23 + s45))/
     ((s12 + s15 - s34)*s34) - (6*(s23 - s45)*(s15 - s23 + s45))/
     (s12 + s23 - s45)^2 - ((6*s15 - 13*s45)*(s15 - s23 + s45))/
     ((s12 + s15 - s34)*(s12 + s23 - s45)) + (25*s23*(s15 - s23 + s45))/
     ((s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
    (6*s45*(s15 - s23 + s45)^2)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) - 
    (19*s15^3*(s15 + s23 + s45))/(s12^3*s34) + (3*s23^4*(2*s23 + s45))/
     (s12^2*(s12 - s34 - s45)*(s15 + s45)^2) + (s23^3*(-28*s23 + 3*s45))/
     (s12^2*(s12 - s34 - s45)*(s15 + s45)) + 
    (3*(s15 + s45)*(5*s15 - 3*s23 + 5*s45))/(s12*(s12 - s34 - s45)) + 
    (4*s45*(s15 + s45)^3*(4*s15 + 7*s45))/(s12^3*(s12 - s34 - s45)*
      (s12 + s23 - s34 - s45)) - ((s15 + s45)^3*(16*s15 + 25*s45))/
     (s12^2*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)) + 
    (3*s23^4*(s23^2 + s23*s45 + s45^2))/(s12^3*(s12 - s34 - s45)*
      (s15 + s45)^2) - (6*s15^2 + 25*s15*s23 - 25*s23^2 + 12*s15*s45 + 
      25*s23*s45 + 6*s45^2)/(s12*(s12 + s23 - s34 - s45)) - 
    (s23^3*(31*s23^2 + 31*s23*s45 + 12*s45^2))/(s12^3*(s12 - s34 - s45)*
      (s15 + s45)) + (-19*s15^2 - 13*s23^2 - 120*s23*s34 - 19*s34^2 + 
      s15*(13*s23 + 38*s34 - 34*s45) + 15*s23*s45 + 44*s34*s45 + 19*s45^2)/
     s12^2 + (19*s23^3 + 38*s23^2*s34 + 16*s23*s34^2 - 3*s23^2*s45 + 
      3*s34^2*s45 - 34*s23*s45^2 - 3*s45^3)/(s12^2*(s15 + s45)) + 
    (3*s23*(s23*s34*(s34 - 2*s45) + s23^2*(2*s34 - s45) - s34^2*s45 + s45^3))/
     (s12^2*(s15 + s45)^2) + (25*s15 + 44*(s34 + s45))/s12 - 
    (25*s15 + 44*(s34 + s45))/(s12 + s23 - s45) + 
    (-16*s23^3 + 4*s23^2*(19*s34 - 7*s45) - 57*s15^2*s45 + 
      s15*(16*s23^2 - 57*s23*s34 + 82*s23*s45 + 57*s34*s45 - 32*s45^2) + 
      s23*(38*s34^2 - 86*s34*s45 - 28*s45^2) + 
      s45*(-19*s34^2 + 10*s34*s45 - 3*s45^2))/s12^3 - 
    (3*s23*(s45^2*(s34 + s45)^2 + s23*s45*(-2*s34^2 - s34*s45 + s45^2) + 
       s23^2*(s34^2 - s34*s45 + s45^2)))/(s12^3*(s15 + s45)^2) + 
    (-19*s23^3*(s34 - s45) + 3*s45^2*(s34 + s45)^2 + 
      s23^2*(-35*s34^2 - 31*s34*s45 + 31*s45^2) + 
      s23*s45*(13*s34^2 + 44*s34*s45 + 31*s45^2))/(s12^3*(s15 + s45)) - 
    (41*s15^3 + 25*s23^3 - 68*s23^2*s45 + 48*s23*s45^2 + 14*s45^3 + 
      s15^2*(19*s23 + 96*s45) + s15*(-25*s23^2 + 23*s23*s45 + 69*s45^2))/
     (s12^2*(s12 + s23 - s34 - s45)) + (60*s15^3 - 3*s23^3 + 7*s23^2*s45 - 
      27*s23*s45^2 + 39*s45^3 + s15^2*(-47*s23 + 159*s45) + 
      s15*(28*s23^2 - 99*s23*s45 + 138*s45^2))/(s12^2*(s12 - s34 - s45)) - 
    (3*(s15^4 + s15^2*(8*s23 - 21*s45)*s45 - s15^3*(2*s23 + 5*s45) + 
       s15*s45*(-7*s23^2 + 22*s23*s45 - 23*s45^2) + 
       2*s45*(s23^3 - 4*s23^2*s45 + 6*s23*s45^2 - 4*s45^3)))/
     (s12^2*(s12 + s23 - s34 - s45)^2) + 
    (16*s15^4 + 28*s23^4 + 28*s23^3*s45 - 67*s23^2*s45^2 + 108*s23*s45^3 - 
      82*s45^4 - 19*s15^3*(s23 + s45) + 2*s15^2*(11*s23^2 + 11*s23*s45 - 
        84*s45^2) - 5*s15*(5*s23^3 + 5*s23^2*s45 - 33*s23*s45^2 + 43*s45^3))/
     (s12^3*(s12 - s34 - s45)) + (-35*s15^4 + 13*s23^4 - 68*s23^3*s45 - 
      6*s15^2*(8*s23 - 27*s45)*s45 + 145*s23^2*s45^2 - 160*s23*s45^3 + 
      95*s45^4 - 19*s15^3*(s23 + s45) + s15*(-13*s23^3 + 103*s23^2*s45 - 
        243*s23*s45^2 + 241*s45^3))/(s12^3*(s12 + s23 - s34 - s45)) + 
    (3*(s23^5 - 6*s23^4*s45 - 3*s15^3*s45^2 + 15*s23^3*s45^2 - 
       20*s23^2*s45^3 + 15*s23*s45^4 - 6*s45^5 + s15^4*(s23 + s45) - 
       3*s15^2*s45*(s23^2 - 4*s23*s45 + 5*s45^2) - 
       s15*(s23^4 - 8*s23^3*s45 + 22*s23^2*s45^2 - 28*s23*s45^3 + 17*s45^4)))/
     (s12^3*(s12 + s23 - s34 - s45)^2))/3, 
  ((-25*s15 + 44*s23 + 8*s34 - 49*s45)/s12 + 
    (28*s23^2 + 56*s23*s34 + 19*s34^2 - 19*s15*(s23 + s34))/
     (s12 + s23 - s45)^2 - (19*s15^2*s23)/(s12^2*(s12 + s23 - s45)) - 
    (19*s15*(s15 - s34))/(s12*(s12 + s23 - s45)) + 
    (12*s34*(s23 - s45))/((s12 + s15)*(s12 + s23 - s45)) + 
    (25*s15^2*s23)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (s15^3*s23*(16*s15 + 19*s23))/(s12^3*(s12 + s23 - s45)*
      (s12 - s34 - s45)) + (s15^2*s23*(41*s15 + 19*s23))/
     (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (19*s15^2*s23^2)/(s12*s34*(s12 + s23 - s34 - s45)^2) + 
    (38*s15^3*s23^2)/(s12^2*s34*(s12 + s23 - s34 - s45)^2) + 
    (19*s15^4*s23^2)/(s12^3*s34*(s12 + s23 - s34 - s45)^2) - 
    (16*s15^2*s23^2)/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) - 
    (32*s15^3*s23^2)/(s12^2*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) - 
    (16*s15^4*s23^2)/(s12^3*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) + 
    (12*s15*s23^2)/(s12*s34*(s12 + s23 - s34 - s45)) + 
    (19*s15^3*s23*(-2*s15 + s23))/(s12^3*s34*(s12 + s23 - s34 - s45)) + 
    (s15^2*s23*(-38*s15 + 31*s23))/(s12^2*s34*(s12 + s23 - s34 - s45)) - 
    (4*s15*s23*(11*s15 + 3*s23))/(s12*(s12 + s23 - s45)*
      (s12 + s23 - s34 - s45)) - (10*s15^2*s23*(6*s15 + 5*s23))/
     (s12^2*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
    (2*s15^3*s23*(8*s15 + 19*s23))/(s12^3*(s12 + s23 - s45)*
      (s12 + s23 - s34 - s45)) + (38*s23*(s15 - s34)*s34)/(s12^2*s45) + 
    (19*s23^2*s34^2)/(s12^3*s45) + (19*s15^2 - 19*s15*(s23 + 4*s34) + 
      3*s34*(26*s23 + 19*s34))/(s12*s45) - 
    (s23*(19*s15^2 - 47*s15*s23 + 28*s23^2 - 38*s15*s34 + 47*s23*s34 + 
       19*s34^2))/((s12 + s23 - s45)^2*s45) + 
    (-19*s15^2 + 19*s15*(s23 + 4*s34) - 3*s34*(26*s23 + 19*s34))/
     ((s12 + s23 - s45)*s45) + (24*s45)/(s12 + s15) - 
    (19*(s23 - s45)^2*s45^2)/(s12^2*s34*(-s15 + s23 + s34 - s45)) - 
    (19*(s23 - s45)^3*s45^2)/(s12^3*s34*(-s15 + s23 + s34 - s45)) - 
    (6*(s15 + s45)^2)/(s12*(s12 - s34 - s45)) + (3*(s15 + s45)^3)/
     (s12*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)) + 
    (3*(s15 + s45)^4)/(s12*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)^2) - 
    (6*s45*(s15 + s45)^4)/(s12^2*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)^
       2) + (3*s45^2*(s15 + s45)^4)/(s12^3*(s12 - s34 - s45)*
      (s12 + s23 - s34 - s45)^2) + (12*s34*(-s23 + s45))/(s12*(s12 + s15)) + 
    (12*s15*(s15 - s23 + s45))/(s12*s34) - (12*s15*(s15 - s23 + s45))/
     ((s12 + s15)*s34) - (25*s23*(s15 - s23 + s45))/
     ((s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
    (3*s23^2*s34^3)/(s12^2*s45*(s15 - s23 - s34 + s45)^2) + 
    (3*s23^3*s34^3)/(s12^3*s45*(s15 - s23 - s34 + s45)^2) - 
    (3*s34^2*s45)/(s12*(s15 - s23 - s34 + s45)^2) + 
    (3*s34^2*s45)/((s12 + s23 - s45)*(s15 - s23 - s34 + s45)^2) + 
    (34*s23^2*s34^2)/(s12^2*s45*(s15 - s23 - s34 + s45)) + 
    (19*s23^3*s34^2)/(s12^3*s45*(s15 - s23 - s34 + s45)) + 
    (9*s34^2*s45)/((s12 + s23 - s45)^2*(s15 - s23 - s34 + s45)) - 
    (s34*(21*s23 - 3*s34 + s45))/(s12*(s15 - s23 - s34 + s45)) + 
    (s34*(21*s23 - 3*s34 + s45))/((s12 + s23 - s45)*(s15 - s23 - s34 + 
       s45)) + (3*(s15 + s45)^2*(2*s15 - s23 + 2*s45))/
     (s12*(s12 + s23 - s34 - s45)^2) - (4*s45*(s15 + s45)^3*(4*s15 + 7*s45))/
     (s12^3*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)) + 
    ((s15 + s45)^3*(16*s15 + 25*s45))/(s12^2*(s12 - s34 - s45)*
      (s12 + s23 - s34 - s45)) + (25*s15 - 44*s23 - 8*s34 + 25*s45)/
     (s12 + s23 - s45) + (38*s15^2 + 25*s15*s23 - 44*s23^2 - 76*s15*s34 + 
      14*s23*s34 + 38*s34^2 + 5*s15*s45 + 75*s23*s45 + 14*s34*s45 - 9*s45^2)/
     s12^2 + (6*s15^2 + 25*s15*s23 - 25*s23^2 + 12*s15*s45 + 25*s23*s45 + 
      6*s45^2)/(s12*(s12 + s23 - s34 - s45)) + 
    (19*s15^3 + 19*s15*s45^2 + 19*(s23 - s45)*s45^2 - 31*s15^2*(s23 + s45))/
     (s12^2*s34) + (19*(s15^4 + s15^2*s45^2 + s15*(s23 - s45)*s45^2 + 
       (s23 - s45)^2*s45^2 - s15^3*(s23 + s45)))/(s12^3*s34) - 
    (22*s15^3 + 48*s15*s45^2 + 19*s15^2*(s23 + 3*s45) + 
      s45^2*(6*s23 + 13*s45))/(s12^2*(s12 - s34 - s45)) + 
    (-16*s15^4 + 57*s15^2*s45^2 - 19*s15^3*(s23 + s45) + 
      s45^3*(-22*s23 + 47*s45) + s15*s45^2*(-19*s23 + 107*s45))/
     (s12^3*(s12 - s34 - s45)) + 
    (3*(3*s45^4 + 19*s23^3*(s34 + s45) + s23*s45^2*(-6*s34 + 13*s45) + 
       s23^2*(3*s34^2 - 13*s34*s45 - 35*s45^2)))/
     (s12^3*(s15 - s23 - s34 + s45)) + 
    (3*s45*(s23^2*s45 + s45^2*(-2*s34 + s45) + 
       s23*(s34^2 + 2*s34*s45 - 2*s45^2)))/
     (s12^2*(s15 - s23 - s34 + s45)^2) + 
    (3*(s23 - s45)*(s45^4 - s23*s45^2*(3*s34 + 2*s45) + 
       s23^2*(3*s34^2 + 3*s34*s45 + s45^2)))/
     (s12^3*(s15 - s23 - s34 + s45)^2) + 
    (2*(6*s34 - 19*s45)*s45^2 + 3*s23^2*(7*s34 + 2*s45) + 
      s23*(-3*s34^2 - 8*s34*s45 + 32*s45^2))/
     (s12^2*(s15 - s23 - s34 + s45)) + (41*s15^3 + 25*s23^3 - 68*s23^2*s45 + 
      48*s23*s45^2 + 14*s45^3 + s15^2*(19*s23 + 96*s45) + 
      s15*(-25*s23^2 + 23*s23*s45 + 69*s45^2))/
     (s12^2*(s12 + s23 - s34 - s45)) + (35*s15^4 - 13*s23^4 + 68*s23^3*s45 + 
      6*s15^2*(8*s23 - 27*s45)*s45 - 145*s23^2*s45^2 + 160*s23*s45^3 - 
      95*s45^4 + 19*s15^3*(s23 + s45) + s15*(13*s23^3 - 103*s23^2*s45 + 
        243*s23*s45^2 - 241*s45^3))/(s12^3*(s12 + s23 - s34 - s45)) + 
    (3*(s15^4 + s15^2*(8*s23 - 21*s45)*s45 - s15^3*(2*s23 + 5*s45) + 
       s15*s45*(-7*s23^2 + 22*s23*s45 - 23*s45^2) + 
       2*s45*(s23^3 - 4*s23^2*s45 + 6*s23*s45^2 - 4*s45^3)))/
     (s12^2*(s12 + s23 - s34 - s45)^2) + 
    (3*(-s23^5 + 6*s23^4*s45 + 3*s15^3*s45^2 - 15*s23^3*s45^2 + 
       20*s23^2*s45^3 - 15*s23*s45^4 + 6*s45^5 - s15^4*(s23 + s45) + 
       3*s15^2*s45*(s23^2 - 4*s23*s45 + 5*s45^2) + 
       s15*(s23^4 - 8*s23^3*s45 + 22*s23^2*s45^2 - 28*s23*s45^3 + 17*s45^4)))/
     (s12^3*(s12 + s23 - s34 - s45)^2) + 
    (16*s23^3 + 2*s23^2*(38*s34 - 5*s45) + 57*s15^2*s45 + 
      s45*(19*s34^2 + 35*s34*s45 - 22*s45^2) - 
      2*s23*(19*s34^2 + 43*s34*s45 - 8*s45^2) + 
      s15*(-16*s23^2 - 3*s45*(19*s34 + 36*s45) + s23*(57*s34 + 146*s45)))/
     s12^3)/3, -277/18 + s15/s34 - (277*s15^2)/(9*(s12 + s15 - s34)*s34) - 
   (6*s34)/s12 - s15/(s23 + s34) - s15^2/(s34*(s23 + s34)) - 
   (277*(s23 + s34))/(18*(s15 - s23 - s34)) - (277*s34*(s23 - s45)^2)/
    (18*(s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
   (277*(3*s23 + 2*s34 - 3*s45)*(s23 - s45))/(18*(s12 + s15 - s34)*
     (s12 + s23 - s45)) + (277*(s23 + s34)*(s23 - s45)^2)/
    (18*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2) + 
   (277*(s23 + s34)*(s23 - s45)^2)/(18*(s12 + s23 - s45)*
     (s12 + s15 - s34 - s45)^2) + (259*(s23 + s34)*(s23 - s45)^2)/
    (18*(s12 + s23 - s45)^2*(s12 + s15 - s34 - s45)) - 
   (s34*(s23 - s45)^2)/((s12 + s23 - s45)^2*(-s15 + s23 + s34 - s45)) + 
   (s23*s34^2)/((s12 + s23 - s45)*(s12 + s15 - s34 - s45)*
     (-s15 + s23 + s34 - s45)) + (s15 + s23 + s34 - s45)/
    (s12 + s23 - s34 - s45) + (s23^2*(-277*s15 + 268*s23 + 259*s34))/
    (9*(s12 + s23 - s45)^2*s45) + ((277*s15 - 268*s23)*s23)/
    (9*(s12 + s23 - s45)*s45) - s23^2/((s12 + s15 - s34 - s45)*s45) - 
   (s23*s34^2)/(s12*(s12 + s15 - s34 - s45)*s45) + 
   (s23*(s23^2 + 2*s23*s34 + 2*s34^2))/((s12 + s23 - s45)*
     (s12 + s15 - s34 - s45)*s45) + (s15^2*s45)/(s12*s23*s34 + s12*s34^2) - 
   (277*s45)/(9*(s12 - s34 - s45)) + (s15^2*s45)/
    (s12*(s23 + s34)*(s12 - s34 - s45)) + 
   (s34^2*s45)/(s12*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) + 
   s45^2/(s12*s34) - s45^2/(s12*(s12 - s34 - s45)) + 
   ((s15 - s45)*s45^2)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
   s45^4/(s12*(s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s34 - s45)) + 
   s45^4/(s12*(s15 - s23 - s34)*s34*(s12 + s23 - s34 - s45)) - 
   s45^4/(s12*(s15 - s23)*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
   ((s23 - s45)*(s23 + s34 - s45))/((s12 + s23 - s45)*(s15 + s45)) - 
   s45^2/((s12 - s34 - s45)*(s15 + s45)) + ((s34 - s45)*s45^2)/
    ((s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) + 
   s45^4/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) - 
   (s45^2*(s15 + s45))/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
   (s15 + s45)^2/((s12 - s34 - s45)*(s12 + s23 - s34 - s45)) - 
   (s45*(s15 + s45)^2)/(s12*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)) - 
   (s45^2*(s23 + s45))/(s12*(s15 - s23)*(s15 - s23 - s34)) + 
   (s45^2*(s23 + s45))/(s12*(s15 - s23 - s34)*s34) + 
   (s45^2*(s23 + s45))/((s15 - s23)*(s15 - s23 - s34)*
     (s12 + s23 - s34 - s45)) - (s45^2*(s23 + s45))/
    ((s15 - s23 - s34)*s34*(s12 + s23 - s34 - s45)) + 
   (s45^2*(s23 + s45))/((s15 - s23)*(s12 + s23 - s45)*
     (s12 + s23 - s34 - s45)) + (s45^2*(s23 + s45))/
    (s12*(s12 - s34 - s45)*(s15 + s45)) - 
   (s23*s34^2)/(s12*s45*(s15 - s23 - s34 + s45)) + 
   (s23*s34^2)/((s12 + s15 - s34 - s45)*s45*(s15 - s23 - s34 + s45)) - 
   (277*(s23 - s45)*(s34 + s45))/(9*(s15 - s23 - s34)*
     (s12 + s15 - s34 - s45)) - (s45*(s34 + s45)^2)/
    (s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) + 
   (277*(s34 + s45)^2)/(9*(s15 - s23 - s34)*(-s12 + s34 + s45)) + 
   ((277*s23 - 9*s34 - 286*s45)*(s34 + s45))/(9*(s12 + s23 - s45)*
     (-s12 - s15 + s34 + s45)) - (s45*(2*s15 + 2*s34 + s45))/
    (s12*(s12 + s23 - s45)) - (s34*(s34 + 2*s45))/
    (s12*(s12 + s15 - s34 - s45)) + (277*(s15 - 3*s23 + 3*s45))/
    (18*(s12 + s15 - s34)) - (536*s15 - 1367*s23 + 464*s34 + 813*s45)/
    (18*(s12 + s23 - s45)) + (s23*s34 + 2*s23*s45 - s34*s45)/
    (s12*s15 - s12*s23) + (s34^2 - 2*s15*s45 + s34*s45)/(s12*s23 + s12*s34) + 
   (-1349*s23^2 - 1036*s23*s34 + 554*s15*(2*s23 - s45) + 1090*s23*s45 + 
     518*s34*s45 - 277*s45^2)/(18*(s12 + s23 - s45)^2) - 
   (268*s15*s34 + 268*s34^2 + 9*s15*s45 + 277*s34*s45 - 9*s45^2)/
    (9*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (s15^2 + (268*s15*s23)/9 - s15*s45 - s45^2)/
    (s34*(s12 + s23 - s34 - s45)) + (s45*(-s15^2 + s15*s45 + s45^2))/
    (s12*s34*(s12 + s23 - s34 - s45)) - (s34^2 - s34*s45 + s45*(2*s15 + s45))/
    (s12*(s12 + s23 - s34 - s45)) + (s45^2 + s15*((-268*s23)/9 + s45))/
    ((s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
   (s34*s45 - s23*(s34 + s45))/((s15 - s23)*(s12 + s23 - s45)) + 
   (s15^2 + 2*s15*s34 + s34*(s34 + s45))/((s23 + s34)*(-s12 + s34 + s45)) + 
   (s23*(-s34 + s45) + s45*(s34 + s45))/(s12*(s15 + s45)) + 
   (-s34^2 + s45^2 - s23*(2*s34 + s45))/(s12*(s15 - s23 - s34 + s45)) + 
   (s34^2 - s45^2 + s23*(2*s34 + s45))/((s12 + s23 - s45)*
     (s15 - s23 - s34 + s45)), s34^2/(s12*s15 - s12*s23) + 
   s15^3/(s12*s23*s34 + s12*s34^2) + (572*s23 + 205*s34 - 1108*s45)/
    (18*s12) - (277*(s15 + s34 - 2*s45))/(18*(s12 + s15 - s34)) + 
   (536*s15 - 590*s23 - 259*s34)/(18*(s12 + s23 - s45)) - 
   s34^2/((s15 - s23)*(s12 + s23 - s45)) + (277*s34*(s23 + s34 - 4*s45))/
    (18*(s12 + s15 - s34)*(s12 + s23 - s45)) + (s34*(3*s23 - 2*s45))/
    (s12*(s12 + s15 - s34 - s45)) + (s23 + 3*s34)/(s12 + s23 - s34 - s45) + 
   ((536*s15 - 509*s23 - 500*s34)*s34)/(9*s12*s45) + 
   (241*s23*s34^2)/(9*s12^2*s45) + 
   (s23*(277*s15^2 - 545*s15*s23 + 268*s23^2 - 536*s15*s34 + 527*s23*s34 + 
      259*s34^2))/(9*(s12 + s23 - s45)^2*s45) + 
   (-9*s23^2 - 536*s15*s34 + 509*s23*s34 + 500*s34^2)/
    (9*(s12 + s23 - s45)*s45) + s23^2/((s12 + s15 - s34 - s45)*s45) - 
   (3*s23^2*s34)/(s12*(s12 + s15 - s34 - s45)*s45) + 
   (3*s23^2*s34^2)/(s12^2*(s12 + s15 - s34 - s45)*s45) - 
   (s23^2*s34^3)/(s12^3*(s12 + s15 - s34 - s45)*s45) + 
   (536*s15*s45)/(9*s12*s34) + (s15*s45)/(s12*(s23 + s34)) - 
   (2*s15^3*s45)/(s12^2*s34*(s23 + s34)) + (s15*(3*s15 + s34)*s45)/
    (s12^2*(s23 + s34)) + (277*s34^2*s45)/(18*(s12 + s15 - s34)*
     (s12 + s23 - s45)^2) - (277*(s23 + s34)^2*s45)/
    (18*(s15 - s23 - s34)*(s12 + s15 - s34 - s45)^2) - 
   (277*(s23 + s34)^2*s45)/(18*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)^2) - 
   (259*(s23 + s34)^2*s45)/(18*(s12 + s23 - s45)^2*(s12 + s15 - s34 - s45)) + 
   (s34^2*s45)/((s12 + s23 - s45)^2*(-s15 + s23 + s34 - s45)) + 
   (s15^3*s45^2)/(s12^3*s34*(s23 + s34)) + 
   (s34^3*s45^2)/(s12^3*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) - 
   s45^3/(s12*(s15 - s23)*(s15 - s23 - s34)) - s45^3/(s12^2*s34) + 
   s45^3/(s12*(s15 - s23 - s34)*s34) + 
   s45^3/((s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s34 - s45)) - 
   s45^3/((s15 - s23 - s34)*s34*(s12 + s23 - s34 - s45)) + 
   s45^3/((s15 - s23)*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
   (3*s45^4)/(s12*(s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s34 - s45)) + 
   (3*s45^4)/(s12*(s15 - s23 - s34)*s34*(s12 + s23 - s34 - s45)) - 
   (3*s45^4)/(s12*(s15 - s23)*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
   (3*s45^5)/(s12^2*(s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s34 - s45)) - 
   (3*s45^5)/(s12^2*(s15 - s23 - s34)*s34*(s12 + s23 - s34 - s45)) + 
   (3*s45^5)/(s12^2*(s15 - s23)*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
   s45^6/(s12^3*(s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s34 - s45)) + 
   s45^6/(s12^3*(s15 - s23 - s34)*s34*(s12 + s23 - s34 - s45)) - 
   s45^6/(s12^3*(s15 - s23)*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
   (s23 + s34)^2/(s12*(s15 + s45)) + (s23 + s34)^2/
    ((s12 + s23 - s45)*(s15 + s45)) - 
   s45^3/(s12*(s12 - s34 - s45)*(s15 + s45)) + 
   s45^3/((s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) - 
   (3*s45^4)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) + 
   (3*s45^5)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) - 
   s45^6/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) - 
   (s15 + s45)^3/(s12*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)) + 
   (2*s45*(s15 + s45)^3)/(s12^2*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)) - 
   (s45^2*(s15 + s45)^3)/(s12^3*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)) + 
   (s34^2*(-s23 + s45))/(s12^2*(s15 - s23)) - (277*s15*(s15 - s23 + s45))/
    (9*(s12 + s15 - s34)*s34) + (2*s45^3*(s23 + s45))/
    (s12^3*(s12 - s34 - s45)) + (s45^3*(s15 + s23 + s45))/(s12^3*s34) - 
   (s23^2*s34^3)/(s12^3*s45*(s15 - s23 - s34 + s45)) + 
   (277*(s34 + s45))/(9*(s12 - s34 - s45)) + (3*s34*(s34 + s45))/
    (s12*(-s15 + s23 + s34 - s45)) - (3*s34*(s34 + s45))/
    ((s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) - 
   (2*s34^2*s45*(s34 + s45))/(s12^2*(s12 + s23 - s45)*
     (-s15 + s23 + s34 - s45)) - (s45^2*(s34 + s45)^3)/
    (s12^3*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) - 
   (s15^3*s45^2)/(s12^3*(s23 + s34)*(-s12 + s34 + s45)) - 
   (2*s15^2*s45*(-s15 + s45))/(s12^2*(s23 + s34)*(-s12 + s34 + s45)) + 
   (s15*(-2*s15 - s34 + s45))/((s23 + s34)*(-s12 + s34 + s45)) - 
   (277*(s23 + s34)*(s34 + s45))/(9*(s15 - s23 - s34)*(-s12 + s34 + s45)) - 
   (s34*(6*s34 + s45))/(s12*(s12 + s23 - s34 - s45)) + 
   (s45^3*(s23 + 2*s45))/(s12^2*(s15 - s23)*(s15 - s23 - s34)) - 
   (s45^3*(s23 + 2*s45))/(s12^2*(s15 - s23 - s34)*s34) + 
   (s45^3*(s23 + 2*s45))/(s12^2*(s12 - s34 - s45)*(s15 + s45)) - 
   (277*(s23 + s34)*(s34 + 2*s45))/(18*(s15 - s23 - s34)*
     (s12 + s15 - s34 - s45)) - ((s34 + s45)^2*(s34 + 3*s45))/
    (s12*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) + 
   (s45*(s34 + s45)^2*(2*s34 + 3*s45))/(s12^2*(s12 + s23 - s45)*
     (s12 + s15 - s34 - s45)) + (s15*(-268*s15 + 268*s23 + 259*s45))/
    (9*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
   (s15*(-259*s15 + 268*s23 + 259*s45))/(9*s34*(-s12 - s23 + s34 + s45)) - 
   (s45^2*(563*s15 - 268*s23 + 313*s45))/(9*s12^2*(s12 - s34 - s45)) + 
   (-1072*s23^2 - 1331*s23*s34 - 518*s34^2 + 277*s15*(3*s23 + 2*s34) + 
     277*s23*s45 + 277*s34*s45)/(18*(s12 + s23 - s45)^2) + 
   (536*s15*s34 + 45*s23*s34 - 196*s34^2 - 27*s15*s45 + 286*s23*s45 + 
     9*s34*s45 - 295*s45^2)/(9*s12^2) - 
   (36*s23^2 + 331*s23*s34 + 277*s34^2 + 554*s23*s45 + 518*s34*s45 - 
     18*s45^2)/(18*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) + 
   (268*s15^2 + 268*s15*s34 - 259*s15*s45 - 9*s45^2)/
    (9*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (s15*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s23 + s34)*(s12 - s34 - s45)) + 
   (s45^3*(s15^2 - s15*s45 + s45^2))/(s12^3*(s12 + s23 - s45)*
     (s12 - s34 - s45)) - (s45^3*(s15^2 + s15*s45 + s45^2))/
    (s12^3*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
   (s45^3*(s23^2 + s23*s45 + s45^2))/(s12^3*(s15 - s23)*(s15 - s23 - s34)) + 
   (s45^3*(s23^2 + s23*s45 + s45^2))/(s12^3*(s15 - s23 - s34)*s34) - 
   (s45^3*(s23^2 + s23*s45 + s45^2))/(s12^3*(s12 - s34 - s45)*(s15 + s45)) + 
   (s34*(s34^2 + 4*s34*s45 + s45^2))/(s12*(s12 + s23 - s45)*
     (-s15 + s23 + s34 - s45)) - (2*s34^2 + (277*s15*(2*s34 - s45))/18 + 
     4*s34*s45 + s45^2)/(s12*(s12 + s23 - s45)) + 
   ((563*s15*s45)/9 + 2*s45^2)/(s12*(s12 - s34 - s45)) - 
   (s45*(-527*s15^2 + 259*s15*s45 + 9*s45^2))/(9*s12*(s12 + s23 - s45)*
     (s12 + s23 - s34 - s45)) + (s45*(-527*s15^2 + 241*s15*s45 + 27*s45^2))/
    (9*s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
   (-s34^4 - 2*s34^3*s45 + s34^2*(3*s15 - s45)*s45 - 3*s15^2*s45^2 + 
     3*s15*s34*s45^2)/(s12^3*(s23 + s34)) + 
   (s23*s34*(s34 - 2*s45) + s23^2*(2*s34 - s45) - s34^2*s45 + s45^3)/
    (s12^2*(s15 + s45)) + (s45^2*(-s15^3 + s15^2*s45 + s15*s45^2 + s45^3))/
    (s12^3*s34*(s12 + s23 - s34 - s45)) + 
   (-s15^3 - (509*s15^2*s45)/9 + (259*s15*s45^2)/9 + s45^3)/
    (s12*s34*(s12 + s23 - s34 - s45)) + 
   ((250*s15^2*s45^2)/9 + 3*s15*s45^3 - 3*s45^4)/(s12^2*(s12 + s23 - s45)*
     (s12 - s34 - s45)) + (2*s15^3*s45 + (241*s15^2*s45^2)/9 - s15*s45^3 - 
     2*s45^4)/(s12^2*s34*(s12 + s23 - s34 - s45)) + 
   ((-250*s15^2*s45^2)/9 + s15*s45^3 + 2*s45^4)/(s12^2*(s12 + s23 - s45)*
     (s12 + s23 - s34 - s45)) + (s34*(s34^2 + 4*s34*s45 + 3*s45*(s23 + s45)))/
    (s12^2*(s12 + s15 - s34 - s45)) + 
   (s34*(s34^2 + 2*s34*s45 - 2*s45^2 + 3*s23*(s34 + s45)))/
    (s12^2*(s15 - s23 - s34 + s45)) - 
   (s45^2*(2*s15^2 + 2*s34^2 + 2*s34*s45 + s45^2 + s15*(2*s34 + s45)))/
    (s12^3*(s12 + s23 - s45)) + (4*s34^3 + s15*s34*s45 - s34^2*s45 + 
     s45*(3*s15^2 + 3*s15*s45 + s45^2))/(s12^2*(s12 + s23 - s34 - s45)) - 
   (s34^4 - s34^3*s45 + s34^2*s45*(3*s15 + s45) - s34*s45^2*(3*s15 + s45) + 
     s45^2*(3*s15^2 + 3*s15*s45 + s45^2))/(s12^3*(s12 + s23 - s34 - s45)) + 
   (-(s45^2*(s34 + s45)^2) + s23*s45*(2*s34^2 + s34*s45 - s45^2) - 
     s23^2*(s34^2 - s34*s45 + s45^2))/(s12^3*(s15 + s45)) + 
   (s45*(295*s15^2 + 9*s15*(4*s34 + s45) + 
      9*(4*s34^2 + 5*s34*s45 + 2*s45^2)))/(9*s12^2*(s12 + s23 - s45)) + 
   (s34^2*s45^2 - s23*s34*s45*(2*s34 + 3*s45) + 
     s23^2*(s34^2 + 3*s34*s45 + 3*s45^2))/(s12^3*(s15 - s23)) - 
   (s34*(s23*s34*(s34 + 3*s45) + s45*(s34^2 + 3*s34*s45 + 3*s45^2)))/
    (s12^3*(s12 + s15 - s34 - s45)) - 
   (s23*(s34 - 2*s45)*(s34 + s45)^2 + s23^2*(3*s34^2 + 3*s34*s45 + s45^2) + 
     s45*(s34^3 + s45^3))/(s12^3*(s15 - s23 - s34 + s45)) + 
   (-2*s23*(4*s34^2 + s34*s45 - 2*s45^2) + 
     s45*(4*s34^2 - 4*s34*s45 + 3*s45^2 + 2*s15*(-6*s34 + s45)))/s12^3}}


==> anc/remainders/2l_pmppp_nf.m <==
{{PPair[f[7], f[1]], PPair[f[8], f[2]], PPair[f[9], f[3]], 
  PPair[(-6*f[7])/19 - f[8] - f[9] - f[10] - f[11] - f[12], 
   (-6*f[1])/19 - f[2] - f[3] - f[4] - f[5] - f[6]], PPair[f[10], f[4]], 
  PPair[f[11], f[5]], PPair[f[12], f[6]]}, {1, F[1, 1, 2], F[1, 1, 5], 
  F[1, 1, 6], F[1, 1, 7], F[1, 1, 9], F[1, 1, 10]}, 
 {(38*((2*s15^2)/((s12 + s15 - s34)*s34) - s15/(-s15 + s23 + s34) - 
     (s15*(s23 - s45)^2)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) - 
     (2*s15*s23)/(s34*(s12 + s23 - s45)) - (2*s23^2*(-s15 + s23 + s34))/
      ((s12 + s23 - s45)^2*s45) + (2*s23*(-s15 + s23))/
      ((s12 + s23 - s45)*s45) + (-3*s23 + s45)/(s12 + s23 - s45) + 
     (2*s15*(-s23 + s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
     (s15 - s23 + s45)/(s12 + s15 - s34) + ((s23 - s45)^2*(s15 - s23 + s45))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
     (2*(s23 - s45)*(s15 - s23 + s45))/((s15 - s23 - s34)*
       (s12 + s23 - s45)) - (2*s23*(s15 - s23 + s45))/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) - (2*(s15 - s23 + s45)^2)/
      ((s15 - s23 - s34)*(-s12 + s34 + s45)) + 
     (-4*s15*s23 + 5*s23^2 + 4*s23*s34 + 2*s15*s45 - 4*s23*s45 - 2*s34*s45 + 
       s45^2)/(s12 + s23 - s45)^2))/9, 
  (4*s23*((s23*s34 + (s15 - s34)*s45)^2*(s23*s34 + s45*(s15 + s34 + s45)) + 
     s12^2*(s23^2*s34*(s23 - s45) + s15^3*s45 + s15^2*s45*(-s23 + s45) - 
       s15*(s23^2*s34 + s23*s45^2 + s34*s45^2)) + 
     s12*(-2*s15^3*s45^2 + s34^2*(-2*s23^3 + 2*s23^2*s45 + s23*s45^2 - 
         s45^3) + s15^2*s45*((s34 - 2*s45)*s45 + s23*(-s34 + s45)) + 
       s15*(s23^2*s34*(s34 - s45) + s23*s45^3 + s34*s45^2*(s34 + 3*s45)))))/
   (3*s12*(s15 - s23)*s34*(s12 + s23 - s45)*(s12 - s34 - s45)*s45*
    (s15 + s45)), (-4*s15*(s12^3*(s15 - s23)*s34*(s23 + s34)*s45 + 
     (s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45)^2*
      (s23*s34 + s34^2 + s15*s45 + s34*s45) + s12^2*(s15 - s23 - s34)*
      (s23*s34*(s23 + s34)*(s23 - 2*s45) + s15^3*s45 + 
       s15^2*(-s23 + s34)*s45 - s15*s34*(s23^2 + s23*s34 - s34*s45)) - 
     s12*(s15 - s23 - s34)*(s15^2*s23*(s34 - s45)*s45 + 2*s15^3*s45^2 + 
       s34^2*(s23 + s34)*(2*s23^2 - 3*s23*s45 + s45^2) - 
       s15*s34*(s23^2*(s34 - s45) + 3*s34*s45^2 + 
         s23*(s34^2 - 2*s34*s45 + 2*s45^2)))))/
   (3*s12*(s15 - s23)*(s15 - s23 - s34)*s34*(s23 + s34)*(s12 + s23 - s45)*
    (s12 - s34 - s45)*s45), 
  (4*(-((s15*s23)/(s12*(s23 + s34))) + s15^3/(s12*s23*s34 + s12*s34^2) + 
     (-2*s15 + 4*s23 + s34 - 3*s45)/s12 + (s15*(-2*s15 + s23))/
      (s34*(s12 + s23 - s45)) - (s15^2*(s15 - 2*s45))/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s23 - s45)^2/((s12 + s23 - s45)*(s12 + s15 - s34 - s45)) - 
     (s23*(s23 + s34))/(s12*s45) + (s23^2*(-s15 + s23 + s34))/
      ((s12 + s23 - s45)^2*s45) + (s23*(s23 + s34))/((s12 + s23 - s45)*s45) + 
     (s15*s23^2)/(s12*(s12 + s15 - s34 - s45)*s45) - 
     ((s23 - s45)^2*s45)/(s12*(s12 - s34 - s45)*(s12 + s15 - s34 - s45)) + 
     (s15^2*(-s15 + s45))/(s12*s34*(s12 + s23 - s45)) + 
     (2*s23*(-s23 + s45))/(s12*(s12 + s15 - s34 - s45)) + 
     (s15*(s15^2 - 2*s15*s23 + s23*(s23 - s45)))/
      ((s23 + s34)*(-s12 + s34 + s45)^2) - 
     (s15*(s15^2 - 2*s15*s23 + s23*(s23 - s45)))/((s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) - (s15^3*s45)/(s12*(s23 + s34)*
       (-s12 + s34 + s45)^2) + (s15^3*s45)/(s12*(s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) - (s15*(s15 + s23))/
      ((s23 + s34)*(-s12 + s34 + s45)) + (s15^2*(s15 + 2*s45))/
      (s12*(s23 + s34)*(s12 - s34 - s45)) - (2*s45*(3*s15 - 2*s23 + 2*s45))/
      (s12*(s12 - s34 - s45)) + (2*s15 - 4*s23 - s34 + 3*s45)/
      (s12 + s23 - s45) - (3*s23^2 + 2*s23*s34 - 3*s23*s45 - s34*s45 + 
       s45^2 + s15*(-2*s23 + s45))/(s12 + s23 - s45)^2 + 
     (-2*s15^2 - s23^2 + s45^2 + s15*(s23 + 3*s45))/((s12 + s23 - s45)*
       (s12 - s34 - s45))))/3, 
  (4*(s15^2/(s12*s34) - s15^2/((s12 + s15 - s34)*s34) + 
     (-2*s15 + 5*s23 + s34 - 2*s45)/(s12 + s23 - s45) + 
     (s23 - s45)^2/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15^3 - s15^2*s23 + s15*s23^2 - s23^3)/(s12*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + (s15^2*s23)/(s34*(s12 + s23 - s34 - s45)^2) + 
     (s15^3*s23)/(s12*s34*(s12 + s23 - s34 - s45)^2) - 
     (s15^2*s23)/((s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) - 
     (s15^3*s23)/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) - 
     (s15^2*(s15 + s23))/(s12*s34*(s12 + s23 - s34 - s45)) - 
     s15^3/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
     (-3*s15^2 + (s23 - s45)^2)/((s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
     (s23*s34)/(s12*s45) - (s23*(-s15 + 2*s23 + s34))/
      ((s12 + s23 - s45)*s45) - (s23*(2*s23 + s34))/((s12 + s23 - s45)*
       (s15 + s45)) - s23^3/(s12*(s12 - s34 - s45)*(s15 + s45)) + 
     s23^3/((s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) + 
     s23^4/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) + 
     (s23^2*(s23 + s34))/((s12 + s23 - s45)*s45*(s15 + s45)) - 
     (s15 + s45)^3/(s12*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)) + 
     (s15*(2*s15 - 2*s23 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15 - s23 + s45)/(s12 + s15 - s34) + (2*s15 - 3*s23 - s34 + s45)/s12 + 
     (s23*(s23 + s34 + s45))/(s12*(s15 + s45)) + 
     (s15^2 - s23^2 + s15*(s23 - 4*s45) + 3*s23*s45 - 3*s45^2)/
      (s12*(s12 + s23 - s34 - s45)) + (s15^2 - s15*s23 + s23^2 + 5*s15*s45 - 
       3*s23*s45 + 3*s45^2)/(s12^2 - s12*s34 - s12*s45) - 
     (s23^2*s34)/(s12*s15*s45 + s12*s45^2)))/3, 
  (-4*((s15 - s34)*(s23 - s45)*(s23*s34 + (s15 - s34)*s45)^2*
      (s23*s34 - s34^2 + s15*s45 - 3*s34*s45) + 
     s12^4*(s23*s34*(s23 - s45)^2 + s15^3*s45 - s15^2*(s23 + s34)*s45 + 
       s15*s34*(-s23^2 + s45^2)) + 
     s12^3*(s15^4*s45 - s15^3*s45*(2*s34 + 3*s45) + s34*(s23 - s45)*
        (s23^3 - s34*s45^2 - 2*s23^2*(2*s34 + s45) + s23*s45*(6*s34 + s45)) + 
       s15*s34*(s23^2*(3*s34 - 2*s45) - s45^2*(5*s34 + 2*s45) + 
         s23*s45*(s34 + 4*s45)) - s15^2*(s23*(s34 - 2*s45)*s45 + 
         s23^2*(s34 + s45) - s34*s45*(s34 + 8*s45))) + 
     s12^2*(s15^4*(s23 - 3*s45)*s45 + s15^3*s45*(-s23^2 - 3*s23*s34 + 
         s45*(10*s34 + 3*s45)) + s34^2*(s23 - s45)*
        (-3*s23^3 + s45^2*(4*s34 + s45) - s23*s45*(11*s34 + 7*s45) + 
         s23^2*(6*s34 + 9*s45)) + s15^2*(-(s23^3*s34) - 
         s34*s45^2*(12*s34 + 13*s45) + s23*s45*(3*s34^2 + 11*s34*s45 - 
           s45^2) + s23^2*(2*s34^2 + s45^2)) + 
       s15*s34*(s23^4 - s23^3*(s34 + 4*s45) - 3*s23^2*(s34^2 - 4*s34*s45 - 
           2*s45^2) + s45^2*(5*s34^2 + 14*s34*s45 + s45^2) - 
         s23*s45*(s34^2 + 25*s34*s45 + 4*s45^2))) - 
     s12*(s15^4*(2*s23 - 3*s45)*s45^2 + s34^3*(s23 - s45)^2*
        (-3*s23^2 - 4*s45*(s34 + s45) + s23*(4*s34 + 9*s45)) + 
       s15^3*s45*(s23^2*(s34 - s45) - 12*s23*s34*s45 + 
         s45*(s34^2 + 14*s34*s45 + s45^2)) + s15^2*s34*(s23^3*(-s34 + s45) + 
         s23*s45^2*(27*s34 + 10*s45) + s23^2*(s34^2 - 5*s34*s45 - 5*s45^2) - 
         s45^2*(2*s34^2 + 23*s34*s45 + 6*s45^2)) - s15*s34^2*(s23 - s45)*
        (-2*s23^3 + s23^2*(2*s34 + 11*s45) + s23*(s34^2 - 13*s34*s45 - 
           18*s45^2) + s45*(s34^2 + 16*s34*s45 + 9*s45^2)))))/
   (3*s12*s34*(s12 + s23 - s45)^2*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)*
    (-s15 + s23 + s34 - s45)*s45), 
  (38*(-((2*s23 + s34 - 4*s45)/s12) + (2*s23 + s34 - 4*s45)/
      (s12 + s23 - s45) - (4*(s15 - s23 - s34)*s34)/(s12*s45) - 
     (2*s23*s34^2)/(s12^2*s45) - (2*s23*(-s15 + s23 + s34)^2)/
      ((s12 + s23 - s45)^2*s45) + (4*(s15 - s23 - s34)*s34)/
      ((s12 + s23 - s45)*s45) - (4*s15*s45)/(s12*s34) - 
     (s15^2*s45)/((-s15 + s23 + s34)*(s12 + s23 - s45)^2) - 
     (2*s15^2*s45)/(s12^2*(s12 + s23 - s45)) + (2*s15*(2*s15 - s45)*s45)/
      (s12*s34*(s12 + s23 - s45)) - (4*s15*s45)/(s12*(s12 - s34 - s45)) + 
     (2*s15*(2*s15 - s45)*s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*s15^2*s45^2)/(s12^2*s34*(s12 + s23 - s45)) - 
     (2*s15^2*s45^2)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s15*(s15 - s23 + s45))/((s12 + s15 - s34)*s34) - 
     ((s15 - s45)*(s15 - s23 + s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
     (s45*(s15 - s23 + s45)^2)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
     (2*s45^2*(2*s15 - s23 + s45))/(s12^2*(s12 - s34 - s45)) + 
     (2*s15*(-s15 + s23 + s45))/(s34*(s12 + s23 - s45)) + 
     (2*s15*(-s15 + s23 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15*(-2*s34 + s45))/(s12*(s12 + s23 - s45)) + 
     (2*s15*(s15 - s23 + s45))/((s15 - s23 - s34)*(-s12 + s34 + s45)) + 
     (s15*(s15 - s23 + 2*s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (-3*s15*s23 + 4*s23^2 - 2*s15*s34 + 5*s23*s34 + 2*s34^2 - 3*s23*s45 - 
       s34*s45 + s45^2)/(s12 + s23 - s45)^2 + 
     (2*(-2*s15*s34 + s34^2 + s45*(-s23 + s45)))/s12^2))/9, 
  (4*s23*(-((s23*s34 + (s15 - s34)*s45)^3*(s23*s34 + 
        s45*(s15 + s34 + s45))) + s12^3*(s15 - s23)*
      (s15^3*s45 + s23^2*s34*(-s23 + s45) + s15^2*s45*(-s23 + s45) + 
       s15*(s23^2*s34 - s23*s45^2 - s34*s45^2)) - 
     s12^2*(3*s15^4*s45^2 + s15^3*s45^2*(-4*s23 - 2*s34 + 3*s45) + 
       s23*s34^2*(3*s23^3 - 4*s23^2*s45 + s45^3) + 
       s15^2*(-(s23*s45^2*(s34 + 4*s45)) - s34*s45^2*(s34 + 5*s45) + 
         s23^2*(s34^2 + s45^2)) + s15*(-4*s23^3*s34^2 + 2*s34^2*s45^3 + 
         s23*s34*s45^2*(s34 + 2*s45) + s23^2*s45*(s34^2 + s45^2))) + 
     s12*(3*s15^4*s45^3 + s15^3*s45^2*(4*s23*s34 - 2*s23*s45 - 4*s34*s45 + 
         3*s45^2) + s34^2*(s23 - s45)^2*(3*s23^2*s34 - s34*s45^2 + 
         s23*s45*(s34 + s45)) - s15^2*s45*(s23^2*s34*(s34 + s45) + 
         s34*s45^2*(s34 + 7*s45) + 2*s23*s45*(2*s34^2 - s34*s45 + s45^2)) - 
       s15*s34*(s23 - s45)*(2*s23^2*s34*(s34 - 2*s45) + 
         s34*s45^2*(2*s34 + 5*s45) + s23*s45*(2*s34^2 + 2*s34*s45 + 
           s45^2)))))/(3*s12^3*(s15 - s23)*s34*(s12 + s23 - s45)*s45*
    (s15 + s45)*(-s12 + s34 + s45)), 
  (-4*s15*(s12^4*(s15 - s23)^2*s34*(s23 + s34)*s45 - 
     (s15 - s23 - s34)*(s23*s34 + (s15 - s34)*s45)^3*
      (s23*s34 + s34^2 + s15*s45 + s34*s45) + s12^3*(s15 - s23)*
      (s15^4*s45 - 2*s15^3*s23*s45 + s15^2*s23*(s34^2 + s23*(s34 + s45)) - 
       s15*s34*(2*s23^3 + s23^2*(3*s34 - 2*s45) + s34*s45*(s34 + s45) + 
         s23*(s34^2 - s34*s45 + s45^2)) + s34*(s23^4 + 2*s23^3*(s34 - s45) - 
         s23*s34*(s34 - 3*s45)*s45 + s34^2*s45^2 + 
         s23^2*(s34^2 - 3*s34*s45 + 2*s45^2))) + s12*(s15 - s23 - s34)*
      (3*s15^4*s45^3 + s15^3*s45^2*(4*s23*s34 + s34^2 - 2*s23*s45 - 
         3*s34*s45) + s34^3*(s23 - s45)^2*(3*s23^2 + 3*s23*s34 - s34*s45) - 
       s15*s34^2*(s23 - s45)*(2*s23^2*(s34 - 2*s45) + s34*s45*(s34 + 5*s45) + 
         2*s23*(s34^2 - s34*s45 + 2*s45^2)) - s15^2*s34*s45*
        (s23^2*(s34 + s45) + 2*s34*s45*(s34 + 2*s45) + 
         s23*(s34^2 + 2*s34*s45 + 2*s45^2))) - s12^2*(s15 - s23 - s34)*
      (-(s15*s23*s34^2*(s23 + s34)*(4*s23 - 3*s45)) + 3*s23*s34^2*(s23 + s34)*
        (s23 - s45)^2 + 3*s15^4*s45^2 - 4*s15^3*s23*s45^2 + 
       s15^2*(-3*s34^2*s45^2 + s23^2*(s34^2 + s45^2) + 
         s23*(s34^3 - 3*s34*s45^2)))))/(3*s12^3*(s15 - s23)*(s15 - s23 - s34)*
    s34*(s23 + s34)*(s12 + s23 - s45)*s45*(-s12 + s34 + s45)), 
  (-4*(s15 - s23 - s34)*(s12^5*s15*(s15 - s23)^2*s45 - 
     (s23 - s45)*(s23*s34 + (s15 - s34)*s45)^3*(s23*s34 + s34^2 - s34*s45 + 
       (s15 - s45)*s45) + s12^4*s15*s45*(s15^3 - s15^2*(s23 + s34 + 5*s45) + 
       s23*(s23^2 - s34*s45 - s23*(s34 + 3*s45)) + 
       s15*(-s23^2 + 3*s34*s45 + 2*s23*(s34 + 4*s45))) + 
     s12*(s15^4*(3*s23 - 4*s45)*s45^3 + s34^2*(s23 - s45)^3*
        (3*s23^2*s34 + 2*s34*s45^2 + s23*(3*s34^2 - 3*s34*s45 - s45^2)) + 
       s15^3*s45^2*(s23^2*(4*s34 - 2*s45) + s23*(s34^2 - 17*s34*s45 - 
           2*s45^2) + s45*(-2*s34^2 + 13*s34*s45 + 5*s45^2)) + 
       s15*s34*(s23 - s45)^2*(-2*s23^2*s34*(s34 - 2*s45) + 
         s34*s45*(-2*s34^2 + 5*s34*s45 + 9*s45^2) + 
         s23*(-2*s34^3 - 5*s34*s45^2 + s45^3)) - 
       s15^2*s45*(s23^3*s34*(s34 + s45) + 2*s34*s45^2*(-2*s34^2 + 7*s34*s45 + 
           6*s45^2) + s23^2*(s34^3 + 12*s34^2*s45 + 3*s34*s45^2 - 2*s45^3) + 
         s23*s45*(3*s34^3 - 27*s34^2*s45 - 16*s34*s45^2 + 2*s45^3))) + 
     s12^3*(s15^4*(s23 - 4*s45)*s45 + s23*s34*(s23 - s45)^2*
        (s23^2 + s23*s34 + s34*s45) + s15^3*s45*(-2*s23^2 - s23*s34 + 
         2*s23*s45 + 7*s34*s45 + 10*s45^2) + 
       s15^2*(-12*s23*s45^3 + s23^3*(s34 + s45) - 2*s34*s45^2*(s34 + 6*s45) + 
         s23^2*(s34^2 + 2*s34*s45 + 4*s45^2)) + 
       s15*(-2*s23^4*s34 + 3*s34^2*s45^3 + s23*s34*s45^2*(-2*s34 + 3*s45) + 
         s23^3*(-2*s34^2 + s34*s45 - 2*s45^2) + 
         s23^2*(2*s34^2*s45 + 3*s45^3))) - 
     s12^2*(3*s15^4*(s23 - 2*s45)*s45^2 - s15^3*s45^2*(4*s23^2 + 10*s23*s34 + 
         s34^2 - 15*s34*s45 - 10*s45^2) + s34^2*(s23 - s45)^2*
        (3*s23^3 + 3*s23^2*(s34 - s45) + 2*s23*s45^2 - s34*s45^2) - 
       s15*(s23 - s45)*(4*s23^3*s34^2 + s23*s34*s45^2*(-7*s34 + 3*s45) + 
         s34^2*s45^2*(s34 + 9*s45) + s23^2*(4*s34^3 + s34^2*s45 + s45^3)) + 
       s15^2*(s34*s45^2*(s34^2 - 10*s34*s45 - 18*s45^2) + 
         s23*s45^2*(9*s34^2 + 12*s34*s45 - 8*s45^2) + s23^3*(s34^2 + s45^2) + 
         s23^2*(s34^3 + 2*s34*s45^2 + 5*s45^3)))))/
   (3*s12^3*s34*(s23 + s34)*(s12 + s23 - s45)^2*s45*(-s12 + s34 + s45)*
    (-s12 - s15 + s34 + s45)), 
  (-4*(s15 - s23 + s45)*((s15 - s34)*(s23*s34 + (s15 - s34)*s45)^3*
      (s23*s34 - s34^2 - s34*s45 + s45*(s15 + s45)) - 
     s12^5*s34*(s23^2*(s23 - 2*s45) + s15^2*(s23 - s45) + 
       s15*s23*(-2*s23 + s45)) + s12^4*s34*(-(s15^3*s23) + 
       s15*(s23^3 + 3*s34*s45^2 - 2*s23^2*(4*s34 + s45) + 
         s23*s45*(4*s34 + s45)) - s23*(s23^3 - 4*s34*s45^2 - 
         s23^2*(5*s34 + 3*s45) + s23*s45*(11*s34 + 3*s45)) + 
       s15^2*(s23^2 + s23*(3*s34 + s45) - s45*(2*s34 + 5*s45))) - 
     s12^3*(s15^5*s45 + s15^4*s45*(-2*s23 + s45) + 
       s34^2*(-4*s23^4 - 2*s34*s45^3 - 8*s23^2*s45*(3*s34 + 2*s45) + 
         3*s23*s45^2*(5*s34 + 2*s45) + s23^3*(10*s34 + 13*s45)) + 
       s15*s34*(s23^4 + s23^3*(2*s34 - 3*s45) + 3*s23*s34*(2*s34 - 3*s45)*
          s45 + s34*s45^2*(7*s34 + 9*s45) + 3*s23^2*(-4*s34^2 + s45^2)) + 
       s15^3*(3*s34*s45^2 + s23^2*(s34 + s45) - 
         s23*(2*s34^2 + s34*s45 + 2*s45^2)) + 
       s15^2*(-2*s23^3*s34 + s23^2*(2*s34 + s45)^2 + 
         s23*s34*(3*s34^2 - s34*s45 + 3*s45^2) - 
         s34*s45*(s34^2 + 11*s34*s45 + 7*s45^2))) + 
     s12*(-3*s15^5*s45^3 + s15^4*s45^2*(-4*s23*s34 + s34^2 + 2*s23*s45 + 
         10*s34*s45 - 3*s45^2) + s34^3*(s23 - s45)^2*(4*s23^2*s34 + 
         4*s34*s45*(s34 + s45) + s23*(-5*s34^2 - 7*s34*s45 + 2*s45^2)) + 
       s15^3*s45*(s23^2*s34*(s34 + s45) + s34*s45*(-3*s34^2 - 16*s34*s45 + 
           5*s45^2) - s23*(s34^3 - 9*s34^2*s45 + 2*s34*s45^2 - 2*s45^3)) + 
       s15*s34^2*(s23 - s45)*(-3*s23^3*s34 + s23^2*(2*s34^2 + 16*s34*s45 - 
           s45^2) + s34*s45*(s34^2 + 13*s34*s45 + 9*s45^2) + 
         s23*(2*s34^3 - 14*s34^2*s45 - 23*s34*s45^2 + 2*s45^3)) + 
       s15^2*s34*(2*s23^3*s34*(s34 - 2*s45) + 3*s34*s45^2*
          (s34^2 + 6*s34*s45 + s45^2) + s23^2*(-2*s34^3 + s34^2*s45 + 
           16*s34*s45^2 + s45^3) - s23*s45*(-2*s34^3 + 19*s34^2*s45 + 
           17*s34*s45^2 + 2*s45^3))) + 
     s12^2*(3*s15^5*s45^2 + s15^4*s45^2*(-4*s23 - 5*s34 + 3*s45) + 
       s34^2*(s23 - s45)*(-6*s23^3*s34 + s34*s45^2*(5*s34 + 3*s45) - 
         2*s23*s34*s45*(8*s34 + 7*s45) + s23^2*(10*s34^2 + 15*s34*s45 - 
           s45^2)) + s15*s34^2*(3*s23^4 - 14*s23^3*s45 + 
         s45^2*(5*s34^2 + 18*s34*s45 + 6*s45^2) - 
         2*s23*s45*(-2*s34^2 + 14*s34*s45 + 9*s45^2) + 
         s23^2*(-8*s34^2 + 12*s34*s45 + 24*s45^2)) + 
       s15^3*(2*s34*s45^2*(3*s34 + s45) + s23^2*(s34^2 + s45^2) - 
         s23*(s34^3 + s34*s45^2 + 4*s45^3)) + 
       s15^2*(-4*s23^3*s34^2 - 3*s34*s45^2*(3*s34^2 + 6*s34*s45 + s45^2) + 
         s23^2*(5*s34^3 + 6*s34^2*s45 + s45^3) + 
         s23*s34*(s34^3 - 4*s34^2*s45 + 12*s34*s45^2 + 5*s45^3)))))/
   (3*s12^3*(s12 + s15 - s34)*s34*(s12 + s23 - s45)*(s12 - s34 - s45)*
    (s12 + s23 - s34 - s45)*s45*(s15 + s45)), 
  (4*(-((s15 - s34)*(s23 - s45)*(s23*s34 + (s15 - s34)*s45)^3*
       (s23*s34 - s34^2 + s15*s45 - 3*s34*s45)) + 
     s12^5*(s23^2*s34*(s23 - s45)^2 + s15^4*s45 - s15^3*(2*s23 + s34)*s45 + 
       2*s15*s23^2*s34*(-s23 + s45) + s15^2*(s23*s34*s45 + s34*s45^2 + 
         s23^2*(s34 + s45))) + s12^4*(s15^5*s45 - 
       s15^4*s45*(s23 + 2*s34 + 4*s45) - s15*s34*(s23^4 + 3*s23*s34*s45^2 - 
         2*s34*s45^3 - 2*s23^3*(4*s34 + s45) + s23^2*s45*(8*s34 + s45)) + 
       s23*s34*(s23 - s45)*(s23^3 - 2*s34*s45^2 + s23*s45*(8*s34 + s45) - 
         s23^2*(5*s34 + 2*s45)) + s15^3*(s23^2*(s34 - s45) + 
         2*s23*s45*(s34 + 3*s45) + s34*s45*(s34 + 10*s45)) - 
       s15^2*(s23^3*(s34 - s45) + 3*s34*s45^2*(2*s34 + s45) + 
         s23*s34*s45*(s34 + 3*s45) + s23^2*(3*s34^2 - s34*s45 + 2*s45^2))) + 
     s12*(s15^5*(3*s23 - 4*s45)*s45^3 + s34^4*(s23 - s45)^3*
        (-4*s23^2 - 4*s45*(s34 + s45) + s23*(5*s34 + 12*s45)) + 
       s15^4*s45^2*(s23^2*(4*s34 - 2*s45) + s23*(-s34^2 - 24*s34*s45 + 
           s45^2) + s45*(2*s34^2 + 23*s34*s45 + s45^2)) + 
       s15^3*s34*s45*(-(s23^3*(s34 + s45)) + s23^2*(s34^2 - 19*s34*s45 + 
           s45^2) - s45^2*(6*s34^2 + 49*s34*s45 + 7*s45^2) + 
         s23*s45*(4*s34^2 + 67*s34*s45 + 7*s45^2)) - s15*s34^3*(s23 - s45)^2*
        (-3*s23^3 + s23^2*(2*s34 + 19*s45) + s23*(2*s34^2 - 16*s34*s45 - 
           31*s45^2) + s45*(2*s34^2 + 23*s34*s45 + 13*s45^2)) - 
       s15^2*s34^2*(s23 - s45)*(2*s23^3*(s34 - 2*s45) + 
         s23*s45*(s34^2 - 42*s34*s45 - 26*s45^2) + 
         s45^2*(6*s34^2 + 49*s34*s45 + 15*s45^2) + 
         s23^2*(-2*s34^2 + 3*s34*s45 + 17*s45^2))) + 
     s12^3*(s15^5*(s23 - 4*s45)*s45 + s15^4*s45*(-2*s23^2 - 2*s23*s34 + 
         3*s23*s45 + 13*s34*s45 + 6*s45^2) - s34^2*(s23 - s45)*
        (4*s23^4 + s34*s45^3 - s23*s45^2*(11*s34 + 2*s45) - 
         2*s23^3*(5*s34 + 6*s45) + s23^2*s45*(21*s34 + 10*s45)) + 
       s15^3*(s23^3*(s34 + s45) - 3*s34*s45^2*(5*s34 + 8*s45) + 
         s23*s45*(s34^2 + 3*s34*s45 - 6*s45^2) + 
         2*s23^2*(-s34^2 + s34*s45 + s45^2)) + 
       s15*s34*(s23^5 + s23^4*(2*s34 - 3*s45) - s34*s45^3*(9*s34 + 4*s45) + 
         s23*s34*s45^2*(10*s34 + 17*s45) - s23^2*s45*(-12*s34^2 + 
           17*s34*s45 + s45^2) + s23^3*(-12*s34^2 + 2*s34*s45 + 3*s45^2)) + 
       s15^2*(-2*s23^4*s34 + 3*s23*s34*s45^2*(-5*s34 + s45) + 
         s23^3*(4*s34^2 + 3*s34*s45 - s45^2) + 3*s34*s45^2*
          (2*s34^2 + 9*s34*s45 + s45^2) + s23^2*(3*s34^3 - 6*s34^2*s45 - 
           4*s34*s45^2 + s45^3))) - s12^2*(3*s15^5*(s23 - 2*s45)*s45^2 + 
       s15^4*s45^2*(-4*s23^2 + s34^2 + 27*s34*s45 + 4*s45^2 + 
         3*s23*(-5*s34 + s45)) + s34^3*(s23 - s45)^2*
        (-6*s23^3 + s45^2*(4*s34 + s45) + 2*s23^2*(5*s34 + 9*s45) - 
         s23*s45*(15*s34 + 11*s45)) + s15*s34^2*(s23 - s45)*
        (3*s23^4 - 14*s23^3*s45 - s23*s45^2*(43*s34 + 12*s45) + 
         s45^2*(9*s34^2 + 22*s34*s45 + 2*s45^2) + 
         s23^2*(-8*s34^2 + 17*s34*s45 + 21*s45^2)) + 
       s15^3*(s23^3*(s34^2 + s45^2) - 2*s23*s45^2*(-14*s34^2 - 6*s34*s45 + 
           s45^2) - s34*s45^2*(2*s34^2 + 45*s34*s45 + 22*s45^2) + 
         s23^2*(-s34^3 + 4*s34*s45^2 + s45^3)) + 
       s15^2*s34*(-4*s23^4*s34 + s23^3*s34*(5*s34 + 6*s45) + 
         s23*s45^2*(-25*s34^2 - 57*s34*s45 + s45^2) + 
         s23^2*(s34^3 - 7*s34^2*s45 + 21*s34*s45^2 - 2*s45^3) + 
         s45^2*(s34^3 + 33*s34^2*s45 + 36*s34*s45^2 + s45^3)))))/
   (3*s12^3*s34*(s12 + s23 - s45)^2*(-s15 + s23 + s34 - s45)*s45*
    (-s12 + s34 + s45)*(-s12 - s23 + s34 + s45))}}


==> anc/twoLoopAmplitudes/2l_pmmpp_nf1.m <==
{{(PPair[f[15], f[8]] + ep^4*PPair[f[57], f[21]] + ep^3*PPair[f[58], f[22]] + 
    ep*PPair[-f[15] - f[57] - f[58] - f[59], -f[8] - f[21] - f[22] - f[23]] + 
    ep^2*PPair[f[59], f[23]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 
    6*ep^7), (ep^4*PPair[f[60], f[129]] + ep^3*PPair[f[61], f[130]] + 
    ep^2*PPair[f[62], f[131]] + PPair[-f[60] - f[61] - f[62] - f[63], 
     -f[129] - f[130] - f[131] - f[132]] + ep*PPair[f[63], f[132]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (ep^3*PPair[f[64], f[24]] + ep^2*PPair[f[65], f[25]] + 
    PPair[-f[64] - f[65] - f[66], -f[24] - f[25] - f[26]] + 
    ep*PPair[f[66], f[26]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[f[27], f[70]] + ep^4*PPair[f[67], f[133]] + 
    ep^3*PPair[f[68], f[134]] + ep*PPair[-f[27] - f[67] - f[68] - f[69], 
      -f[70] - f[133] - f[134] - f[135]] + ep^2*PPair[f[69], f[135]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (ep^3*PPair[f[71], f[28]] + ep^2*PPair[f[72], f[29]] + 
    PPair[-f[71] - f[72] - f[73], -f[28] - f[29] - f[30]] + 
    ep*PPair[f[73], f[30]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[f[31], f[77]] + ep^4*PPair[f[74], f[136]] + 
    ep^3*PPair[f[75], f[137]] + ep*PPair[-f[31] - f[74] - f[75] - f[76], 
      -f[77] - f[136] - f[137] - f[138]] + ep^2*PPair[f[76], f[138]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (ep^2*PPair[18*f[64] + 13*f[65] + 7*f[66] - 3*f[78], 
      18*f[24] + 13*f[25] + 7*f[26] - 3*f[32]] + 
    PPair[15*f[64] + 11*f[65] + 6*f[66] - f[78], 15*f[24] + 11*f[25] + 
      6*f[26] - f[32]] + ep^3*PPair[f[78], f[32]] + 
    ep*PPair[-33*f[64] - 24*f[65] - 13*f[66] + 3*f[78], 
      -33*f[24] - 24*f[25] - 13*f[26] + 3*f[32]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[16], f[33]] + ep^4*PPair[f[79], f[139]] + 
    ep^2*PPair[(-3*f[2])/2 - (3*f[3])/2 + 2*f[16] + 2*f[27] + (9*f[64])/2 + 
       3*f[65] + (3*f[66])/2 - (7*f[67])/4 - (3*f[68])/2 - f[69] - 
       (7*f[79])/4 - (3*f[80])/2, f[141]] + 
    ep*PPair[(3*f[2])/2 + (3*f[3])/2 - 3*f[16] - 2*f[27] - (9*f[64])/2 - 
       3*f[65] - (3*f[66])/2 + (7*f[67])/4 + (3*f[68])/2 + f[69] + 
       (3*f[79])/4 + f[80]/2, -f[33] - f[139] - f[140] - f[141]] + 
    ep^3*PPair[f[80], f[140]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 
    6*ep^7), (ep^2*PPair[18*f[71] + 13*f[72] + 7*f[73] - 3*f[81], 
      18*f[28] + 13*f[29] + 7*f[30] - 3*f[34]] + 
    PPair[15*f[71] + 11*f[72] + 6*f[73] - f[81], 15*f[28] + 11*f[29] + 
      6*f[30] - f[34]] + ep^3*PPair[f[81], f[34]] + 
    ep*PPair[-33*f[71] - 24*f[72] - 13*f[73] + 3*f[81], 
      -33*f[28] - 24*f[29] - 13*f[30] + 3*f[34]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[17], f[35]] + ep^3*PPair[-2*f[16] - 2*f[17] - 6*f[27] - 6*f[31] - 
       9*f[64] - 6*f[65] - 3*f[66] + (19*f[67])/2 + 7*f[68] + 4*f[69] - 
       9*f[71] - 6*f[72] - 3*f[73] + (19*f[74])/2 + 7*f[75] + 4*f[76] - 
       (5*f[79])/2 - f[80] - (5*f[82])/2, 20*f[19] - 269*f[24] - 191*f[25] - 
       98*f[26] - 269*f[28] - 191*f[29] - 98*f[30] + 15*f[32] - 7*f[33] + 
       15*f[34] - 7*f[35] + 10*f[49] + 10*f[50] + 10*f[51] + 10*f[52] + 
       10*f[53] + 10*f[54] + 14*f[70] + 14*f[77] - 63*f[133] - 43*f[134] - 
       21*f[135] - 63*f[136] - 43*f[137] - 21*f[138] - f[140]] + 
    ep*PPair[(-3*f[2])/2 - (3*f[3])/2 - f[16] - 4*f[17] - 3*f[27] - 5*f[31] - 
       (9*f[64])/2 - 3*f[65] - (3*f[66])/2 + (19*f[67])/4 + (7*f[68])/2 + 
       2*f[69] - 9*f[71] - 6*f[72] - 3*f[73] + (13*f[74])/2 + 5*f[75] + 
       3*f[76] - (5*f[79])/4 - f[80]/2 - f[82]/2, 4*f[19] - 61*f[24] - 
       43*f[25] - 22*f[26] - 61*f[28] - 43*f[29] - 22*f[30] + 3*f[32] - 
       4*f[33] + 3*f[34] - 5*f[35] + 2*f[49] + 2*f[50] + 2*f[51] + 2*f[52] + 
       2*f[53] + 2*f[54] - f[70] - f[77] - 8*f[133] - 5*f[134] - 2*f[135] - 
       8*f[136] - 5*f[137] - 2*f[138] + f[139] + f[140] + f[141]] + 
    ep^4*PPair[f[82], -8*f[19] + 104*f[24] + 74*f[25] + 38*f[26] + 
       104*f[28] + 74*f[29] + 38*f[30] - 6*f[32] + 2*f[33] - 6*f[34] + 
       2*f[35] - 4*f[49] - 4*f[50] - 4*f[51] - 4*f[52] - 4*f[53] - 4*f[54] - 
       8*f[70] - 8*f[77] + 29*f[133] + 20*f[134] + 10*f[135] + 29*f[136] + 
       20*f[137] + 10*f[138] - f[139]] + 
    ep^2*PPair[(3*f[2])/2 + (3*f[3])/2 + 3*f[16] + 5*f[17] + 9*f[27] + 
       11*f[31] + (27*f[64])/2 + 9*f[65] + (9*f[66])/2 - (57*f[67])/4 - 
       (21*f[68])/2 - 6*f[69] + 18*f[71] + 12*f[72] + 6*f[73] - 16*f[74] - 
       12*f[75] - 7*f[76] + (15*f[79])/4 + (3*f[80])/2 + 2*f[82], 
      -16*f[19] + 226*f[24] + 160*f[25] + 82*f[26] + 226*f[28] + 160*f[29] + 
       82*f[30] - 12*f[32] + 9*f[33] - 12*f[34] + 9*f[35] - 8*f[49] - 
       8*f[50] - 8*f[51] - 8*f[52] - 8*f[53] - 8*f[54] - 5*f[70] - 5*f[77] + 
       42*f[133] + 28*f[134] + 13*f[135] + 42*f[136] + 28*f[137] + 
       13*f[138] - f[141]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 
    6*ep^7), (PPair[f[18], f[9]] + ep^4*PPair[f[83], f[36]] + 
    ep^3*PPair[f[84], f[37]] + ep*PPair[-f[18] - f[83] - f[84] - f[85], 
      -f[9] - f[36] - f[37] - f[38]] + ep^2*PPair[f[85], f[38]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (ep^4*PPair[f[86], f[142]] + ep^3*PPair[f[87], f[143]] + 
    ep*PPair[(3*f[2])/2 + (3*f[3])/2 + 6*f[15] - f[16] - 6*f[18] - 3*f[27] - 
       18*f[57] - 12*f[58] - 6*f[59] + 4*f[60] + 3*f[61] + 2*f[62] + f[63] - 
       (9*f[64])/2 - 3*f[65] - (3*f[66])/2 + (19*f[67])/4 + (7*f[68])/2 + 
       2*f[69] - (5*f[79])/4 - f[80]/2 + 18*f[83] + 12*f[84] + 6*f[85] - 
       4*f[86] - 3*f[87] - 2*f[88], 6*f[8] - 6*f[9] - 18*f[21] - 12*f[22] - 
       6*f[23] + f[33] + 18*f[36] + 12*f[37] + 6*f[38] - f[70] + 4*f[129] + 
       3*f[130] + 2*f[131] + f[132] + 3*f[133] + 2*f[134] + f[135] - 
       3*f[139] - 2*f[140] - f[141] - 4*f[142] - 3*f[143] - 2*f[144]] + 
    ep^2*PPair[f[88], f[144]] + PPair[(-3*f[2])/2 - (3*f[3])/2 - 6*f[15] + 
      f[16] + 6*f[18] + 3*f[27] + 18*f[57] + 12*f[58] + 6*f[59] - 4*f[60] - 
      3*f[61] - 2*f[62] - f[63] + (9*f[64])/2 + 3*f[65] + (3*f[66])/2 - 
      (19*f[67])/4 - (7*f[68])/2 - 2*f[69] + (5*f[79])/4 + f[80]/2 - 
      18*f[83] - 12*f[84] - 6*f[85] + 3*f[86] + 2*f[87] + f[88], 
     -6*f[8] + 6*f[9] + 18*f[21] + 12*f[22] + 6*f[23] - f[33] - 18*f[36] - 
      12*f[37] - 6*f[38] + f[70] - 4*f[129] - 3*f[130] - 2*f[131] - f[132] - 
      3*f[133] - 2*f[134] - f[135] + 3*f[139] + 2*f[140] + f[141] + 
      3*f[142] + 2*f[143] + f[144]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 
    18*ep^6 + 6*ep^7), (PPair[-f[18]/2, -f[9]/2] + ep^4*PPair[f[89], f[39]] + 
    ep^3*PPair[f[90], f[40]] + ep*PPair[f[18]/2 - f[89] - f[90] - f[91], 
      f[9]/2 - f[39] - f[40] - f[41]] + ep^2*PPair[f[91], f[41]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (PPair[-f[15]/2, -f[8]/2] + ep^4*PPair[f[92], f[42]] + 
    ep^3*PPair[f[93], f[43]] + ep*PPair[f[15]/2 - f[92] - f[93] - f[94], 
      f[8]/2 - f[42] - f[43] - f[44]] + ep^2*PPair[f[94], f[44]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (PPair[f[3], f[1]] + ep^4*PPair[f[113], f[46]] + 
    ep^2*PPair[(11*f[3])/8 + (3*f[64])/8 + (3*f[65])/8 + f[66]/4 - 
       (9*f[113])/4 - (7*f[114])/4, (11*f[1])/8 + (3*f[24])/8 + (3*f[25])/8 + 
       f[26]/4 - (9*f[46])/4 - (7*f[47])/4] + 
    ep*PPair[(-19*f[3])/8 - (3*f[64])/8 - (3*f[65])/8 - f[66]/4 + 
       (5*f[113])/4 + (3*f[114])/4, (-19*f[1])/8 - (3*f[24])/8 - 
       (3*f[25])/8 - f[26]/4 + (5*f[46])/4 + (3*f[47])/4] + 
    ep^3*PPair[f[114], f[47]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 
    6*ep^7), (ep^3*PPair[f[169], f[115]] + ep^2*PPair[f[170], f[116]] + 
    PPair[-f[169] - f[170] - f[171], -f[115] - f[116] - f[117]] + 
    ep*PPair[f[171], f[117]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[-2*f[2] - f[3], -f[1]] + 
    ep*PPair[(19*f[3])/8 - 2*f[20] - (57*f[64])/8 - (41*f[65])/8 - 
       (11*f[66])/4 - (15*f[71])/2 - (11*f[72])/2 - 3*f[73] + f[78]/2 + 
       f[81]/2 - (5*f[113])/4 - (3*f[114])/4, (19*f[1])/8 - 2*f[14] - 
       (57*f[24])/8 - (41*f[25])/8 - (11*f[26])/4 - (15*f[28])/2 - 
       (11*f[29])/2 - 3*f[30] + f[32]/2 + f[34]/2 - (5*f[46])/4 - 
       (3*f[47])/4] + ep^3*PPair[(-19*f[2])/3 - (8*f[20])/3 - (19*f[64])/2 - 
       (41*f[65])/6 - (11*f[66])/3 - (19*f[71])/2 - (41*f[72])/6 - 
       (11*f[73])/3 + (2*f[78])/3 + (2*f[81])/3 - (5*f[113])/3 - f[114] - 
       (5*f[118])/3, (-8*f[14])/3 - (19*f[24])/2 - (41*f[25])/6 - 
       (11*f[26])/3 - (19*f[28])/2 - (41*f[29])/6 - (11*f[30])/3 + 
       (2*f[32])/3 + (2*f[34])/3 - (5*f[46])/3 - f[47] - (5*f[48])/3] + 
    ep^2*PPair[(25*f[2])/3 - (11*f[3])/8 + (14*f[20])/3 + (133*f[64])/8 + 
       (287*f[65])/24 + (77*f[66])/12 + 17*f[71] + (37*f[72])/3 + 
       (20*f[73])/3 - (7*f[78])/6 - (7*f[81])/6 + (35*f[113])/12 + 
       (7*f[114])/4 + (2*f[118])/3, (-11*f[1])/8 + (14*f[14])/3 + 
       (133*f[24])/8 + (287*f[25])/24 + (77*f[26])/12 + 17*f[28] + 
       (37*f[29])/3 + (20*f[30])/3 - (7*f[32])/6 - (7*f[34])/6 + 
       (35*f[46])/12 + (7*f[47])/4 + (2*f[48])/3] + 
    ep^4*PPair[f[118], f[48]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 
    6*ep^7), (ep^3*PPair[f[172], f[119]] + ep^2*PPair[f[173], f[120]] + 
    PPair[-f[172] - f[173] - f[174], -f[119] - f[120] - f[121]] + 
    ep*PPair[f[174], f[121]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[f[16]/2 + f[17]/2 - 2*f[27] - 2*f[31] + 11*f[64] + 
      (15*f[65])/2 + (7*f[66])/2 + (29*f[67])/4 + 5*f[68] + (5*f[69])/2 + 
      11*f[71] + (15*f[72])/2 + (7*f[73])/2 + (29*f[74])/4 + 5*f[75] + 
      (5*f[76])/2 - f[78]/2 - f[79]/4 - f[81]/2 - f[82]/4, 
     2*f[19] - 15*f[24] - 11*f[25] - 6*f[26] - 15*f[28] - 11*f[29] - 
      6*f[30] + f[32] + f[34] + f[49] + f[50] + f[51] + f[52] + f[53] + 
      f[54]] + ep^2*PPair[f[16]/2 + f[17]/2 - 2*f[27] - 2*f[31] + 
       (19*f[64])/2 + (13*f[65])/2 + 3*f[66] + (29*f[67])/4 + 5*f[68] + 
       (5*f[69])/2 + (19*f[71])/2 + (13*f[72])/2 + 3*f[73] + (29*f[74])/4 + 
       5*f[75] + (5*f[76])/2 - f[78]/2 - f[79]/4 - f[81]/2 - f[82]/4 - 
       2*f[145], 2*f[19] - (33*f[24])/2 - 12*f[25] - (13*f[26])/2 - 
       (33*f[28])/2 - 12*f[29] - (13*f[30])/2 + f[32] + f[34] + f[49] + 
       f[50] + f[51] + f[52] + f[53] + f[54] - 2*f[95]] + 
    ep^3*PPair[f[145], f[95]] + ep*PPair[-f[16] - f[17] + 4*f[27] + 4*f[31] - 
       (41*f[64])/2 - 14*f[65] - (13*f[66])/2 - (29*f[67])/2 - 10*f[68] - 
       5*f[69] - (41*f[71])/2 - 14*f[72] - (13*f[73])/2 - (29*f[74])/2 - 
       10*f[75] - 5*f[76] + f[78] + f[79]/2 + f[81] + f[82]/2 + f[145], 
      -4*f[19] + (63*f[24])/2 + 23*f[25] + (25*f[26])/2 + (63*f[28])/2 + 
       23*f[29] + (25*f[30])/2 - 2*f[32] - 2*f[34] - 2*f[49] - 2*f[50] - 
       2*f[51] - 2*f[52] - 2*f[53] - 2*f[54] + f[95]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[-f[2] - 2*f[10] + f[11] - 2*f[13] - f[18]/2, 
     -2*f[4] + f[5] - 2*f[7] - f[9]/2] + ep^4*PPair[f[177], f[146]] + 
    ep^2*PPair[-3*f[2] - f[3] - 2*f[10] + f[11] - 2*f[13] - f[15] + f[18] + 
       3*f[57] + 2*f[58] + f[59] - (3*f[71])/2 - f[72] - f[73]/2 - 
       (9*f[83])/2 - 3*f[84] - (3*f[85])/2 - 3*f[177] - 2*f[178], 
      -f[1] - 2*f[4] + f[5] - 2*f[7] - f[8] + f[9] + 3*f[21] + 2*f[22] + 
       f[23] - (3*f[28])/2 - f[29] - f[30]/2 - (9*f[36])/2 - 3*f[37] - 
       (3*f[38])/2 - 3*f[146] - 2*f[147]] + ep^3*PPair[f[178], f[147]] + 
    ep*PPair[4*f[2] + f[3] + 4*f[10] - 2*f[11] + 4*f[13] + f[15] - f[18]/2 - 
       3*f[57] - 2*f[58] - f[59] + (3*f[71])/2 + f[72] + f[73]/2 + 
       (9*f[83])/2 + 3*f[84] + (3*f[85])/2 + 2*f[177] + f[178], 
      f[1] + 4*f[4] - 2*f[5] + 4*f[7] + f[8] - f[9]/2 - 3*f[21] - 2*f[22] - 
       f[23] + (3*f[28])/2 + f[29] + f[30]/2 + (9*f[36])/2 + 3*f[37] + 
       (3*f[38])/2 + 2*f[146] + f[147]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 
    18*ep^6 + 6*ep^7), (PPair[-f[11] + 2*f[13] - f[15]/2, 
     -f[5] + 2*f[7] - f[8]/2] + ep^4*PPair[f[179], f[148]] + 
    ep^2*PPair[f[3] - f[11] + 2*f[13] + f[15] - f[18] - (9*f[57])/2 - 
       3*f[58] - (3*f[59])/2 - (3*f[64])/2 - f[65] - f[66]/2 + 3*f[83] + 
       2*f[84] + f[85] - 3*f[179] - 2*f[180], f[1] - f[5] + 2*f[7] + f[8] - 
       f[9] - (9*f[21])/2 - 3*f[22] - (3*f[23])/2 - (3*f[24])/2 - f[25] - 
       f[26]/2 + 3*f[36] + 2*f[37] + f[38] - 3*f[148] - 2*f[149]] + 
    ep^3*PPair[f[180], f[149]] + 
    ep*PPair[-f[3] + 2*f[11] - 4*f[13] - f[15]/2 + f[18] + (9*f[57])/2 + 
       3*f[58] + (3*f[59])/2 + (3*f[64])/2 + f[65] + f[66]/2 - 3*f[83] - 
       2*f[84] - f[85] + 2*f[179] + f[180], -f[1] + 2*f[5] - 4*f[7] - 
       f[8]/2 + f[9] + (9*f[21])/2 + 3*f[22] + (3*f[23])/2 + (3*f[24])/2 + 
       f[25] + f[26]/2 - 3*f[36] - 2*f[37] - f[38] + 2*f[148] + f[149]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (PPair[-f[15]/2, -f[8]/2] + ep^4*PPair[f[150], f[96]] + 
    ep^3*PPair[f[151], f[97]] + ep*PPair[f[15]/2 - f[150] - f[151] - f[152], 
      f[8]/2 - f[96] - f[97] - f[98]] + ep^2*PPair[f[152], f[98]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (PPair[-f[18]/2, -f[9]/2] + ep^4*PPair[f[153], f[99]] + 
    ep^3*PPair[f[154], f[100]] + ep*PPair[f[18]/2 - f[153] - f[154] - f[155], 
      f[9]/2 - f[99] - f[100] - f[101]] + ep^2*PPair[f[155], f[101]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (PPair[f[11], f[5]] + ep^4*PPair[f[156], f[102]] + 
    ep^3*PPair[f[157], f[103]] + ep*PPair[-f[11] - f[156] - f[157] - f[158], 
      -f[5] - f[102] - f[103] - f[104]] + ep^2*PPair[f[158], f[104]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (ep^3*PPair[f[122], f[49]] + ep^2*PPair[f[123], f[50]] + 
    PPair[-f[122] - f[123] - f[124], -f[49] - f[50] - f[51]] + 
    ep*PPair[f[124], f[51]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[f[12], f[6]] + ep^4*PPair[f[159], f[105]] + 
    ep^2*PPair[(-13*f[1])/4 + f[2] - f[5] + f[6] - f[8]/2 + f[9]/2 + f[11] + 
       f[12] + (2*f[14])/3 + f[16]/2 + f[17]/2 + 3*f[21] + 2*f[22] + f[23] + 
       (47*f[24])/4 + (97*f[25])/12 + (25*f[26])/6 - 2*f[27] + 2*f[28] + 
       (4*f[29])/3 + (2*f[30])/3 - 2*f[31] - f[32]/6 + (9*f[33])/2 - 
       f[34]/6 - 3*f[36] - 2*f[37] - f[38] - 3*f[39] - 2*f[40] - f[41] + 
       3*f[42] + 2*f[43] + f[44] - 2*f[45] + (7*f[46])/6 + f[47]/2 - 
       f[48]/3 + 26*f[64] + (37*f[65])/2 + (19*f[66])/2 + (29*f[67])/4 + 
       5*f[68] + (5*f[69])/2 + 4*f[70] + 26*f[71] + (37*f[72])/2 + 
       (19*f[73])/2 + (29*f[74])/4 + 5*f[75] + (5*f[76])/2 - f[77]/2 - 
       (3*f[78])/2 - f[79]/4 - (3*f[81])/2 - f[82]/4 + 3*f[102] + 2*f[103] + 
       f[104] - 3*f[105] - 2*f[106] - f[107] + 2*f[122] + f[123] + 2*f[125] + 
       f[126] - (7*f[133])/2 - 3*f[134] - 2*f[135] + (3*f[136])/2 + f[137] + 
       f[138]/2 - 5*f[139] - 4*f[140] - (5*f[141])/2 - 3*f[156] - 2*f[157] - 
       f[158] - 3*f[159] - 2*f[160], f[107]] + ep^3*PPair[f[160], f[106]] + 
    ep*PPair[(13*f[1])/4 - f[2] + f[5] - f[6] + f[8]/2 - f[9]/2 - f[11] - 
       2*f[12] - (2*f[14])/3 - f[16]/2 - f[17]/2 - 3*f[21] - 2*f[22] - 
       f[23] - (47*f[24])/4 - (97*f[25])/12 - (25*f[26])/6 + 2*f[27] - 
       2*f[28] - (4*f[29])/3 - (2*f[30])/3 + 2*f[31] + f[32]/6 - 
       (9*f[33])/2 + f[34]/6 + 3*f[36] + 2*f[37] + f[38] + 3*f[39] + 
       2*f[40] + f[41] - 3*f[42] - 2*f[43] - f[44] + 2*f[45] - (7*f[46])/6 - 
       f[47]/2 + f[48]/3 - 26*f[64] - (37*f[65])/2 - (19*f[66])/2 - 
       (29*f[67])/4 - 5*f[68] - (5*f[69])/2 - 4*f[70] - 26*f[71] - 
       (37*f[72])/2 - (19*f[73])/2 - (29*f[74])/4 - 5*f[75] - (5*f[76])/2 + 
       f[77]/2 + (3*f[78])/2 + f[79]/4 + (3*f[81])/2 + f[82]/4 - 3*f[102] - 
       2*f[103] - f[104] + 3*f[105] + 2*f[106] + f[107] - 2*f[122] - f[123] - 
       2*f[125] - f[126] + (7*f[133])/2 + 3*f[134] + 2*f[135] - 
       (3*f[136])/2 - f[137] - f[138]/2 + 5*f[139] + 4*f[140] + 
       (5*f[141])/2 + 3*f[156] + 2*f[157] + f[158] + 2*f[159] + f[160], 
      -f[6] - f[105] - f[106] - f[107]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 
    18*ep^6 + 6*ep^7), 
  (PPair[-f[16]/2 - f[17]/2 + 2*f[27] + 2*f[31] + 2*f[45] - 26*f[64] - 
      (37*f[65])/2 - (19*f[66])/2 - (29*f[67])/4 - 5*f[68] - (5*f[69])/2 - 
      26*f[71] - (37*f[72])/2 - (19*f[73])/2 - (29*f[74])/4 - 5*f[75] - 
      (5*f[76])/2 + (3*f[78])/2 + f[79]/4 + (3*f[81])/2 + f[82]/4 + f[122] + 
      f[123] + f[124], -f[52] - f[53] - f[54]] + ep^3*PPair[f[125], f[52]] + 
    ep*PPair[f[16]/2 + f[17]/2 - 2*f[27] - 2*f[31] - 2*f[45] + 26*f[64] + 
       (37*f[65])/2 + (19*f[66])/2 + (29*f[67])/4 + 5*f[68] + (5*f[69])/2 + 
       26*f[71] + (37*f[72])/2 + (19*f[73])/2 + (29*f[74])/4 + 5*f[75] + 
       (5*f[76])/2 - (3*f[78])/2 - f[79]/4 - (3*f[81])/2 - f[82]/4 - f[122] - 
       f[123] - f[124] - f[125] - f[126], f[54]] + ep^2*PPair[f[126], f[53]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (ep^2*PPair[-f[16]/2 - f[17]/2 + 2*f[27] + 2*f[31] - (103*f[64])/6 - 
       (23*f[65])/2 - (11*f[66])/2 - (29*f[67])/4 - 5*f[68] - (5*f[69])/2 - 
       (103*f[71])/6 - (23*f[72])/2 - (11*f[73])/2 - (29*f[74])/4 - 5*f[75] - 
       (5*f[76])/2 + f[78]/3 + f[79]/4 + f[81]/3 + f[82]/4 - (2*f[145])/3 - 
       (8*f[161])/3, -2*f[19] + (53*f[24])/6 + 7*f[25] + 4*f[26] + 
       (53*f[28])/6 + 7*f[29] + 4*f[30] - (7*f[32])/6 - (7*f[34])/6 - f[49] - 
       f[50] - f[51] - f[52] - f[53] - f[54] - (2*f[95])/3 - (8*f[108])/3] + 
    PPair[-f[16]/2 - f[17]/2 + 2*f[27] + 2*f[31] - (47*f[64])/3 - 
      (21*f[65])/2 - 5*f[66] - (29*f[67])/4 - 5*f[68] - (5*f[69])/2 - 
      (47*f[71])/3 - (21*f[72])/2 - 5*f[73] - (29*f[74])/4 - 5*f[75] - 
      (5*f[76])/2 + f[78]/3 + f[79]/4 + f[81]/3 + f[82]/4 - (2*f[145])/3 - 
      (2*f[161])/3, -2*f[19] + (31*f[24])/3 + 8*f[25] + (9*f[26])/2 + 
      (31*f[28])/3 + 8*f[29] + (9*f[30])/2 - (7*f[32])/6 - (7*f[34])/6 - 
      f[49] - f[50] - f[51] - f[52] - f[53] - f[54] - (2*f[95])/3 - 
      (2*f[108])/3] + ep^3*PPair[f[161], f[108]] + 
    ep*PPair[f[16] + f[17] - 4*f[27] - 4*f[31] + (197*f[64])/6 + 22*f[65] + 
       (21*f[66])/2 + (29*f[67])/2 + 10*f[68] + 5*f[69] + (197*f[71])/6 + 
       22*f[72] + (21*f[73])/2 + (29*f[74])/2 + 10*f[75] + 5*f[76] - 
       (2*f[78])/3 - f[79]/2 - (2*f[81])/3 - f[82]/2 + (4*f[145])/3 + 
       (7*f[161])/3, 4*f[19] - (115*f[24])/6 - 15*f[25] - (17*f[26])/2 - 
       (115*f[28])/6 - 15*f[29] - (17*f[30])/2 + (7*f[32])/3 + (7*f[34])/3 + 
       2*f[49] + 2*f[50] + 2*f[51] + 2*f[52] + 2*f[53] + 2*f[54] + 
       (4*f[95])/3 + (7*f[108])/3])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 
    18*ep^5 + 6*ep^6), (PPair[2*f[2] + f[3] - f[15]/2, f[1] - f[8]/2] + 
    ep^3*PPair[(-27*f[2])/2 - (15*f[3])/2 + 3*f[10] - (3*f[11])/2 + 3*f[13] + 
       (3*f[15])/2 + (15*f[18])/2 + (4*f[57])/3 + f[58]/2 - (23*f[71])/3 - 
       5*f[72] - (5*f[73])/2 - f[81]/6 - (50*f[83])/3 - (23*f[84])/2 - 
       6*f[85] - (8*f[177])/3 - f[178] - (8*f[181])/3, 
      (-15*f[1])/2 + 3*f[4] - (3*f[5])/2 + 3*f[7] + (3*f[8])/2 + 
       (15*f[9])/2 + (4*f[21])/3 + f[22]/2 - (23*f[28])/3 - 5*f[29] - 
       (5*f[30])/2 - f[34]/6 - (50*f[36])/3 - (23*f[37])/2 - 6*f[38] - 
       (8*f[146])/3 - f[147] - (8*f[162])/3] + 
    ep*PPair[(-31*f[2])/2 - (17*f[3])/2 + 3*f[10] - (3*f[11])/2 + 3*f[13] + 
       2*f[15] + (15*f[18])/2 + (17*f[57])/6 + (3*f[58])/2 + f[59]/2 - 
       (37*f[71])/6 - 4*f[72] - 2*f[73] - f[81]/6 - (50*f[83])/3 - 
       (23*f[84])/2 - 6*f[85] - (8*f[177])/3 - f[178] - (2*f[181])/3, 
      (-17*f[1])/2 + 3*f[4] - (3*f[5])/2 + 3*f[7] + 2*f[8] + (15*f[9])/2 + 
       (17*f[21])/6 + (3*f[22])/2 + f[23]/2 - (37*f[28])/6 - 4*f[29] - 
       2*f[30] - f[34]/6 - (50*f[36])/3 - (23*f[37])/2 - 6*f[38] - 
       (8*f[146])/3 - f[147] - (2*f[162])/3] + ep^4*PPair[f[181], f[162]] + 
    ep^2*PPair[27*f[2] + 15*f[3] - 6*f[10] + 3*f[11] - 6*f[13] - 3*f[15] - 
       15*f[18] - (25*f[57])/6 - 2*f[58] - f[59]/2 + (83*f[71])/6 + 9*f[72] + 
       (9*f[73])/2 + f[81]/3 + (100*f[83])/3 + 23*f[84] + 12*f[85] + 
       (16*f[177])/3 + 2*f[178] + (7*f[181])/3, 15*f[1] - 6*f[4] + 3*f[5] - 
       6*f[7] - 3*f[8] - 15*f[9] - (25*f[21])/6 - 2*f[22] - f[23]/2 + 
       (83*f[28])/6 + 9*f[29] + (9*f[30])/2 + f[34]/3 + (100*f[36])/3 + 
       23*f[37] + 12*f[38] + (16*f[146])/3 + 2*f[147] + (7*f[162])/3])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (PPair[-f[3] - f[18]/2, -f[1] - f[9]/2] + 
    ep^2*PPair[-21*f[2] - 15*f[3] + (49*f[10])/2 - 3*f[11] + 6*f[13] + 
       (33*f[15])/2 + (57*f[18])/2 - (40*f[57])/3 - 12*f[58] - 9*f[59] + 
       (181*f[64])/6 + 23*f[65] + (23*f[66])/2 + (49*f[71])/3 + 14*f[72] + 
       7*f[73] - (13*f[78])/3 - (14*f[81])/3 - (305*f[83])/6 - 37*f[84] - 
       (43*f[85])/2 - (7*f[145])/3 - (7*f[161])/3 + 7*f[164] - (7*f[177])/3 + 
       3*f[179] + 2*f[180] - (7*f[181])/3, -15*f[1] + (49*f[4])/2 - 3*f[5] + 
       6*f[7] + (33*f[8])/2 + (57*f[9])/2 - (40*f[21])/3 - 12*f[22] - 
       9*f[23] + (181*f[24])/6 + 23*f[25] + (23*f[26])/2 + (49*f[28])/3 + 
       14*f[29] + 7*f[30] - (13*f[32])/3 - (14*f[34])/3 - (305*f[36])/6 - 
       37*f[37] - (43*f[38])/2 - (7*f[95])/3 - (7*f[108])/3 + 7*f[110] - 
       (7*f[146])/3 + 3*f[148] + 2*f[149] - (7*f[162])/3] + 
    ep^4*PPair[-9*f[2] + (21*f[10])/2 + (27*f[15])/2 + (27*f[18])/2 - 
       20*f[57] - 15*f[58] - 9*f[59] + 7*f[64] + 6*f[65] + 3*f[66] + 
       7*f[71] + 6*f[72] + 3*f[73] - 2*f[78] - 2*f[81] - 20*f[83] - 
       15*f[84] - 9*f[85] - f[145] - f[161] + 3*f[164] - f[177] - f[179] - 
       f[181], (21*f[4])/2 + (27*f[8])/2 + (27*f[9])/2 - 20*f[21] - 
       15*f[22] - 9*f[23] + 7*f[24] + 6*f[25] + 3*f[26] + 7*f[28] + 6*f[29] + 
       3*f[30] - 2*f[32] - 2*f[34] - 20*f[36] - 15*f[37] - 9*f[38] - f[95] - 
       f[108] + 3*f[110] - f[146] - f[148] - f[162]] + 
    ep*PPair[6*f[2] + (17*f[3])/2 - 7*f[10] + (3*f[11])/2 - 3*f[13] - 
       (3*f[15])/2 - 7*f[18] - (10*f[57])/3 - (3*f[58])/2 - (65*f[64])/6 - 
       8*f[65] - 4*f[66] - (14*f[71])/3 - 4*f[72] - 2*f[73] + (7*f[78])/6 + 
       (4*f[81])/3 + (97*f[83])/6 + (23*f[84])/2 + (13*f[85])/2 + 
       (2*f[145])/3 + (2*f[161])/3 - 2*f[164] + (2*f[177])/3 - 2*f[179] - 
       f[180] + (2*f[181])/3, (17*f[1])/2 - 7*f[4] + (3*f[5])/2 - 3*f[7] - 
       (3*f[8])/2 - 7*f[9] - (10*f[21])/3 - (3*f[22])/2 - (65*f[24])/6 - 
       8*f[25] - 4*f[26] - (14*f[28])/3 - 4*f[29] - 2*f[30] + (7*f[32])/6 + 
       (4*f[34])/3 + (97*f[36])/6 + (23*f[37])/2 + (13*f[38])/2 + 
       (2*f[95])/3 + (2*f[108])/3 - 2*f[110] + (2*f[146])/3 - 2*f[148] - 
       f[149] + (2*f[162])/3] + ep^3*PPair[24*f[2] + (15*f[3])/2 - 28*f[10] + 
       (3*f[11])/2 - 3*f[13] - (57*f[15])/2 - (69*f[18])/2 + (110*f[57])/3 + 
       (57*f[58])/2 + 18*f[59] - (79*f[64])/3 - 21*f[65] - (21*f[66])/2 - 
       (56*f[71])/3 - 16*f[72] - 8*f[73] + (31*f[78])/6 + (16*f[81])/3 + 
       (164*f[83])/3 + (81*f[84])/2 + 24*f[85] + (8*f[145])/3 + 
       (8*f[161])/3 - 8*f[164] + (8*f[177])/3 - f[180] + (8*f[181])/3, 
      (15*f[1])/2 - 28*f[4] + (3*f[5])/2 - 3*f[7] - (57*f[8])/2 - 
       (69*f[9])/2 + (110*f[21])/3 + (57*f[22])/2 + 18*f[23] - (79*f[24])/3 - 
       21*f[25] - (21*f[26])/2 - (56*f[28])/3 - 16*f[29] - 8*f[30] + 
       (31*f[32])/6 + (16*f[34])/3 + (164*f[36])/3 + (81*f[37])/2 + 
       24*f[38] + (8*f[95])/3 + (8*f[108])/3 - 8*f[110] + (8*f[146])/3 - 
       f[149] + (8*f[162])/3])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 
    6*ep^7), (PPair[f[13], f[7]] + ep*PPair[f[188], f[175]] + 
    ep^3*PPair[f[3]/2 - f[11]/2 + 2*f[13] + f[15]/2 - f[18]/2 - (3*f[57])/4 - 
       f[58]/2 - f[59]/4 + (3*f[64])/4 + f[65]/2 + f[66]/4 + (3*f[83])/2 + 
       f[84] + f[85]/2 + (3*f[150])/2 + f[151] + f[152]/2 + (3*f[156])/2 + 
       f[157] + f[158]/2 + f[188] - 2*f[192], f[1]/2 - f[5]/2 + 2*f[7] + 
       f[8]/2 - f[9]/2 - (3*f[21])/4 - f[22]/2 - f[23]/4 + (3*f[24])/4 + 
       f[25]/2 + f[26]/4 + (3*f[36])/2 + f[37] + f[38]/2 + (3*f[96])/2 + 
       f[97] + f[98]/2 + (3*f[102])/2 + f[103] + f[104]/2 + f[175] - 
       2*f[182]] + ep^4*PPair[f[192], f[182]] + 
    ep^2*PPair[-f[3]/2 + f[11]/2 - 3*f[13] - f[15]/2 + f[18]/2 + 
       (3*f[57])/4 + f[58]/2 + f[59]/4 - (3*f[64])/4 - f[65]/2 - f[66]/4 - 
       (3*f[83])/2 - f[84] - f[85]/2 - (3*f[150])/2 - f[151] - f[152]/2 - 
       (3*f[156])/2 - f[157] - f[158]/2 - 2*f[188] + f[192], 
      -f[1]/2 + f[5]/2 - 3*f[7] - f[8]/2 + f[9]/2 + (3*f[21])/4 + f[22]/2 + 
       f[23]/4 - (3*f[24])/4 - f[25]/2 - f[26]/4 - (3*f[36])/2 - f[37] - 
       f[38]/2 - (3*f[96])/2 - f[97] - f[98]/2 - (3*f[102])/2 - f[103] - 
       f[104]/2 - 2*f[175] + f[182]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 
    18*ep^6 + 6*ep^7), (PPair[-f[2]/2 - f[10] + f[11]/2 + f[12]/2 - f[13], 
     -f[4] + f[5]/2 + f[6]/2 - f[7]] + ep*PPair[f[189], f[176]] + 
    ep^3*PPair[(-13*f[1])/8 - (3*f[2])/2 - f[3]/2 - f[5]/2 + f[6]/2 - 
       f[8]/4 + f[9]/4 - 2*f[10] + (3*f[11])/2 + f[12] - 2*f[13] + f[14]/3 - 
       f[15]/2 + f[16]/4 + f[17]/4 + f[18]/2 + (3*f[21])/2 + f[22] + 
       f[23]/2 + (47*f[24])/8 + (97*f[25])/24 + (25*f[26])/12 - f[27] + 
       f[28] + (2*f[29])/3 + f[30]/3 - f[31] - f[32]/12 + (9*f[33])/4 - 
       f[34]/12 - (3*f[36])/2 - f[37] - f[38]/2 - (3*f[39])/2 - f[40] - 
       f[41]/2 + (3*f[42])/2 + f[43] + f[44]/2 - f[45] + (7*f[46])/12 + 
       f[47]/4 - f[48]/6 + (3*f[57])/2 + f[58] + f[59]/2 + 13*f[64] + 
       (37*f[65])/4 + (19*f[66])/4 + (29*f[67])/8 + (5*f[68])/2 + 
       (5*f[69])/4 + 2*f[70] + (55*f[71])/4 + (39*f[72])/4 + 5*f[73] + 
       (29*f[74])/8 + (5*f[75])/2 + (5*f[76])/4 - f[77]/4 - (3*f[78])/4 - 
       f[79]/8 - (3*f[81])/4 - f[82]/8 - (3*f[83])/4 - f[84]/2 - f[85]/4 + 
       (3*f[102])/2 + f[103] + f[104]/2 - (3*f[105])/2 - f[106] - f[107]/2 + 
       f[122] + f[123]/2 + f[125] + f[126]/2 - (7*f[133])/4 - (3*f[134])/2 - 
       f[135] + (3*f[136])/4 + f[137]/2 + f[138]/4 - (5*f[139])/2 - 
       2*f[140] - (5*f[141])/4 + (3*f[153])/2 + f[154] + f[155]/2 - 
       (3*f[156])/2 - f[157] - f[158]/2 + f[189] - 2*f[193], 
      -f[1]/2 - 2*f[4] + f[5] + f[6]/2 - 2*f[7] - f[8]/2 + f[9]/2 + 
       (3*f[21])/2 + f[22] + f[23]/2 + (3*f[28])/4 + f[29]/2 + f[30]/4 - 
       (3*f[36])/4 - f[37]/2 - f[38]/4 + (3*f[99])/2 + f[100] + f[101]/2 + 
       (3*f[105])/2 + f[106] + f[107]/2 + f[176] - 2*f[183]] + 
    ep^4*PPair[f[193], f[183]] + 
    ep^2*PPair[(13*f[1])/8 + 2*f[2] + f[3]/2 + f[5]/2 - f[6]/2 + f[8]/4 - 
       f[9]/4 + 3*f[10] - 2*f[11] - (3*f[12])/2 + 3*f[13] - f[14]/3 + 
       f[15]/2 - f[16]/4 - f[17]/4 - f[18]/2 - (3*f[21])/2 - f[22] - 
       f[23]/2 - (47*f[24])/8 - (97*f[25])/24 - (25*f[26])/12 + f[27] - 
       f[28] - (2*f[29])/3 - f[30]/3 + f[31] + f[32]/12 - (9*f[33])/4 + 
       f[34]/12 + (3*f[36])/2 + f[37] + f[38]/2 + (3*f[39])/2 + f[40] + 
       f[41]/2 - (3*f[42])/2 - f[43] - f[44]/2 + f[45] - (7*f[46])/12 - 
       f[47]/4 + f[48]/6 - (3*f[57])/2 - f[58] - f[59]/2 - 13*f[64] - 
       (37*f[65])/4 - (19*f[66])/4 - (29*f[67])/8 - (5*f[68])/2 - 
       (5*f[69])/4 - 2*f[70] - (55*f[71])/4 - (39*f[72])/4 - 5*f[73] - 
       (29*f[74])/8 - (5*f[75])/2 - (5*f[76])/4 + f[77]/4 + (3*f[78])/4 + 
       f[79]/8 + (3*f[81])/4 + f[82]/8 + (3*f[83])/4 + f[84]/2 + f[85]/4 - 
       (3*f[102])/2 - f[103] - f[104]/2 + (3*f[105])/2 + f[106] + f[107]/2 - 
       f[122] - f[123]/2 - f[125] - f[126]/2 + (7*f[133])/4 + (3*f[134])/2 + 
       f[135] - (3*f[136])/4 - f[137]/2 - f[138]/4 + (5*f[139])/2 + 
       2*f[140] + (5*f[141])/4 - (3*f[153])/2 - f[154] - f[155]/2 + 
       (3*f[156])/2 + f[157] + f[158]/2 - 2*f[189] + f[193], 
      f[1]/2 + 3*f[4] - (3*f[5])/2 - f[6] + 3*f[7] + f[8]/2 - f[9]/2 - 
       (3*f[21])/2 - f[22] - f[23]/2 - (3*f[28])/4 - f[29]/2 - f[30]/4 + 
       (3*f[36])/4 + f[37]/2 + f[38]/4 - (3*f[99])/2 - f[100] - f[101]/2 - 
       (3*f[105])/2 - f[106] - f[107]/2 - 2*f[176] + f[183]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (PPair[f[45], f[19]] + ep^2*PPair[f[16]/4 + f[17]/4 - f[27] - f[31] + 
       (55*f[64])/4 + (39*f[65])/4 + 5*f[66] + (29*f[67])/8 + (5*f[68])/2 + 
       (5*f[69])/4 + (55*f[71])/4 + (39*f[72])/4 + 5*f[73] + (29*f[74])/8 + 
       (5*f[75])/2 + (5*f[76])/4 - (3*f[78])/4 - f[79]/8 - (3*f[81])/4 - 
       f[82]/8 + f[122] + f[123]/2 + f[125] + f[126]/2 - 2*f[163], 
      f[19] + (3*f[24])/4 + f[25]/2 + f[26]/4 + (3*f[28])/4 + f[29]/2 + 
       f[30]/4 + (3*f[49])/2 + f[50] + f[51]/2 + (3*f[52])/2 + f[53] + 
       f[54]/2 - 2*f[109]] + ep^3*PPair[f[163], f[109]] + 
    ep*PPair[-f[16]/4 - f[17]/4 + f[27] + f[31] - f[45] - (55*f[64])/4 - 
       (39*f[65])/4 - 5*f[66] - (29*f[67])/8 - (5*f[68])/2 - (5*f[69])/4 - 
       (55*f[71])/4 - (39*f[72])/4 - 5*f[73] - (29*f[74])/8 - (5*f[75])/2 - 
       (5*f[76])/4 + (3*f[78])/4 + f[79]/8 + (3*f[81])/4 + f[82]/8 - f[122] - 
       f[123]/2 - f[125] - f[126]/2 + f[163], -2*f[19] - (3*f[24])/4 - 
       f[25]/2 - f[26]/4 - (3*f[28])/4 - f[29]/2 - f[30]/4 - (3*f[49])/2 - 
       f[50] - f[51]/2 - (3*f[52])/2 - f[53] - f[54]/2 + f[109]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[10], f[4]] + ep^2*PPair[3*f[2] - (33*f[10])/4 - (27*f[15])/4 - 
       (27*f[18])/4 + (19*f[57])/2 + (15*f[58])/2 + (9*f[59])/2 - 4*f[64] - 
       3*f[65] - (3*f[66])/2 - 4*f[71] - 3*f[72] - (3*f[73])/2 + f[78]/2 + 
       f[81]/2 + (19*f[83])/2 + (15*f[84])/2 + (9*f[85])/2 - (7*f[164])/2, 
      (-33*f[4])/4 - (27*f[8])/4 - (27*f[9])/4 + (19*f[21])/2 + 
       (15*f[22])/2 + (9*f[23])/2 - 4*f[24] - 3*f[25] - (3*f[26])/2 - 
       4*f[28] - 3*f[29] - (3*f[30])/2 + f[32]/2 + f[34]/2 + (19*f[36])/2 + 
       (15*f[37])/2 + (9*f[38])/2 - (7*f[110])/2] + 
    ep^4*PPair[(9*f[2])/2 - (21*f[10])/4 - (27*f[15])/4 - (27*f[18])/4 + 
       (19*f[57])/2 + (15*f[58])/2 + (9*f[59])/2 - 4*f[64] - 3*f[65] - 
       (3*f[66])/2 - 4*f[71] - 3*f[72] - (3*f[73])/2 + f[78]/2 + f[81]/2 + 
       (19*f[83])/2 + (15*f[84])/2 + (9*f[85])/2 - (3*f[164])/2, 
      (-21*f[4])/4 - (27*f[8])/4 - (27*f[9])/4 + (19*f[21])/2 + 
       (15*f[22])/2 + (9*f[23])/2 - 4*f[24] - 3*f[25] - (3*f[26])/2 - 
       4*f[28] - 3*f[29] - (3*f[30])/2 + f[32]/2 + f[34]/2 + (19*f[36])/2 + 
       (15*f[37])/2 + (9*f[38])/2 - (3*f[110])/2] + 
    ep*PPair[f[164], f[110]] + ep^3*PPair[(-15*f[2])/2 + (25*f[10])/2 + 
       (27*f[15])/2 + (27*f[18])/2 - 19*f[57] - 15*f[58] - 9*f[59] + 
       8*f[64] + 6*f[65] + 3*f[66] + 8*f[71] + 6*f[72] + 3*f[73] - f[78] - 
       f[81] - 19*f[83] - 15*f[84] - 9*f[85] + 4*f[164], 
      (25*f[4])/2 + (27*f[8])/2 + (27*f[9])/2 - 19*f[21] - 15*f[22] - 
       9*f[23] + 8*f[24] + 6*f[25] + 3*f[26] + 8*f[28] + 6*f[29] + 3*f[30] - 
       f[32] - f[34] - 19*f[36] - 15*f[37] - 9*f[38] + 4*f[110]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (PPair[f[127], f[55]] + ep^2*PPair[(11*f[3])/16 + (15*f[64])/16 + 
       (11*f[65])/16 + (3*f[66])/8 + (3*f[83])/4 + f[84]/2 + f[85]/4 + 
       (3*f[89])/2 + f[90] + f[91]/2 + (3*f[113])/8 + f[114]/8 + f[127] - 
       2*f[165], (11*f[1])/16 + (15*f[24])/16 + (11*f[25])/16 + (3*f[26])/8 + 
       (3*f[36])/4 + f[37]/2 + f[38]/4 + (3*f[39])/2 + f[40] + f[41]/2 + 
       (3*f[46])/8 + f[47]/8 + f[55] - 2*f[111]] + 
    ep^3*PPair[f[165], f[111]] + 
    ep*PPair[(-11*f[3])/16 - (15*f[64])/16 - (11*f[65])/16 - (3*f[66])/8 - 
       (3*f[83])/4 - f[84]/2 - f[85]/4 - (3*f[89])/2 - f[90] - f[91]/2 - 
       (3*f[113])/8 - f[114]/8 - 2*f[127] + f[165], 
      (-11*f[1])/16 - (15*f[24])/16 - (11*f[25])/16 - (3*f[26])/8 - 
       (3*f[36])/4 - f[37]/2 - f[38]/4 - (3*f[39])/2 - f[40] - f[41]/2 - 
       (3*f[46])/8 - f[47]/8 - 2*f[55] + f[111]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[128], f[56]] + ep^2*PPair[(-13*f[2])/6 - (11*f[3])/16 - f[20]/3 + 
       (3*f[57])/4 + f[58]/2 + f[59]/4 - (19*f[64])/16 - (41*f[65])/48 - 
       (11*f[66])/24 - f[71]/4 - f[72]/6 - f[73]/12 + f[78]/12 + f[81]/12 + 
       (3*f[92])/2 + f[93] + f[94]/2 - (5*f[113])/24 - f[114]/8 + f[118]/6 + 
       f[128] - 2*f[166], (-11*f[1])/16 - f[14]/3 + (3*f[21])/4 + f[22]/2 + 
       f[23]/4 - (19*f[24])/16 - (41*f[25])/48 - (11*f[26])/24 - f[28]/4 - 
       f[29]/6 - f[30]/12 + f[32]/12 + f[34]/12 + (3*f[42])/2 + f[43] + 
       f[44]/2 - (5*f[46])/24 - f[47]/8 + f[48]/6 + f[56] - 2*f[112]] + 
    ep^3*PPair[f[166], f[112]] + 
    ep*PPair[(13*f[2])/6 + (11*f[3])/16 + f[20]/3 - (3*f[57])/4 - f[58]/2 - 
       f[59]/4 + (19*f[64])/16 + (41*f[65])/48 + (11*f[66])/24 + f[71]/4 + 
       f[72]/6 + f[73]/12 - f[78]/12 - f[81]/12 - (3*f[92])/2 - f[93] - 
       f[94]/2 + (5*f[113])/24 + f[114]/8 - f[118]/6 - 2*f[128] + f[166], 
      (11*f[1])/16 + f[14]/3 - (3*f[21])/4 - f[22]/2 - f[23]/4 + 
       (19*f[24])/16 + (41*f[25])/48 + (11*f[26])/24 + f[28]/4 + f[29]/6 + 
       f[30]/12 - f[32]/12 - f[34]/12 - (3*f[42])/2 - f[43] - f[44]/2 + 
       (5*f[46])/24 + f[47]/8 - f[48]/6 - 2*f[56] + f[112]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (ep^2*PPair[(-3*f[16])/4 - (3*f[17])/4 + 3*f[27] + 3*f[31] - 
       (343*f[64])/12 - (79*f[65])/4 - (41*f[66])/4 - (87*f[67])/8 - 
       (15*f[68])/2 - (15*f[69])/4 - (343*f[71])/12 - (79*f[72])/4 - 
       (41*f[73])/4 - (87*f[74])/8 - (15*f[75])/2 - (15*f[76])/4 + 
       (2*f[78])/3 + (3*f[79])/8 + (2*f[81])/3 + (3*f[82])/8 - (4*f[145])/3 - 
       (4*f[161])/3 - 6*f[169] - (9*f[170])/2 - 3*f[171] - 6*f[172] - 
       (9*f[173])/2 - 3*f[174], -3*f[19] + (125*f[24])/12 + 8*f[25] + 
       4*f[26] + (125*f[28])/12 + 8*f[29] + 4*f[30] - (19*f[32])/12 - 
       (19*f[34])/12 - (3*f[49])/2 - (3*f[50])/2 - (3*f[51])/2 - 
       (3*f[52])/2 - (3*f[53])/2 - (3*f[54])/2 - (4*f[95])/3 - (4*f[108])/3 - 
       6*f[115] - (9*f[116])/2 - 3*f[117] - 6*f[119] - (9*f[120])/2 - 
       3*f[121]] + PPair[-f[16]/4 - f[17]/4 + f[27] + f[31] - (25*f[64])/3 - 
      (23*f[65])/4 - 3*f[66] - (29*f[67])/8 - (5*f[68])/2 - (5*f[69])/4 - 
      (25*f[71])/3 - (23*f[72])/4 - 3*f[73] - (29*f[74])/8 - (5*f[75])/2 - 
      (5*f[76])/4 + f[78]/6 + f[79]/8 + f[81]/6 + f[82]/8 - f[145]/3 - 
      f[161]/3 - f[169]/2 - f[170]/2 - f[171]/2 - f[172]/2 - f[173]/2 - 
      f[174]/2, -f[19] + (14*f[24])/3 + (7*f[25])/2 + (7*f[26])/4 + 
      (14*f[28])/3 + (7*f[29])/2 + (7*f[30])/4 - (7*f[32])/12 - 
      (7*f[34])/12 - f[49]/2 - f[50]/2 - f[51]/2 - f[52]/2 - f[53]/2 - 
      f[54]/2 - f[95]/3 - f[108]/3 - f[115]/2 - f[116]/2 - f[117]/2 - 
      f[119]/2 - f[120]/2 - f[121]/2] + 
    ep^3*PPair[f[16]/4 + f[17]/4 - f[27] - f[31] + (21*f[64])/2 + 
       (29*f[65])/4 + (15*f[66])/4 + (29*f[67])/8 + (5*f[68])/2 + 
       (5*f[69])/4 + (21*f[71])/2 + (29*f[72])/4 + (15*f[73])/4 + 
       (29*f[74])/8 + (5*f[75])/2 + (5*f[76])/4 - f[78]/4 - f[79]/8 - 
       f[81]/4 - f[82]/8 + f[145]/2 + f[161]/2 + (7*f[169])/2 + 
       (5*f[170])/2 + (3*f[171])/2 + (7*f[172])/2 + (5*f[173])/2 + 
       (3*f[174])/2, f[19] - (5*f[24])/2 - 2*f[25] - f[26] - (5*f[28])/2 - 
       2*f[29] - f[30] + f[32]/2 + f[34]/2 + f[49]/2 + f[50]/2 + f[51]/2 + 
       f[52]/2 + f[53]/2 + f[54]/2 + f[95]/2 + f[108]/2 + (7*f[115])/2 + 
       (5*f[116])/2 + (3*f[117])/2 + (7*f[119])/2 + (5*f[120])/2 + 
       (3*f[121])/2] + ep*PPair[(3*f[16])/4 + (3*f[17])/4 - 3*f[27] - 
       3*f[31] + (317*f[64])/12 + (73*f[65])/4 + (19*f[66])/2 + 
       (87*f[67])/8 + (15*f[68])/2 + (15*f[69])/4 + (317*f[71])/12 + 
       (73*f[72])/4 + (19*f[73])/2 + (87*f[74])/8 + (15*f[75])/2 + 
       (15*f[76])/4 - (7*f[78])/12 - (3*f[79])/8 - (7*f[81])/12 - 
       (3*f[82])/8 + (7*f[145])/6 + (7*f[161])/6 + 3*f[169] + (5*f[170])/2 + 
       2*f[171] + 3*f[172] + (5*f[173])/2 + 2*f[174], 
      3*f[19] - (151*f[24])/12 - (19*f[25])/2 - (19*f[26])/4 - 
       (151*f[28])/12 - (19*f[29])/2 - (19*f[30])/4 + (5*f[32])/3 + 
       (5*f[34])/3 + (3*f[49])/2 + (3*f[50])/2 + (3*f[51])/2 + (3*f[52])/2 + 
       (3*f[53])/2 + (3*f[54])/2 + (7*f[95])/6 + (7*f[108])/6 + 3*f[115] + 
       (5*f[116])/2 + 2*f[117] + 3*f[119] + (5*f[120])/2 + 2*f[121]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[-f[11]/2 - f[12]/2, -f[5]/2 - f[6]/2] + ep*PPair[f[195], f[184]] + 
    ep^4*PPair[f[201], f[194]] + 
    ep^3*PPair[(-13*f[1])/8 + (3*f[2])/4 - f[5]/2 + f[6]/2 - f[8]/4 + 
       f[9]/4 + f[11] + f[12] + f[14]/3 + f[16]/4 + f[17]/4 + f[20] + 
       (3*f[21])/2 + f[22] + f[23]/2 + (47*f[24])/8 + (97*f[25])/24 + 
       (25*f[26])/12 - f[27] + f[28] + (2*f[29])/3 + f[30]/3 - f[31] - 
       f[32]/12 + (9*f[33])/4 - f[34]/12 - (3*f[36])/2 - f[37] - f[38]/2 - 
       (3*f[39])/2 - f[40] - f[41]/2 + (3*f[42])/2 + f[43] + f[44]/2 - 
       f[45] + (7*f[46])/12 + f[47]/4 - f[48]/6 + f[58]/4 + f[59]/2 + 
       (161*f[64])/12 + 10*f[65] + (11*f[66])/2 + (29*f[67])/8 + 
       (5*f[68])/2 + (5*f[69])/4 + 2*f[70] + (161*f[71])/12 + 10*f[72] + 
       (11*f[73])/2 + (29*f[74])/8 + (5*f[75])/2 + (5*f[76])/4 - f[77]/4 - 
       (13*f[78])/12 - f[79]/8 - (13*f[81])/12 - f[82]/8 + f[84]/4 + 
       f[85]/2 - f[89]/2 + f[91]/2 - f[92]/2 + f[94]/2 + (3*f[102])/2 + 
       f[103] + f[104]/2 - (3*f[105])/2 - f[106] - f[107]/2 + f[122] + 
       f[123]/2 + f[125] + f[126]/2 + f[127] + f[128] - (7*f[133])/4 - 
       (3*f[134])/2 - f[135] + (3*f[136])/4 + f[137]/2 + f[138]/4 - 
       (5*f[139])/2 - 2*f[140] - (5*f[141])/4 - f[145]/3 + f[150]/2 + 
       f[151]/2 + f[152]/2 + f[153]/2 + f[154]/2 + f[155]/2 - 2*f[156] - 
       f[157] - 2*f[159] - f[160] - f[161]/3 + f[164] - f[169] - f[170]/2 - 
       f[172] - f[173]/2 + f[188] + f[189] - 2*f[199] - 2*f[200] - 2*f[201] - 
       f[202] - f[203], f[5]/2 + f[6]/2 + f[14] + f[22]/4 + f[23]/2 + 
       (5*f[24])/12 + (3*f[25])/4 + (3*f[26])/4 + (5*f[28])/12 + 
       (3*f[29])/4 + (3*f[30])/4 - f[32]/3 - f[34]/3 + f[37]/4 + f[38]/2 - 
       f[39]/2 + f[41]/2 - f[42]/2 + f[44]/2 + f[55] + f[56] - f[95]/3 + 
       f[96]/2 + f[97]/2 + f[98]/2 + f[99]/2 + f[100]/2 + f[101]/2 - 
       f[102]/2 + f[104]/2 - f[105]/2 + f[107]/2 - f[108]/3 + f[110] - 
       f[115] - f[116]/2 - f[119] - f[120]/2 + f[175] + f[176] - 2*f[190] - 
       2*f[191] - 2*f[194] - f[196] - f[198]] + 
    ep^2*PPair[(13*f[1])/8 - (3*f[2])/4 + f[5]/2 - f[6]/2 + f[8]/4 - f[9]/4 - 
       f[11]/2 - f[12]/2 - f[14]/3 - f[16]/4 - f[17]/4 - f[20] - 
       (3*f[21])/2 - f[22] - f[23]/2 - (47*f[24])/8 - (97*f[25])/24 - 
       (25*f[26])/12 + f[27] - f[28] - (2*f[29])/3 - f[30]/3 + f[31] + 
       f[32]/12 - (9*f[33])/4 + f[34]/12 + (3*f[36])/2 + f[37] + f[38]/2 + 
       (3*f[39])/2 + f[40] + f[41]/2 - (3*f[42])/2 - f[43] - f[44]/2 + 
       f[45] - (7*f[46])/12 - f[47]/4 + f[48]/6 - f[58]/4 - f[59]/2 - 
       (161*f[64])/12 - 10*f[65] - (11*f[66])/2 - (29*f[67])/8 - 
       (5*f[68])/2 - (5*f[69])/4 - 2*f[70] - (161*f[71])/12 - 10*f[72] - 
       (11*f[73])/2 - (29*f[74])/8 - (5*f[75])/2 - (5*f[76])/4 + f[77]/4 + 
       (13*f[78])/12 + f[79]/8 + (13*f[81])/12 + f[82]/8 - f[84]/4 - 
       f[85]/2 + f[89]/2 - f[91]/2 + f[92]/2 - f[94]/2 - (3*f[102])/2 - 
       f[103] - f[104]/2 + (3*f[105])/2 + f[106] + f[107]/2 - f[122] - 
       f[123]/2 - f[125] - f[126]/2 - f[127] - f[128] + (7*f[133])/4 + 
       (3*f[134])/2 + f[135] - (3*f[136])/4 - f[137]/2 - f[138]/4 + 
       (5*f[139])/2 + 2*f[140] + (5*f[141])/4 + f[145]/3 - f[150]/2 - 
       f[151]/2 - f[152]/2 - f[153]/2 - f[154]/2 - f[155]/2 + 2*f[156] + 
       f[157] + 2*f[159] + f[160] + f[161]/3 - f[164] + f[169] + f[170]/2 + 
       f[172] + f[173]/2 - f[188] - f[189] - f[195] + 2*f[199] + 2*f[200] + 
       f[201] + f[202] + f[203], -f[14] - f[22]/4 - f[23]/2 - (5*f[24])/12 - 
       (3*f[25])/4 - (3*f[26])/4 - (5*f[28])/12 - (3*f[29])/4 - (3*f[30])/4 + 
       f[32]/3 + f[34]/3 - f[37]/4 - f[38]/2 + f[39]/2 - f[41]/2 + f[42]/2 - 
       f[44]/2 - f[55] - f[56] + f[95]/3 - f[96]/2 - f[97]/2 - f[98]/2 - 
       f[99]/2 - f[100]/2 - f[101]/2 + f[102]/2 - f[104]/2 + f[105]/2 - 
       f[107]/2 + f[108]/3 - f[110] + f[115] + f[116]/2 + f[119] + f[120]/2 - 
       f[175] - f[176] - f[184] + 2*f[190] + 2*f[191] + f[194] + f[196] + 
       f[198]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (PPair[f[16]/4 + f[17]/4 - f[27] - f[31] - f[45] + f[57]/4 + f[58]/4 + 
      f[59]/4 + 13*f[64] + (37*f[65])/4 + (19*f[66])/4 + (29*f[67])/8 + 
      (5*f[68])/2 + (5*f[69])/4 + (37*f[71])/4 + (13*f[72])/2 + 
      (13*f[73])/4 + (29*f[74])/8 + (5*f[75])/2 + (5*f[76])/4 - (3*f[78])/4 - 
      f[79]/8 - f[81]/2 - f[82]/8 - f[122]/2 - f[123]/2 - f[124]/2 + 
      f[150]/2 + f[151]/2 + f[152]/2, f[21]/4 + f[22]/4 + f[23]/4 - 
      (15*f[28])/4 - (11*f[29])/4 - (3*f[30])/2 + f[34]/4 + f[52]/2 + 
      f[53]/2 + f[54]/2 + f[96]/2 + f[97]/2 + f[98]/2] + 
    ep^2*PPair[-f[57]/2 - f[58]/4 - (9*f[71])/2 - (13*f[72])/4 - 
       (7*f[73])/4 + f[81]/4 - f[125] - f[126]/2 - f[150] - f[151]/2 - 
       2*f[185], -f[21]/2 - f[22]/4 - (9*f[28])/2 - (13*f[29])/4 - 
       (7*f[30])/4 + f[34]/4 - f[52] - f[53]/2 - f[96] - f[97]/2 - 
       2*f[167]] + ep^3*PPair[f[185], f[167]] + 
    ep*PPair[-f[16]/4 - f[17]/4 + f[27] + f[31] + f[45] + f[57]/4 - f[59]/4 - 
       13*f[64] - (37*f[65])/4 - (19*f[66])/4 - (29*f[67])/8 - (5*f[68])/2 - 
       (5*f[69])/4 - (19*f[71])/4 - (13*f[72])/4 - (3*f[73])/2 - 
       (29*f[74])/8 - (5*f[75])/2 - (5*f[76])/4 + (3*f[78])/4 + f[79]/8 + 
       f[81]/4 + f[82]/8 + f[122]/2 + f[123]/2 + f[124]/2 + f[125] + 
       f[126]/2 + f[150]/2 - f[152]/2 + f[185], f[21]/4 - f[23]/4 + 
       (33*f[28])/4 + 6*f[29] + (13*f[30])/4 - f[34]/2 + f[52]/2 - f[54]/2 + 
       f[96]/2 - f[98]/2 + f[167]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 
    18*ep^5 + 6*ep^6), 
  (PPair[(-15*f[64])/4 - (11*f[65])/4 - (3*f[66])/2 + f[78]/4 + f[83]/4 + 
      f[84]/4 + f[85]/4 + f[122]/2 + f[123]/2 + f[124]/2 + f[153]/2 + 
      f[154]/2 + f[155]/2, (-15*f[24])/4 - (11*f[25])/4 - (3*f[26])/2 + 
      f[32]/4 + f[36]/4 + f[37]/4 + f[38]/4 + f[49]/2 + f[50]/2 + f[51]/2 + 
      f[99]/2 + f[100]/2 + f[101]/2] + 
    ep^2*PPair[(-9*f[64])/2 - (13*f[65])/4 - (7*f[66])/4 + f[78]/4 - 
       f[83]/2 - f[84]/4 - f[122] - f[123]/2 - f[153] - f[154]/2 - 2*f[186], 
      (-9*f[24])/2 - (13*f[25])/4 - (7*f[26])/4 + f[32]/4 - f[36]/2 - 
       f[37]/4 - f[49] - f[50]/2 - f[99] - f[100]/2 - 2*f[168]] + 
    ep^3*PPair[f[186], f[168]] + 
    ep*PPair[(33*f[64])/4 + 6*f[65] + (13*f[66])/4 - f[78]/2 + f[83]/4 - 
       f[85]/4 + f[122]/2 - f[124]/2 + f[153]/2 - f[155]/2 + f[186], 
      (33*f[24])/4 + 6*f[25] + (13*f[26])/4 - f[32]/2 + f[36]/4 - f[38]/4 + 
       f[49]/2 - f[51]/2 + f[99]/2 - f[101]/2 + f[168]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[2], 0] + ep*PPair[f[20], f[14]] + 
    ep^4*PPair[-f[2]/2 - f[78]/4 - f[81]/4 - f[113]/2 - f[118]/2, 
      -f[32]/4 - f[34]/4 - f[46]/2 - f[48]/2] + 
    ep^2*PPair[(-14*f[2])/3 - (7*f[20])/3 - f[64]/4 - f[65]/6 - f[66]/12 - 
       f[71]/4 - f[72]/6 - f[73]/12 - f[78]/6 - f[81]/6 - f[113]/3 - 
       f[118]/3, (-7*f[14])/3 - f[24]/4 - f[25]/6 - f[26]/12 - f[28]/4 - 
       f[29]/6 - f[30]/12 - f[32]/6 - f[34]/6 - f[46]/3 - f[48]/3] + 
    ep^3*PPair[(25*f[2])/6 + (4*f[20])/3 + f[64]/4 + f[65]/6 + f[66]/12 + 
       f[71]/4 + f[72]/6 + f[73]/12 + (5*f[78])/12 + (5*f[81])/12 + 
       (5*f[113])/6 + (5*f[118])/6, (4*f[14])/3 + f[24]/4 + f[25]/6 + 
       f[26]/12 + f[28]/4 + f[29]/6 + f[30]/12 + (5*f[32])/12 + 
       (5*f[34])/12 + (5*f[46])/6 + (5*f[48])/6])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (PPair[f[197], f[187]] + ep^3*PPair[f[199], f[190]] + 
    ep*PPair[-f[197] - f[199] - f[202], -f[187] - f[190] - f[196]] + 
    ep^2*PPair[f[202], f[196]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 
    18*ep^5 + 6*ep^6), 
  (PPair[(-13*f[1])/4 + (9*f[2])/4 - f[5] + f[6] - f[8]/2 + f[9]/2 + 
      2*f[11] + 2*f[12] + (2*f[14])/3 + f[16]/2 + f[17]/2 + f[20] + 3*f[21] + 
      2*f[22] + f[23] + (47*f[24])/4 + (97*f[25])/12 + (25*f[26])/6 - 
      2*f[27] + 2*f[28] + (4*f[29])/3 + (2*f[30])/3 - 2*f[31] - f[32]/6 + 
      (9*f[33])/2 - f[34]/6 - 3*f[36] - 2*f[37] - f[38] - 3*f[39] - 2*f[40] - 
      f[41] + 3*f[42] + 2*f[43] + f[44] - 2*f[45] + (7*f[46])/6 + f[47]/2 - 
      f[48]/3 + (3*f[57])/4 + (3*f[58])/4 + (3*f[59])/4 + (335*f[64])/12 + 
      (81*f[65])/4 + (43*f[66])/4 + (29*f[67])/4 + 5*f[68] + (5*f[69])/2 + 
      4*f[70] + (335*f[71])/12 + (81*f[72])/4 + (43*f[73])/4 + (29*f[74])/4 + 
      5*f[75] + (5*f[76])/2 - f[77]/2 - (11*f[78])/6 - f[79]/4 - 
      (11*f[81])/6 - f[82]/4 + (3*f[83])/4 + (3*f[84])/4 + (3*f[85])/4 + 
      f[89] + f[90] + f[91] + f[92] + f[93] + f[94] + 3*f[102] + 2*f[103] + 
      f[104] - 3*f[105] - 2*f[106] - f[107] + 2*f[122] + f[123] + 2*f[125] + 
      f[126] + f[127] + f[128] - (7*f[133])/2 - 3*f[134] - 2*f[135] + 
      (3*f[136])/2 + f[137] + f[138]/2 - 5*f[139] - 4*f[140] - (5*f[141])/2 - 
      f[145]/3 + f[150]/2 + f[151]/2 + f[152]/2 + f[153]/2 + f[154]/2 + 
      f[155]/2 - 2*f[156] - f[157] - 2*f[159] - f[160] - f[161]/3 + f[164] + 
      f[169]/2 + f[170]/2 + f[171]/2 + f[172]/2 + f[173]/2 + f[174]/2 + 
      f[188] + f[189] - f[195] - f[197], f[5] + f[6] + f[14] + (3*f[21])/4 + 
      (3*f[22])/4 + (3*f[23])/4 + (23*f[24])/12 + (7*f[25])/4 + (5*f[26])/4 + 
      (23*f[28])/12 + (7*f[29])/4 + (5*f[30])/4 - f[32]/3 - f[34]/3 + 
      (3*f[36])/4 + (3*f[37])/4 + (3*f[38])/4 + f[39] + f[40] + f[41] + 
      f[42] + f[43] + f[44] + f[55] + f[56] - f[95]/3 + f[96]/2 + f[97]/2 + 
      f[98]/2 + f[99]/2 + f[100]/2 + f[101]/2 + f[102] + f[103] + f[104] + 
      f[105] + f[106] + f[107] - f[108]/3 + f[110] + f[115]/2 + f[116]/2 + 
      f[117]/2 + f[119]/2 + f[120]/2 + f[121]/2 + f[175] + f[176] - f[184] - 
      f[187]] + ep^3*PPair[f[200], f[191]] + 
    ep*PPair[(13*f[1])/4 - (9*f[2])/4 + f[5] - f[6] + f[8]/2 - f[9]/2 - 
       2*f[11] - 2*f[12] - (2*f[14])/3 - f[16]/2 - f[17]/2 - f[20] - 
       3*f[21] - 2*f[22] - f[23] - (47*f[24])/4 - (97*f[25])/12 - 
       (25*f[26])/6 + 2*f[27] - 2*f[28] - (4*f[29])/3 - (2*f[30])/3 + 
       2*f[31] + f[32]/6 - (9*f[33])/2 + f[34]/6 + 3*f[36] + 2*f[37] + 
       f[38] + 3*f[39] + 2*f[40] + f[41] - 3*f[42] - 2*f[43] - f[44] + 
       2*f[45] - (7*f[46])/6 - f[47]/2 + f[48]/3 - (3*f[57])/4 - 
       (3*f[58])/4 - (3*f[59])/4 - (335*f[64])/12 - (81*f[65])/4 - 
       (43*f[66])/4 - (29*f[67])/4 - 5*f[68] - (5*f[69])/2 - 4*f[70] - 
       (335*f[71])/12 - (81*f[72])/4 - (43*f[73])/4 - (29*f[74])/4 - 
       5*f[75] - (5*f[76])/2 + f[77]/2 + (11*f[78])/6 + f[79]/4 + 
       (11*f[81])/6 + f[82]/4 - (3*f[83])/4 - (3*f[84])/4 - (3*f[85])/4 - 
       f[89] - f[90] - f[91] - f[92] - f[93] - f[94] - 3*f[102] - 2*f[103] - 
       f[104] + 3*f[105] + 2*f[106] + f[107] - 2*f[122] - f[123] - 2*f[125] - 
       f[126] - f[127] - f[128] + (7*f[133])/2 + 3*f[134] + 2*f[135] - 
       (3*f[136])/2 - f[137] - f[138]/2 + 5*f[139] + 4*f[140] + 
       (5*f[141])/2 + f[145]/3 - f[150]/2 - f[151]/2 - f[152]/2 - f[153]/2 - 
       f[154]/2 - f[155]/2 + 2*f[156] + f[157] + 2*f[159] + f[160] + 
       f[161]/3 - f[164] - f[169]/2 - f[170]/2 - f[171]/2 - f[172]/2 - 
       f[173]/2 - f[174]/2 - f[188] - f[189] + f[195] + f[197] - f[200] - 
       f[203], -f[5] - f[6] - f[14] - (3*f[21])/4 - (3*f[22])/4 - 
       (3*f[23])/4 - (23*f[24])/12 - (7*f[25])/4 - (5*f[26])/4 - 
       (23*f[28])/12 - (7*f[29])/4 - (5*f[30])/4 + f[32]/3 + f[34]/3 - 
       (3*f[36])/4 - (3*f[37])/4 - (3*f[38])/4 - f[39] - f[40] - f[41] - 
       f[42] - f[43] - f[44] - f[55] - f[56] + f[95]/3 - f[96]/2 - f[97]/2 - 
       f[98]/2 - f[99]/2 - f[100]/2 - f[101]/2 - f[102] - f[103] - f[104] - 
       f[105] - f[106] - f[107] + f[108]/3 - f[110] - f[115]/2 - f[116]/2 - 
       f[117]/2 - f[119]/2 - f[120]/2 - f[121]/2 - f[175] - f[176] + f[184] + 
       f[187] - f[191] - f[198]] + ep^2*PPair[f[203], f[198]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6)}, 
 {(-4*s12)/(3*s45), 4/3, 
  (-4*(s23*s34 + (s15 - s34)*s45 + s12*(s15 - s23 + 2*s45)))/(3*s12*s45), 
  (2*s12^2*(s12*s15 - (s23 + s34)*(s23 - s45) + s15*(2*s23 - s45)))/
   (3*s15*s23^2*(s15 - s23 + s45)), 
  (4*s12^2*(s12*(s15 - s23)^2 + s15*(-s15 + s23 + s34)*s45))/
   (3*s23^2*s45*(s15 - s23 + s45)^2), 
  (-4*s12^2*(-((s15 - s34)*s45*(s15 - s23 + s45)) + 
     s12*(s15^2 + s15*s45 + s23*s45)))/(3*s15^2*s23^2*s45), 
  (-2*s12^2*(s12*s15*(2*s15 - 2*s23 + s45) + (s15 - s23 - s34)*(s23 - s45)*
      (2*s15 - s23 + s45)))/(3*s15*s23^2*(s15 - s23 + s45)^2), 
  (4*s12*(s12^2*(s15 - s23)^2 + s23^2*(s34 + s45)^2 + 
     s12*(-(s15^2*s45) - 2*s23^2*(s34 + s45) + 
       s15*(2*s23*s34 + 3*s23*s45 + s34*s45))))/(3*s23^2*s45^3), 
  (-4*s12*(s23^2*s34^2 + s12^2*(s15 - s23)*(s15 - s23 + s45) - 
     s12*(s15 - s23 + s45)*(-2*s23*s34 + (s15 - s34)*s45)))/(3*s23^2*s45^3), 
  (2*(s12^2*s15*(s15 - s23) + s34*(s23 + s34)*(s23 - s45)^2 + 
     s15*(s23 - s45)*(s23^2 - 2*s23*s34 + s23*s45 + 2*s34*s45) + 
     s15^2*(-s23^2 - 2*s23*s45 + s45^2) + 
     s12*(2*s15^2*(s23 - s45) - s23*(s23 + s34)*(s23 - s45) + 
       s15*(-s23^2 + 2*s23*s45 + 2*s34*s45))))/
   (3*s15*s23^2*(s15 - s23 + s45)), 
  -(-4*s12^2*(s15 - s23)^3 - 4*s15*(s15 - s23 - s34)*s45*
      (s23*s34 + (s15 - s34)*s45) + 4*s12*(s15 - s23)*
      (s23*s34*(s23 - s45) + 2*s15^2*s45 - 
       s15*(2*s34*s45 + s23*(s34 + 2*s45))))/
   (3*s23^2*s45*(s15 - s23 + s45)^2), 
  (-4*((s15 - s34)*s45*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45) + 
     s12^2*(s15^3 + s23^2*s45 + s15^2*(-s23 + s45)) + 
     s12*(-2*s15^3*s45 + 2*s23*s34*s45*(-s23 + s45) + 
       s15*s45*(s23^2 + s23*s34 + 2*s34*s45) + 
       s15^2*(2*(s34 - s45)*s45 + s23*(s34 + 2*s45)))))/(3*s15^2*s23^2*s45), 
  (-2*(s12^2*s15*(s15 - s23)*(2*s15 - 2*s23 + s45) - 
     (s15 - s23 - s34)*(s23 - s45)*(2*s15 - s23 + s45)*
      (s23*s34 + (s15 - s34)*s45) + s12*(2*s15^3*(s23 - 2*s45) + 
       s23*(s23 + s34)*(s23 - s45)^2 + s15^2*(-3*s23^2 + 8*s23*s45 + 
         4*s34*s45 - 2*s45^2) - s15*(s23 - s45)*(2*s34*s45 + 
         s23*(s34 + 2*s45)))))/(3*s15*s23^2*(s15 - s23 + s45)^2), 
  (s12*(2*(s15 - s34)*(s15 - s23 - s34)*(s23 - s45)*
      (s23*s34 + (s15 - s34)*s45) + s12^3*(3*s15^2 + 3*s23^2 + 
       2*s23*(s34 - s45) - 2*s15*(3*s23 + s34 - s45) - 2*s34*s45) + 
     s12^2*(4*s15^3 + 2*s23^3 + 2*s34*s45*(2*s34 + s45) + 
       s15^2*(-6*s23 - 6*s34 + 2*s45) - s23^2*(4*s34 + 5*s45) + 
       s15*(10*s23*s34 + 2*s34^2 + 3*s23*s45 - 6*s34*s45 - 2*s45^2) + 
       s23*(-4*s34^2 + 2*s45^2)) + s12*(2*s15^3*(s23 - s45) + 
       s34*(s23 - s45)*(-4*s23^2 - s23*s34 + 2*s34^2 + 5*s23*s45 + 
         5*s34*s45) + s15^2*(-4*s23^2 + 10*s23*s45 + (2*s34 - 5*s45)*s45) + 
       s15*(2*s23^3 + 4*s23^2*(s34 - 2*s45) + 2*s34*s45*(s34 + 5*s45) + 
         s23*(-4*s34^2 - 16*s34*s45 + 5*s45^2)))))/
   (3*(s12 + s15 - s34)*(s15 - s23 - s34)*tr5^2), 
  (4*(s12^3*(s15 - s23)^3 + s23^2*(s34 + s45)^2*(s23*s34 + (s15 - s34)*s45) - 
     s12^2*(s15 - s23)*(2*s15^2*s45 + s23*(3*s23*s34 + 2*s23*s45 - s34*s45) - 
       s15*(3*s23*s34 + 4*s23*s45 + 2*s34*s45)) + 
     s12*(s15^3*s45^2 - s23^2*(s34 + s45)*(-2*s34*s45 + s23*(3*s34 + s45)) - 
       s15^2*s45*(2*s34*s45 + s23*(s34 + 3*s45)) + 
       s15*(s34^2*s45^2 + s23*s34*s45*(s34 + 3*s45) + 
         s23^2*(3*s34^2 + 5*s34*s45 + 3*s45^2)))))/(3*s12*s23^2*s45^3), 
  (-16*(s12^3*(s15 - s23)^2*(s15 - s23 + s45) + s34*(s23 - s45)*
      (s23*s34 + (s15 - s34)*s45)^2 + s12*s34*(s23 - s45)*(s15 - s23 + s45)*
      (3*s23*s34 + (s15 - s34)*s45) - s12^2*(s15 - s23 + s45)*
      (s23*s34*(3*s23 - 2*s45) + s15^2*s45 + s15*s34*s45 - 
       s15*s23*(3*s34 + s45))))/(3*s12*s45*tr5^2), 
  (16*(s12^3*(s15 - s23 + s45)^3 + (s23 - s45)*(s34 + s45)*
      (s23*s34 + (s15 - s34)*s45)^2 + s12*(s23 - s45)*
      (s15^2*s34*s45 + s15*s23*s34*(3*s34 + s45) - s34*(s23 - s45)^2*
        (3*s34 + 2*s45) + s15*s45*(-s34^2 + 3*s34*s45 + 2*s45^2)) - 
     s12^2*(s15^3*s45 - (s23 - s45)^3*(3*s34 + s45) + 
       s15*(3*s23^2*(2*s34 + s45) - 5*s23*s45*(2*s34 + s45) + 
         s45^2*(3*s34 + s45)) + s15^2*(-3*s23*(s34 + s45) + 
         s45*(s34 + 2*s45)))))/(3*s12*s45*tr5^2), 
  (-4*(s12^3*(s15 - s23)^2*(s15 - s23 + s45) + 
     s23^2*s34^2*(s23*s34 + (s15 - s34)*s45) - s12^2*(s15 - s23 + s45)*
      (3*s23^2*s34 + 2*s15^2*s45 - s15*(3*s23*s34 + 2*s23*s45 + 2*s34*s45)) + 
     s12*(s15^3*s45^2 + s34^2*(-3*s23^3 + 3*s23^2*s45 + s45^3) + 
       s15^2*s45*(s45*(-2*s34 + s45) - s23*(s34 + s45)) + 
       s15*s34*((s34 - 2*s45)*s45^2 + s23*s45*(s34 + s45) + 
         s23^2*(3*s34 + s45)))))/(3*s12*s23^2*s45^3), 
  -(s12*(s23 - s45)*(s12^2*(4*s15^3 + s23*(s23 - s45)^2 + 
        s15^2*(-7*s23 + 5*s45) + s15*(2*s23^2 - 3*s23*s45 + s45^2)) + 
      (s23 - s45)*(s34^2*(s23 - s45)^2 - 2*s15*s34*(s23 - s45)*
         (s23 + s34 - s45) + 2*s15^3*s45 + s15^2*(2*s23*s34 - 2*s23*s45 - 
          4*s34*s45 + s45^2)) + s12*(2*s15^3*(s23 - s45) - 
        s34*(s23 - s45)^2*(2*s23 - s45) + s15*(s23 - s45)*
         (2*s23^2 - 6*s23*s45 + s45*(-4*s34 + s45)) + 
        2*s15^2*(-2*s23^2 + (s34 - 2*s45)*s45 + s23*(s34 + 5*s45)))))/
   (3*s15*s23*(s15 - s23 + s45)*tr5^2), 
  (-9 - s34/(s15 - s23 - s34) + (2*(s23 - s45))/s12 - 
    (s15 + s45)/(s12 + s15 - s34) - 
    (2*s45*(s12^2*(-s15 + s23) + s12*(-2*s15^2 + s15*(s23 + 2*s34) + 
         (s23 - s34)*(s23 - s45)) + (2*s15 - s23 + s45)*
        (s23*s34 + (s15 - s34)*s45)))/tr5^2)/3, 
  (2*s12*(s12^4*(s15 - s23)^2*(4*s15^2 - 8*s15*s23 + 4*s23^2 - 3*s15*s45 + 
       3*s23*s45 + 2*s45^2) + s12^3*(-13*s15^4*s45 - 
       s23^2*(2*s23^2*(8*s34 - s45) + s23*s34*s45 + s45^2*(s34 + 2*s45)) + 
       s15*(2*s34*s45^3 + s23*s45^2*(11*s34 + 6*s45) + 
         s23^3*(48*s34 + 7*s45) + s23^2*s45*(17*s34 + 10*s45)) - 
       s15^2*(2*s45^2*(5*s34 + 2*s45) + s23*s45*(31*s34 + 20*s45) + 
         s23^2*(48*s34 + 33*s45)) + s15^3*(5*s45*(3*s34 + 2*s45) + 
         s23*(16*s34 + 37*s45))) + s23^2*s34*
      (s23^2*s34*(4*s34^2 - 2*s34*s45 + 3*s45^2) + 
       s23*s45*(8*s15*s34^2 - 8*s34^3 - 7*s15*s34*s45 + 4*s34^2*s45 + 
         3*s15*s45^2 - 6*s34*s45^2) + s45^2*(s15^2*(4*s34 - 5*s45) + 
         s15*(-8*s34^2 + 7*s34*s45 - 3*s45^2) + 
         s34*(4*s34^2 - 2*s34*s45 + 3*s45^2))) + 
     s12^2*(14*s15^4*s45^2 - s15^3*s45*(18*s23*s34 + 25*s23*s45 + 
         34*s34*s45 + 11*s45^2) + s23^2*(2*s34*s45^3 + 
         s23*s45*(-15*s34^2 + 4*s34*s45 - 3*s45^2) + 
         3*s23^2*(8*s34^2 - 2*s34*s45 + s45^2)) - 
       s15*(s34*s45^3*(7*s34 + 2*s45) + s23^2*s45*(7*s34^2 + 9*s34*s45 - 
           2*s45^2) + 3*s23^3*(16*s34^2 + 2*s34*s45 + s45^2) + 
         s23*s45^2*(7*s34^2 + 11*s34*s45 + 2*s45^2)) + 
       s15^2*(2*s45^2*(10*s34^2 + 9*s34*s45 + s45^2) + 
         s23^2*(24*s34^2 + 30*s34*s45 + 11*s45^2) + 
         s23*s45*(22*s34^2 + 39*s34*s45 + 12*s45^2))) + 
     s12*(-5*s15^4*s45^3 + s15^3*s45^3*(4*s23 + 19*s34 + 4*s45) - 
       s15^2*s45*(s23*s45^2*(9*s34 + s45) + s34*s45^2*(23*s34 + 8*s45) + 
         s23^2*(-3*s34^2 + 4*s34*s45 + 2*s45^2)) - s23^2*s34*(s23 - s45)*
        (s45*(-5*s34^2 + 2*s34*s45 - 3*s45^2) + 2*s23*(8*s34^2 - 3*s34*s45 + 
           3*s45^2)) + s15*(s23*s34*s45^3*(5*s34 + s45) + 
         s34^2*s45^3*(9*s34 + 4*s45) + s23^3*(16*s34^3 - 9*s34^2*s45 + 
           10*s34*s45^2 + 3*s45^3) - s23^2*s45*(s34^3 - 7*s34^2*s45 + 
           10*s34*s45^2 + 3*s45^3)))))/(3*s23^2*s45^3*tr5^2), 
  (-2*s12*(s12^4*(s15 - s23)^2*(14*s15^2 + 14*s23^2 + 7*s23*s45 + 6*s45^2 - 
       7*s15*(4*s23 + s45)) + s12^3*(-44*s15^4*s45 + 
       s15^3*(56*s23*s34 + 139*s23*s45 + 49*s34*s45 + 25*s45^2) - 
       s23^2*(7*s23^2*(8*s34 + s45) + s23*s45*(-7*s34 + 5*s45) + 
         s45^2*(5*s34 + 6*s45)) - s15^2*(2*s45^2*(13*s34 + 6*s45) + 
         3*s23^2*(56*s34 + 51*s45) + s23*s45*(91*s34 + 55*s45)) + 
       s15*(6*s34*s45^3 + 35*s23^2*s45*(s34 + s45) + 
         s23*s45^2*(31*s34 + 18*s45) + s23^3*(168*s34 + 65*s45))) + 
     s23^2*(s23^2*s34^2*(14*s34^2 + 7*s34*s45 + 11*s45^2) + 
       2*s23*s34*s45*(2*s15*(7*s34^2 + 3*s34*s45 + 5*s45^2) - 
         s34*(14*s34^2 + 7*s34*s45 + 11*s45^2)) + 
       s45^2*(-4*s15*s34*(7*s34^2 + 3*s34*s45 + 5*s45^2) + 
         s15^2*(14*s34^2 + 5*s34*s45 + 9*s45^2) + 
         s34^2*(14*s34^2 + 7*s34*s45 + 11*s45^2))) + 
     s12^2*(46*s15^4*s45^2 - s15^3*s45*(12*s23*(5*s34 + 9*s45) + 
         s45*(108*s34 + 29*s45)) + s23^2*(s34*s45^2*(6*s34 + s45) - 
         s23*s45*(63*s34^2 + 4*s34*s45 + 2*s45^2) + 
         s23^2*(84*s34^2 + 21*s34*s45 + 11*s45^2)) - 
       s15*(s34*s45^3*(19*s34 + 6*s45) + s23*s45^2*(19*s34^2 + 36*s34*s45 + 
           6*s45^2) + s23^2*s45*(7*s34^2 + 38*s34*s45 + 12*s45^2) + 
         2*s23^3*(84*s34^2 + 51*s34*s45 + 19*s45^2)) + 
       s15^2*(2*s45^2*(31*s34^2 + 24*s34*s45 + 3*s45^2) + 
         s23*s45*(70*s34^2 + 150*s34*s45 + 43*s45^2) + 
         s23^2*(84*s34^2 + 141*s34*s45 + 89*s45^2))) + 
     s12*(-16*s15^4*s45^3 + s15^3*s45^3*(25*s23 + 59*s34 + 11*s45) - 
       s23^2*s34*(s23 - s45)*(-(s45*(21*s34^2 + 2*s34*s45 + 2*s45^2)) + 
         s23*(56*s34^2 + 21*s34*s45 + 22*s45^2)) - 
       s15^2*s45*(s23*s45^2*(59*s34 + 9*s45) + 2*s34*s45^2*
          (35*s34 + 11*s45) + s23^2*(-12*s34^2 + 4*s34*s45 + 29*s45^2)) + 
       s15*(s23*s34*s45^3*(34*s34 + 9*s45) + s34^2*s45^3*(27*s34 + 11*s45) + 
         s23^2*s45*(-7*s34^3 + 31*s34^2*s45 + 28*s34*s45^2 - 2*s45^3) + 
         s23^3*(56*s34^3 + 9*s34^2*s45 + 26*s34*s45^2 + 20*s45^3)))))/
   (3*s23^2*s45^3*tr5^2), 
  (2*s12*(s12^4*(s15 - s23)^2*(18*s15^2 - 36*s15*s23 + 18*s23^2 - 5*s15*s45 + 
       5*s23*s45 + 6*s45^2) + s12^3*(-55*s15^4*s45 + 
       s15^3*(72*s23*s34 + 187*s23*s45 + 59*s34*s45 + 20*s45^2) - 
       s23^2*(s45^2*(7*s34 + 6*s45) + s23*s45*(-21*s34 + 8*s45) + 
         s23^2*(72*s34 + 22*s45)) - s15^2*(2*s45^2*(11*s34 + 6*s45) + 
         s23*s45*(97*s34 + 48*s45) + 3*s23^2*(72*s34 + 77*s45)) + 
       s15*(6*s34*s45^3 + s23*s45^2*(29*s34 + 18*s45) + 
         s23^2*s45*(17*s34 + 36*s45) + s23^3*(216*s34 + 121*s45))) + 
     s23^2*(s23^2*s34^2*(18*s34^2 + 22*s34*s45 + 15*s45^2) + 
       (s15 - s34)*s45^2*(-(s34*(18*s34^2 + 22*s34*s45 + 15*s45^2)) + 
         s15*(18*s34^2 + 25*s34*s45 + 18*s45^2)) + 
       s23*s34*s45*(-2*s34*(18*s34^2 + 22*s34*s45 + 15*s45^2) + 
         s15*(36*s34^2 + 47*s34*s45 + 33*s45^2))) + 
     s12^2*(56*s15^4*s45^2 - s15^3*s45*(74*s23*s34 + 157*s23*s45 + 
         126*s34*s45 + 25*s45^2) + s23^2*(2*s34*(7*s34 - s45)*s45^2 + 
         s23*s45*(-93*s34^2 - 28*s34*s45 + 3*s45^2) + 
         3*s23^2*(36*s34^2 + 22*s34*s45 + 5*s45^2)) - 
       s15*(s34*s45^3*(17*s34 + 6*s45) + s23*s45^2*(17*s34^2 + 37*s34*s45 + 
           6*s45^2) + s23^2*s45*(-11*s34^2 + 43*s34*s45 + 24*s45^2) + 
         s23^3*(216*s34^2 + 206*s34*s45 + 75*s45^2)) + 
       s15^2*(2*s45^2*(35*s34^2 + 21*s34*s45 + 3*s45^2) + 
         s23*s45*(82*s34^2 + 197*s34*s45 + 46*s45^2) + 
         s23^2*(108*s34^2 + 214*s34*s45 + 161*s45^2))) + 
     s12*(-19*s15^4*s45^3 + s15^3*s45^3*(42*s23 + 67*s34 + 10*s45) + 
       s23^2*s34*(-s23 + s45)*(s45*(-31*s34^2 - 14*s34*s45 + 3*s45^2) + 
         6*s23*(12*s34^2 + 11*s34*s45 + 5*s45^2)) - 
       s15^2*s45*(s23*s45^2*(97*s34 + 13*s45) + s34*s45^2*(77*s34 + 20*s45) + 
         s23^2*(-17*s34^2 - 2*s34*s45 + 56*s45^2)) + 
       s15*(s34^2*s45^3*(29*s34 + 10*s45) + s23*s34*s45^3*(55*s34 + 13*s45) + 
         s23^2*s45*(-13*s34^3 + 43*s34^2*s45 + 86*s34*s45^2 + 3*s45^3) + 
         s23^3*(72*s34^3 + 49*s34^2*s45 + 28*s34*s45^2 + 33*s45^3)))))/
   (3*s23^2*s45^3*tr5^2), (-2*s12*(-2*s12^5*(s15 - s23)^2*(s15 - s23 + s45) + 
     s23^2*s34*(s34 + s45)*((s15 - s34)*(s15 - 4*s34 - 3*s45)*s45^2 + 
       s23^2*s34*(4*s34 + 3*s45) + s23*s45*(5*s15*s34 - 8*s34^2 + 3*s15*s45 - 
         6*s34*s45)) + 2*s12^4*(s15 - s23 + s45)*
      (s15^3 + 2*s23^2*(-s23 + 2*s34 + s45) + s15^2*(-4*s23 + s34 + 3*s45) + 
       s15*(5*s23^2 - s34*s45 - 5*s23*(s34 + s45))) - 
     s12^3*(s15 - s23 + s45)*(6*s15^3*s45 + s15^2*(-10*s23*s34 - 21*s23*s45 + 
         6*s45^2) + s23^2*(-(s23*(16*s34 + 7*s45)) + 
         2*(6*s34^2 + 8*s34*s45 + s45^2)) + 2*s15*(-(s34*s45*(s34 + 2*s45)) + 
         s23^2*(13*s34 + 11*s45) - s23*(3*s34^2 + 6*s34*s45 + 4*s45^2))) - 
     s12*(2*s15^4*s45^3 + s15^3*s45^2*(2*s45*(-2*s34 + s45) - 
         s23*(3*s34 + 7*s45)) + s15^2*s45*(2*s34*(s34 - 2*s45)*s45^2 + 
         s23*s45*(3*s34^2 + 6*s34*s45 - 5*s45^2) + 
         s23^2*(2*s34^2 + 9*s34*s45 + 8*s45^2)) + 
       s15*(2*s34^2*s45^4 + s23*s34*s45^3*(s34 + 5*s45) + 
         s23^2*s45*(6*s34^3 + s34^2*s45 - 2*s34*s45^2 + 3*s45^3) - 
         s23^3*(14*s34^3 + 19*s34^2*s45 + 10*s34*s45^2 + 3*s45^3)) + 
       s23^2*s34*(s23^2*(16*s34^2 + 21*s34*s45 + 6*s45^2) + 
         s45*(2*s34^3 + 16*s34^2*s45 + 16*s34*s45^2 + 3*s45^3) - 
         s23*(2*s34^3 + 32*s34^2*s45 + 37*s34*s45^2 + 9*s45^3))) + 
     s12^2*(6*s15^4*s45^2 + s15^3*s45*(-13*s23*s34 - 24*s23*s45 - 6*s34*s45 + 
         8*s45^2) + s15^2*(2*s45^3*(-4*s34 + s45) + 
         2*s23*s45*(s34^2 - 2*s34*s45 - 11*s45^2) + 
         3*s23^2*(6*s34^2 + 15*s34*s45 + 11*s45^2)) + 
       s23^2*(3*s23^2*(8*s34^2 + 7*s34*s45 + s45^2) + 
         s34*s45*(8*s34^2 + 24*s34*s45 + 11*s45^2) - 
         s23*(8*s34^3 + 48*s34^2*s45 + 32*s34*s45^2 + 3*s45^3)) + 
       s15*(-2*s34*s45^4 + s23*s45^2*(2*s34^2 + 5*s34*s45 - 2*s45^2) - 
         s23^3*(42*s34^2 + 53*s34*s45 + 18*s45^2) + 
         s23^2*(6*s34^3 + 36*s34^2*s45 + 38*s34*s45^2 + 17*s45^3)))))/
   (3*s23^2*s45*(-s12 + s34 + s45)^2*tr5^2), 
  (-2*s12*(6*s12^5*(s15 - s23)^2*(s15 - s23 + s45) - 
     s23^2*s34*(s34 + s45)*((s15 - s34)*(3*s15 - 5*s34 - 2*s45)*s45^2 + 
       s23^2*s34*(5*s34 + 2*s45) + 2*s23*s45*(s15*(4*s34 + s45) - 
         s34*(5*s34 + 2*s45))) - s12^4*(s15 - s23 + s45)*
      (5*s15^3 + 3*s15*(5*s23^2 - 2*s34*s45 - 10*s23*(s34 + s45)) + 
       s23^2*(-5*s23 + 12*(2*s34 + s45)) + 
       s15^2*(-15*s23 + 6*(s34 + 3*s45))) + s12^3*(s15 - s23 + s45)*
      (15*s15^3*s45 + s23^2*(-20*s23*s34 + 36*s34^2 - 7*s23*s45 + 
         41*s34*s45 + 6*s45^2) + s15^2*(2*s45*(s34 + 9*s45) - 
         s23*(20*s34 + 37*s45)) + s15*(-6*s34*s45*(s34 + 2*s45) + 
         s23^2*(40*s34 + 29*s45) - s23*(18*s34^2 + 43*s34*s45 + 24*s45^2))) + 
     s12*(5*s15^4*s45^3 + s15^3*s45^2*(5*s45*(-2*s34 + s45) - 
         2*s23*(s34 + 6*s45)) + s15^2*s45*(5*s34*(s34 - 2*s45)*s45^2 + 
         s23*s45*(2*s34^2 + 15*s34*s45 - 7*s45^2) + 
         s23^2*(-s34^2 + 6*s34*s45 + 9*s45^2)) + 
       s15*(5*s34^2*s45^4 + s23*s34*s45^3*(-3*s34 + 7*s45) - 
         2*s23^3*(10*s34^3 + 10*s34^2*s45 + 4*s34*s45^2 + s45^3) + 
         s23^2*s45*(10*s34^3 + s34^2*s45 - 6*s34*s45^2 + 2*s45^3)) + 
       s23^2*s34*(s23^2*(20*s34^2 + 21*s34*s45 + 4*s45^2) + 
         s45*(6*s34^3 + 27*s34^2*s45 + 20*s34*s45^2 + 2*s45^3) - 
         s23*(6*s34^3 + 47*s34^2*s45 + 41*s34*s45^2 + 6*s45^3))) + 
     s12^2*(-15*s15^4*s45^2 + s15^3*s45*(7*(2*s34 - 3*s45)*s45 + 
         22*s23*(s34 + 2*s45)) + 
       s15^2*(s45^2*(s34^2 + 20*s34*s45 - 6*s45^2) - 
         5*s23^2*(6*s34^2 + 13*s34*s45 + 9*s45^2) + 
         s23*s45*(2*s34^2 + 14*s34*s45 + 41*s45^2)) - 
       s23^2*(s23^2*(30*s34^2 + 21*s34*s45 + 2*s45^2) + 
         s34*s45*(24*s34^2 + 51*s34*s45 + 19*s45^2) - 
         s23*(24*s34^3 + 81*s34^2*s45 + 40*s34*s45^2 + 2*s45^3)) + 
       s15*(s34*s45^3*(s34 + 6*s45) + s23*s45^2*(s34^2 + 6*s45^2) + 
         2*s23^3*(30*s34^2 + 32*s34*s45 + 9*s45^2) - 
         s23^2*(18*s34^3 + 77*s34^2*s45 + 68*s34*s45^2 + 22*s45^3)))))/
   (3*s23^2*s45*(-s12 + s34 + s45)^2*tr5^2), 
  (2*s12*(6*s12^5*(s15 - s23)^2*(s15 - s23 + s45) - 
     3*s23^2*s34*s45*(s15 - s23 + s45)*(s34 + s45)*
      (s23*s34 + (s15 - s34)*s45) - 2*s12^4*(s15 - s23 + s45)*
      (2*s15^3 + 6*s23^2*(2*s34 + s45) + s15^2*(-4*s23 + 3*s34 + 9*s45) + 
       s15*(2*s23^2 - 3*s34*s45 - 15*s23*(s34 + s45))) + 
     s12^3*(s15 - s23 + s45)*(12*s15^3*s45 + 
       s15^2*(-12*s23*s34 - 17*s23*s45 + 4*s34*s45 + 18*s45^2) + 
       3*s23^2*(12*s34^2 + 12*s34*s45 + s45*(s23 + 2*s45)) + 
       2*s15*(s23^2*(6*s34 + s45) - 3*s34*s45*(s34 + 2*s45) - 
         3*s23*(3*s34^2 + 8*s34*s45 + 4*s45^2))) + 
     s12^2*(-12*s15^4*s45^2 + s15^3*s45*(2*(5*s34 - 9*s45)*s45 + 
         s23*(9*s34 + 22*s45)) + 
       s15^2*(2*s45^2*(s34^2 + 8*s34*s45 - 3*s45^2) - 
         s23^2*(12*s34^2 + 13*s34*s45 + 5*s45^2) + 
         2*s23*s45*(4*s34^2 + 8*s34*s45 + 11*s45^2)) + 
       3*s23^2*(s23^2*s45*(3*s34 + s45) - s34*s45*(8*s34^2 + 12*s34*s45 + 
           3*s45^2) + s23*(8*s34^3 + 12*s34^2*s45 - s45^3)) + 
       s15*(2*s34*s45^3*(s34 + 3*s45) + s23^3*(12*s34^2 - 5*s34*s45 - 
           8*s45^2) + s23*s45^2*(6*s34^2 + 11*s34*s45 + 6*s45^2) - 
         s23^2*(18*s34^3 + 54*s34^2*s45 + 34*s34*s45^2 + s45^3))) + 
     s12*(4*s15^4*s45^3 + s15^3*s45^2*(s23*(3*s34 - 5*s45) + 
         4*s45*(-2*s34 + s45)) - s15^2*s45*(-4*s34*(s34 - 2*s45)*s45^2 + 
         s23*s45*(3*s34^2 - 12*s34*s45 + s45^2) + 
         s23^2*(6*s34^2 + 9*s34*s45 + 2*s45^2)) - 
       3*s23^2*s34*(s23^2*s45*(3*s34 + 2*s45) + s23*(2*s34^3 + 4*s34^2*s45 - 
           3*s34*s45^2 - 3*s45^3) + s45*(-2*s34^3 - 4*s34^2*s45 + s45^3)) + 
       s15*(4*s34^2*s45^4 + s23*s34*s45^3*(-7*s34 + s45) - 
         s23^2*s45*(-4*s34^3 + s34^2*s45 + 6*s34*s45^2 + 3*s45^3) + 
         s23^3*(-4*s34^3 + 7*s34^2*s45 + 8*s34*s45^2 + 3*s45^3)))))/
   (3*s23^2*s45*(-s12 + s34 + s45)^2*tr5^2), 
  (16*(s12^5*(s15 - s23)^2*(s15 - s23 + s45) + 
     s15*s23^2*s45*(s23*s34 + (s15 - s34)*s45)^2 + s12^3*(s15 - s23 + s45)*
      (s23^3*s45 + s15*s23*(s15 - 3*s34 - s45)*s45 + s15*(s15 - s34)*s45^2 + 
       s23^2*(3*s34^2 - 2*s15*s45 + 2*s34*s45)) - s12^4*(s15 - s23 + s45)*
      (2*s15^2*s45 + s23^2*(3*s34 + s45) - 
       s15*(s34*s45 + 3*s23*(s34 + s45))) + s12*s23^2*s45*
      (-(s15*(s23 - s34)*s34*(s23 - s45)) - s34^2*(s23 - s45)^2 - s15^3*s45 + 
       s15^2*(s23*(s34 + s45) + s45*(2*s34 + s45))) + 
     s12^2*s23*(2*s23^3*s34*s45 - s15*(s15 - s34)*s45^2*(s15 + s45) + 
       s23^2*s34*(s34^2 + s34*s45 - s45*(4*s15 + 3*s45)) + 
       s23*s45*(s15^2*(2*s34 + s45) - s34*(s34^2 + s34*s45 - s45^2) + 
         s15*(-s34^2 + 2*s34*s45 + s45^2)))))/(3*s12*s23^2*s45*tr5^2), 
  (2*s12*(2*s12^4*(s15 - s23)^2*(s15 - s23 + s34)*(s15 - s23 + s45) + 
     s23^2*s34*(s34 + s45)*(4*s23^2*s34^2 + s23*(5*s15 - 8*s34)*s34*s45 + 
       (s15^2 - 5*s15*s34 + 4*s34^2)*s45^2) - 2*s12^3*(s15 - s23 + s45)*
      (3*s15^3*s45 - s15^2*s23*(5*s34 + 7*s45) + 
       s15*(-(s34^2*s45) - 3*s23*s34*(s34 + s45) + 5*s23^2*(2*s34 + s45)) + 
       s23^2*(3*s34*(s34 + s45) - s23*(5*s34 + s45))) + 
     s12^2*(s15 - s23 + s45)*(6*s15^3*s45^2 - 
       s15^2*s45*(13*s23*s34 + 10*s23*s45 + 6*s34*s45) + 
       2*s23^2*s34*(-9*s23*s34 + 3*s34^2 - 4*s23*s45 + 8*s34*s45 + 2*s45^2) + 
       s15*s23*(2*s34^2*s45 + s23*(18*s34^2 + 21*s34*s45 + 4*s45^2))) - 
     s12*(2*s15^4*s45^3 + s15^3*s45^2*(2*s45*(-2*s34 + s45) - 
         s23*(3*s34 + 4*s45)) + s15^2*s45*(2*s34*(s34 - 2*s45)*s45^2 + 
         s23*s45*(3*s34^2 + 3*s34*s45 - 2*s45^2) + 
         2*s23^2*(s34^2 + 3*s34*s45 + s45^2)) + 
       s15*s34*(6*s23^2*s34^2*s45 + 2*s34*s45^4 + s23*s45^3*(s34 + 2*s45) - 
         s23^3*(14*s34^2 + 12*s34*s45 + 3*s45^2)) + 
       2*s23^2*s34^2*(s23^2*(7*s34 + 5*s45) + s45*(s34^2 + 7*s34*s45 + 
           4*s45^2) - s23*(s34^2 + 14*s34*s45 + 9*s45^2)))))/
   (3*s23^2*s34^2*s45*tr5^2), 
  (-2*s12*(s12^4*(s15 - s23)^2*(5*s15 - 5*s23 + 6*s34)*(s15 - s23 + s45) + 
     s23^2*s34*(s34 + s45)*(5*s23^2*s34^2 + 2*s23*(4*s15 - 5*s34)*s34*s45 + 
       (3*s15^2 - 8*s15*s34 + 5*s34^2)*s45^2) - s12^3*(s15 - s23 + s45)*
      (15*s15^3*s45 + s15^2*(2*s34*s45 - 5*s23*(4*s34 + 7*s45)) + 
       s23^2*(-5*s23*(4*s34 + s45) + s34*(18*s34 + 17*s45)) + 
       s15*(-6*s34^2*s45 + 5*s23^2*(8*s34 + 5*s45) - 
         s23*s34*(18*s34 + 19*s45))) + s12^2*(s15 - s23 + s45)*
      (15*s15^3*s45^2 - s15^2*s45*(22*s23*s34 + 25*s23*s45 + 14*s34*s45) + 
       s23^2*s34*(18*s34^2 + 39*s34*s45 + 11*s45^2 - 15*s23*(2*s34 + s45)) + 
       s15*(-(s34^2*s45^2) - 2*s23*s34*s45*(s34 + s45) + 
         s23^2*(30*s34^2 + 37*s34*s45 + 10*s45^2))) + 
     s12*(-5*s15^4*s45^3 + s15^3*s45^2*(5*(2*s34 - s45)*s45 + 
         2*s23*(s34 + 5*s45)) + s15^2*s45*(-5*s34*(s34 - 2*s45)*s45^2 + 
         s23^2*(s34^2 - 4*s34*s45 - 5*s45^2) + 
         s23*s45*(-2*s34^2 - 13*s34*s45 + 5*s45^2)) + 
       s15*s34*(s23*(3*s34 - 5*s45)*s45^3 - 5*s34*s45^4 + 
         2*s23^3*(10*s34^2 + 7*s34*s45 + s45^2) + 
         s23^2*s45*(-10*s34^2 + s34*s45 + 6*s45^2)) - 
       s23^2*s34^2*(5*s23^2*(4*s34 + 3*s45) + s45*(6*s34^2 + 27*s34*s45 + 
           16*s45^2) - s23*(6*s34^2 + 47*s34*s45 + 31*s45^2)))))/
   (3*s23^2*s34^2*s45*tr5^2), 
  (-2*s12*(-2*s12^4*(s15 - s23)^2*(2*s15 - 2*s23 + 3*s34)*(s15 - s23 + s45) - 
     3*s15*s23^2*s34*s45*(s34 + s45)*(s23*s34 + (s15 - s34)*s45) + 
     2*s12^3*(s15 - s23 + s45)*(6*s15^3*s45 - 
       2*s15^2*(3*s23*s34 + 7*s23*s45 - s34*s45) + 
       s23^2*(-2*s23*(3*s34 + s45) + s34*(9*s34 + 8*s45)) + 
       s15*(-3*s34^2*s45 + 2*s23^2*(6*s34 + 5*s45) - 
         s23*s34*(9*s34 + 10*s45))) + 
     s12*(4*s15^4*s45^3 + 2*s23^2*s34^2*(2*s23 - 3*s34 - 5*s45)*(s23 - s45)*
        (s34 + s45) + s15^3*s45^2*(s23*(3*s34 - 8*s45) + 
         4*s45*(-2*s34 + s45)) - s15^2*s45*(-4*s34*(s34 - 2*s45)*s45^2 + 
         s23^2*(6*s34^2 + 6*s34*s45 - 4*s45^2) + 
         s23*s45*(3*s34^2 - 15*s34*s45 + 4*s45^2)) + 
       s15*s34*(4*s34*s45^4 + s23*s45^3*(-7*s34 + 4*s45) + 
         s23^3*(-4*s34^2 + 2*s34*s45 + 3*s45^2) - 2*s23^2*s45*
          (-2*s34^2 + s34*s45 + 5*s45^2))) - s12^2*(s15 - s23 + s45)*
      (12*s15^3*s45^2 - s15^2*s45*(9*s23*s34 + 20*s23*s45 + 10*s34*s45) + 
       2*s23^2*s34*(-6*s23*s34 + 9*s34^2 - 4*s23*s45 + 16*s34*s45 + 
         5*s45^2) + s15*(-2*s34^2*s45^2 - 4*s23*s34*s45*(2*s34 + s45) + 
         s23^2*(12*s34^2 + 17*s34*s45 + 8*s45^2)))))/
   (3*s23^2*s34^2*s45*tr5^2), 
  (-16*(s12^5*(s15 - s23)^2*(s15 - s23 + s45) + s23^2*s45*(s15 - s23 + s45)*
      (s23*s34 + (s15 - s34)*s45)^2 - s12^4*(s15 - s23 + s45)*
      (2*s15^2*s45 + 3*s23^2*(s34 + s45) - s15*(3*s23*s34 + 5*s23*s45 + 
         s34*s45)) + s12*s23^2*s45*(-(s15*(3*s23 - s34)*s34*(s23 - s45)) + 
       2*s23*s34*(s23 - s45)^2 - s15^3*s45 + 
       s15^2*(2*s34*s45 + s23*(s34 + s45))) + s12^3*(s15 - s23 + s45)*
      (s15*(s15 - s34)*s45^2 + s15*s23*s45*(s15 - 3*(s34 + s45)) + 
       s23^2*(3*s34^2 + 6*s34*s45 + s45*(-s15 + 3*s45))) + 
     s12^2*s23*(-(s23^4*s45) - s15*(s15 - s34)*s45^2*(s15 + s45) + 
       s23^3*s45*(2*s15 + s45) - s23*s45*(s34 + s45)*
        (-2*s15^2 + s15*(s34 - s45) + (s34 + s45)^2) + 
       s23^2*(s34^3 + 3*s34^2*s45 + s34*s45*(-2*s15 + 3*s45) + 
         s45*(-s15^2 - 2*s15*s45 + s45^2)))))/(3*s12*s23^2*s45*tr5^2), 
  (2*s12*(2*s12^4*(s15 - s23)^2*(s15 + s23)*(s15 - s23 + s45) - 
     s12^3*(s15 - s23 + s45)*(6*s15^3*s45 + s23^2*(8*s23*s34 + 5*s23*s45 - 
         2*s34*s45) - s15^2*(4*s23*s34 + 3*s23*s45 + 4*s34*s45) - 
       4*s15*s23*(s34*s45 + s23*(s34 + 2*s45))) - s23^2*s34*(s34 + s45)*
      (s23^2*s34*(2*s34 + 3*s45) - (s15 - s34)*s45^2*(s15 + 2*s34 + 3*s45) + 
       s23*s45*(s15*(s34 + 3*s45) - 2*s34*(2*s34 + 3*s45))) + 
     s12^2*(6*s15^4*s45^2 - s15^3*s45*(s23*s34 + 6*s23*s45 + 8*s34*s45 - 
         6*s45^2) - s15^2*s45*(2*s23*s34*(s34 - s45) - 2*s34*(s34 - 4*s45)*
          s45 + 9*s23^2*(s34 + s45)) - s23^2*(s23 - s45)*
        (-(s34*s45*(6*s34 + 5*s45)) + 3*s23*(4*s34^2 + 5*s34*s45 + s45^2)) + 
       s15*(2*s34^2*s45^3 - s23*s34*s45^2*(4*s34 + 5*s45) + 
         s23^2*s45*(2*s34^2 - 4*s34*s45 - 9*s45^2) + 
         s23^3*(12*s34^2 + 25*s34*s45 + 12*s45^2))) + 
     s12*(-2*s15^4*s45^3 + s15^3*s45^2*(-3*s23*s34 + s23*s45 + 4*s34*s45 - 
         2*s45^2) + s15^2*s45*(-2*s34*(s34 - 2*s45)*s45^2 - 
         s23*s45*(-3*s34^2 + 6*s34*s45 + s45^2) + 
         s23^2*(4*s34^2 + 9*s34*s45 + 4*s45^2)) + s23^2*s34*(s23 - s45)*
        (-(s45*(6*s34^2 + 10*s34*s45 + 3*s45^2)) + 
         s23*(8*s34^2 + 15*s34*s45 + 6*s45^2)) - 
       s15*(2*s34^2*s45^4 - s23*s34*s45^3*(5*s34 + s45) + 
         s23^2*s45*(2*s34^3 + 5*s34^2*s45 - 3*s45^3) + 
         s23^3*(4*s34^3 + 11*s34^2*s45 + 8*s34*s45^2 + 3*s45^3)))))/
   (3*s23^2*s45*(-s12 + s34 + s45)^2*tr5^2), 
  (-16*s12*(s12^4*(s15 - s23)^3*(s15 - s23 + s45) + 
     s34*(s23 - s45)*(s23*s34 + (s15 - s34)*s45)^3 - 
     s12^3*(s15 - s23)*(s15 - s23 + s45)*(s23*s34*(4*s23 - 3*s45) + 
       2*s15^2*s45 - 2*s15*s23*(2*s34 + s45)) + s12*s34*(s23 - s45)*
      (-(s34^2*(s23 - s45)^2*(4*s23 - s45)) + 2*s15*s34*(s23 - s45)*
        (2*s23*(s34 - s45) + s45^2) + s15^2*(4*s23*s34*s45 + s45^3)) + 
     s12^2*(s15 - s23 + s45)*(s15^3*s45^2 - 3*s23*s34^2*
        (2*s23^2 - 3*s23*s45 + s45^2) - s15^2*s45*
        (s34*s45 + s23*(s34 + s45)) + s15*s23*s34*(-4*s34*s45 + 
         s23*(6*s34 + s45)))))/(3*s45*tr5^4), 
  (-2*s12*(2*s12^4*(s15 - s23)^3*(s15 - s23 + s45) - 
     s23^2*s34*(s34 + s45)*(2*s23^2*s34^2 + s23*(s15 - 4*s34)*s34*s45 - 
       (s15^2 + s15*s34 - 2*s34^2)*s45^2) - 2*s12^3*(s15 - s23)*
      (s15 - s23 + s45)*(3*s15^2*s45 + s23*(-2*s34*s45 + s23*(2*s34 + s45)) - 
       2*s15*(s34*s45 + s23*(s34 + 2*s45))) + s12^2*s45*(s15 - s23 + s45)*
      (-2*s23^2*s34*(s23 - 3*s34 - 2*s45) + 6*s15^3*s45 + 
       s15*(-2*s23*s34*(s34 - s45) + 2*s34^2*s45 + s23^2*(3*s34 + 4*s45)) - 
       s15^2*(8*s34*s45 + s23*(s34 + 10*s45))) - 
     s12*(2*s15^4*s45^3 + s15^3*s45^2*(s23*(3*s34 - 4*s45) + 
         2*s45*(-2*s34 + s45)) - 2*s23^2*s34^2*(s23 - s45)*
        (s45^2 + s23*(2*s34 + s45)) - s15^2*s45*(-2*s34*(s34 - 2*s45)*s45^2 + 
         s23^2*(4*s34^2 + 6*s34*s45 - 2*s45^2) + 
         s23*s45*(3*s34^2 - 9*s34*s45 + 2*s45^2)) + 
       s15*s34*(2*s34*s45^4 + s23*s45^3*(-5*s34 + 2*s45) + 
         2*s23^2*s45*(s34^2 + s34*s45 - 3*s45^2) + 
         s23^3*(4*s34^2 + 6*s34*s45 + 3*s45^2)))))/(3*s23^2*s34^2*s45*tr5^2), 
  (16*s12*(s12^4*(s15 - s23)*(s15 - s23 + s45)^3 + (s23 - s45)*(s34 + s45)*
      (s23*s34 + (s15 - s34)*s45)^3 + 
     s12^3*(-2*s15^4*s45 + s15^3*(4*s23*s34 + 7*s23*s45 - 5*s45^2) - 
       (s23 - s45)^3*(-(s34*s45) + s23*(4*s34 + s45)) + 
       s15^2*(-4*s45^3 + 13*s23*s45*(s34 + s45) - 3*s23^2*(4*s34 + 3*s45)) + 
       s15*s23*(s23^2*(12*s34 + 5*s45) + s45^2*(15*s34 + 7*s45) - 
         s23*s45*(26*s34 + 11*s45))) - s12*(s23 - s45)*
      (s15^3*s45^3 + s34^2*(s23 - s45)^2*(4*s23*s34 + 3*s23*s45 - 3*s34*s45 - 
         2*s45^2) - s15^2*(s45^3*(5*s34 + 2*s45) + 
         s23*s45*(4*s34^2 + 2*s34*s45 + s45^2)) + s15*s34*(s23 - s45)*
        (-(s45^2*(7*s34 + 4*s45)) + s23*(-4*s34^2 + s34*s45 + 2*s45^2))) + 
     s12^2*(s15^4*s45^2 + s34*(s23 - s45)^3*(3*s23*(2*s34 + s45) - 
         s45*(3*s34 + s45)) - s15^3*s45*((s34 - 2*s45)*s45 + 
         s23*(s34 + 3*s45)) - s15*(s23 - s45)*(-(s45^3*(6*s34 + s45)) + 
         s23^2*(12*s34^2 + 7*s34*s45 + s45^2) - 
         s23*s45*(13*s34^2 + 4*s34*s45 + 2*s45^2)) + 
       s15^2*(s45^3*(-2*s34 + 3*s45) + s23^2*(6*s34^2 + 5*s34*s45 + 
           3*s45^2) - s23*(4*s34^2*s45 + 5*s45^3)))))/(3*s45*tr5^4), 
  (-2*s12*(4*s12^4*(s15 - s23)^3*(s15 - s23 + s45) - 
     s12^3*(s15 - s23)*(s15 - s23 + s45)*(13*s15^2*s45 + 
       2*s23*(8*s23*s34 + 5*s23*s45 - 2*s34*s45) - 
       s15*(16*s23*s34 + 23*s23*s45 + 15*s34*s45)) + 
     s23^2*(s34 + s45)*(2*s23^2*s34^2*(2*s34 + 3*s45) + 
       (s15 - s34)*s45^2*(4*s15*s34 - 4*s34^2 + 9*s15*s45 - 6*s34*s45) + 
       s23*s34*s45*(-4*s34*(2*s34 + 3*s45) + s15*(8*s34 + 15*s45))) + 
     s12^2*(14*s15^4*s45^2 + s15^3*s45*(-18*s23*s34 - 49*s23*s45 - 
         34*s34*s45 + 14*s45^2) + s23*(9*s34^2*s45^3 + 4*s23*s34*s45^2*
          (3*s34 + 7*s45) + 6*s23^3*(4*s34^2 + 5*s34*s45 + s45^2) + 
         s23^2*s45*(-36*s34^2 - 40*s34*s45 + 3*s45^2)) + 
       s15*(20*s34^2*s45^3 + s23*s34*s45^2*(11*s34 + 37*s45) - 
         3*s23^3*(16*s34^2 + 26*s34*s45 + 11*s45^2) + 
         s23^2*s45*(14*s34^2 + 21*s34*s45 + 18*s45^2)) + 
       s15^2*(2*s34*(10*s34 - 17*s45)*s45^2 + 
         s23*s45*(22*s34^2 + 53*s34*s45 - 35*s45^2) + 
         s23^2*(24*s34^2 + 66*s34*s45 + 62*s45^2))) + 
     s12*(-5*s15^4*s45^3 + s15^3*(16*s23 + 19*s34 - 5*s45)*s45^3 + 
       s15^2*(s23*s45^3*(-48*s34 + 11*s45) + s34*s45^3*(-23*s34 + 19*s45) + 
         s23^2*s45*(3*s34^2 + 2*s34*s45 - 26*s45^2)) - 
       s34*(s23 - s45)*(18*s23*s34*s45^3 + 9*s34^2*s45^3 + 
         s23^2*s45*(-12*s34^2 - 20*s34*s45 + 3*s45^2) + 
         2*s23^3*(8*s34^2 + 15*s34*s45 + 6*s45^2)) + 
       s15*(s23*s34*(41*s34 - 29*s45)*s45^3 + s34^2*(9*s34 - 23*s45)*s45^3 + 
         s23^2*s45*(-s34^3 + 20*s34^2*s45 + 78*s34*s45^2 + 3*s45^3) + 
         s23^3*(16*s34^3 + 27*s34^2*s45 + 10*s34*s45^2 + 15*s45^3)))))/
   (3*s23^2*s45^3*tr5^2), (2*s12*(14*s12^4*(s15 - s23)^3*(s15 - s23 + s45) - 
     s12^3*(s15 - s23)*(s15 - s23 + s45)*(44*s15^2*s45 + 
       7*s23*(8*s23*s34 + 3*s23*s45 - 2*s34*s45) - 
       s15*(56*s23*s34 + 65*s23*s45 + 49*s34*s45)) + 
     s23^2*(s23^2*s34^2*(14*s34^2 + 21*s34*s45 + 16*s45^2) + 
       2*s23*s34*s45*(-(s34*(14*s34^2 + 21*s34*s45 + 16*s45^2)) + 
         s15*(14*s34^2 + 22*s34*s45 + 17*s45^2)) + (s15 - s34)*s45^2*
        (-(s34*(14*s34^2 + 21*s34*s45 + 16*s45^2)) + 
         s15*(14*s34^2 + 23*s34*s45 + 18*s45^2))) + 
     s12^2*(46*s15^4*s45^2 - 2*s15^3*s45*(30*s23*s34 + 68*s23*s45 + 
         54*s34*s45 - 23*s45^2) + s23*(27*s34^2*s45^3 + 
         3*s23*s34*s45^2*(14*s34 + 19*s45) + 2*s23^2*s45*
          (-63*s34^2 - 42*s34*s45 + s45^2) + s23^3*(84*s34^2 + 63*s34*s45 + 
           16*s45^2)) + s15*(62*s34^2*s45^3 + s23*s34*s45^2*
          (35*s34 + 86*s45) + 2*s23^2*s45*(28*s34^2 + 29*s34*s45 + 
           21*s45^2) - 2*s23^3*(84*s34^2 + 93*s34*s45 + 38*s45^2)) + 
       s15^2*(2*s34*(31*s34 - 54*s45)*s45^2 + 2*s23*s45*
          (35*s34^2 + 67*s34*s45 - 45*s45^2) + 
         3*s23^2*(28*s34^2 + 61*s34*s45 + 50*s45^2))) + 
     s12*(-16*s15^4*s45^3 + s15^3*(39*s23 + 59*s34 - 16*s45)*s45^3 - 
       s34*(s23 - s45)*(36*s23*s34*s45^3 + 27*s34^2*s45^3 + 
         2*s23^2*s45*(-21*s34^2 - 21*s34*s45 + s45^2) + 
         s23^3*(56*s34^2 + 63*s34*s45 + 32*s45^2)) + 
       s15^2*(s23*s45^3*(-118*s34 + 23*s45) + s34*s45^3*(-70*s34 + 59*s45) + 
         3*s23^2*(4*s34^2*s45 - 19*s45^3)) + 
       s15*(s34^2*(27*s34 - 70*s45)*s45^3 + s23*s34*(106*s34 - 59*s45)*
          s45^3 + s23^2*s45*(-7*s34^3 + 56*s34^2*s45 + 148*s34*s45^2 + 
           2*s45^3) + s23^3*(56*s34^3 + 51*s34^2*s45 + 32*s34*s45^2 + 
           34*s45^3)))))/(3*s23^2*s45^3*tr5^2), 
  (-2*s12*(18*s12^4*(s15 - s23)^3*(s15 - s23 + s45) - 
     s12^3*(s15 - s23)*(s15 - s23 + s45)*(55*s15^2*s45 + 
       2*s23*(36*s23*s34 + 7*s23*s45 - 9*s34*s45) - 
       s15*(72*s23*s34 + 69*s23*s45 + 59*s34*s45)) + 
     s23^2*(2*s23^2*s34^2*(9*s34^2 + 7*s34*s45 + 7*s45^2) + 
       (s15 - s34)*s45^2*(-2*s34*(9*s34^2 + 7*s34*s45 + 7*s45^2) + 
         s15*(18*s34^2 + 11*s34*s45 + 11*s45^2)) + 
       s23*s34*s45*(-4*s34*(9*s34^2 + 7*s34*s45 + 7*s45^2) + 
         s15*(36*s34^2 + 25*s34*s45 + 25*s45^2))) + 
     s12^2*(56*s15^4*s45^2 + s15^3*s45*(14*s45*(-9*s34 + 4*s45) - 
         s23*(74*s34 + 141*s45)) + s23*(29*s34^2*s45^3 + 
         18*s23*s34*s45^2*(3*s34 + 2*s45) - s23^2*s45*(162*s34^2 + 
           56*s34*s45 + 3*s45^2) + 2*s23^3*(54*s34^2 + 21*s34*s45 + 
           7*s45^2)) + s15*(70*s34^2*s45^3 + s23*s34*s45^2*
          (41*s34 + 71*s45) + s23^2*s45*(80*s34^2 + 59*s34*s45 + 32*s45^2) - 
         s23^3*(216*s34^2 + 158*s34*s45 + 57*s45^2)) + 
       s15^2*(14*s34*(5*s34 - 9*s45)*s45^2 + s23*s45*(82*s34^2 + 
           123*s34*s45 - 85*s45^2) + 2*s23^2*(54*s34^2 + 95*s34*s45 + 
           64*s45^2))) + s12*(-19*s15^4*s45^3 + 
       s15^3*(34*s23 + 67*s34 - 19*s45)*s45^3 + 
       s15^2*s45*(s23*s45^2*(-104*s34 + 15*s45) + 
         s34*s45^2*(-77*s34 + 67*s45) + s23^2*(17*s34^2 - 4*s34*s45 - 
           40*s45^2)) - s34*(s23 - s45)*(22*s23*s34*s45^3 + 29*s34^2*s45^3 - 
         s23^2*s45*(54*s34^2 + 28*s34*s45 + 3*s45^2) + 
         s23^3*(72*s34^2 + 42*s34*s45 + 28*s45^2)) + 
       s15*(s34^2*(29*s34 - 77*s45)*s45^3 + s23*s34*(99*s34 - 37*s45)*s45^3 + 
         s23^2*s45*(-13*s34^3 + 60*s34^2*s45 + 82*s34*s45^2 - 3*s45^3) + 
         s23^3*(72*s34^3 + 25*s34^2*s45 + 32*s34*s45^2 + 25*s45^3)))))/
   (3*s23^2*s45^3*tr5^2), (s12*(-2*s23*(8*s15 - 5*s34)*(s15 - s34)^2*s45^4 + 
     2*(s15 - s34)^4*s45^4 + 4*s12^4*(s15 - s23)^3*(s15 - s23 + s45) + 
     2*s23^4*s34^2*(2*s34^2 + 7*s34*s45 + 7*s45^2) - 
     s12^3*(s15 - s23)*(s15 - s23 + s45)*(17*s15^2*s45 + 
       2*s23^2*(8*s34 + 7*s45) - s15*(16*s23*s34 + 31*s23*s45 + 
         19*s34*s45)) + s23^2*s45^2*
      (s15*s34*(4*s34^2 + 15*s34*s45 - 37*s45^2) - 
       2*s34^2*(s34^2 + 3*s34*s45 - 7*s45^2) + 
       s15^2*(-2*s34^2 - 9*s34*s45 + 23*s45^2)) + 
     s23^3*s34*s45*(-2*s34*(2*s34^2 + 9*s34*s45 + 14*s45^2) + 
       s15*(4*s34^2 + 21*s34*s45 + 37*s45^2)) + 
     s12^2*(26*s15^4*s45^2 - 3*s15^3*s45*(10*s23*s34 + 31*s23*s45 + 
         20*s34*s45 - 8*s45^2) + s23*(-2*s23*s34*(s34 - 26*s45)*s45^2 + 
         27*s34^2*s45^3 + 2*s23^3*(12*s34^2 + 21*s34*s45 + 7*s45^2) + 
         s23^2*s45*(-24*s34^2 - 46*s34*s45 + 9*s45^2)) + 
       s15*(30*s34^2*s45^3 + 11*s23*s34*s45^2*(s34 + 3*s45) + 
         s23^2*s45*(-10*s34^2 + 7*s34*s45 + 16*s45^2) - 
         3*s23^3*(16*s34^2 + 38*s34*s45 + 23*s45^2)) + 
       s15^2*(2*s34*(17*s34 - 27*s45)*s45^2 + 
         s23*s45*(34*s34^2 + 99*s34*s45 - 49*s45^2) + 
         2*s23^2*(12*s34^2 + 51*s34*s45 + 61*s45^2))) + 
     s12*(-15*s15^4*s45^3 + s15^3*s45^2*(6*s23*s34 + 58*s23*s45 + 
         59*s34*s45 - 11*s45^2) - s34*(s23 - s45)*(23*s34^2*s45^3 + 
         s23^2*s45^2*(-8*s34 + 9*s45) + 2*s23*s34*s45^2*(-2*s34 + 19*s45) + 
         2*s23^3*(8*s34^2 + 21*s34*s45 + 14*s45^2)) - 
       s15^2*s45*(s34*(73*s34 - 45*s45)*s45^2 + 
         s23*s45*(14*s34^2 + 170*s34*s45 - 11*s45^2) + 
         s23^2*(9*s34^2 + 26*s34*s45 + 80*s45^2)) + 
       s15*(s34^2*(29*s34 - 57*s45)*s45^3 + s23*s34*s45^2*
          (8*s34^2 + 139*s34*s45 - 49*s45^2) + s23^2*s45*
          (11*s34^3 + 34*s34^2*s45 + 150*s34*s45^2 + 9*s45^3) + 
         s23^3*(16*s34^3 + 51*s34^2*s45 + 48*s34*s45^2 + 37*s45^3)))))/
   (3*s23^2*s45^3*tr5^2), 
  -(s12*(-4*s23*(5*s15 - 4*s34)*(s15 - s34)^2*s45^4 + 6*(s15 - s34)^4*s45^4 + 
      14*s12^4*(s15 - s23)^3*(s15 - s23 + s45) + 
      s23^4*s34^2*(14*s34^2 + 33*s34*s45 + 26*s45^2) - 
      s12^3*(s15 - s23)*(s15 - s23 + s45)*(56*s15^2*s45 + 
        s23*(56*s23*s34 + 33*s23*s45 - 2*s34*s45) - 
        s15*(56*s23*s34 + 89*s23*s45 + 61*s34*s45)) + 
      2*s23^3*s34*s45*(-(s34*(8*s34^2 + 25*s34*s45 + 26*s45^2)) + 
        s15*(8*s34^2 + 26*s34*s45 + 29*s45^2)) + 
      s23^2*s45^2*(-(s15^2*(4*s34^2 + s34*s45 - 32*s45^2)) + 
        s34^2*(-4*s34^2 + s34*s45 + 26*s45^2) + 
        s15*(8*s34^3 - 58*s34*s45^2)) + s12^2*(80*s15^4*s45^2 - 
        2*s15^3*s45*(48*s23*s34 + 124*s23*s45 + 90*s34*s45 - 37*s45^2) + 
        s23*(111*s23*s34*s45^3 + 77*s34^2*s45^3 + 2*s23^2*s45*
           (-45*s34^2 - 58*s34*s45 + 3*s45^2) + 
          s23^3*(84*s34^2 + 99*s34*s45 + 26*s45^2)) + 
        s15*(88*s34^2*s45^3 + s23*s34*s45^2*(39*s34 + 86*s45) - 
          14*s23^3*(12*s34^2 + 21*s34*s45 + 10*s45^2) + 
          2*s23^2*s45*(-8*s34^2 + 25*s34*s45 + 31*s45^2)) + 
        s15^2*(2*s34*(50*s34 - 81*s45)*s45^2 + 2*s23*s45*
           (53*s34^2 + 123*s34*s45 - 71*s45^2) + 
          3*s23^2*(28*s34^2 + 97*s34*s45 + 94*s45^2))) + 
      s12*(-44*s15^4*s45^3 + s15^3*s45^2*(16*s23*s34 + 119*s23*s45 + 
          171*s34*s45 - 32*s45^2) - s34*(s23 - s45)*(65*s34^2*s45^3 + 
          6*s23*s34*s45^2*(-2*s34 + 13*s45) + 2*s23^2*s45*
           (-3*s34^2 - 17*s34*s45 + 3*s45^2) + s23^3*(56*s34^2 + 99*s34*s45 + 
            52*s45^2)) - s15^2*s45*(3*s34*(70*s34 - 43*s45)*s45^2 + 
          s23*s45*(36*s34^2 + 370*s34*s45 - 35*s45^2) + 
          s23^2*(24*s34^2 + 52*s34*s45 + 133*s45^2)) + 
        s15*(s34^2*(83*s34 - 162*s45)*s45^3 + s23*s34*s45^2*
           (20*s34^2 + 328*s34*s45 - 113*s45^2) + s23^2*s45*
           (29*s34^3 + 64*s34^2*s45 + 272*s34*s45^2 + 6*s45^3) + 
          s23^3*(56*s34^3 + 123*s34^2*s45 + 88*s34*s45^2 + 58*s45^3)))))/
   (3*s23^2*s45^3*tr5^2), 
  (s12*(6*(s15 - s34)^4*s45^4 + 6*s23*(s15 - s34)^2*s34*s45^4 + 
     18*s12^4*(s15 - s23)^3*(s15 - s23 + s45) + 
     2*s23^4*s34^2*(9*s34^2 + 13*s34*s45 + 7*s45^2) + 
     s23^2*(s15 - s34)*s45^3*(-14*s34*(s34 + s45) + s15*(17*s34 + 5*s45)) - 
     s12^3*(s15 - s23)*(s15 - s23 + s45)*(67*s15^2*s45 + 
       2*s23*(36*s23*s34 + 13*s23*s45 - 3*s34*s45) - 
       s15*(72*s23*s34 + 93*s23*s45 + 71*s34*s45)) + 
     s23^3*s34*s45*(-2*s34*(12*s34^2 + 23*s34*s45 + 14*s45^2) + 
       s15*(24*s34^2 + 43*s34*s45 + 19*s45^2)) + 
     s12^2*(88*s15^4*s45^2 + s15^3*s45*(-110*s23*s34 - 237*s23*s45 - 
         192*s34*s45 + 82*s45^2) + s23*(75*s34^2*s45^3 + 
         4*s23*s34*s45^2*(3*s34 + 19*s45) + 2*s23^3*(54*s34^2 + 39*s34*s45 + 
           7*s45^2) - s23^2*s45*(126*s34^2 + 98*s34*s45 + 9*s45^2)) + 
       s15*(92*s34^2*s45^3 + s23*s34*s45^2*(49*s34 + 79*s45) + 
         s23^2*s45*(8*s34^2 + 77*s34*s45 + 70*s45^2) - 
         s23^3*(216*s34^2 + 266*s34*s45 + 89*s45^2)) + 
       s15^2*(2*s34*(52*s34 - 87*s45)*s45^2 + s23*s45*(118*s34^2 + 
           213*s34*s45 - 143*s45^2) + 2*s23^2*(54*s34^2 + 149*s34*s45 + 
           112*s45^2))) + s12*(-45*s15^4*s45^3 + 
       s15^3*s45^2*(14*s23*s34 + 80*s23*s45 + 171*s34*s45 - 33*s45^2) - 
       s34*(s23 - s45)*(63*s34^2*s45^3 + 2*s23*s34*s45^2*(-6*s34 + 25*s45) - 
         s23^2*s45*(18*s34^2 + 40*s34*s45 + 9*s45^2) + 
         s23^3*(72*s34^2 + 78*s34*s45 + 28*s45^2)) - 
       s15^2*s45*(3*s34*(69*s34 - 43*s45)*s45^2 + 
         5*s23*s45*(6*s34^2 + 54*s34*s45 - 7*s45^2) + 
         s23^2*(19*s34^2 + 32*s34*s45 + 54*s45^2)) + 
       s15*(3*s34^2*(27*s34 - 53*s45)*s45^3 + s23*s34*s45^2*
          (16*s34^2 + 265*s34*s45 - 85*s45^2) + s23^2*s45*
          (23*s34^3 + 42*s34^2*s45 + 138*s34*s45^2 - 9*s45^3) + 
         s23^3*(72*s34^3 + 97*s34^2*s45 + 46*s34*s45^2 + 19*s45^3)))))/
   (3*s23^2*s45^3*tr5^2), 
  -(s12*(2*(s15 - s34)^4*s45^4 + 2*s23*(s15 - s34)^2*s45^4*
       (4*s15 - s34 + 3*s45) + s23^4*s34^2*(4*s34^2 - 2*s34*s45 + 3*s45^2) + 
      s23^3*s34*s45*(2*s34^2*(-2*s34 + s45) + s15*(4*s34^2 - 5*s34*s45 - 
          3*s45^2)) + s12^4*(s15 - s23)*(4*s15^3 - 4*s23^3 - 7*s23^2*s45 - 
        8*s23*s45^2 - 6*s45^3 - s15^2*(12*s23 + 7*s45) + 
        2*s15*(6*s23^2 + 7*s23*s45 + 4*s45^2)) - s23^2*(s15 - s34)*s45^2*
       (s34*(-2*s34^2 + 2*s34*s45 - 9*s45^2) + 
        s15*(2*s34^2 - 5*s34*s45 + 6*s45^2)) + 
      s12^3*(-17*s15^4*s45 - 13*s23^2*s34*s45^2 + 2*s34*s45^4 + 
        2*s23^4*(-8*s34 + s45) - 6*s23*s45^3*(s34 + s45) + 
        s23^3*s45*(-17*s34 + 2*s45) + s15^3*(16*s23*s34 + 49*s23*s45 + 
          19*s34*s45 + 28*s45^2) + s15*(2*s45^3*(15*s34 + 2*s45) + 
          s23^3*(48*s34 + 11*s45) + s23^2*s45*(53*s34 + 24*s45) + 
          s23*s45^2*(43*s34 + 28*s45)) - s15^2*(2*s45^2*(15*s34 + 14*s45) + 
          s23^2*(48*s34 + 45*s45) + s23*s45*(55*s34 + 54*s45))) + 
      s12^2*(26*s15^4*s45^2 + 2*s23^2*(s34 - 3*s45)*s45^3 - 
        2*s34*s45^4*(s34 + s45) + 2*s23*s34*s45^3*(-3*s34 + 5*s45) + 
        3*s23^4*(8*s34^2 - 2*s34*s45 + s45^2) + 
        s23^3*s45*(9*s34^2 - 2*s34*s45 + 3*s45^2) - 
        s15^3*s45*(30*s23*s34 + 47*s23*s45 + 60*s34*s45 + 39*s45^2) - 
        s15*(s23^2*s45*(43*s34^2 + 25*s34*s45 - 4*s45^2) + 
          s45^3*(49*s34^2 + 16*s34*s45 - 2*s45^2) + 
          s23^3*(48*s34^2 + 18*s34*s45 + s45^2) + s23*s45^2*
           (35*s34^2 + 31*s34*s45 + 16*s45^2)) + 
        s15^2*(2*s45^2*(17*s34^2 + 44*s34*s45 + 9*s45^2) + 
          s23^2*(24*s34^2 + 54*s34*s45 + 19*s45^2) + 
          s23*s45*(34*s34^2 + 87*s34*s45 + 32*s45^2))) + 
      s12*(-15*s15^4*s45^3 + s15^3*s45^2*(6*s23*s34 + 8*s23*s45 + 
          59*s34*s45 + 18*s45^2) - s15^2*s45*
         (s45^2*(73*s34^2 + 38*s34*s45 - 2*s45^2) + 
          s23*s45*(14*s34^2 + 17*s34*s45 + s45^2) + 
          s23^2*(9*s34^2 + 6*s34*s45 + 2*s45^2)) + 
        s15*(s34*s45^3*(29*s34^2 + 22*s34*s45 - 4*s45^2) + 
          s23^2*s45*(11*s34^3 - 3*s34^2*s45 + 2*s34*s45^2 - 15*s45^3) + 
          s23*s45^2*(8*s34^3 + 3*s34^2*s45 + 3*s34*s45^2 + 6*s45^3) + 
          s23^3*(16*s34^3 + 3*s34^2*s45 + 6*s34*s45^2 + 9*s45^3)) - 
        s34*(s23 - s45)*(2*s34*s45^3*(-s34 + s45) + 
          2*s23^3*(8*s34^2 - 3*s34*s45 + 3*s45^2) + 
          s23^2*s45*(11*s34^2 - 4*s34*s45 + 9*s45^2) + 
          s23*(4*s34^2*s45^2 - 6*s45^4)))))/(3*s23^2*s45^3*tr5^2), 
  (s12*(6*(s15 - s34)^4*s45^4 - 4*s23*(s15 - s34)^2*(s15 - 2*s34 - s45)*
      s45^4 + s23^4*s34^2*(14*s34^2 + 7*s34*s45 + 11*s45^2) + 
     s23^2*s45^2*(8*s15*s34*(s34^2 + 2*s34*s45 - s45^2) + 
       s34^2*(-4*s34^2 - 9*s34*s45 + 3*s45^2) + 
       s15^2*(-4*s34^2 - 7*s34*s45 + 5*s45^2)) + 
     2*s23^3*s34*s45*(2*s15*(4*s34^2 + s34*s45 + 4*s45^2) - 
       s34*(8*s34^2 + 3*s34*s45 + 9*s45^2)) + s12^4*(s15 - s23)*
      (14*s15^3 - 14*s23^3 - 19*s23^2*s45 - 20*s23*s45^2 - 18*s45^3 - 
       s15^2*(42*s23 + 19*s45) + s15*(42*s23^2 + 38*s23*s45 + 20*s45^2)) - 
     s12^3*(56*s15^4*s45 - 6*s34*s45^4 + 7*s23^4*(8*s34 + s45) + 
       2*s23*s45^3*(11*s34 + 9*s45) + s23^2*s45^2*(29*s34 + 10*s45) + 
       s23^3*s45*(41*s34 + 13*s45) - s15^3*(7*s23*(8*s34 + 25*s45) + 
         s45*(61*s34 + 73*s45)) - s15*(2*s45^3*(43*s34 + 6*s45) + 
         11*s23^2*s45*(13*s34 + 9*s45) + 7*s23^3*(24*s34 + 11*s45) + 
         s23*s45^2*(107*s34 + 88*s45)) + s15^2*(78*s45^2*(s34 + s45) + 
         21*s23^2*(8*s34 + 9*s45) + s23*s45*(163*s34 + 159*s45))) + 
     s12^2*(80*s15^4*s45^2 - 10*s23*s34*(s34 - 2*s45)*s45^3 - 
       6*s34*s45^4*(s34 + s45) + s23^3*s45*(9*s34^2 + 20*s34*s45 + 2*s45^2) - 
       s23^2*s45^2*(6*s34^2 + 7*s34*s45 + 4*s45^2) + 
       s23^4*(84*s34^2 + 21*s34*s45 + 11*s45^2) - 
       s15^3*s45*(15*s45*(12*s34 + 7*s45) + 8*s23*(12*s34 + 23*s45)) - 
       s15*(s45^3*(137*s34^2 + 46*s34*s45 - 6*s45^2) + 
         5*s23^2*s45*(23*s34^2 + 26*s34*s45 + 8*s45^2) + 
         2*s23^3*(84*s34^2 + 69*s34*s45 + 23*s45^2) + 
         s23*s45^2*(87*s34^2 + 152*s34*s45 + 48*s45^2)) + 
       s15^2*(2*s45^2*(50*s34^2 + 121*s34*s45 + 26*s45^2) + 
         s23^2*(84*s34^2 + 213*s34*s45 + 139*s45^2) + 
         s23*s45*(106*s34^2 + 290*s34*s45 + 143*s45^2))) + 
     s12*(-44*s15^4*s45^3 + s15^3*s45^2*(16*s23*s34 + 73*s23*s45 + 
         171*s34*s45 + 51*s45^2) - s34*(s23 - s45)*
        (6*s34*s45^3*(-s34 + s45) - 4*s23*s45^2*(-2*s34^2 + s34*s45 + 
           s45^2) + s23^2*s45*(27*s34^2 + 22*s34*s45 + 6*s45^2) + 
         s23^3*(56*s34^2 + 21*s34*s45 + 22*s45^2)) - 
       s15^2*s45*(-6*s45^2*(-35*s34^2 - 18*s34*s45 + s45^2) + 
         s23*s45*(36*s34^2 + 167*s34*s45 + 37*s45^2) + 
         s23^2*(24*s34^2 + 36*s34*s45 + 53*s45^2)) + 
       s15*(s34*s45^3*(83*s34^2 + 63*s34*s45 - 12*s45^2) + 
         s23^2*s45*(29*s34^3 + 23*s34^2*s45 + 28*s34*s45^2 - 10*s45^3) + 
         s23*s45^2*(20*s34^3 + 80*s34^2*s45 + 47*s34*s45^2 + 4*s45^3) + 
         s23^3*(56*s34^3 + 45*s34^2*s45 + 42*s34*s45^2 + 24*s45^3)))))/
   (3*s23^2*s45^3*tr5^2), 
  -(s12*(6*(s15 - s34)^4*s45^4 - 6*s23*(s15 - s34)^2*s45^4*
       (4*s15 - 3*s34 + s45) - s23^2*(s15 - s34)*s45^3*
       (17*s15*s34 - 14*s34^2 - 24*s15*s45 + 27*s34*s45) + 
      s23^4*s34^2*(18*s34^2 + 22*s34*s45 + 15*s45^2) + 
      s12^4*(s15 - s23)*(18*s15^3 - 18*s23^3 - 17*s23^2*s45 - 16*s23*s45^2 - 
        18*s45^3 - s15^2*(54*s23 + 17*s45) + 2*s15*(27*s23^2 + 17*s23*s45 + 
          8*s45^2)) + s23^3*s34*s45*(-2*s34*(12*s34^2 + 13*s34*s45 + 
          18*s45^2) + s15*(24*s34^2 + 29*s34*s45 + 39*s45^2)) - 
      s12^3*(67*s15^4*s45 - 6*s34*s45^4 + 2*s23*s45^3*(13*s34 + 9*s45) + 
        s23^2*s45^2*(19*s34 + 16*s45) + s23^4*(72*s34 + 22*s45) + 
        s23^3*s45*(27*s34 + 26*s45) - s15^3*(72*s23*s34 + 223*s23*s45 + 
          71*s34*s45 + 62*s45^2) - s15*(2*s45^3*(41*s34 + 6*s45) + 
          s23*s45^2*(85*s34 + 88*s45) + s23^2*s45*(125*s34 + 114*s45) + 
          s23^3*(216*s34 + 133*s45)) + s15^2*(6*s45^2*(11*s34 + 12*s45) + 
          3*s23^2*(72*s34 + 89*s45) + s23*s45*(169*s34 + 150*s45))) + 
      s12^2*(88*s15^4*s45^2 - 2*s23*s34*(s34 - 7*s45)*s45^3 - 
        6*s34*s45^4*(s34 + s45) + s23^3*s45*(-21*s34^2 + 26*s34*s45 - 
          3*s45^2) + 2*s23^2*s45^2*(-5*s34^2 - 9*s34*s45 + 3*s45^2) + 
        3*s23^4*(36*s34^2 + 22*s34*s45 + 5*s45^2) - 
        s15^3*s45*(110*s23*s34 + 239*s23*s45 + 192*s34*s45 + 93*s45^2) - 
        s15*(s45^3*(127*s34^2 + 44*s34*s45 - 6*s45^2) + 
          3*s23*s45^2*(23*s34^2 + 63*s34*s45 + 16*s45^2) + 
          s23^2*s45*(97*s34^2 + 163*s34*s45 + 74*s45^2) + 
          s23^3*(216*s34^2 + 242*s34*s45 + 93*s45^2)) + 
        s15^2*(2*s45^2*(52*s34^2 + 110*s34*s45 + 25*s45^2) + 
          s23*s45*(118*s34^2 + 329*s34*s45 + 170*s45^2) + 
          s23^2*(108*s34^2 + 286*s34*s45 + 229*s45^2))) + 
      s12*(-45*s15^4*s45^3 + s15^3*s45^2*(3*s45*(57*s34 + 16*s45) + 
          2*s23*(7*s34 + 57*s45)) - s34*(s23 - s45)*
         (6*s34*s45^3*(-s34 + s45) + s23^2*s45*(17*s34^2 + 40*s34*s45 - 
            9*s45^2) + 2*s23*s45^2*(2*s34^2 - 4*s34*s45 + 3*s45^2) + 
          6*s23^3*(12*s34^2 + 11*s34*s45 + 5*s45^2)) - 
        s15^2*s45*(3*s45^2*(69*s34^2 + 34*s34*s45 - 2*s45^2) + 
          s23*s45*(30*s34^2 + 261*s34*s45 + 61*s45^2) + 
          s23^2*(19*s34^2 + 48*s34*s45 + 96*s45^2)) + 
        s15*(3*s34*s45^3*(27*s34^2 + 20*s34*s45 - 4*s45^2) + 
          s23*s45^2*(16*s34^3 + 137*s34^2*s45 + 75*s34*s45^2 - 6*s45^3) + 
          s23^2*s45*(23*s34^3 + 49*s34^2*s45 + 58*s34*s45^2 + 15*s45^3) + 
          s23^3*(72*s34^3 + 85*s34^2*s45 + 64*s34*s45^2 + 27*s45^3)))))/
   (3*s23^2*s45^3*tr5^2), (-4 - (2*(s23 - 2*s45))/s12 - (s23 - 2*s45)/s15 + 
    (s34*(s23 - 2*s45))/(s12*s15) + (4*s45)/s23 - (2*s45^2)/(s12*s23) - 
    s45^2/(s15*s23) + (s34*s45^2)/(s12*s15*s23) - 
    (s45^2*(s34 + s45))/(s12*s23*(-s15 + s23 - s45)) + 
    ((s23 - 2*s45)*(s34 + s45))/(s12*(s15 - s23 + s45)) + 
    (2*(s12 + 2*s15 - 2*s34)*s45^2*(s12*s15 + (-s15 + s34)*s45))/
     (s23*tr5^2) - (2*s45*(-2*s15^2*s45 + s12^2*(s15 - s23 + s45) + 
       s12*(2*s15 + s23 - 2*s45)*(s15 - s23 - s34 + s45) + 
       s15*(-2*s23*s34 + s23*s45 + 6*s34*s45 - s45^2) + 
       s34*(s23^2 + 2*s23*s34 - 2*s23*s45 - 4*s34*s45 + s45^2)))/tr5^2)/3, 
  -(s12*(-2*s12^4*(s15 - s23)*(s15^4 + s15^2*(2*s23 + s34)*(2*s23 - s45) + 
        s15^3*(-3*s23 - s34 + s45) + s15*s23*(-3*s23^2 - 2*s23*s34 - 
          3*s23*s45 + s34*s45) + s23^2*(s23^2 + s23*s34 + 4*s23*s45 + 
          3*s34*s45)) + s23^2*(s34 + s45)*(s34^2*(s23 + s34)*(s23 - s45)^2*
         (2*s34 + s45) - s15^3*s45^2*(11*s34 + 10*s45) + 
        s15^2*s45*(3*s34*s45*(8*s34 + 7*s45) + s23*(-13*s34^2 + 10*s45^2)) + 
        s15*s34*(s23 - s45)*(3*s34*s45*(5*s34 + 4*s45) + 
          s23*(-2*s34^2 + 12*s34*s45 + 11*s45^2))) + 
      s12^3*(6*s15^5*s45 - s15^4*(6*s23*s34 + 21*s23*s45 + 10*s34*s45 - 
          6*s45^2) + s15^3*(2*s34*(2*s34 - 5*s45)*s45 + 
          s23^2*(22*s34 + 42*s45) + 3*s23*(2*s34^2 + 5*s34*s45 - 5*s45^2)) - 
        s15^2*(-4*s34^2*s45^2 - s23*s34*s45*(4*s34 + 11*s45) + 
          s23^3*(34*s34 + 48*s45) + s23^2*(16*s34^2 + 43*s34*s45 + 
            13*s45^2)) - s23^2*(-6*s34^2*s45^2 + s23^3*(8*s34 + 3*s45) + 
          s23*s34*s45*(14*s34 + 5*s45) + s23^2*(8*s34^2 + 23*s34*s45 + 
            17*s45^2)) + s15*s23*(2*s34^2*s45^2 + 2*s23*s34*s45*
           (8*s34 + 7*s45) + s23^3*(26*s34 + 24*s45) + 
          s23^2*(18*s34^2 + 61*s34*s45 + 39*s45^2))) + 
      s12^2*(-6*s15^5*s45^2 + s15^4*s45*(5*s23*s34 + 18*s23*s45 + 
          14*s34*s45 - 6*s45^2) - s15^3*(2*s34*(5*s34 - 7*s45)*s45^2 + 
          s23*s45*(5*s34^2 + 22*s34*s45 - 12*s45^2) + 
          s23^2*(8*s34^2 + 42*s34*s45 + 53*s45^2)) + 
        s23^2*(-(s34^2*s45^2*(10*s34 + 13*s45)) + 2*s23*s34*s45*
           (3*s34^2 + 3*s34*s45 - 5*s45^2) + s23^3*(12*s34^2 + 9*s34*s45 + 
            s45^2) + s23^2*(12*s34^3 + 21*s34^2*s45 + 29*s34*s45^2 + 
            9*s45^3)) + s15^2*(s23*s34*(6*s34 - 13*s45)*s45^2 + 
          2*s34^2*(s34 - 5*s45)*s45^2 + s23^3*(26*s34^2 + 66*s34*s45 + 
            67*s45^2) + s23^2*(8*s34^3 + 59*s34^2*s45 + 103*s34*s45^2 + 
            19*s45^3)) - s15*(s23*s34^2*(2*s34 - s45)*s45^2 - 2*s34^3*s45^3 + 
          s23^2*s34*s45*(20*s34^2 + 48*s34*s45 + 11*s45^2) + 
          s23^4*(30*s34^2 + 38*s34*s45 + 27*s45^2) + 
          s23^3*(18*s34^3 + 63*s34^2*s45 + 114*s34*s45^2 + 34*s45^3))) + 
      s12*(2*s15^5*s45^3 + s15^4*s45^2*(s23*(s34 - 5*s45) + 
          2*s45*(-3*s34 + s45)) + s15^3*s45*(6*s34*(s34 - s45)*s45^2 + 
          s23*s45*(-2*s34^2 + 13*s34*s45 - 3*s45^2) + 
          5*s23^2*(2*s34^2 + 8*s34*s45 + 7*s45^2)) + 
        s23^2*s34*(-(s23^3*(8*s34^2 + 9*s34*s45 + 2*s45^2)) + 
          s34*s45^2*(2*s34^2 + 10*s34*s45 + 7*s45^2) + 
          3*s23*s45*(2*s34^3 + s34^2*s45 + 3*s34*s45^2 + 3*s45^3) - 
          s23^2*(8*s34^3 + 5*s34^2*s45 + 7*s34*s45^2 + 7*s45^3)) - 
        s15^2*(2*s34^2*(s34 - 3*s45)*s45^3 - s23*s34*s45^2*
           (s34^2 - 11*s34*s45 + 6*s45^2) + s23^2*s45*(18*s34^3 + 
            91*s34^2*s45 + 90*s34*s45^2 + 8*s45^3) + 
          s23^3*(6*s34^3 + 5*s34^2*s45 + 43*s34*s45^2 + 43*s45^3)) + 
        s15*(3*s23*s34^2*(s34 - s45)*s45^3 - 2*s34^3*s45^4 + 
          s23^2*s34*s45*(8*s34^3 + 49*s34^2*s45 + 45*s34*s45^2 + s45^3) + 
          s23^4*(14*s34^3 + 4*s34^2*s45 + 4*s34*s45^2 + 11*s45^3) + 
          s23^3*(6*s34^4 - s34^3*s45 + 58*s34^2*s45^2 + 70*s34*s45^3 + 
            9*s45^4)))))/(3*s23^2*(-s15 + s23 + s34)*s45*(-s12 + s34 + s45)^2*
    tr5^2), 
  (s12*(-(s12^4*(s15 - s23)*(5*s15^4 - 5*s15^3*(4*s23 + s34 - s45) + 
        s15^2*(42*s23^2 + 15*s23*(s34 - s45) - 5*s34*s45) + 
        s23^2*(17*s23^2 + 17*s23*s34 + 3*s23*s45 - 3*s34*s45) + 
        s15*s23*(-44*s23^2 - 27*s23*s34 + 7*s23*s45 + 10*s34*s45))) + 
     s23^2*(s34 + s45)*(s34^2*(s23 + s34)*(s23 - s45)^2*(17*s34 + 14*s45) - 
       s15^3*s45^2*(23*s34 + 20*s45) + s15^2*s45*(9*s34*s45*(7*s34 + 6*s45) + 
         s23*(-40*s34^2 - 11*s34*s45 + 20*s45^2)) + s15*s34*(s23 - s45)*
        (3*s34*s45*(19*s34 + 16*s45) + s23*(-17*s34^2 + 26*s34*s45 + 
           34*s45^2))) + s12^3*(15*s15^5*s45 - 
       s15^4*(5*(5*s34 - 3*s45)*s45 + s23*(20*s34 + 67*s45)) + 
       s15^3*(5*s34*(2*s34 - 5*s45)*s45 + 2*s23^2*(52*s34 + 87*s45) + 
         s23*(20*s34^2 + 51*s34*s45 - 52*s45^2)) + 
       s15*s23*(s34^2*s45^2 - 13*s23*s34*s45*(2*s34 + s45) + 
         s23^3*(200*s34 + 147*s45) + s23^2*(132*s34^2 + 77*s34*s45 + 
           4*s45^2)) - s23^2*(3*s34^2*s45^2 - s23*s34*s45*(43*s34 + 6*s45) + 
         s23^3*(68*s34 + 31*s45) + s23^2*(68*s34^2 + 6*s34*s45 + 9*s45^2)) + 
       s15^2*(10*s34^2*s45^2 + s23*s34*s45*(11*s34 + 46*s45) - 
         2*s23^3*(108*s34 + 119*s45) + s23^2*(-84*s34^2 - 97*s34*s45 + 
           42*s45^2))) + s12^2*(-15*s15^5*s45^2 + 
       s15^4*s45*(5*(7*s34 - 3*s45)*s45 + s23*(22*s34 + 59*s45)) - 
       s15^3*(5*s34*(5*s34 - 7*s45)*s45^2 + 2*s23*s45*(13*s34^2 + 
           34*s34*s45 - 22*s45^2) + s23^2*(42*s34^2 + 175*s34*s45 + 
           185*s45^2)) + s15^2*(5*s34^2*(s34 - 5*s45)*s45^2 + 
         s23*s34*s45*(4*s34^2 + 10*s34*s45 - 55*s45^2) + 
         s23^3*(174*s34^2 + 345*s34*s45 + 247*s45^2) + 
         s23^2*(42*s34^3 + 150*s34^2*s45 + 191*s34*s45^2 - 21*s45^3)) + 
       s23^2*(s34^2*s45^2*(23*s34 + 3*s45) - 3*s23*s34*s45*
          (37*s34^2 + 19*s34*s45 + 3*s45^2) + s23^3*(102*s34^2 + 93*s34*s45 + 
           14*s45^2) + 6*s23^2*(17*s34^3 - 5*s34*s45^2 + s45^3)) - 
       s15*(s23*s34^2*(s34 - 11*s45)*s45^2 - 5*s34^3*s45^3 - 
         s23^2*s34*s45*(13*s34^2 - 58*s34*s45 + s45^2) + 
         3*s23^4*(78*s34^2 + 95*s34*s45 + 40*s45^2) + 
         2*s23^3*(66*s34^3 + 46*s34^2*s45 + 54*s34*s45^2 + 7*s45^3))) + 
     s12*(5*s15^5*s45^3 + s15^4*s45^2*(5*s45*(-3*s34 + s45) - 
         s23*(2*s34 + 17*s45)) + s15^3*s45*(15*s34*(s34 - s45)*s45^2 + 
         s23*s45*(4*s34^2 + 37*s34*s45 - 12*s45^2) + 
         s23^2*(31*s34^2 + 112*s34*s45 + 93*s45^2)) - s23^2*s34*(s23 - s45)*
        (-(s34^2*s45*(37*s34 + 34*s45)) + s23^2*(68*s34^2 + 93*s34*s45 + 
           28*s45^2) + s23*(68*s34^3 + 62*s34^2*s45 + 6*s34*s45^2 + 
           6*s45^3)) - s15^2*(5*s34^2*(s34 - 3*s45)*s45^3 + 
         s23*s34*s45^2*(2*s34^2 + 23*s34*s45 - 24*s45^2) + 
         s23^2*s45*(31*s34^3 + 203*s34^2*s45 + 192*s34*s45^2 - s45^3) + 
         s23^3*(44*s34^3 + 67*s34^2*s45 + 142*s34*s45^2 + 115*s45^3)) + 
       s15*(3*s23*s34^2*(s34 - 4*s45)*s45^3 - 5*s34^3*s45^4 + 
         s23^2*s34*s45^2*(128*s34^2 + 133*s34*s45 - s45^2) + 
         s23^4*(112*s34^3 + 129*s34^2*s45 + 60*s34*s45^2 + 34*s45^3) + 
         s23^3*(44*s34^4 - 63*s34^3*s45 + 8*s34^2*s45^2 + 108*s34*s45^3 + 
           6*s45^4)))))/(3*s23^2*(-s15 + s23 + s34)*s45*(-s12 + s34 + s45)^2*
    tr5^2), -(s12*(-2*s12^5*(s15 - s23)^3*(s15 - s23 + s45) - 
      2*s12^4*(s15 - s23)*(s15 - s23 + s45)*(s15^3 + 2*s23*s34*s45 - 
        s23^2*(4*s34 + s45) - s15^2*(2*s23 + s34 + 3*s45) + 
        s15*(s23^2 + 5*s23*s34 + 4*s23*s45 + 2*s34*s45)) - 
      s23^2*(s15 - s34)*s34*(2*s23^2*s34^2*(s34 - 4*s45) + 
        s23*s34*(s15*(13*s34 - 7*s45) - 4*s34*(s34 - 4*s45))*s45 + 
        (s15 - s34)*s45^2*(-2*s34*(s34 - 4*s45) + s15*(11*s34 + s45))) + 
      s12*(2*s15^5*s45^3 + 2*s23^2*s34^3*(s23 - s45)*(-4*s23*s34 + 
          7*s23*s45 + 2*s34*s45 + s45^2) + s15^4*s45^2*(s23*(s34 - 4*s45) + 
          2*s45*(-3*s34 + s45)) + s15^3*s45*(6*s34*(s34 - s45)*s45^2 + 
          s23*s45*(-2*s34^2 + 11*s34*s45 - 2*s45^2) + 
          2*s23^2*(5*s34^2 - s34*s45 + s45^2)) + 
        s15^2*s34*(-2*s34*(s34 - 3*s45)*s45^3 + s23^2*s45*
           (-18*s34^2 + s34*s45 - 7*s45^2) + s23^3*(-6*s34^2 - 4*s34*s45 + 
            s45^2) + s23*s45^2*(s34^2 - 10*s34*s45 + 4*s45^2)) + 
        s15*s34^2*(s23^3*s34*(6*s34 - 19*s45) + 6*s23^4*(s34 - s45) + 
          s23*(3*s34 - 2*s45)*s45^3 - 2*s34*s45^4 + 
          s23^2*s45*(8*s34^2 + 5*s34*s45 + 7*s45^2))) + 
      s12^3*(6*s15^5*s45 - 2*s15^4*(3*s23*s34 + 10*s23*s45 + 5*s34*s45) - 
        2*s23^2*s34*(2*s45^2*(4*s34 + s45) + s23^2*(7*s34 + 3*s45) - 
          s23*s45*(11*s34 + 5*s45)) + s15^3*(6*s23^2*(3*s34 + 4*s45) + 
          s23*(6*s34^2 + 23*s34*s45 + 2*s45^2) - 2*s45*(-2*s34^2 + s34*s45 + 
            3*s45^2)) + s15*(2*s23*s34*(s34 - s45)*s45^2 - 2*s34^2*s45^3 + 
          2*s23^4*(3*s34 + s45) + s23^3*(34*s34^2 + 15*s34*s45 + 2*s45^2) - 
          s23^2*s45*(28*s34^2 + 17*s34*s45 + 4*s45^2)) + 
        s15^2*(-6*s23^3*(3*s34 + 2*s45) + 2*s34*s45^2*(s34 + 4*s45) - 
          2*s23^2*(13*s34^2 + 11*s34*s45 + 2*s45^2) + 
          s23*s45*(2*s34^2 + 9*s34*s45 + 10*s45^2))) + 
      s12^2*(-6*s15^5*s45^2 + s15^4*s45*(5*s23*s34 + 16*s23*s45 + 
          14*s34*s45 - 4*s45^2) + 2*s23^2*s34^2*(s23^2*(7*s34 - s45) - 
          2*s23*s45*(5*s34 + 3*s45) + s45^2*(7*s34 + 6*s45)) - 
        s15*s34*(-2*s34*s45^3*(s34 + s45) + 4*s23^4*(2*s34 + s45) + 
          s23^3*(22*s34^2 + 3*s34*s45 - 5*s45^2) + s23*s45^2*
           (2*s34^2 + s34*s45 - 2*s45^2) + s23^2*s45*(-4*s34^2 - 5*s34*s45 + 
            4*s45^2)) - s15^3*(s23*s45*(5*s34^2 + 20*s34*s45 - 6*s45^2) - 
          2*s45^2*(-5*s34^2 + 5*s34*s45 + s45^2) + 
          2*s23^2*(4*s34^2 + 7*s34*s45 + 7*s45^2)) + 
        s15^2*(s23*s45^2*(6*s34^2 - 5*s34*s45 - 2*s45^2) + 
          2*s34*s45^2*(s34^2 - 4*s34*s45 - 2*s45^2) + 
          s23^3*(16*s34^2 + 13*s34*s45 + 4*s45^2) + 
          s23^2*(8*s34^3 + 10*s34^2*s45 + s34*s45^2 - 2*s45^3)))))/
   (3*s23^2*(s12 + s15 - s34)*s34^2*s45*tr5^2), 
  -(s12*(2*s12^4*(s15 - s23)*(3*s15*s23*(s23 - s45)^2 - s23^2*(s23 - s45)^2 + 
        s15^3*(s23 + s45) + s15^2*(-3*s23^2 + 3*s23*s45 + s45^2)) + 
      s12^3*(2*s15^5*s34 - s23^2*(s23 - s45)^2*(8*s23*s34 + 5*s23*s45 - 
          2*s34*s45) - s15^4*(-2*(s34 - 3*s45)*s45 + 5*s23*(2*s34 + s45)) + 
        2*s15*s23*(s23 - s45)*(-3*s34*s45^2 + 14*s23^2*(s34 + s45) - 
          2*s23*s45*(7*s34 + 8*s45)) + 2*s15^3*((2*s34 - 3*s45)*s45^2 - 
          2*s23*s45*(4*s34 + 3*s45) + s23^2*(13*s34 + 14*s45)) + 
        s15^2*(4*s34*s45^3 - s23*s45^2*(4*s34 + 11*s45) + 
          4*s23^2*s45*(13*s34 + 17*s45) - 2*s23^3*(19*s34 + 23*s45))) + 
      s12^2*(-4*s15^5*s34*s45 + s15^4*(6*s23*s34^2 + 17*s23*s34*s45 + 
          4*s34^2*s45 + 6*s23*s45^2 - 4*s34*s45^2 + 6*s45^3) + 
        s23^2*(s23 - s45)^2*(-(s34*s45*(6*s34 + 5*s45)) + 
          3*s23*(4*s34^2 + 5*s34*s45 + s45^2)) + 
        s15^3*(2*s45^2*(2*s34^2 - 4*s34*s45 + 3*s45^2) - 
          3*s23^2*(8*s34^2 + 18*s34*s45 + 9*s45^2) + 
          s23*s45*(6*s34^2 + 29*s34*s45 + 16*s45^2)) - 
        s15*(s23 - s45)*(2*s34^2*s45^3 - s23*s34*s45^2*(4*s34 + 9*s45) + 
          s23^3*(36*s34^2 + 70*s34*s45 + 29*s45^2) - 
          s23^2*s45*(40*s34^2 + 75*s34*s45 + 39*s45^2)) + 
        s15^2*(2*s34*(s34 - 4*s45)*s45^3 + s23*s45^2*(-6*s34^2 + 3*s34*s45 + 
            10*s45^2) + s23^3*(42*s34^2 + 96*s34*s45 + 47*s45^2) - 
          s23^2*s45*(54*s34^2 + 123*s34*s45 + 74*s45^2))) + 
      s23*(s34 + s45)*(2*s15^4*s45^2*(s34 + s45) + s23*s34^2*(s23 - s45)^3*
         (2*s34 + 3*s45) - s15*s34*(s23 - s45)^2*(-4*s34*s45*(s34 + s45) + 
          s23*(4*s34^2 + 10*s34*s45 + 3*s45^2)) + 
        s15^3*s45*(-4*s34^2*s45 + 4*s45^3 + s23*(4*s34^2 + 9*s34*s45 + 
            4*s45^2)) + s15^2*(2*s34*s45^2*(s34^2 - 3*s34*s45 - 4*s45^2) + 
          s23^2*(2*s34^3 + 3*s34^2*s45 - 8*s34*s45^2 - 6*s45^3) + 
          s23*s45*(-4*s34^3 + 3*s34^2*s45 + 16*s34*s45^2 + 6*s45^3))) + 
      s12*(2*s15^5*s34*s45^2 - s15^4*s45^2*(11*s23*s34 + 4*s34^2 + 
          5*s23*s45 - 2*s34*s45 + 2*s45^2) - s23^2*s34*(s23 - s45)^2*
         (-(s45*(6*s34^2 + 10*s34*s45 + 3*s45^2)) + 
          s23*(8*s34^2 + 15*s34*s45 + 6*s45^2)) + 
        s15^3*(s23*s45^2*(13*s34^2 - 17*s34*s45 - 12*s45^2) + 
          2*s45^2*(s34^3 - 2*s34^2*s45 + 2*s34*s45^2 - s45^3) + 
          s23^2*(6*s34^3 + 14*s34^2*s45 + 16*s34*s45^2 + 3*s45^3)) + 
        s15^2*(2*s34*s45^3*(s34^2 - s34*s45 + 2*s45^2) + 
          s23*s45^2*(-2*s34^3 + 28*s34^2*s45 + 9*s34*s45^2 - 3*s45^3) + 
          3*s23^2*s45*(8*s34^3 + 16*s34^2*s45 + 17*s34*s45^2 + 6*s45^3) - 
          s23^3*(18*s34^3 + 55*s34^2*s45 + 43*s34*s45^2 + 7*s45^3)) + 
        s15*(s23 - s45)*(2*s34^2*s45^4 + s23*s34*s45^2*(6*s34^2 - s34*s45 - 
            3*s45^2) + s23^3*(20*s34^3 + 56*s34^2*s45 + 42*s34*s45^2 + 
            9*s45^3) - s23^2*s45*(28*s34^3 + 65*s34^2*s45 + 51*s34*s45^2 + 
            15*s45^3)))))/(3*s23^2*s45*(s15 - s23 + s45)*(-s12 + s34 + s45)^2*
    tr5^2), (s12*(s12^4*(s15 - s23)*(s15^4 - 4*s15*s23*(s23 - s45)^2 + 
       s23^2*(s23 - s45)^2 + s15^3*(-4*s23 + 6*s45) + 
       s15^2*(6*s23^2 - 12*s23*s45 + 5*s45^2)) + 
     s12^3*(s15^5*(4*s34 - 3*s45) - 3*s15^4*(4*s23*s34 - 5*s23*s45 - 
         2*s34*s45 + 6*s45^2) + s15^3*(2*s23^2*(4*s34 - 9*s45) - 
         3*s23*(s34 - 16*s45)*s45 + 3*(4*s34 - 5*s45)*s45^2) - 
       s23^2*(s23 - s45)^2*(s34*s45 + s23*(-4*s34 + s45)) + 
       s15*s23*(s23 - s45)*(s23*(7*s34 - 3*s45)*s45 + s34*s45^2 + 
         s23^2*(-12*s34 + 5*s45)) + s15^2*(10*s34*s45^3 + 
         2*s23^3*(4*s34 + s45) - s23^2*s45*(13*s34 + 24*s45) + 
         s23*s45^2*(2*s34 + 27*s45))) + s12^2*(s15^5*s45*(-8*s34 + 3*s45) + 
       s23^2*(s23 - s45)^2*(s34*(3*s34 - s45)*s45 + 
         s23*(-6*s34^2 + 3*s34*s45 + 2*s45^2)) + 
       s15^3*(2*s23*s45*(3*s34^2 + 7*s34*s45 - 16*s45^2) + 
         3*s45^2*(3*s34^2 - 8*s34*s45 + 5*s45^2) + 
         s23^2*(-30*s34^2 - 33*s34*s45 + 9*s45^2)) + 
       s15^4*(s23*(12*s34^2 + 22*s34*s45 - 11*s45^2) + 
         2*s45*(4*s34^2 - 6*s34*s45 + 9*s45^2)) + 
       s15^2*(2*s34*(3*s34 - 10*s45)*s45^3 - s23*s45^3*(10*s34 + 27*s45) - 
         s23^2*s45*(31*s34^2 + 33*s34*s45 + 2*s45^2) + 
         s23^3*(18*s34^2 + 43*s34*s45 + 13*s45^2)) + 
       s15*(s23 - s45)*(-5*s34^2*s45^3 - s23*s34*s45^2*(17*s34 + 10*s45) + 
         s23^3*(6*s34^2 - 27*s34*s45 - 16*s45^2) + 
         s23^2*s45*(14*s34^2 + 31*s34*s45 + 18*s45^2))) + 
     s23*(s34 + s45)*(s23*s34^2*(s34 - 2*s45)*(-s23 + s45)^3 + 
       4*s15^4*s45^2*(s34 + s45) - s15*s34*(s23 - s45)^2*
        (-10*s34*s45*(s34 + s45) + s23*(3*s34^2 + 14*s34*s45 + 2*s45^2)) + 
       s15^3*s45*(s23*s34*(8*s34 + 11*s45) + 2*s45*(-4*s34^2 + s34*s45 + 
           5*s45^2)) + s15^2*(4*s34*s45^2*(s34^2 - 4*s34*s45 - 5*s45^2) + 
         s23^2*(4*s34^3 + 4*s34^2*s45 - 13*s34*s45^2 - 4*s45^3) + 
         s23*s45*(-8*s34^3 + 12*s34^2*s45 + 33*s34*s45^2 + 4*s45^3))) + 
     s12*(s15^5*(4*s34 - s45)*s45^2 - s15^4*s45^2*(8*s34^2 - 6*s34*s45 + 
         6*s45^2 + 3*s23*(6*s34 + s45)) + s23^2*s34*(s23 - s45)^2*
        (s23*(4*s34^2 - 3*s34*s45 - 4*s45^2) + s45*(-3*s34^2 + 2*s34*s45 + 
           2*s45^2)) + s15^3*(s23*s45^2*(30*s34^2 - 23*s34*s45 - 8*s45^2) + 
         s45^2*(4*s34^3 - 9*s34^2*s45 + 12*s34*s45^2 - 5*s45^3) + 
         s23^2*(12*s34^3 + 17*s34^2*s45 + 16*s34*s45^2 - s45^3)) + 
       s15^2*(2*s34*s45^3*(2*s34^2 - 3*s34*s45 + 5*s45^2) - 
         s23^3*(20*s34^3 + 53*s34^2*s45 + 30*s34*s45^2 + s45^3) + 
         s23^2*s45*(32*s34^3 + 22*s34^2*s45 + 13*s34*s45^2 + 2*s45^3) + 
         s23*s45^2*(-12*s34^3 + 52*s34^2*s45 + 28*s34*s45^2 + 9*s45^3)) + 
       s15*(s23 - s45)*(5*s34^2*s45^4 + s23*s34*s45^2*(26*s34^2 + 
           25*s34*s45 + 9*s45^2) + s23^3*(4*s34^3 + 39*s34^2*s45 + 
           32*s34*s45^2 + 6*s45^3) - s23^2*s45*(29*s34^3 + 65*s34^2*s45 + 
           42*s34*s45^2 + 10*s45^3)))))/(3*s23^2*s45*(s15 - s23 + s45)*
    (-s12 + s34 + s45)^2*tr5^2), 
  -(s12*(2*s12^4*(s15 - s23)*(s15^4 - 10*s15*s23*(s23 - s45)^2 + 
        3*s23^2*(s23 - s45)^2 + s15^3*(-6*s23 + 3*s45) + 
        s15^2*(12*s23^2 - 17*s23*s45 + 2*s45^2)) + 
      s12^3*(2*s15^5*(s34 - 3*s45) + 3*s23^2*(s23 - s45)^2*
         (8*s23*s34 + 3*s23*s45 - 2*s34*s45) - 2*s15*s23*(s23 - s45)*
         (-7*s34*s45^2 + s23^2*(41*s34 + 26*s45) - 
          s23*s45*(37*s34 + 32*s45)) + s15^4*(6*(s34 - 3*s45)*s45 + 
          s23*(4*s34 + 39*s45)) - 2*s15^3*(6*s45^2*(-s34 + s45) - 
          2*s23*s45*(8*s34 + 27*s45) + s23^2*(24*s34 + 47*s45)) + 
        s15^2*(8*s34*s45^3 + 4*s23^3*(25*s34 + 26*s45) - 
          4*s23^2*s45*(35*s34 + 47*s45) + s23*s45^2*(14*s34 + 69*s45))) + 
      s12^2*(s15^5*(-4*s34*s45 + 6*s45^2) - 3*s23^2*(s23 - s45)^2*
         (-3*s34*s45*(2*s34 + s45) + s23*(12*s34^2 + 9*s34*s45 + s45^2)) + 
        s15^4*(s23*(6*s34^2 - 3*s34*s45 - 34*s45^2) + 
          2*s45*(2*s34^2 - 6*s34*s45 + 9*s45^2)) + s15*(s23 - s45)*
         (-4*s34^2*s45^3 - s23*s34*s45^2*(36*s34 + 35*s45) + 
          s23^3*(90*s34^2 + 106*s34*s45 + 35*s45^2) - 
          s23^2*s45*(66*s34^2 + 111*s34*s45 + 53*s45^2)) + 
        s15^3*(6*s45^2*(s34^2 - 4*s34*s45 + 2*s45^2) + 
          s23^2*(6*s34^2 + 66*s34*s45 + 75*s45^2) - 
          s23*s45*(4*s34^2 + 39*s34*s45 + 88*s45^2)) + 
        s15^2*(2*s34*(3*s34 - 8*s45)*s45^3 + s23*s45^2*(10*s34^2 - 
            25*s34*s45 - 66*s45^2) - s23^3*(66*s34^2 + 138*s34*s45 + 
            79*s45^2) + s23^2*s45*(72*s34^2 + 213*s34*s45 + 154*s45^2))) + 
      s23*(s34 + s45)*(2*s15^4*s45^2*(s34 + s45) - 3*s23*s34^2*(s23 - s45)^3*
         (2*s34 + s45) + s15^3*s45*(s23*(4*s34^2 - s34*s45 - 8*s45^2) + 
          4*s45*(-s34^2 + s34*s45 + 2*s45^2)) + s15*s34*(s23 - s45)^2*
         (8*s34*s45*(s34 + s45) + s23*(4*s34^2 - 2*s34*s45 + 3*s45^2)) + 
        s15^2*(2*s34*s45^2*(s34^2 - 7*s34*s45 - 8*s45^2) + 
          s23*s45*(-4*s34^3 + 13*s34^2*s45 + 20*s34*s45^2 - 6*s45^3) + 
          s23^2*(2*s34^3 + s34^2*s45 - 4*s34*s45^2 + 6*s45^3))) + 
      s12*(2*s15^5*(s34 - s45)*s45^2 + s15^4*s45^2*(-5*s23*s34 - 4*s34^2 + 
          7*s23*s45 + 6*s34*s45 - 6*s45^2) + 3*s23^2*s34*(s23 - s45)^2*
         (-(s45*(6*s34^2 + 6*s34*s45 + s45^2)) + s23*(8*s34^2 + 9*s34*s45 + 
            2*s45^2)) + s15^3*(s23*s45^2*(19*s34^2 - 5*s34*s45 + 12*s45^2) + 
          s23^2*(6*s34^3 - 2*s34^2*s45 - 8*s34*s45^2 - 9*s45^3) + 
          2*s45^2*(s34^3 - 3*s34^2*s45 + 6*s34*s45^2 - 2*s45^3)) - 
        s15*(s23 - s45)*(-4*s34^2*s45^4 - s23*s34*s45^2*
           (30*s34^2 + 43*s34*s45 + 21*s45^2) + 
          s23^3*(38*s34^3 + 56*s34^2*s45 + 36*s34*s45^2 + 9*s45^3) - 
          s23^2*s45*(14*s34^3 + 33*s34^2*s45 + 39*s34*s45^2 + 15*s45^3)) + 
        s15^2*(2*s34*s45^3*(s34^2 - 3*s34*s45 + 4*s45^2) + 
          s23^3*(8*s34^3 + 31*s34^2*s45 + 41*s34*s45^2 + 13*s45^3) + 
          s23*s45^2*(-14*s34^3 + 28*s34^2*s45 + 27*s34*s45^2 + 21*s45^3) - 
          s23^2*s45*(2*s34^3 + 68*s34^2*s45 + 85*s34*s45^2 + 34*s45^3)))))/
   (3*s23^2*s45*(s15 - s23 + s45)*(-s12 + s34 + s45)^2*tr5^2), 
  -(s12*(-2*s12^4*s15*(s15 - s23)^3*(s15 - s23 + s45) + 
      2*s12^3*s15*(s15 - s23)*(s15 - s23 + s45)*(s15^2*(s34 + 3*s45) - 
        s15*(s34*s45 + 4*s23*(s34 + s45)) + 
        s23*(-3*s34*s45 + s23*(3*s34 + s45))) + 
      s23*s34*(2*s34^3*(s23 - s45)^3*s45 + 2*s15^4*s34*s45^2 + 
        4*s15*s34^2*(s23 - s45)^2*s45*(2*s23 + s45) + s15^2*s34*(s23 - s45)*
         (-s34 + s45)*(2*s45*(s34 + s45) + s23*(-2*s34 + 7*s45)) - 
        s15^3*s45*(4*s34^2*s45 + s23*(-4*s34^2 + 9*s34*s45 + s45^2))) - 
      s12^2*(s15 - s23 + s45)*(2*s23^2*s34^2*(s23 - s45)*s45 + 
        2*s15^4*s45*(2*s34 + 3*s45) - 2*s15*s23*s34*(s34*s45^2 - 
          3*s23*s45*(s34 + s45) + s23^2*(3*s34 + 2*s45)) + 
        s15^2*(-4*s23*s34*s45^2 - 2*s34^2*s45^2 + 
          s23^2*(12*s34^2 + 11*s34*s45 + 4*s45^2)) - 
        s15^3*(4*s34*s45*(s34 + s45) + s23*(6*s34^2 + 11*s34*s45 + 
            10*s45^2))) + s12*(-2*s23*s34^3*(s23 - s45)^2*(2*s23 - s45)*s45 + 
        2*s15^5*s45^2*(s34 + s45) + s15^4*s45^2*(-3*s23*s34 - 4*s34^2 - 
          4*s23*s45 + 2*s45^2) + 2*s15*s34^2*(s23 - s45)*
         (s23^3*(s34 - 3*s45) + 4*s23*s34*s45^2 - s34*s45^3 + 
          s23^2*s45*(s34 + 3*s45)) + s15^2*s34*(2*s34*(2*s34 - s45)*s45^3 + 
          s23*s34*s45^2*(-12*s34 + 13*s45) - 2*s23^2*s45*
           (-5*s34^2 + 12*s34*s45 + s45^2) + s23^3*(-8*s34^2 + 14*s34*s45 + 
            s45^2)) + s15^3*(s23*s45^2*(15*s34^2 + s34*s45 - 2*s45^2) + 
          2*s34*s45^2*(s34^2 - 3*s34*s45 - s45^2) + 
          2*s23^2*(3*s34^3 - 4*s34^2*s45 + s45^3)))))/
   (3*s15*s23^2*s34^2*s45*tr5^2), 
  -(s12*(5*s12^4*s15*(s15 - s23)^3*(s15 - s23 + s45) - 
      s12^3*s15*(s15 - s23)*(s15 - s23 + s45)*(s15^2*(4*s34 + 15*s45) + 
        5*s23*(-3*s34*s45 + s23*(4*s34 + s45)) - 
        2*s15*(3*s34*s45 + 2*s23*(6*s34 + 5*s45))) + 
      s23*s34*(-6*s34^3*(s23 - s45)^3*s45 - 4*s15^4*s34*s45^2 + 
        s15*s34^2*(s23 - s45)^2*(s23*(5*s34 - 3*s45) + 2*(s34 - 6*s45)*s45) - 
        2*s15^2*s34*(2*s23^2*s34*(s34 - 4*s45) + s45^2*(2*s34^2 + 2*s34*s45 - 
            3*s45^2) + s23*s45*(-4*s34^2 + 6*s34*s45 + 3*s45^2)) + 
        s15^3*s45*(2*s34*s45*(4*s34 + s45) + s23*(-8*s34^2 + 11*s34*s45 + 
            3*s45^2))) + s12^2*(s15 - s23 + s45)*
       (6*s23^2*s34^2*(s23 - s45)*s45 + s15^4*s45*(8*s34 + 15*s45) + 
        s15*s23*s34*(-6*s34*s45^2 - 15*s23^2*(2*s34 + s45) + 
          s23*s45*(31*s34 + 15*s45)) + s15^2*(-3*s34^2*s45^2 - 
          2*s23*s34*s45*(3*s34 + 4*s45) + s23^2*(42*s34^2 + 41*s34*s45 + 
            10*s45^2)) - s15^3*(4*s34*s45*(2*s34 + 3*s45) + 
          s23*(12*s34^2 + 34*s34*s45 + 25*s45^2))) + 
      s12*(6*s23*s34^3*(s23 - s45)^2*(2*s23 - s45)*s45 - 
        s15^5*s45^2*(4*s34 + 5*s45) + s15^4*s45^2*(8*s34^2 + 2*s34*s45 - 
          5*s45^2 + 10*s23*(s34 + s45)) - s15*s34^2*(s23 - s45)*
         (-4*s34*s45^3 + 2*s23*s45^2*(3*s34 + s45) + s23^3*(20*s34 + 7*s45) - 
          s23^2*s45*(13*s34 + 16*s45)) + s15^2*s34*
         (s34*s45^3*(-8*s34 + 3*s45) + 2*s23^3*(16*s34^2 + s34*s45 + s45^2) - 
          s23*s45^2*(-16*s34^2 + 19*s34*s45 + s45^2) + 
          s23^2*s45*(-36*s34^2 + 11*s34*s45 + 2*s45^2)) - 
        s15^3*(s34*s45^2*(4*s34^2 - 11*s34*s45 - 6*s45^2) + 
          s23*s45^2*(26*s34^2 + s34*s45 - 5*s45^2) + 
          s23^2*(12*s34^3 - 5*s34^2*s45 + 8*s34*s45^2 + 5*s45^3)))))/
   (3*s15*s23^2*s34^2*s45*tr5^2), 
  -(s12*(-4*s12^4*s15*(s15 - s23)^3*(s15 - s23 + s45) + 
      2*s12^3*s15*(s15 - s23)*(s15 - s23 + s45)*(s15^2*(s34 + 6*s45) - 
        s15*(11*s23*s34 + 8*s23*s45 + 3*s34*s45) + 
        2*s23*(-3*s34*s45 + s23*(5*s34 + s45))) - 
      s23*s34*(-6*s34^3*(s23 - s45)^3*s45 - 2*s15^4*s34*s45^2 + 
        s15^3*s45*(s34 + s45)*(-4*s23*s34 + 3*s23*s45 + 4*s34*s45) + 
        4*s15*s34^2*(s23 - s45)^2*((s34 - 3*s45)*s45 + s23*(2*s34 + 3*s45)) + 
        s15^2*s34*(s23*s45*(4*s34^2 + s34*s45 - 21*s45^2) - 
          2*s45^2*(s34^2 + 4*s34*s45 - 3*s45^2) + 
          s23^2*(-2*s34^2 + 7*s34*s45 + 15*s45^2))) - 
      s12^2*(s15 - s23 + s45)*(6*s23^2*s34^2*(s23 - s45)*s45 + 
        4*s15^4*s45*(s34 + 3*s45) - 2*s15*s23*s34*(3*s34*s45^2 + 
          2*s23^2*(9*s34 + 4*s45) - s23*s45*(19*s34 + 6*s45)) + 
        s15^2*s23*(-2*s34*s45*(5*s34 + 2*s45) + s23*(42*s34^2 + 43*s34*s45 + 
            8*s45^2)) - s15^3*(4*s34*s45*(s34 + 3*s45) + 
          s23*(6*s34^2 + 31*s34*s45 + 20*s45^2))) + 
      s12*(-6*s23*s34^3*(s23 - s45)^2*(2*s23 - s45)*s45 + 
        2*s15^5*s45^2*(s34 + 2*s45) - s15^4*s45^2*(9*s23*s34 + 4*s34^2 + 
          8*s23*s45 + 4*s34*s45 - 4*s45^2) + 2*s15*s34^2*(s23 - s45)*
         (-(s34*s45^3) + 2*s23*s45^2*(-2*s34 + s45) - 4*s23^2*s45*
           (3*s34 + 5*s45) + 2*s23^3*(7*s34 + 6*s45)) + 
        s15^2*s34*(4*s34^2*s45^3 + s23*s45^3*(s34 + 2*s45) + 
          2*s23^2*s34*s45*(18*s34 + 17*s45) - s23^3*(34*s34^2 + 32*s34*s45 + 
            5*s45^2)) + s15^3*(s23*s45^2*(9*s34^2 + s34*s45 - 4*s45^2) + 
          2*s34*s45^2*(s34^2 - 2*s34*s45 - 3*s45^2) + 
          2*s23^2*(3*s34^3 + 4*s34^2*s45 + 6*s34*s45^2 + 2*s45^3)))))/
   (3*s15*s23^2*s34^2*s45*tr5^2), 
  -(s12*(2*s12^4*(s15 - s23)^2*(s15 - s34)*(s15 - s23 - s34)*
       (s15 - s23 + s45) - (s15 - s34)^2*(s15 - s23 - s34)*
       (-2*s23^3*s34^3 + 2*s15*s23*(s15 - s34)*s45^3 + (s15 - s34)^3*s45^3 + 
        s23^2*s34*s45*(-3*s15*s34 + 3*s34^2 + 2*s15*s45)) + 
      s12^3*(2*s15^6 - s15^5*(8*s23 + 6*s34 + 3*s45) + 
        s15^4*(12*s23^2 + 28*s23*s34 + 6*s34^2 + 9*s23*s45 + 9*s34*s45 - 
          4*s45^2) + s15^2*(2*s23^4 + s34^2*(3*s34 - 10*s45)*s45 + 
          3*s23^3*(12*s34 + s45) + s23*s34*(12*s34^2 - 3*s34*s45 - 
            11*s45^2) + s23^2*(54*s34^2 - 3*s34*s45 - 10*s45^2)) - 
        s15^3*(8*s23^3 + s23^2*(48*s34 + 9*s45) + 
          s34*(2*s34^2 + 9*s34*s45 - 11*s45^2) + 
          2*s23*(16*s34^2 + 6*s34*s45 - 5*s45^2)) + 
        s23*(7*s34^3*s45^2 + 3*s23*s34^2*s45*(-3*s34 + 2*s45) + 
          s23^3*(8*s34^2 - 2*s45^2) + s23^2*s34*(8*s34^2 - 9*s34*s45 - 
            2*s45^2)) + s15*(-10*s23^4*s34 + 6*s23*s34^2*(s34 - s45)*s45 + 
          3*s34^3*s45^2 + 6*s23^3*(-6*s34^2 + s34*s45 + s45^2) + 
          s23^2*s34*(-18*s34^2 + 21*s34*s45 + 2*s45^2))) - 
      s12^2*(5*s15^6*s45 - s15^5*(2*s45*(10*s34 + s45) + 
          3*s23*(2*s34 + 5*s45)) + s15^4*(3*s23^2*(6*s34 + 5*s45) + 
          s45*(30*s34^2 + 11*s34*s45 - 4*s45^2) + 
          s23*(18*s34^2 + 45*s34*s45 + 4*s45^2)) - 
        s15^3*(s23^3*(18*s34 + 5*s45) + s34*s45*(20*s34^2 + 21*s34*s45 - 
            17*s45^2) + 2*s23^2*(27*s34^2 + 15*s34*s45 + s45^2) + 
          s23*(18*s34^3 + 45*s34^2*s45 + 25*s34*s45^2 - 10*s45^3)) + 
        s15^2*(6*s23^4*s34 + s23^3*s34*(54*s34 + 5*s45) + 
          s34^2*s45*(5*s34^2 + 17*s34*s45 - 27*s45^2) + 
          s23*s34*(6*s34^3 + 15*s34^2*s45 + 52*s34*s45^2 - 22*s45^3) + 
          2*s23^2*(27*s34^3 + 5*s34*s45^2 - 5*s45^3)) + 
        s34*(2*s23*s34^2*(7*s34 - s45)*s45^2 - 5*s34^3*s45^3 + 
          4*s23^4*(3*s34^2 - s45^2) + 3*s23^2*s34*s45*(-5*s34^2 + 4*s34*s45 + 
            2*s45^2) + s23^3*(12*s34^3 - 15*s34^2*s45 - 4*s34*s45^2 + 
            4*s45^3)) + s15*(-18*s23^4*s34^2 + s23*s34^2*s45^2*
           (-45*s34 + 14*s45) + s34^3*s45^2*(-5*s34 + 19*s45) + 
          2*s23^2*s34*(-9*s34^3 + 15*s34^2*s45 - 10*s34*s45^2 + 2*s45^3) + 
          s23^3*(-48*s34^3 + 15*s34^2*s45 + 8*s34*s45^2 + 4*s45^3))) + 
      s12*(4*s15^6*s45^2 - s15^5*s45*(s45*(24*s34 + s45) + 
          2*s23*(s34 + 3*s45)) + s15^4*(56*s34^2*s45^2 - 2*s45^4 + 
          2*s23^2*s34*(3*s34 + 2*s45) + s23*s45*(8*s34^2 + 36*s34*s45 + 
            s45^2)) - s15^3*(2*s34*s45^2*(32*s34^2 - 5*s34*s45 - 4*s45^2) + 
          2*s23^3*(6*s34^2 + s34*s45 - s45^2) + s23^2*s34*
           (18*s34^2 + s34*s45 + 12*s45^2) + s23*s45*(12*s34^3 + 
            79*s34^2*s45 + 2*s34*s45^2 - 4*s45^3)) + s34^2*(s23 - s45)*
         (2*s34^2*s45^2*(2*s34 + s45) + s23^3*(8*s34^2 - 2*s45^2) + 
          s23*s34*s45*(-3*s34^2 + 3*s34*s45 + 4*s45^2) + 
          s23^2*(8*s34^3 - 3*s34^2*s45 - 2*s34*s45^2 + 2*s45^3)) - 
        s15*s34*(14*s23^4*s34^2 + s34^2*s45^2*(8*s34^2 - 15*s34*s45 - 
            8*s45^2) + s23*s34*s45*(2*s34^3 + 39*s34^2*s45 - 2*s34*s45^2 - 
            12*s45^3) + 4*s23^3*(7*s34^3 - 5*s34^2*s45 + s45^3) + 
          s23^2*(6*s34^4 - 29*s34^3*s45 + 24*s34^2*s45^2 + 12*s34*s45^3 - 
            4*s45^4)) + s15^2*(6*s23^4*s34^2 + s23^3*s34^2*(32*s34 - 7*s45) + 
          4*s34^2*s45^2*(9*s34^2 - 5*s34*s45 - 3*s45^2) + 
          s23*s34*s45*(8*s34^3 + 81*s34^2*s45 - 12*s45^3) + 
          s23^2*(18*s34^4 - 21*s34^3*s45 + 30*s34^2*s45^2 + 6*s34*s45^3 - 
            2*s45^4)))))/(3*s23^2*(s12 + s15 - s34)*(-s15 + s23 + s34)*s45^2*
    tr5^2), (2 - (2*s12^3)/(s23^2*(-s15 + s23 + s34)) - 
    (2*s12^2)/(s23*(-s15 + s23 + s34)) - (2*s12*(s12 - s34))/s45^2 - 
    (2*s12^2*s15*(s12 + s15 - s34))/(s23^2*s45^2) + 
    (2*s12*(s12^2 + 2*s12*(s15 - s34) + s34*(-s15 + s34)))/(s23*s45^2) + 
    (3*s12)/s45 - (4*s12*(s12 + s15 - s34))/(s23*s45) + 
    (s12*(s12 + s15 - s34)^2)/(s23^2*s45) + (2*(3*s12 + s15 + 3*s45))/s23 - 
    (3*s12^2 + 2*s12*s15 - 13*s12*s34 - 4*s15*s34 + 8*s34^2 + 4*s12*s45 + 
      2*s15*s45 - 27*s34*s45 + 4*s45^2)/s23^2 + 
    ((s15 - s34)^2*(s15 + s45)*(s15^2 - s15*(s23 + s34 - s45) - s34*s45))/
     ((s12 + s15 - s34)*tr5^2) - 
    (3*s12^5*s15 - s12^4*(10*s15*s34 + 4*s15*s45 + s34*s45) + 
      (s15 - s34)^2*s45^2*(4*s15*s34 - 8*s34^2 - 2*s15*s45 + 27*s34*s45 - 
        4*s45^2) - s12^2*s34^2*(s15*(4*s34 - 26*s45) + s45*(s34 + 4*s45)) - 
      s12*(s15 - s34)*s45*(s15^2*(8*s34 - 2*s45) + s34*(13*s34 - 4*s45)*s45 + 
        s15*(-16*s34^2 + 39*s34*s45 - 4*s45^2)) + 
      s12^3*(s34*(2*s34 - s45)*s45 + s15*(11*s34^2 - 6*s34*s45 + s45^2)))/
     (s23^2*tr5^2) - (s12^4 + s15^4 + s12^3*(-5*s15 + 5*s23 + 13*s34 - 
        8*s45) - s15^3*(s23 + 2*s34 - 2*s45) + 
      s34^2*(2*s23^2 - 8*s34^2 + 2*s23*s45 + 27*s34*s45 - 13*s45^2) + 
      s15^2*(s23*s34 + s34^2 - s23*s45 + 3*s45^2) + 
      s15*s34*(2*s23*s34 + 4*s34^2 + 5*s23*s45 - 4*s34*s45 + 6*s45^2) + 
      s12^2*(s15^2 - 13*s23*s34 - 35*s34^2 + 11*s23*s45 + 52*s34*s45 - 
        6*s45^2 - s15*(s23 - 12*s34 + 10*s45)) + 
      s12*(-s15^3 + s15^2*(s23 + 7*s34 - 6*s45) + 
        s15*(-4*s23*s34 - 12*s34^2 + 7*s23*s45 + 46*s34*s45 + 9*s45^2) + 
        s34*(-2*s23^2 + 8*s23*s34 + 29*s34^2 - 12*s23*s45 - 74*s34*s45 + 
          23*s45^2)))/tr5^2 - (-3*s12^5 - s12^4*(s15 - 7*s34 + s45) + 
      s12^3*(-5*s34^2 - 4*s34*s45 + 2*s45^2 + s15*(-14*s34 + s45)) + 
      2*(s15 - s34)*s45*(s15^2*s45 + s34*(-8*s34^2 + 27*s34*s45 - 7*s45^2) + 
        s15*(4*s34^2 - 3*s34*s45 + 3*s45^2)) + 
      s12^2*(s34*(s34^2 + 31*s34*s45 - 12*s45^2) + 
        s15*(31*s34^2 - 39*s34*s45 + 4*s45^2)) - 
      2*s12*(s15^3*s45 - 4*s15^2*(s34^2 - s45^2) + 
        s34*s45*(21*s34^2 - 35*s34*s45 + 4*s45^2) + 
        s15*(8*s34^3 - 39*s34^2*s45 - 15*s34*s45^2 + 4*s45^3)))/(s23*tr5^2))/
   3, -(4*s12*s23*s34*s45^2*(s34^2*(s34 - 4*s45)*(s23 - s45)^2 + 
       s12^3*(s15 - s23)*s45 - s15^3*s45*(s34 + 2*s45) + 
       s12^2*(s23^2*(s34 - 4*s45) - s34*s45^2 + s23*s45*(2*s34 + s45) - 
         s15*(s23*(s34 - 4*s45) + 5*s34*s45)) + 
       s15^2*(s45*(2*s34^2 + 5*s34*s45 - 4*s45^2) + 
         s23*(-s34^2 - 2*s34*s45 + s45^2)) + 
       s15*s34*(s23^2*s45 + s23*(s34^2 + 4*s34*s45 - 9*s45^2) + 
         s45*(-s34^2 - 4*s34*s45 + 8*s45^2)) + 
       s12*(-(s15^3*(s34 - 2*s45)) + s15^2*(s34^2 + s23*(s34 - s45) - 
           9*s34*s45 + 4*s45^2) - s15*s45*(s23^2 - 7*s34^2 + 5*s34*s45 + 
           s45^2 + 4*s23*(s34 + s45)) - s34*(s23 - s45)*
          (2*s23*(s34 - 4*s45) + s45*(s34 + s45)))) - 
     2*(s12^3*(s15 - s23)*(4*s15^2 - 8*s15*s23 + 4*s23^2 - 3*s15*s45 + 
         3*s23*s45 + 2*s45^2) + s23^2*s34*
        (s45*(4*s15*s34 - 4*s34^2 - 5*s15*s45 + 2*s34*s45 - 3*s45^2) + 
         s23*(4*s34^2 - 2*s34*s45 + 3*s45^2)) + 
       s12^2*(-9*s15^3*s45 + 2*s23*(s23^2*(6*s34 - s45) + s23*s34*s45 + 
           s45^2*(s34 + s45)) + s15^2*(4*s23*(3*s34 + 4*s45) + 
           s45*(11*s34 + 7*s45)) - s15*(s45^2*(7*s34 + 2*s45) + 
           s23^2*(24*s34 + 5*s45) + s23*s45*(13*s34 + 7*s45))) + 
       s12*(5*s15^3*s45^2 - s15^2*s45*(5*s23*s34 + 4*s23*s45 + 14*s34*s45 + 
           4*s45^2) + s15*(s34*s45^2*(9*s34 + 4*s45) + 
           s23*s45*(7*s34^2 + 5*s34*s45 + s45^2) + 
           s23^2*(12*s34^2 + s34*s45 + 2*s45^2)) + 
         s23*(2*s34*(s34 - 4*s45)*s45^2 + s23^2*(-12*s34^2 + 4*s34*s45 - 
             3*s45^2) + s23*s45*(5*s34^2 - 2*s34*s45 + 3*s45^2))))*tr5^2)/
   (3*s12*s23^2*s45^3*tr5^2), 
  (-2*(-6*s12*s23*s34*s45^2*(s34^2*(s34 - 4*s45)*(s23 - s45)^2 + 
       s12^3*(s15 - s23)*s45 - s15^3*s45*(s34 + 2*s45) + 
       s12^2*(s23^2*(s34 - 4*s45) - s34*s45^2 + s23*s45*(2*s34 + s45) - 
         s15*(s23*(s34 - 4*s45) + 5*s34*s45)) + 
       s15^2*(s45*(2*s34^2 + 5*s34*s45 - 4*s45^2) + 
         s23*(-s34^2 - 2*s34*s45 + s45^2)) + 
       s15*s34*(s23^2*s45 + s23*(s34^2 + 4*s34*s45 - 9*s45^2) + 
         s45*(-s34^2 - 4*s34*s45 + 8*s45^2)) + 
       s12*(-(s15^3*(s34 - 2*s45)) + s15^2*(s34^2 + s23*(s34 - s45) - 
           9*s34*s45 + 4*s45^2) - s15*s45*(s23^2 - 7*s34^2 + 5*s34*s45 + 
           s45^2 + 4*s23*(s34 + s45)) - s34*(s23 - s45)*
          (2*s23*(s34 - 4*s45) + s45*(s34 + s45)))) + 
     (s12^3*(s15 - s23)*(14*s15^2 + 14*s23^2 + 7*s23*s45 + 6*s45^2 - 
         7*s15*(4*s23 + s45)) + s23^2*(s15*s45*(14*s34^2 + 5*s34*s45 + 
           9*s45^2) + s23*s34*(14*s34^2 + 7*s34*s45 + 11*s45^2) - 
         s34*s45*(14*s34^2 + 7*s34*s45 + 11*s45^2)) + 
       s12^2*(-30*s15^3*s45 + s15^2*(42*s23*s34 + 67*s23*s45 + 35*s34*s45 + 
           18*s45^2) + s23*(5*s23*s45^2 + 6*s45^2*(s34 + s45) + 
           7*s23^2*(6*s34 + s45)) - s15*(s45^2*(19*s34 + 6*s45) + 
           s23*s45*(35*s34 + 23*s45) + s23^2*(84*s34 + 44*s45))) + 
       s12*(16*s15^3*s45^2 - s15^2*s45*(16*s23*s34 + 25*s23*s45 + 
           43*s34*s45 + 11*s45^2) + s23*(6*s34*(s34 - 4*s45)*s45^2 + 
           s23*s45*(21*s34^2 + 2*s34*s45 + 2*s45^2) - 
           s23^2*(42*s34^2 + 14*s34*s45 + 11*s45^2)) + 
         s15*(s34*s45^2*(27*s34 + 11*s45) + 3*s23*s45*(7*s34^2 + 11*s34*s45 + 
             3*s45^2) + s23^2*(42*s34^2 + 30*s34*s45 + 20*s45^2))))*tr5^2))/
   (3*s12*s23^2*s45^3*tr5^2), 
  (-2*(-19*s15^3*s45^2 - s12^2*(s15 - s23)*(18*s15^2 - 36*s15*s23 + 
       18*s23^2 - 5*s15*s45 + 5*s23*s45 + 6*s45^2) + 
     s15^2*s45*(19*s23*s34 + 42*s23*s45 + 48*s34*s45 + 10*s45^2) + 
     s23*(-6*s34*(s34 - 4*s45)*s45^2 + s23*s45*(-31*s34^2 - 14*s34*s45 + 
         3*s45^2) + s23^2*(54*s34^2 + 44*s34*s45 + 15*s45^2)) - 
     (s23^2*(s23*s34*(18*s34^2 + 22*s34*s45 + 15*s45^2) - 
        s34*s45*(18*s34^2 + 22*s34*s45 + 15*s45^2) + 
        s15*s45*(18*s34^2 + 25*s34*s45 + 18*s45^2)))/s12 - 
     s15*(s34*s45^2*(29*s34 + 10*s45) + s23*s45*(23*s34^2 + 53*s34*s45 + 
         13*s45^2) + s23^2*(54*s34^2 + 63*s34*s45 + 38*s45^2)) + 
     s12*(37*s15^3*s45 - s15^2*(54*s23*s34 + 96*s23*s45 + 41*s34*s45 + 
         15*s45^2) - 2*s23*(4*s23*s45*(-s34 + s45) + 3*s45^2*(s34 + s45) + 
         s23^2*(27*s34 + 11*s45)) + s15*(27*s23^2*(4*s34 + 3*s45) + 
         s45^2*(17*s34 + 6*s45) + s23*s45*(33*s34 + 23*s45))) + 
     (6*s23*s34*s45^2*(s34^2*(s34 - 4*s45)*(s23 - s45)^2 + 
        s12^3*(s15 - s23)*s45 - s15^3*s45*(s34 + 2*s45) + 
        s12^2*(s23^2*(s34 - 4*s45) - s34*s45^2 + s23*s45*(2*s34 + s45) - 
          s15*(s23*(s34 - 4*s45) + 5*s34*s45)) + 
        s15^2*(s45*(2*s34^2 + 5*s34*s45 - 4*s45^2) + 
          s23*(-s34^2 - 2*s34*s45 + s45^2)) + 
        s15*s34*(s23^2*s45 + s23*(s34^2 + 4*s34*s45 - 9*s45^2) + 
          s45*(-s34^2 - 4*s34*s45 + 8*s45^2)) + 
        s12*(-(s15^3*(s34 - 2*s45)) + s15^2*(s34^2 + s23*(s34 - s45) - 
            9*s34*s45 + 4*s45^2) - s15*s45*(s23^2 - 7*s34^2 + 5*s34*s45 + 
            s45^2 + 4*s23*(s34 + s45)) - s34*(s23 - s45)*
           (2*s23*(s34 - 4*s45) + s45*(s34 + s45)))))/tr5^2))/
   (3*s23^2*s45^3), 
  (4*(s23^2*s34*(s23*s34 + (s15 - s34)*s45)^2*
      (s45*(4*s15*s34 - 4*s34^2 - 5*s15*s45 + 2*s34*s45 - 3*s45^2) + 
       s23*(4*s34^2 - 2*s34*s45 + 3*s45^2)) + s12^5*(s15 - s23)^2*
      (4*s15^3 - 4*s23^3 - 7*s23^2*s45 - 8*s23*s45^2 - 8*s45^3 - 
       s15^2*(12*s23 + 7*s45) + 2*s15*(6*s23^2 + 7*s23*s45 + 4*s45^2)) - 
     s12^4*(21*s15^5*s45 - s15^4*(20*s23*s34 + 82*s23*s45 + 23*s34*s45 + 
         35*s45^2) - 2*s23^2*(s23^3*(10*s34 - s45) + s23^2*(8*s34 - s45)*
          s45 + s23*(5*s34 - 2*s45)*s45^2 + 4*s45^3*(s34 + s45)) - 
       s15^2*(8*s45^3*(5*s34 + 2*s45) + 24*s23^3*(5*s34 + 3*s45) + 
         9*s23^2*s45*(13*s34 + 11*s45) + 4*s23*s45^2*(21*s34 + 17*s45)) + 
       s15*(8*s34*s45^4 + 24*s23*s45^3*(2*s34 + s45) + 
         s23^4*(80*s34 + 13*s45) + s23^2*s45^2*(57*s34 + 28*s45) + 
         s23^3*s45*(71*s34 + 29*s45)) + s15^3*(s45^2*(37*s34 + 36*s45) + 
         2*s23^2*(40*s34 + 59*s45) + s23*s45*(85*s34 + 103*s45))) + 
     s12^3*(43*s15^5*s45^2 - s15^4*s45*(51*s23*s34 + 122*s23*s45 + 
         96*s34*s45 + 63*s45^2) + s15*(8*s34*s45^4*(4*s34 + s45) + 
         s23^2*s45^2*(35*s34^2 + 14*s34*s45 - 8*s45^2) + 
         4*s23*s45^3*(8*s34^2 + 13*s34*s45 + 2*s45^2) + 
         s23^4*(120*s34^2 + 27*s34*s45 + 2*s45^2) + 
         s23^3*s45*(45*s34^2 + 33*s34*s45 + 13*s45^2)) - 
       s15^2*(s45^3*(77*s34^2 + 80*s34*s45 + 8*s45^2) + 
         2*s23*s45^2*(47*s34^2 + 79*s34*s45 + 26*s45^2) + 
         2*s23^2*s45*(54*s34^2 + 81*s34*s45 + 31*s45^2) + 
         s23^3*(120*s34^2 + 129*s34*s45 + 31*s45^2)) + 
       s15^3*(s45^2*(53*s34^2 + 140*s34*s45 + 48*s45^2) + 
         s23^2*(40*s34^2 + 145*s34*s45 + 111*s45^2) + 
         s23*s45*(57*s34^2 + 225*s34*s45 + 121*s45^2)) + 
       s23^2*(s34*(s34 - 12*s45)*s45^3 + s23^3*(-40*s34^2 + 8*s34*s45 - 
           3*s45^2) + 2*s23*s45^2*(3*s34^2 + 2*s34*s45 + 6*s45^2) + 
         s23^2*(6*s34^2*s45 - 9*s45^3))) + 
     s12^2*(-39*s15^5*s45^3 + s15^4*s45^2*(26*s23*s34 + 74*s23*s45 + 
         139*s34*s45 + 49*s45^2) - s15^3*s45*
        (5*s23*s45*(12*s34^2 + 31*s34*s45 + 9*s45^2) + 
         s45^2*(161*s34^2 + 145*s34*s45 + 20*s45^2) + 
         s23^2*(27*s34^2 + 47*s34*s45 + 49*s45^2)) + s23^2*s34*(s23 - s45)*
        (-2*s45^2*(s34^2 + s34*s45 + 6*s45^2) + 
         s23^2*(40*s34^2 - 12*s34*s45 + 9*s45^2) + 
         s23*(-4*s34^2*s45 + 18*s45^3)) - 
       s15*(s34^2*s45^4*(47*s34 + 20*s45) + s23*s34*s45^3*
          (-27*s34^2 + 27*s34*s45 + 8*s45^2) + s23^3*s45*
          (-11*s34^3 + 3*s34^2*s45 + 48*s34*s45^2 - 6*s45^3) - 
         s23^2*s45^2*(5*s34^3 + 15*s34^2*s45 + 52*s34*s45^2 + 12*s45^3) + 
         s23^4*(80*s34^3 + 3*s34^2*s45 + 13*s34*s45^2 + 18*s45^3)) + 
       s15^2*(s34*s45^3*(61*s34^2 + 143*s34*s45 + 40*s45^2) + 
         s23^2*s45*(33*s34^3 + 51*s34^2*s45 + 55*s34*s45^2 - 10*s45^3) + 
         2*s23*s45^2*(17*s34^3 + 27*s34^2*s45 + 36*s34*s45^2 + 4*s45^3) + 
         s23^3*(40*s34^3 + 42*s34^2*s45 + 25*s34*s45^2 + 32*s45^3))) + 
     s12*(13*s15^5*s45^4 - s15^4*s45^3*(-13*s23*s34 + 14*s23*s45 + 
         66*s34*s45 + 14*s45^2) - s23^2*s34^2*(s23 - s45)^2*
        (-(s34^2*s45) + 9*s45^3 + s23*(20*s34^2 - 8*s34*s45 + 9*s45^2)) + 
       s15^3*s45^2*(6*s34*s45^2*(20*s34 + 7*s45) - 
         s23*s45*(53*s34^2 - 27*s34*s45 + s45^2) + 
         s23^2*(-5*s34^2 + 19*s34*s45 + 16*s45^2)) + 
       s15^2*s45*(-2*s34^2*s45^3*(47*s34 + 21*s45) + s23*s34*s45^2*
          (67*s34^2 - 12*s34*s45 + 2*s45^2) + s23^3*(15*s34^3 - 6*s34^2*s45 - 
           44*s34*s45^2 - 15*s45^3) + s23^2*s45*(12*s34^3 - 7*s34^2*s45 + 
           20*s34*s45^2 + 15*s45^3)) + s15*s34*(s23 - s45)*
        (s23*s34*s45^3*(-13*s34 + s45) - s34^2*s45^3*(27*s34 + 14*s45) + 
         s23^3*(20*s34^3 - 23*s34^2*s45 + 20*s34*s45^2 + 12*s45^3) + 
         s23^2*(7*s34^3*s45 + 37*s34*s45^3 + 6*s45^4)))))/
   (3*s12*s23^2*s45^3*tr5^2), 
  (-4*(s23^2*(s23*s34 + (s15 - s34)*s45)^2*
      (s15*s45*(14*s34^2 + 5*s34*s45 + 9*s45^2) + 
       s23*s34*(14*s34^2 + 7*s34*s45 + 11*s45^2) - 
       s34*s45*(14*s34^2 + 7*s34*s45 + 11*s45^2)) + 
     s12^5*(s15 - s23)^2*(14*s15^3 - 14*s23^3 - 19*s23^2*s45 - 20*s23*s45^2 - 
       28*s45^3 - s15^2*(42*s23 + 19*s45) + s15*(42*s23^2 + 38*s23*s45 + 
         20*s45^2)) + s12^4*(-70*s15^5*s45 + 
       s15^4*(70*s23*s34 + 287*s23*s45 + 75*s34*s45 + 92*s45^2) + 
       s23^2*(7*s23^3*(10*s34 + s45) + 2*s23*s45^2*(11*s34 + 3*s45) + 
         4*s45^3*(9*s34 + 7*s45) + s23^2*s45*(34*s34 + 13*s45)) + 
       s15^2*(4*s45^3*(31*s34 + 14*s45) + 14*s23^3*(30*s34 + 23*s45) + 
         3*s23^2*s45*(109*s34 + 105*s45) + 2*s23*s45^2*(108*s34 + 109*s45)) - 
       s15*(28*s34*s45^4 + 14*s23^4*(20*s34 + 7*s45) + 
         4*s23*s45^3*(40*s34 + 21*s45) + s23^2*s45^2*(141*s34 + 118*s45) + 
         s23^3*s45*(177*s34 + 131*s45)) - s15^3*(56*s23^2*(5*s34 + 8*s45) + 
         s45^2*(97*s34 + 106*s45) + s23*s45*(259*s34 + 289*s45))) + 
     s12^3*(136*s15^5*s45^2 - s15^4*s45*(168*s23*s34 + 439*s23*s45 + 
         297*s34*s45 + 170*s45^2) - s23^2*(s34*s45^3*(7*s34 + 22*s45) + 
         6*s23^2*s45*(-9*s34^2 + 3*s34*s45 + 5*s45^2) - 
         2*s23*s45^2*(6*s34^2 + 7*s34*s45 + 7*s45^2) + 
         s23^3*(140*s34^2 + 28*s34*s45 + 11*s45^2)) + 
       s15*(4*s34*s45^4*(26*s34 + 7*s45) + 15*s23^3*s45*
          (5*s34^2 + 11*s34*s45 + 7*s45^2) + 2*s23*s45^3*
          (52*s34^2 + 97*s34*s45 + 14*s45^2) + 
         4*s23^4*(105*s34^2 + 63*s34*s45 + 16*s45^2) + 
         s23^2*s45^2*(83*s34^2 + 115*s34*s45 + 44*s45^2)) - 
       s15^2*(s45^3*(221*s34^2 + 256*s34*s45 + 28*s45^2) + 
         2*s23*s45^2*(128*s34^2 + 260*s34*s45 + 105*s45^2) + 
         s23^3*(420*s34^2 + 588*s34*s45 + 262*s45^2) + 
         s23^2*s45*(312*s34^2 + 573*s34*s45 + 290*s45^2)) + 
       s15^3*(4*s23^2*(35*s34^2 + 133*s34*s45 + 128*s45^2) + 
         s45^2*(161*s34^2 + 391*s34*s45 + 152*s45^2) + 
         s23*s45*(183*s34^2 + 723*s34*s45 + 385*s45^2))) + 
     s12*(38*s15^5*s45^4 - s15^4*s45^3*(-38*s23*s34 + 65*s23*s45 + 
         195*s34*s45 + 43*s45^2) + s15^3*s45^2*
        (3*s34*s45^2*(119*s34 + 43*s45) - 2*s23^2*(7*s34^2 + 25*s34*s45 - 
           17*s45^2) + s23*s45*(-157*s34^2 + 179*s34*s45 + 27*s45^2)) - 
       s23^2*s34^2*(s23 - s45)^2*(-9*s34^2*s45 + 6*s34*s45^2 + 30*s45^3 + 
         s23*(70*s34^2 + 28*s34*s45 + 33*s45^2)) + s15*s34*(s23 - s45)*
        (-(s23*s34*s45^3*(92*s34 + 27*s45)) - s34^2*s45^3*(81*s34 + 43*s45) + 
         s23^2*s45*(19*s34^3 + 43*s34^2*s45 + 17*s34*s45^2 - 32*s45^3) + 
         s23^3*(70*s34^3 - 28*s34^2*s45 + 26*s34*s45^2 - 4*s45^3)) + 
       s15^2*s45*(-(s34^2*s45^3*(281*s34 + 129*s45)) + 
         s23*s34*s45^2*(200*s34^2 - 163*s34*s45 - 54*s45^2) + 
         s23^3*(56*s34^3 + 21*s34^2*s45 + 16*s34*s45^2 - 7*s45^3) + 
         s23^2*s45*(33*s34^3 + 176*s34^2*s45 + 16*s34*s45^2 - 2*s45^3))) + 
     s12^2*(-118*s15^5*s45^3 + s15^4*s45^2*(80*s23*s34 + 287*s23*s45 + 
         417*s34*s45 + 140*s45^2) + s23^2*s34*(s23 - s45)*
        (6*s23*s45*(-6*s34^2 + 3*s34*s45 + 10*s45^2) - 
         s45^2*(4*s34^2 + 7*s34*s45 + 14*s45^2) + 
         s23^2*(140*s34^2 + 42*s34*s45 + 33*s45^2)) - 
       s15^3*s45*(3*s45^2*(160*s34^2 + 141*s34*s45 + 22*s45^2) + 
         s23*s45*(180*s34^2 + 621*s34*s45 + 199*s45^2) + 
         s23^2*(84*s34^2 + 203*s34*s45 + 247*s45^2)) - 
       s15*(11*s34^2*s45^4*(13*s34 + 6*s45) + s23*s34*s45^3*
          (-81*s34^2 + 143*s34*s45 + 52*s45^2) - s23^2*s45^2*
          (17*s34^3 + 96*s34^2*s45 - 6*s34*s45^2 + 14*s45^3) + 
         s23^4*(280*s34^3 + 168*s34^2*s45 + 109*s34*s45^2 + 27*s45^3) + 
         s23^3*s45*(-77*s34^3 + 21*s34^2*s45 + 58*s34*s45^2 + 32*s45^3)) + 
       s15^2*(s34*s45^3*(181*s34^2 + 426*s34*s45 + 132*s45^2) + 
         s23*s45^2*(100*s34^3 + 253*s34^2*s45 + 342*s34*s45^2 + 52*s45^3) + 
         s23^2*s45*(99*s34^3 + 225*s34^2*s45 + 235*s34*s45^2 + 91*s45^3) + 
         s23^3*(140*s34^3 + 210*s34^2*s45 + 199*s34*s45^2 + 105*s45^3)))))/
   (3*s12*s23^2*s45^3*tr5^2), 
  (4*(s12^5*(s15 - s23)^2*(18*s15^3 - 18*s23^3 - 17*s23^2*s45 - 
       16*s23*s45^2 - 36*s45^3 - s15^2*(54*s23 + 17*s45) + 
       2*s15*(27*s23^2 + 17*s23*s45 + 8*s45^2)) + 
     s23^2*(s23*s34 + (s15 - s34)*s45)^2*
      (s23*s34*(18*s34^2 + 22*s34*s45 + 15*s45^2) - 
       s34*s45*(18*s34^2 + 22*s34*s45 + 15*s45^2) + 
       s15*s45*(18*s34^2 + 25*s34*s45 + 18*s45^2)) + 
     s12^4*(-85*s15^5*s45 + s15^4*(90*s23*s34 + 362*s23*s45 + 89*s34*s45 + 
         79*s45^2) + 2*s23^2*(2*s45^3*(14*s34 + 9*s45) + 
         s23^3*(45*s34 + 11*s45) + s23*s45^2*(7*s34 + 12*s45) + 
         s23^2*s45*(7*s34 + 13*s45)) - s15*(36*s34*s45^4 + 
         4*s23*s45^3*(49*s34 + 27*s45) + s23^3*s45*(131*s34 + 157*s45) + 
         s23^2*s45^2*(111*s34 + 160*s45) + s23^4*(360*s34 + 173*s45)) + 
       s15^2*(4*s45^3*(35*s34 + 18*s45) + 4*s23*s45^2*(45*s34 + 62*s45) + 
         3*s23^2*s45*(103*s34 + 105*s45) + s23^3*(540*s34 + 472*s45)) - 
       s15^3*(s45^2*(83*s34 + 112*s45) + s23*s45*(281*s34 + 263*s45) + 
         s23^2*(360*s34 + 598*s45))) + s12^3*(155*s15^5*s45^2 - 
       s15^4*s45*(5*s45*(66*s34 + 31*s45) + s23*(201*s34 + 550*s45)) - 
       s23^2*(-4*s23*(s34 - 2*s45)*s45^3 + 3*s34*s45^3*(7*s34 + 4*s45) + 
         s23^3*(180*s34^2 + 88*s34*s45 + 15*s45^2) + 
         s23^2*s45*(-114*s34^2 + 12*s34*s45 + 31*s45^2)) + 
       s15*(4*s34*s45^4*(31*s34 + 9*s45) + 4*s23*s45^3*
          (31*s34^2 + 64*s34*s45 + 9*s45^2) + 5*s23^4*(108*s34^2 + 
           93*s34*s45 + 26*s45^2) + 3*s23^3*s45*(-5*s34^2 + 59*s34*s45 + 
           51*s45^2) + s23^2*s45^2*(61*s34^2 + 196*s34*s45 + 120*s45^2)) - 
       s15^2*(s45^3*(223*s34^2 + 300*s34*s45 + 36*s45^2) + 
         8*s23^2*s45*(39*s34^2 + 81*s34*s45 + 46*s45^2) + 
         2*s23*s45^2*(118*s34^2 + 289*s34*s45 + 144*s45^2) + 
         s23^3*(540*s34^2 + 867*s34*s45 + 455*s45^2)) + 
       s15^3*(s45^2*(175*s34^2 + 378*s34*s45 + 176*s45^2) + 
         s23*s45*(213*s34^2 + 813*s34*s45 + 401*s45^2) + 
         s23^2*(180*s34^2 + 691*s34*s45 + 735*s45^2))) + 
     s12*(39*s15^5*s45^4 - s15^4*s45^3*(-39*s23*s34 + 88*s23*s45 + 
         204*s34*s45 + 48*s45^2) - s23^2*s34^2*(s23 - s45)^2*
        (s45*(-19*s34^2 + 4*s34*s45 + 31*s45^2) + 
         s23*(90*s34^2 + 88*s34*s45 + 45*s45^2)) + 
       s15^3*s45^2*(18*s34*s45^2*(21*s34 + 8*s45) + 
         s23^2*(-13*s34^2 - 151*s34*s45 + 20*s45^2) + 
         s23*s45*(-165*s34^2 + 275*s34*s45 + 59*s45^2)) + 
       s15^2*s45*(-12*s34^2*s45^3*(25*s34 + 12*s45) + s23*s34*s45^2*
          (213*s34^2 - 286*s34*s45 - 118*s45^2) + 
         s23^2*s45*(30*s34^3 + 369*s34^2*s45 - 16*s34*s45^2 - 47*s45^3) + 
         s23^3*(77*s34^3 + 66*s34^2*s45 + 156*s34*s45^2 + 29*s45^3)) - 
       s15*s34*(s23 - s45)*(3*s34^2*s45^3*(29*s34 + 16*s45) + 
         s23*s34*s45^3*(147*s34 + 59*s45) + s23^3*(-90*s34^3 - 11*s34^2*s45 + 
           8*s34*s45^2 + 44*s45^3) + s23^2*s45*(-17*s34^3 - 90*s34^2*s45 + 
           59*s34*s45^2 + 78*s45^3))) + 
     s12^2*(-127*s15^5*s45^3 + s15^4*s45^2*(88*s23*s34 + 366*s23*s45 + 
         445*s34*s45 + 141*s45^2) + s23^2*s34*(s23 - s45)*
        (-2*(s34 - 4*s45)*s45^3 + 3*s23^2*(60*s34^2 + 44*s34*s45 + 
           15*s45^2) + 2*s23*s45*(-38*s34^2 + 6*s34*s45 + 31*s45^2)) - 
       s15^3*s45*(s45^2*(509*s34^2 + 439*s34*s45 + 80*s45^2) + 
         s23*s45*(192*s34^2 + 803*s34*s45 + 265*s45^2) + 
         s23^2*(93*s34^2 + 277*s34*s45 + 355*s45^2)) - 
       s15*(s34^2*s45^4*(157*s34 + 80*s45) + s23*s34*s45^3*
          (-87*s34^2 + 211*s34*s45 + 88*s45^2) + 
         s23^4*(360*s34^3 + 357*s34^2*s45 + 191*s34*s45^2 + 4*s45^3) + 
         s23^2*s45^2*(-19*s34^3 - 147*s34^2*s45 + 156*s34*s45^2 + 8*s45^3) + 
         s23^3*s45*(-151*s34^3 - 9*s34^2*s45 - 36*s34*s45^2 + 78*s45^3)) + 
       s15^2*(s34*s45^3*(191*s34^2 + 455*s34*s45 + 160*s45^2) + 
         2*s23*s45^2*(52*s34^3 + 175*s34^2*s45 + 238*s34*s45^2 + 44*s45^3) + 
         s23^3*(180*s34^3 + 318*s34^2*s45 + 335*s34*s45^2 + 120*s45^3) + 
         s23^2*s45*(105*s34^3 + 303*s34^2*s45 + 305*s34*s45^2 + 
           202*s45^3)))))/(3*s12*s23^2*s45^3*tr5^2), 
  (-4*(s12^5*(s15 - s23)^2*(10*s15^3 - 10*s23^3 - 5*s23^2*s45 - 4*s23*s45^2 - 
       20*s45^3 - 5*s15^2*(6*s23 + s45) + 2*s15*(15*s23^2 + 5*s23*s45 + 
         2*s45^2)) + s23^2*(s23*s34 + (s15 - s34)*s45)^2*
      (s23*s34*(10*s34^2 + 17*s34*s45 + 9*s45^2) - 
       s34*s45*(10*s34^2 + 17*s34*s45 + 9*s45^2) + 
       s15*s45*(10*s34^2 + 19*s34*s45 + 11*s45^2)) + 
     s12^4*(-44*s15^5*s45 + s15^4*(50*s23*s34 + 193*s23*s45 + 45*s34*s45 + 
         22*s45^2) + s23^2*(4*s45^3*(9*s34 + 5*s45) + 
         2*s23*s45^2*(s34 + 9*s45) + s23^2*s45*(-10*s34 + 11*s45) + 
         s23^3*(50*s34 + 17*s45)) - s15^3*(s45^2*(23*s34 + 50*s45) + 
         s23*s45*(125*s34 + 77*s45) + 4*s23^2*(50*s34 + 83*s45)) - 
       s15*(20*s34*s45^4 + 5*s23^3*s45*(3*s34 + 11*s45) + 
         8*s23^4*(25*s34 + 14*s45) + 4*s23*s45^3*(26*s34 + 15*s45) + 
         s23^2*s45^2*(27*s34 + 86*s45)) + s15^2*(4*s45^3*(17*s34 + 10*s45) + 
         3*s23^2*s45*(35*s34 + 33*s45) + 2*s23*s45^2*(24*s34 + 59*s45) + 
         s23^3*(300*s34 + 278*s45))) + 
     s12^3*(74*s15^5*s45^2 - s15^4*s45*(102*s23*s34 + 281*s23*s45 + 
         153*s34*s45 + 52*s45^2) - s23^2*(s34*s45^3*(17*s34 + 2*s45) + 
         2*s23^2*s45*(-45*s34^2 - 9*s34*s45 + 5*s45^2) + 
         2*s23*s45^2*(6*s34^2 + 7*s34*s45 + 7*s45^2) + 
         s23^3*(100*s34^2 + 68*s34*s45 + 9*s45^2)) + 
       s15*(4*s34*s45^4*(16*s34 + 5*s45) + 2*s23*s45^3*
          (32*s34^2 + 71*s34*s45 + 10*s45^2) + s23^3*s45*
          (-75*s34^2 + 27*s34*s45 + 65*s45^2) + 
         s23^4*(300*s34^2 + 306*s34*s45 + 86*s45^2) + 
         s23^2*s45^2*(13*s34^2 + 119*s34*s45 + 88*s45^2)) + 
       s15^3*(s45^2*(79*s34^2 + 143*s34*s45 + 88*s45^2) + 
         s23*s45*(105*s34^2 + 369*s34*s45 + 149*s45^2) + 
         2*s23^2*(50*s34^2 + 187*s34*s45 + 204*s45^2)) - 
       s15^2*(s45^3*(91*s34^2 + 152*s34*s45 + 20*s45^2) + 
         2*s23*s45^2*(40*s34^2 + 124*s34*s45 + 81*s45^2) + 
         s23^2*s45*(120*s34^2 + 261*s34*s45 + 152*s45^2) + 
         s23^3*(300*s34^2 + 510*s34*s45 + 278*s45^2))) + 
     s12*(16*s15^5*s45^4 - s15^4*s45^3*(-16*s23*s34 + 43*s23*s45 + 
         87*s34*s45 + 23*s45^2) - s23^2*s34^2*(s23 - s45)^2*
        (s45*(-15*s34^2 - 6*s34*s45 + 10*s45^2) + 
         s23*(50*s34^2 + 68*s34*s45 + 27*s45^2)) + 
       s15^3*s45^2*(3*s34*s45^2*(55*s34 + 23*s45) - 4*s23^2*s34*
          (s34 + 25*s45) + s23*s45*(-71*s34^2 + 145*s34*s45 + 39*s45^2)) + 
       s15^2*s45*(-(s34^2*s45^3*(133*s34 + 69*s45)) + s23*s34*s45^2*
          (94*s34^2 - 161*s34*s45 - 78*s45^2) + s23^2*s45*
          (9*s34^3 + 226*s34^2*s45 - 12*s34*s45^2 - 38*s45^3) + 
         s23^3*(46*s34^3 + 51*s34^2*s45 + 120*s34*s45^2 + 27*s45^3)) - 
       s15*s34*(s23 - s45)*(s34^2*s45^3*(39*s34 + 23*s45) + 
         s23*s34*s45^3*(82*s34 + 39*s45) + s23^3*(-50*s34^3 - 22*s34^2*s45 + 
           20*s34*s45^2 + 36*s45^3) + s23^2*s45*(-5*s34^3 - 59*s34^2*s45 + 
           45*s34*s45^2 + 48*s45^3))) + 
     s12^2*(-56*s15^5*s45^3 + s15^4*s45^2*(40*s23*s34 + 181*s23*s45 + 
         195*s34*s45 + 58*s45^2) + s23^2*s34*(s23 - s45)*
        (2*s23*s45*(-30*s34^2 - 9*s34*s45 + 10*s45^2) + 
         s45^2*(4*s34^2 + 7*s34*s45 + 14*s45^2) + 
         s23^2*(100*s34^2 + 102*s34*s45 + 27*s45^2)) - 
       s15^3*s45*(3*s45^2*(74*s34^2 + 63*s34*s45 + 14*s45^2) + 
         s23*s45*(84*s34^2 + 399*s34*s45 + 131*s45^2) + 
         s23^2*(42*s34^2 + 145*s34*s45 + 187*s45^2)) - 
       s15*(s34^2*s45^4*(73*s34 + 42*s45) + s23*s34*s45^3*
          (-39*s34^2 + 115*s34*s45 + 56*s45^2) + 
         s23^4*(200*s34^3 + 246*s34^2*s45 + 119*s34*s45^2 - 7*s45^3) + 
         s23^2*s45^2*(-7*s34^3 - 78*s34^2*s45 + 122*s34*s45^2 + 14*s45^3) + 
         s23^3*s45*(-115*s34^3 - 51*s34^2*s45 - 66*s34*s45^2 + 48*s45^3)) + 
       s15^2*(s34*s45^3*(83*s34^2 + 204*s34*s45 + 84*s45^2) + 
         s23^3*(100*s34^3 + 186*s34^2*s45 + 197*s34*s45^2 + 55*s45^3) + 
         s23*s45^2*(44*s34^3 + 179*s34^2*s45 + 246*s34*s45^2 + 56*s45^3) + 
         s23^2*s45*(45*s34^3 + 153*s34^2*s45 + 145*s34*s45^2 + 121*s45^3)))))/
   (3*s12*s23^2*s45^3*tr5^2), 
  (-2*(4 + (2*(s12 - 3*s15))/s23 - (3*s34)/s12 - (2*s15*(s12 - s15 + s34))/
      s23^2 + (s34*(-s15 + s23 + s34))/(s12*(s12 - s34 - s45)) - 
     (s15*(s15 + 4*s34 - s45))/(s23*(s12 - s34 - s45)) + 
     (4*(s12 - 2*s15)*s15)/(s23*s45) - (2*(s12 - 5*s15 + 2*s23 - s34))/s45 + 
     (4*s23*s34)/(s12*s45) - (2*s15^2*(s12 - s15 + s34))/(s23^2*s45) + 
     (2*s15 - s23 - s34 + s45)/(s12 - s34 - s45) + 
     (2*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
     (2*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) + 
     (2*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) - 
     (2*s15*(2*s15 - s34)*s34)/(s23^2*(-s12 + s34 + s45)) + 
     (8*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) + 
     (2*s15^2*s34*(-2*s15 + s34))/(s23^2*s45*(-s12 + s34 + s45)) - 
     (2*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
      ((s12 - s34 - s45)*tr5^2) + 
     (2*s45*(s12^2*s15*s34 + s15*(s15 - s34)^2*s45 - s12*(s15 - s34)*
         (s15^2 - 2*s15*s34 - s34*s45)))/(s23*tr5^2) - 
     (2*s45*(s12^2*s34 + s12*(-2*s15^2 - s34^2 + s15*(s23 + 3*s34)) + 
        s15*(s34^2 + s23*s45 + s34*s45)))/tr5^2))/3, 
  (-2*(-5 + (-6*s12 + 10*s15)/s23 + (2*s34)/s12 + 
     (s15*(6*s12 - 5*s15 + 6*s34))/s23^2 + (3*(s15 - s23 - s34)*s34)/
      (s12*(s12 - s34 - s45)) + (3*(-2*s15 + s23 + s34 - s45))/
      (s12 - s34 - s45) + (3*s15*(-4*s12 + 5*s15))/(s23*s45) + 
     (6*s12 - 15*s15 + 5*s23 - 6*s34)/s45 - (5*s23*s34)/(s12*s45) + 
     (s15^2*(6*s12 - 5*s15 + 6*s34))/(s23^2*s45) - 
     (5*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
     (5*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) - 
     (5*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) - 
     (s15*(3*s15 + 4*s34 - 3*s45))/(s23*(-s12 + s34 + s45)) - 
     (15*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) + 
     (2*s15^2*(5*s15 - 3*s34)*s34)/(s23^2*s45*(-s12 + s34 + s45)) + 
     (s15*s34*(-9*s15 + 6*s34 + s45))/(s23^2*(s12 - s34 - s45)) + 
     (6*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
      ((s12 - s34 - s45)*tr5^2) - 
     (6*s45*(s12^2*s15*s34 + s15*(s15 - s34)^2*s45 - s12*(s15 - s34)*
         (s15^2 - 2*s15*s34 - s34*s45)))/(s23*tr5^2) + 
     (6*s45*(s12^2*s34 + s12*(-2*s15^2 - s34^2 + s15*(s23 + 3*s34)) + 
        s15*(s34^2 + s23*s45 + s34*s45)))/tr5^2))/3, 
  (-((12*s12 - 8*s15)/s23) - (4*s15*(-3*s12 + 2*s15 - 3*s34))/s23^2 - 
    (6*s34)/s12 - (6*s34*(-s15 + s23 + s34))/(s12*(s12 - s34 - s45)) + 
    (6*(-2*s15 + s23 + s34 - s45))/(s12 - s34 - s45) - 
    (8*(3*s12 - 2*s15)*s15)/(s23*s45) - (4*s15^2*(-3*s12 + 2*s15 - 3*s34))/
     (s23^2*s45) - (-12*s12 + 8*s15 + 12*s34)/s45 - 
    (8*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
    (8*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) - 
    (8*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) - 
    (16*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) - 
    (4*s15^2*s34*(-4*s15 + 3*s34))/(s23^2*s45*(-s12 + s34 + s45)) + 
    (4*s15*s34*(-3*s15 + 3*s34 + s45))/(s23^2*(s12 - s34 - s45)) - 
    (2*s15*(-3*s15 + 2*s34 + 3*s45))/(s23*(s12 - s34 - s45)) + 
    (12*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2) - 
    (12*s45*(s12^2*s15*s34 + s15*(s15 - s34)^2*s45 - 
       s12*(s15 - s34)*(s15^2 - 2*s15*s34 - s34*s45)))/(s23*tr5^2) + 
    (12*s45*(s12^2*s34 + s12*(-2*s15^2 - s34^2 + s15*(s23 + 3*s34)) + 
       s15*(s34^2 + s23*s45 + s34*s45)))/tr5^2)/3, 
  (-4*(-26 + (15*s34)/s12 + (4*(-7*s12 + s15 + 10*s34 - 3*s45))/s23 + 
     (s34*(-s15 + s23 + s34))/(s12*(s12 - s34 - s45)) + 
     (s15*(3*s15 + 4*s34 - s45))/(s23*(s12 - s34 - s45)) - 
     (2*s15*(4*s12^2 - 2*s12*s15 + s15*(s15 - 2*s34)))/(s23^2*s45) + 
     (20*s12 - 22*s15 + 14*s23 - 20*s34)/s45 - (14*s23*s34)/(s12*s45) + 
     (2*(4*s12^2 + 5*s15^2 - 4*s12*(3*s15 + s34)))/(s23*s45) + 
     (2*s15 - s23 - s34 + s45)/(s12 - s34 - s45) - 
     (2*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
     (2*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) - 
     (2*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) + 
     (2*s15*s34*(s15 - 2*s34 - s45))/(s23^2*(-s12 + s34 + s45)) - 
     (10*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) + (4*s15^2*(s15 - s34)*s34)/
      (s23^2*s45*(-s12 + s34 + s45)) + (-8*s12^2 - 2*s15^2 + 4*s15*s34 + 
       4*s12*(s15 + 2*s34) + 8*s34*s45)/s23^2 - 
     (4*s15^2*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
      ((s12 - s34 - s45)*tr5^2) - 
     (8*s34*s45*(-(s12^3*s15) + s12*(-s15^2 + s34^2)*s45 + 
        (s15 - s34)^2*s45^2 + s12^2*(-(s34*s45) + s15*(s34 + s45))))/
      (s23^2*tr5^2) - (4*(s15^3*(s34 - 4*s45) + s12^3*(4*s34 - 2*s45) + 
        s15^2*(2*s23 - 3*s45)*(s34 + 2*s45) - s15*s34*(3*s23^2 + 8*s23*s34 + 
          3*s23*s45 - 28*s34*s45) - s12^2*(10*s15*s34 - 10*s23*s34 + 
          8*s34^2 - 6*s15*s45 + 6*s23*s45 + 3*s34*s45) + 
        s34^2*(s23*(10*s34 - 3*s45) + 6*s45*(-3*s34 + s45)) + 
        s12*(3*s15^3 + s15^2*(-6*s23 - 8*s34 + 6*s45) + 
          s15*(3*s23^2 + 8*s23*s34 + 10*s34^2 - 6*s23*s45 - 23*s34*s45 - 
            9*s45^2) + s34*(-20*s23*s34 + 4*s34^2 + 9*s23*s45 + 23*s34*s45 - 
            9*s45^2))))/tr5^2 + 
     (4*(s12^3*(4*s15*s34 - 2*s15*s45 + 4*s34*s45) - (s15 - s34)*s45^2*
         (s15*(10*s34 - 3*s45) + 3*s34*(-2*s34 + s45)) + 
        s12*s45*(s15^2*(16*s34 - 3*s45) + 3*s34^2*(2*s34 + s45) - 
          2*s15*s34*(13*s34 + 4*s45)) + s12^2*(-10*s34^2*s45 + 
          s15*(-4*s34^2 + 19*s34*s45 + 2*s45^2))))/(s23*tr5^2)))/3, 
  (-4*(45 + (18*s15 - 34*s34)/s12 + (3*(s15 - s23 - s34)*s34)/
      (s12*(s12 - s34 - s45)) + (3*(-2*s15 + s23 + s34 - s45))/
      (s12 - s34 - s45) + (s15*(28*s12^2 - 10*s12*s15 + 5*s15*(s15 - 2*s34)))/
      (s23^2*s45) + (31*s23*s34)/(s12*s45) + 
     (-42*s12 + 45*s15 - 31*s23 + 42*s34)/s45 + 
     (-28*s12^2 + 52*s12*s15 - 19*s15^2 + 28*s12*s34)/(s23*s45) + 
     (5*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
     (5*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) + 
     (5*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) + 
     (s15*(7*s15 + 4*s34 - 3*s45))/(s23*(-s12 + s34 + s45)) - 
     (5*s15*s34*(s15 - 2*s34 - s45))/(s23^2*(-s12 + s34 + s45)) + 
     (19*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) + 
     (10*s15^2*s34*(-s15 + s34))/(s23^2*s45*(-s12 + s34 + s45)) + 
     (70*s12 + 4*s15 - 116*s34 + 46*s45)/s23 + 
     (28*s12^2 - 10*s12*s15 + 5*s15^2 - 28*s12*s34 - 10*s15*s34 - 28*s34*s45)/
      s23^2 + (10*s15^2*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
      ((s12 - s34 - s45)*tr5^2) + 
     (28*s34*s45*(-(s12^3*s15) + s12*(-s15^2 + s34^2)*s45 + 
        (s15 - s34)^2*s45^2 + s12^2*(-(s34*s45) + s15*(s34 + s45))))/
      (s23^2*tr5^2) + (2*(s15^3*(5*s34 - 12*s45) + 14*s12^3*(2*s34 - s45) - 
        s12^2*(58*s15*s34 - 58*s23*s34 + 56*s34^2 - 30*s15*s45 + 30*s23*s45 + 
          7*s34*s45) + s34^2*(58*s23*s34 - 23*s23*s45 - 102*s34*s45 + 
          46*s45^2) - s15*s34*(7*s23^2 + 8*s45*(-19*s34 + 4*s45) + 
          s23*(32*s34 + 7*s45)) + s15^2*(2*s23*(s34 + 6*s45) - 
          s45*(19*s34 + 14*s45)) + s12*(7*s15^3 - 
          2*s15^2*(7*s23 + 16*s34 - 5*s45) + s15*(7*s23^2 + 32*s23*s34 + 
            58*s34^2 - 14*s23*s45 - 83*s34*s45 - 53*s45^2) + 
          s34*(-116*s23*s34 + 28*s34^2 + 53*s23*s45 + 123*s34*s45 - 
            53*s45^2))))/tr5^2 - 
     (2*((s15 - s34)*s45^2*(4*s15^2 - 62*s15*s34 + 30*s34^2 + 23*s15*s45 - 
          23*s34*s45) + 14*s12^3*(2*s15*s34 - s15*s45 + 2*s34*s45) + 
        s12*s45*(-4*s15^3 + s15^2*(108*s34 - 23*s45) + 
          7*s34^2*(6*s34 + s45) - 2*s15*s34*(87*s34 + 20*s45)) + 
        s12^2*(-70*s34^2*s45 + s15*(-28*s34^2 + 123*s34*s45 + 14*s45^2))))/
      (s23*tr5^2)))/3, (-4*(-14 + (-36*s15 + 25*s34)/s12 + 
     (3*s34*(-s15 + s23 + s34))/(s12*(s12 - s34 - s45)) - 
     (3*(-2*s15 + s23 + s34 - s45))/(s12 - s34 - s45) - 
     (4*s15*(9*s12^2 - 2*s12*s15 + s15*(s15 - 2*s34)))/(s23^2*s45) + 
     (28*s12 - 28*s15 + 22*s23 - 28*s34)/s45 - (22*s23*s34)/(s12*s45) + 
     (2*(18*s12^2 + 5*s15^2 - 18*s12*(s15 + s34)))/(s23*s45) - 
     (4*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
     (4*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) - 
     (4*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) - 
     (s15*(5*s15 - 2*s34 - 3*s45))/(s23*(-s12 + s34 + s45)) + 
     (4*s15*s34*(s15 - 2*s34 - s45))/(s23^2*(-s12 + s34 + s45)) - 
     (10*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) + (8*s15^2*(s15 - s34)*s34)/
      (s23^2*s45*(-s12 + s34 + s45)) - 
     (4*(9*s12^2 - 2*s12*s15 + s15^2 - 9*s12*s34 - 2*s15*s34 - 9*s34*s45))/
      s23^2 - (2*(32*s12 + 11*s15 + 32*(-2*s34 + s45)))/s23 - 
     (8*s15^2*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
      ((s12 - s34 - s45)*tr5^2) - 
     (36*s34*s45*(-(s12^3*s15) + s12*(-s15^2 + s34^2)*s45 + 
        (s15 - s34)^2*s45^2 + s12^2*(-(s34*s45) + s15*(s34 + s45))))/
      (s23^2*tr5^2) + (4*(9*s12^3*(2*s15*s34 - s15*s45 + 2*s34*s45) + 
        (s15 - s34)*s45^2*(5*s15^2 + 2*s34*(7*s34 - 8*s45) + 
          s15*(-37*s34 + 16*s45)) - s12*s45*(5*s15^3 + 
          s34^2*(-27*s34 + 2*s45) + s15^2*(-69*s34 + 16*s45) + 
          s15*s34*(109*s34 + 18*s45)) + s12^2*(-45*s34^2*s45 + 
          s15*(-18*s34^2 + 75*s34*s45 + 9*s45^2))))/(s23*tr5^2) - 
     (4*(2*s15^3*s34 + 9*s12^3*(2*s34 - s45) - 
        2*s12^2*(16*s15*s34 - 16*s23*s34 + 18*s34^2 - 7*s15*s45 + 7*s23*s45 - 
          s34*s45) + s34^2*(32*s23*s34 - 16*s23*s45 - 55*s34*s45 + 
          32*s45^2) + s15*s34*(2*s23^2 + (79*s34 - 36*s45)*s45 + 
          2*s23*(-5*s34 + s45)) + s15^2*(-4*s23*s34 + 
          s45*(-13*s34 + 4*s45)) + s12*(-2*s15^3 + 
          s15^2*(4*s23 - 10*s34 - 9*s45) + 2*s34*(-32*s23*s34 + 9*s34^2 + 
            15*s23*s45 + 31*s34*s45 - 15*s45^2) - 
          2*s15*(s23^2 - 5*s23*s34 - 16*s34^2 - 2*s23*s45 + 9*s34*s45 + 
            15*s45^2))))/tr5^2))/3, 
  (16*s12*(s12^6*(s15 - s23)^3*(s15 - s23 + s45) + 
     s15*s23^2*s45*(s23*s34 + (s15 - s34)*s45)^3 - 
     s12^5*(s15 - s23)*(s15 - s23 + s45)*(3*s15^2*s45 - 
       2*s15*(s34*s45 + 2*s23*(s34 + s45)) + 
       s23*(-(s34*s45) + s23*(4*s34 + s45))) + 
     s12*s23^2*s45*(-(s34^3*(s23 - s45)^3) + s15*s34^2*(s23 - s45)^2*
        (-2*s23 + s34 - s45) - 2*s15^4*s45^2 + s15^3*s45^2*
        (2*s23 + 5*s34 + s45) + s15^2*s34*(s23 - s45)*
        (2*s23*s34 + s45*(4*s34 + s45))) + s12^4*(s15 - s23 + s45)*
      (s15^3*s45*(s23 + 3*s45) - s15^2*s45*(3*s23^2 + 6*s23*s34 + 5*s23*s45 + 
         4*s34*s45) + s23^2*(-(s23^2*s45) - 3*s23*s34*(2*s34 + s45) + 
         s34*s45*(3*s34 + s45)) + s15*(3*s23^3*s45 + s34^2*s45^2 + 
         2*s23*s34*s45*(s34 + s45) + s23^2*(6*s34^2 + 9*s34*s45 + 
           2*s45^2))) + s12^2*s23*(s23^4*s34*(s15 + 3*s34)*s45 + 
       s15*(s15 - s34)^2*s45^3*(s15 + s45) + 
       s23^3*(s34^4 + s34^3*s45 + s15^2*s45^2 - s15*s34*s45*(2*s15 + 3*s45) - 
         s34^2*s45*(6*s15 + 7*s45)) + s23*(s15 - s34)*s45^2*
        (s15^3 - 2*s15^2*(s34 + 2*s45) - s34*(s34^2 + s34*s45 - s45^2) - 
         s15*(s34^2 + s45^2)) + s23^2*s45*(s15^3*(s34 - 2*s45) + 
         6*s15*s34^2*s45 + 3*s15^2*(s34 + s45)^2 + 
         s34^2*(-2*s34^2 - 2*s34*s45 + 5*s45^2))) - 
     s12^3*(s15^4*s45^2*(2*s23 + s45) + s15^3*s45*(-4*s23*s34*s45 + 
         s45^2*(-2*s34 + s45) - s23^2*(3*s34 + 7*s45)) + 
       s23^2*s34*(s23 - s45)*(3*s23^2*s45 - s34*s45*(3*s34 + 2*s45) + 
         s23*(4*s34^2 + 3*s34*s45 - 2*s45^2)) + 
       s15^2*s45*(s34*(s34 - 2*s45)*s45^2 + s23^3*(9*s34 + 8*s45) + 
         s23^2*(3*s34^2 + 4*s34*s45 - 3*s45^2) - 
         s23*s45*(-2*s34^2 + s34*s45 + s45^2)) + 
       s15*(s34^2*s45^4 + s23*s34*s45^3*(s34 + s45) - 
         3*s23^4*s45*(3*s34 + s45) + s23^2*s34*s45*(2*s34^2 + 3*s34*s45 + 
           2*s45^2) + s23^3*(-4*s34^3 - 6*s34^2*s45 + 5*s34*s45^2 + 
           2*s45^3)))))/(3*s23^2*s45*tr5^4), 
  -(4*s12*s23*s34*s45^2*(s12^3*(s15 - s23)*s34 - 4*s34^3*(s23 - s45)^2 - 
       s15^3*s34*s45 + s12^2*(s15*s23*(4*s34 - s45) - s34^2*s45 + 
         s23^2*(-4*s34 + s45) + s15*s34*(-3*s34 + s45) + 
         2*s23*s34*(s34 + s45)) + s15*s34*(s23 - s45)*(s34*(s34 - 8*s45) + 
         s23*(2*s34 + s45)) + s15^2*(2*s34*(s34 - 2*s45)*s45 + 
         s23*(-s34^2 + 2*s34*s45 + s45^2)) + 
       s12*(s15^3*s34 + s15^2*(s23*(s34 - s45) + s34*(-3*s34 + 4*s45)) + 
         s34*(s23^2*(8*s34 - s45) + s34*s45*(s34 + 2*s45) + 
           s23*(-s34^2 - 10*s34*s45 + s45^2)) + s15*(s23^2*(-2*s34 + s45) + 
           s34*(2*s34^2 - 5*s34*s45 - 2*s45^2) + s23*(-5*s34^2 + 2*s34*s45 + 
             s45^2)))) - 2*(2*s12^3*(s15 - s23)*(s15 - s23 + s34)*
        (s15 - s23 + s45) + s23^2*s34*(s34 + s45)*(4*s23*s34 + 
         (s15 - 4*s34)*s45) - 2*s12^2*(2*s15^3*s45 + 
         s15^2*(-4*s23*s34 - 5*s23*s45 + 2*s45^2) + 
         s15*s23*(-2*s34^2 - 6*s34*s45 - 3*s45^2 + 4*s23*(2*s34 + s45)) - 
         s23*(s23^2*(4*s34 + s45) + s34*s45*(s34 + 2*s45) - 
           s23*(2*s34^2 + 6*s34*s45 + s45^2))) + 
       s12*(2*s15^3*s45^2 + s15^2*s45*(2*s45*(-s34 + s45) - 
           s23*(5*s34 + 4*s45)) + s15*(-2*s34*s45^3 - 
           s23*s45*(2*s34^2 + 3*s34*s45 + 2*s45^2) + 
           s23^2*(10*s34^2 + 11*s34*s45 + 2*s45^2)) + 
         2*s23*s34*(-4*s34*s45^2 - s23^2*(5*s34 + 3*s45) + 
           s23*(s34^2 + 7*s34*s45 + 4*s45^2))))*tr5^2)/
   (3*s12*s23^2*s34^2*s45*tr5^2), 
  (2*(6*s12*s23*s34*s45^2*(s12^3*(s15 - s23)*s34 - 4*s34^3*(s23 - s45)^2 - 
       s15^3*s34*s45 + s12^2*(s15*s23*(4*s34 - s45) - s34^2*s45 + 
         s23^2*(-4*s34 + s45) + s15*s34*(-3*s34 + s45) + 
         2*s23*s34*(s34 + s45)) + s15*s34*(s23 - s45)*(s34*(s34 - 8*s45) + 
         s23*(2*s34 + s45)) + s15^2*(2*s34*(s34 - 2*s45)*s45 + 
         s23*(-s34^2 + 2*s34*s45 + s45^2)) + 
       s12*(s15^3*s34 + s15^2*(s23*(s34 - s45) + s34*(-3*s34 + 4*s45)) + 
         s34*(s23^2*(8*s34 - s45) + s34*s45*(s34 + 2*s45) + 
           s23*(-s34^2 - 10*s34*s45 + s45^2)) + s15*(s23^2*(-2*s34 + s45) + 
           s34*(2*s34^2 - 5*s34*s45 - 2*s45^2) + s23*(-5*s34^2 + 2*s34*s45 + 
             s45^2)))) + (-(s12^3*(s15 - s23)*(5*s15 - 5*s23 + 6*s34)*
         (s15 - s23 + s45)) - s23^2*s34*(s34 + s45)*(5*s23*s34 + 3*s15*s45 - 
         5*s34*s45) + s12^2*(10*s15^3*s45 + s15^2*(-5*s23*(3*s34 + 5*s45) + 
           s45*(s34 + 10*s45)) + s23*(-5*s23^2*(3*s34 + s45) - 
           6*s34*s45*(s34 + 2*s45) + s23*(12*s34^2 + 27*s34*s45 + 5*s45^2)) + 
         s15*(s34*s45^2 + 10*s23^2*(3*s34 + 2*s45) - 
           s23*(12*s34^2 + 28*s34*s45 + 15*s45^2))) + 
       s12*(-5*s15^3*s45^2 + s15^2*s45*(5*(s34 - s45)*s45 + 
           s23*(7*s34 + 10*s45)) + s15*(5*s34*s45^3 + 
           s23*s45*(6*s34^2 + 2*s34*s45 + 5*s45^2) - 
           s23^2*(15*s34^2 + 17*s34*s45 + 5*s45^2)) + 
         s23*s34*(24*s34*s45^2 + 5*s23^2*(3*s34 + 2*s45) - 
           s23*(6*s34^2 + 27*s34*s45 + 16*s45^2))))*tr5^2))/
   (3*s12*s23^2*s34^2*s45*tr5^2), 
  (-2*(-4*s15^3*s45^2 - 2*s12^2*(s15 - s23)*(2*s15 - 2*s23 + 3*s34)*
      (s15 - s23 + s45) - (3*s15*s23^2*s34*s45*(s34 + s45))/s12 + 
     s15^2*s45*(4*(s34 - s45)*s45 + s23*(s34 + 8*s45)) + 
     s15*(4*s34*s45^3 + s23*s45*(6*s34^2 - 3*s34*s45 + 4*s45^2) - 
       s23^2*(4*s34^2 + 5*s34*s45 + 4*s45^2)) + 
     2*s23*s34*(12*s34*s45^2 + 2*s23^2*(s34 + s45) - 
       s23*(3*s34^2 + 8*s34*s45 + 5*s45^2)) + 
     2*s12*(4*s15^3*s45 + s15^2*(s45*(s34 + 4*s45) - 2*s23*(2*s34 + 5*s45)) + 
       s23*(-2*s23^2*(2*s34 + s45) - 3*s34*s45*(s34 + 2*s45) + 
         2*s23*(3*s34^2 + 5*s34*s45 + s45^2)) + 
       s15*(s34*s45^2 + 8*s23^2*(s34 + s45) - s23*(6*s34^2 + 11*s34*s45 + 
           6*s45^2))) + (6*s23*s34*s45^2*(s12^3*(s15 - s23)*s34 - 
        4*s34^3*(s23 - s45)^2 - s15^3*s34*s45 + 
        s12^2*(s15*s23*(4*s34 - s45) - s34^2*s45 + s23^2*(-4*s34 + s45) + 
          s15*s34*(-3*s34 + s45) + 2*s23*s34*(s34 + s45)) + 
        s15*s34*(s23 - s45)*(s34*(s34 - 8*s45) + s23*(2*s34 + s45)) + 
        s15^2*(2*s34*(s34 - 2*s45)*s45 + s23*(-s34^2 + 2*s34*s45 + s45^2)) + 
        s12*(s15^3*s34 + s15^2*(s23*(s34 - s45) + s34*(-3*s34 + 4*s45)) + 
          s34*(s23^2*(8*s34 - s45) + s34*s45*(s34 + 2*s45) + 
            s23*(-s34^2 - 10*s34*s45 + s45^2)) + s15*(s23^2*(-2*s34 + s45) + 
            s34*(2*s34^2 - 5*s34*s45 - 2*s45^2) + s23*(-5*s34^2 + 2*s34*s45 + 
              s45^2)))))/tr5^2))/(3*s23^2*s34^2*s45), 
  (-4*(2*s12^5*(s15 - s23)^2*(s15^2 - 2*s15*s23 + s23^2 + 2*s15*s34 - 
       2*s23*s34 + 4*s34^2)*(s15 - s23 + s45) + s23^2*s34*(s34 + s45)*
      (s23*s34 + (s15 - s34)*s45)^2*(14*s23*s34 - (s15 + 14*s34)*s45) + 
     s12*(2*s15^5*s45^4 - 2*s23^2*s34^3*(s23 - s45)^2*
        (25*s23*s34 - 10*s34^2 + 18*s23*s45 - 31*s34*s45 - 14*s45^2) - 
       s15^4*s45^3*(s23*s34 + 4*s23*s45 + 6*s34*s45 - 2*s45^2) + 
       s15^3*s45^3*(6*s34*(s34 - s45)*s45 + s23^2*(3*s34 + 2*s45) + 
         s23*(2*s34^2 + 9*s34*s45 - 2*s45^2)) - s15^2*s34*s45*
        (2*s34*(s34 - 3*s45)*s45^3 + s23*s45^2*(s34^2 + 6*s34*s45 - 
           4*s45^2) + s23^3*(-17*s34^2 - 4*s34*s45 + 2*s45^2) + 
         2*s23^2*s45*(3*s34^2 - s34*s45 + 2*s45^2)) + s15*s34^2*(s23 - s45)*
        (2*s34*s45^4 + s23*s45^3*(s34 + 2*s45) + 
         s23^3*(50*s34^2 + 19*s34*s45 - 4*s45^2) + 2*s23^2*s45*
          (7*s34^2 + 34*s34*s45 + 14*s45^2))) - 
     2*s12^4*(4*s15^5*s45 + s15^4*(-7*s23*s34 - 17*s23*s45 + 3*s34*s45 + 
         4*s45^2) + s23^2*(-(s23^3*(7*s34 + s45)) + 2*s34^2*s45*
          (6*s34 + 7*s45) - 6*s23*s34*(2*s34^2 + 5*s34*s45 + s45^2) + 
         s23^2*(16*s34^2 + 13*s34*s45 + s45^2)) - 
       s15^2*(4*s34^2*(s34 - s45)*s45 + s23^3*(42*s34 + 22*s45) - 
         3*s23^2*(16*s34^2 + 16*s34*s45 + 5*s45^2) + 
         2*s23*s34*(6*s34^2 + 19*s34*s45 + 6*s45^2)) + 
       s15^3*(28*s23^2*(s34 + s45) + s34*s45*(4*s34 + 3*s45) - 
         s23*(16*s34^2 + 22*s34*s45 + 13*s45^2)) + 
       s15*(-4*s34^3*s45^2 + 4*s23^4*(7*s34 + 2*s45) - 2*s23*s34^2*s45*
          (4*s34 + 9*s45) - s23^3*(48*s34^2 + 42*s34*s45 + 7*s45^2) + 
         s23^2*s34*(24*s34^2 + 64*s34*s45 + 15*s45^2))) + 
     s12^3*(12*s15^5*s45^2 - s15^4*s45*(6*(s34 - 2*s45)*s45 + 
         s23*(29*s34 + 42*s45)) + s15^3*(-2*s34*s45^2*(s34 + 3*s45) - 
         s23*s45*(28*s34^2 + 31*s34*s45 + 30*s45^2) + 
         s23^2*(44*s34^2 + 99*s34*s45 + 54*s45^2)) - 
       2*s23^2*s34*(s23^3*(22*s34 + 6*s45) - 2*s23^2*(18*s34^2 + 31*s34*s45 + 
           5*s45^2) - s34*s45*(12*s34^2 + 38*s34*s45 + 17*s45^2) + 
         s23*(12*s34^3 + 74*s34^2*s45 + 57*s34*s45^2 + 4*s45^3)) - 
       s15^2*(2*s34^2*s45^2*(2*s34 + s45) + 2*s23*s34*s45^2*
          (19*s34 + 4*s45) + 3*s23^3*(44*s34^2 + 41*s34*s45 + 10*s45^2) - 
         4*s23^2*(18*s34^3 + 45*s34^2*s45 + 25*s34*s45^2 + 6*s45^3)) + 
       s15*(4*s23*s34^2*(s34 - 3*s45)*s45^2 - 4*s34^3*s45^3 + 
         s23^4*(132*s34^2 + 65*s34*s45 + 6*s45^2) - 
         s23^3*(144*s34^3 + 276*s34^2*s45 + 83*s34*s45^2 + 6*s45^3) + 
         2*s23^2*s34*(12*s34^3 + 74*s34^2*s45 + 77*s34*s45^2 + 11*s45^3))) - 
     s12^2*(8*s15^5*s45^3 - 2*s15^4*s45^2*(8*s23*s34 + 11*s23*s45 + 
         7*s34*s45 - 4*s45^2) + s15^3*s45*(2*s34*(2*s34 - 7*s45)*s45^2 + 
         2*s23*s45*(3*s34^2 + 3*s34*s45 - 7*s45^2) + 
         s23^2*(31*s34^2 + 45*s34*s45 + 20*s45^2)) + 
       2*s15^2*(s34^2*s45^3*(s34 + 2*s45) + s23*s34*s45^2*
          (5*s34^2 + 4*s34*s45 + 4*s45^2) + s23^2*s45*
          (8*s34^3 + 24*s34^2*s45 + 12*s34*s45^2 + 3*s45^3) - 
         s23^3*(34*s34^3 + 47*s34^2*s45 + 21*s34*s45^2 + 3*s45^3)) + 
       s15*s34*(2*s34^2*s45^4 + 2*s23*s34*s45^3*(4*s34 + 3*s45) + 
         s23^4*(136*s34^2 + 95*s34*s45 + 13*s45^2) + 
         2*s23^2*s45*(16*s34^3 + 19*s34^2*s45 + 5*s34*s45^2 + 2*s45^3) - 
         2*s23^3*(32*s34^3 + 118*s34^2*s45 + 65*s34*s45^2 + 8*s45^3)) + 
       2*s23^2*s34^2*(-2*s23^3*(17*s34 + 8*s45) + 
         2*s23^2*(16*s34^2 + 55*s34*s45 + 19*s45^2) + 
         s45*(4*s34^3 + 34*s34^2*s45 + 41*s34*s45^2 + 7*s45^3) - 
         s23*(4*s34^3 + 66*s34^2*s45 + 117*s34*s45^2 + 29*s45^3)))))/
   (3*s12*s23^2*s34^2*s45*tr5^2), 
  (-4*(-(s12^5*(s15 - s23)^2*(5*s15^2 + 5*s23^2 - 10*s15*(s23 - s34) - 
        10*s23*s34 + 28*s34^2)*(s15 - s23 + s45)) - 
     s23^2*s34*(s23*s34 + (s15 - s34)*s45)^2*(s23*s34*(31*s34 + 13*s45) - 
       s45*(3*s15*(-5*s34 + s45) + s34*(31*s34 + 13*s45))) + 
     s12*(-5*s15^5*s45^4 + s23^2*s34^3*(s23 - s45)^2*(107*s23*s34 - 
         42*s34^2 + 40*s23*s45 - 129*s34*s45 - 56*s45^2) + 
       s15^4*s45^3*(-3*s23*s34 + 10*s23*s45 + 15*s34*s45 - 5*s45^2) + 
       s15^3*s45^2*(15*s34*s45^2*(-s34 + s45) + s23^2*(18*s34^2 + 3*s34*s45 - 
           5*s45^2) + s23*s45*(6*s34^2 - 28*s34*s45 + 5*s45^2)) - 
       s15^2*s34*s45*(-5*s34*(s34 - 3*s45)*s45^3 + 
         s23^3*s34*(55*s34 + 27*s45) + s23^2*s45*(21*s34^2 + 16*s34*s45 - 
           16*s45^2) + s23*s45^2*(3*s34^2 - 26*s34*s45 + 10*s45^2)) - 
       s15*s34^2*(s23 - s45)*(5*s34*s45^4 + s23*s45^3*(-3*s34 + 5*s45) + 
         s23^3*(107*s34^2 - 15*s34*s45 - 9*s45^2) + 
         s23^2*s45*(45*s34^2 + 139*s34*s45 + 50*s45^2))) + 
     s12^4*(20*s15^5*s45 + s15^4*(5*s45*(3*s34 + 4*s45) - 
         s23*(29*s34 + 85*s45)) + s23^2*(-(s23^3*(29*s34 + 5*s45)) + 
         2*s34^2*s45*(42*s34 + 47*s45) + s23^2*(72*s34^2 + 59*s34*s45 + 
           5*s45^2) - 2*s23*s34*(42*s34^2 + 83*s34*s45 + 15*s45^2)) - 
       s15^2*(4*s34^2*(7*s34 - 9*s45)*s45 + 2*s23^3*(87*s34 + 55*s45) - 
         3*s23^2*(72*s34^2 + 74*s34*s45 + 25*s45^2) + 
         2*s23*s34*(42*s34^2 + 119*s34*s45 + 30*s45^2)) + 
       s15^3*(3*s34*s45*(12*s34 + 5*s45) + 4*s23^2*(29*s34 + 35*s45) - 
         s23*(72*s34^2 + 104*s34*s45 + 65*s45^2)) + 
       s15*(-28*s34^3*s45^2 + 4*s23^4*(29*s34 + 10*s45) - 
         2*s23*s34^2*s45*(28*s34 + 65*s45) - s23^3*(216*s34^2 + 192*s34*s45 + 
           35*s45^2) + s23^2*s34*(168*s34^2 + 368*s34*s45 + 75*s45^2))) + 
     s12^3*(-30*s15^5*s45^2 + 5*s15^4*s45*(3*(s34 - 2*s45)*s45 + 
         s23*(11*s34 + 21*s45)) + s15^3*(-3*s34*(s34 - 5*s45)*s45^2 + 
         s23*s45*(58*s34^2 + 60*s34*s45 + 75*s45^2) - 
         s23^2*(88*s34^2 + 189*s34*s45 + 135*s45^2)) + 
       s23^2*s34*(8*s23^3*(11*s34 + 3*s45) - 4*s23^2*(39*s34^2 + 65*s34*s45 + 
           11*s45^2) - s34*s45*(84*s34^2 + 230*s34*s45 + 109*s45^2) + 
         s23*(84*s34^3 + 386*s34^2*s45 + 281*s34*s45^2 + 20*s45^3)) + 
       s15*(18*s34^3*s45^3 + 2*s23*s34^2*s45^2*(7*s34 + 27*s45) - 
         s23^4*(264*s34^2 + 127*s34*s45 + 15*s45^2) + 
         s23^3*(312*s34^3 + 578*s34^2*s45 + 178*s34*s45^2 + 15*s45^3) - 
         s23^2*s34*(84*s34^3 + 418*s34^2*s45 + 393*s34*s45^2 + 55*s45^3)) + 
       s15^2*(3*s34^2*(6*s34 - s45)*s45^2 + s23*s34*s45*
          (32*s34^2 + 115*s34*s45 + 20*s45^2) + 
         3*s23^3*(88*s34^2 + 79*s34*s45 + 25*s45^2) - 
         s23^2*(156*s34^3 + 376*s34^2*s45 + 209*s34*s45^2 + 60*s45^3))) + 
     s12^2*(20*s15^5*s45^3 + s15^4*s45^2*(5*s45*(-7*s34 + 4*s45) - 
         s23*(23*s34 + 55*s45)) + s15^3*s45*(5*s34*(2*s34 - 7*s45)*s45^2 + 
         s23*s45*(8*s34^2 + 32*s34*s45 - 35*s45^2) + 
         s23^2*(57*s34^2 + 67*s34*s45 + 50*s45^2)) + 
       s15^2*(5*s34^2*s45^3*(s34 + 2*s45) + s23*s34*s45^2*
          (15*s34^2 + 13*s34*s45 + 20*s45^2) - 
         5*s23^3*(28*s34^3 + 32*s34^2*s45 + 13*s34*s45^2 + 3*s45^3) + 
         s23^2*s45*(12*s34^3 + 99*s34^2*s45 + 31*s34*s45^2 + 15*s45^3)) + 
       s15*s34*(5*s34^2*s45^4 + 5*s23*s34*s45^3*(2*s34 + 3*s45) + 
         s23^4*(280*s34^2 + 149*s34*s45 + 21*s45^2) + 
         s23^2*s45*(80*s34^3 + 75*s34^2*s45 + 22*s34*s45^2 + 10*s45^3) - 
         s23^3*(136*s34^3 + 468*s34^2*s45 + 243*s34*s45^2 + 28*s45^3)) + 
       s23^2*s34^2*(-2*s23^3*(70*s34 + 23*s45) + 
         8*s23^2*(17*s34^2 + 57*s34*s45 + 17*s45^2) + 
         s45*(28*s34^3 + 178*s34^2*s45 + 207*s34*s45^2 + 43*s45^3) - 
         s23*(28*s34^3 + 314*s34^2*s45 + 523*s34*s45^2 + 133*s45^3)))))/
   (3*s12*s23^2*s34^2*s45*tr5^2), 
  (-4*(4*s12^5*(s15 - s23)^2*(s15^2 - 2*s15*s23 + s23^2 + 2*s15*s34 - 
       2*s23*s34 + 9*s34^2)*(s15 - s23 + s45) + 
     s23^2*s34*(s23*s34 + (s15 - s34)*s45)^2*(2*s23*s34*(11*s34 - 7*s45) + 
       s45*(33*s15*s34 - 22*s34^2 - 3*s15*s45 + 14*s34*s45)) + 
     s12*(4*s15^5*s45^4 + 2*s23^2*s34^3*(s23 - s45)^2*
        (-36*s23*s34 + 14*s34^2 + 11*s23*s45 + 42*s34*s45 + 17*s45^2) + 
       s15^4*s45^3*(s23*(7*s34 - 8*s45) + 4*s45*(-3*s34 + s45)) - 
       s15^3*s45^2*(12*s34*s45^2*(-s34 + s45) + 
         s23^2*(36*s34^2 + 11*s34*s45 - 4*s45^2) + 
         s23*s45*(14*s34^2 - 27*s34*s45 + 4*s45^2)) + s15*s34^2*(s23 - s45)*
        (4*s34*s45^4 + s23*s45^3*(-7*s34 + 4*s45) + 
         s23^3*(72*s34^2 - 83*s34*s45 - 6*s45^2) + 4*s23^2*s45*
          (13*s34^2 + 22*s34*s45 + 6*s45^2)) + s15^2*s34*s45*
        (-4*s34*(s34 - 3*s45)*s45^3 + 2*s23^2*s45*(30*s34^2 + 11*s34*s45 - 
           9*s45^2) + s23^3*(61*s34^2 + 42*s34*s45 + 4*s45^2) + 
         s23*s45^2*(7*s34^2 - 30*s34*s45 + 8*s45^2))) - 
     2*s12^4*(8*s15^5*s45 + s15^4*(-9*s23*s34 - 34*s23*s45 + 6*s34*s45 + 
         8*s45^2) + s15^3*(2*s34*s45*(14*s34 + 3*s45) + 
         4*s23^2*(9*s34 + 14*s45) - 13*s23*(2*s34^2 + 3*s34*s45 + 2*s45^2)) + 
       s23^2*(-(s23^3*(9*s34 + 2*s45)) + 2*s34^2*s45*(27*s34 + 29*s45) - 
         6*s23*s34*(9*s34^2 + 14*s34*s45 + 2*s45^2) + 
         s23^2*(26*s34^2 + 21*s34*s45 + 2*s45^2)) - 
       s15^2*(2*s34^2*(9*s34 - 14*s45)*s45 + s23^3*(54*s34 + 44*s45) - 
         3*s23^2*(26*s34^2 + 27*s34*s45 + 10*s45^2) + 
         2*s23*s34*(27*s34^2 + 70*s34*s45 + 12*s45^2)) + 
       s15*(-18*s34^3*s45^2 + 4*s23^4*(9*s34 + 4*s45) - 
         2*s23*s34^2*s45*(18*s34 + 43*s45) - s23^3*(78*s34^2 + 69*s34*s45 + 
           14*s45^2) + 2*s23^2*s34*(54*s34^2 + 98*s34*s45 + 15*s45^2))) + 
     s12^3*(24*s15^5*s45^2 - s15^4*s45*(12*(s34 - 2*s45)*s45 + 
         s23*(29*s34 + 84*s45)) + s15^3*(4*s34*(4*s34 - 3*s45)*s45^2 - 
         s23*s45*(32*s34^2 + 33*s34*s45 + 60*s45^2) + 
         s23^2*(52*s34^2 + 101*s34*s45 + 108*s45^2)) - 
       2*s23^2*s34*(s23^3*(26*s34 + 7*s45) - 3*s23^2*(18*s34^2 + 28*s34*s45 + 
           5*s45^2) - 2*s34*s45*(27*s34^2 + 65*s34*s45 + 32*s45^2) + 
         2*s23*(27*s34^3 + 92*s34^2*s45 + 61*s34*s45^2 + 4*s45^3)) - 
       s15^2*(4*s34^2*(7*s34 - 4*s45)*s45^2 + 4*s23*s34*s45*
          (18*s34^2 + 33*s34*s45 + 4*s45^2) + 
         3*s23^3*(52*s34^2 + 43*s34*s45 + 20*s45^2) - 
         4*s23^2*(27*s34^3 + 58*s34^2*s45 + 33*s34*s45^2 + 12*s45^3)) + 
       s15*(-28*s34^3*s45^3 - 4*s23*s34^2*s45^2*(11*s34 + 21*s45) + 
         s23^4*(156*s34^2 + 71*s34*s45 + 12*s45^2) + 
         4*s23^2*s34*(27*s34^3 + 110*s34^2*s45 + 90*s34*s45^2 + 11*s45^3) - 
         s23^3*(216*s34^3 + 368*s34^2*s45 + 117*s34*s45^2 + 12*s45^3))) - 
     s12^2*(16*s15^5*s45^3 - 4*s15^4*s45^2*((7*s34 - 4*s45)*s45 + 
         s23*(s34 + 11*s45)) + s15^3*s45*(4*s34*(2*s34 - 7*s45)*s45^2 + 
         2*s23*s45*(3*s34^2 + 20*s34*s45 - 14*s45^2) + 
         s23^2*(29*s34^2 + 15*s34*s45 + 40*s45^2)) - 
       2*s15^2*(-2*s34^2*s45^3*(s34 + 2*s45) + s23*s34*s45^2*
          (s34^2 - 5*s34*s45 - 8*s45^2) + s23^2*s45*(13*s34^3 - 
           26*s34^2*s45 - 6*s45^3) + s23^3*(44*s34^3 + 30*s34^2*s45 + 
           9*s34*s45^2 + 6*s45^3)) + s15*s34*(-6*s23*s34*(s34 - 2*s45)*
          s45^3 + 4*s34^2*s45^4 + s23^4*(176*s34^2 + 33*s34*s45 + 7*s45^2) + 
         2*s23^2*s45*(36*s34^3 + 22*s34^2*s45 + 5*s34*s45^2 + 4*s45^3) - 
         2*s23^3*(46*s34^3 + 133*s34^2*s45 + 58*s34*s45^2 + 6*s45^3)) + 
       2*s23^2*s34^2*(-(s23^3*(44*s34 + s45)) + 
         s23^2*(46*s34^2 + 146*s34*s45 + 29*s45^2) + 
         s45*(18*s34^3 + 86*s34^2*s45 + 95*s34*s45^2 + 24*s45^3) - 
         s23*(18*s34^3 + 132*s34^2*s45 + 197*s34*s45^2 + 52*s45^3)))))/
   (3*s12*s23^2*s34^2*s45*tr5^2), 
  (-16*s12*(s12^6*(s15 - s23)^3*(s15 - s23 + s45) + 
     s23^2*s45*(s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45)^3 - 
     s12^5*(s15 - s23)*(s15 - s23 + s45)*(3*s15^2*s45 + 
       s23*(4*s23*s34 + 3*s23*s45 - s34*s45) - 
       2*s15*(2*s23*s34 + 3*s23*s45 + s34*s45)) + 
     s12*s23^2*s45*(3*s23*s34^2*(s23 - s45)^3 - 2*s15^4*s45^2 + 
       s15^3*(3*s23 + 5*s34 - s45)*s45^2 + s15*s34*(s23 - s45)^2*
        (-5*s23*s34 + s34^2 + 2*s23*s45 - s34*s45) - s15^2*(s23 - s45)*
        (2*s34*s45*(-2*s34 + s45) + s23*(-2*s34^2 + 2*s34*s45 + s45^2))) + 
     s12^4*(s15 - s23 + s45)*(s15^3*s45*(s23 + 3*s45) - 
       s15^2*s45*(2*s23^2 + 6*s23*s34 + 9*s23*s45 + 4*s34*s45) + 
       3*s23^2*(s34 + s45)*(s34*s45 - s23*(2*s34 + s45)) + 
       s15*(s23^3*s45 + s34^2*s45^2 + 2*s23*s34*s45*(s34 + 2*s45) + 
         3*s23^2*(2*s34^2 + 5*s34*s45 + 3*s45^2))) + 
     s12^2*s23*(-3*s23^5*s34*s45 + s15*(s15 - s34)^2*s45^3*(s15 + s45) + 
       s23^4*s45*(6*s34*s45 + s15*(7*s34 + s45)) + 
       s23^3*(s34^4 + 3*s34^3*s45 + 3*s34^2*s45*(-s15 + s45) - 
         s15*s45^2*(s15 + 3*s45) - s34*s45*(5*s15^2 + 11*s15*s45 + 
           2*s45^2)) + s23*(s15 - s34)*s45^2*(s15^3 - (s34 + s45)^3 - 
         2*s15^2*(s34 + 2*s45) - s15*(s34^2 + s34*s45 + 3*s45^2)) + 
       s23^2*s45*(s15^3*(s34 - s45) - 2*s34*(s34 + s45)^3 + 
         s15*s45*(4*s34^2 + 4*s34*s45 + 3*s45^2) + 
         s15^2*(3*s34^2 + 8*s34*s45 + 6*s45^2))) - 
     s12^3*(s15^4*s45^2*(2*s23 + s45) - s23^2*(s23 - s45)*
        (s23^3*s45 + 3*s34*s45*(s34 + s45)^2 - s23*(s34 + s45)^2*
          (4*s34 + s45)) + s15^3*s45*(s23^3 + s45^2*(-2*s34 + s45) - 
         2*s23*s45*(2*s34 + s45) - s23^2*(3*s34 + 7*s45)) + 
       s15^2*s45*(-3*s23^4 + s34*(s34 - 2*s45)*s45^2 + 
         s23^3*(6*s34 + 9*s45) + s23*s45*(2*s34^2 + s34*s45 - 3*s45^2) + 
         s23^2*(3*s34^2 + 7*s34*s45 + s45^2)) + 
       s15*(3*s23^5*s45 + s34^2*s45^4 + s23*s34*s45^3*(s34 + 3*s45) - 
         s23^4*s45*(3*s34 + 5*s45) - s23^3*(4*s34^3 + 12*s34^2*s45 + 
           9*s34*s45^2 + s45^3) + s23^2*s45*(2*s34^3 + 5*s34^2*s45 + 
           4*s34*s45^2 + 2*s45^3)))))/(3*s23^2*s45*tr5^4), 
  (-4 + (4*s15^2)/s23^2 + (6*s34)/s12 - (2*(s15 - s23 - s34)*s34)/
     (s12*(s12 - s34 - s45)) - (2*(-2*s15 + s23 + s34 - s45))/
     (s12 - s34 - s45) - (4*(s15 - s23))/s45 + (4*s15^3)/(s23^2*s45) - 
    (4*s15^2)/(s23*s45) - (4*s23*s34)/(s12*s45) + 
    (4*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
    (4*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) + 
    (4*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) + 
    (2*s15*(s15 - 2*s34 - s45))/(s23*(-s12 + s34 + s45)) - 
    (8*s15^3*s34)/(s23^2*s45*(-s12 + s34 + s45)) + 
    (4*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) - (4*s15*s34*(3*s15 + s45))/
     (s23^2*(-s12 + s34 + s45)) - 
    (4*s15*s45*(s34^2 + s12*(-2*s15 + s23 + s34) + s23*s45 + s34*s45))/
     tr5^2 - (4*s15*(s15 - s34)*s45*(s12*s15 + (-s15 + s34)*s45))/
     (s23*tr5^2) - (4*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2))/3, (-8 - (8*s15^2)/s23^2 + (8*s15)/s23 - 
    (72*s15 - 12*s34)/s12 - (4*(s15 - s23 - s34)*s34)/
     (s12*(s12 - s34 - s45)) - (4*(-2*s15 + s23 + s34 - s45))/
     (s12 - s34 - s45) - (16*s15 - 8*s23)/s45 - (8*s15^3)/(s23^2*s45) + 
    (16*s15^2)/(s23*s45) - (8*s23*s34)/(s12*s45) - 
    (8*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
    (8*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) - 
    (8*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) + 
    (16*s15^3*s34)/(s23^2*s45*(-s12 + s34 + s45)) - 
    (16*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) + (8*s15*s34*(3*s15 + s45))/
     (s23^2*(-s12 + s34 + s45)) - (4*s15*(-3*s15 + 2*s34 + s45))/
     (s23*(s12 - s34 - s45)) + (16*s15*(s15 - s34)*s45*
      (s12*s15 + (-s15 + s34)*s45))/(s23*tr5^2) - 
    (16*s15^2*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2) - 
    (16*s15*(s15^2*(s34 + 2*s45) + s12*(-3*s15^2 - 3*s23^2 - 2*s23*s34 + 
         2*s15*(3*s23 + s34 - s45) + 3*s23*s45 + 5*s34*s45) + 
       s34*(3*s23^2 + 2*s23*s34 - 3*s45*(s34 + s45)) + 
       s15*(-2*s23*(2*s34 + s45) + s45*(2*s34 + 3*s45))))/tr5^2)/3, 
  (68 + (20*s15^2)/s23^2 - (40*s15)/s23 + (16*(9*s15 - 5*s34))/s12 - 
    (12*s34*(-s15 + s23 + s34))/(s12*(s12 - s34 - s45)) + 
    (12*(-2*s15 + s23 + s34 - s45))/(s12 - s34 - s45) + 
    (20*s15^3)/(s23^2*s45) - (60*s15^2)/(s23*s45) - (-108*s15 + 68*s23)/s45 + 
    (68*s23*s34)/(s12*s45) + (20*s15^3*s34^2)/
     (s23^2*s45*(-s12 + s34 + s45)^2) + (20*s15*s34*(s15 + s45))/
     (s23*(-s12 + s34 + s45)^2) + (20*s15*s34^2*(2*s15 + s45))/
     (s23^2*(-s12 + s34 + s45)^2) + (4*s15*(7*s15 - 3*s45))/
     (s23*(-s12 + s34 + s45)) - (40*s15^3*s34)/
     (s23^2*s45*(-s12 + s34 + s45)) + (60*s15^2*s34)/
     (s23*s45*(-s12 + s34 + s45)) - (20*s15*s34*(3*s15 + s45))/
     (s23^2*(-s12 + s34 + s45)) - (40*s15*(s15 - s34)*s45*
      (s12*s15 + (-s15 + s34)*s45))/(s23*tr5^2) + 
    (40*s15^2*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2) - 
    (8*s15*(-(s15^2*(5*s34 + 2*s45)) + s12*(7*s15^2 + 7*s23^2 - 2*s23*s34 - 
         7*s23*s45 - 5*s34*s45 + 2*s15*(-7*s23 + s34 + s45)) + 
       s34*(-7*s23^2 + 2*s23*s34 + s45*(3*s34 + 7*s45)) + 
       s15*(2*s23*(6*s34 + s45) - s45*(6*s34 + 7*s45))))/tr5^2)/3, 
  -(-4*s12*s23*s34*s45^2*(-2*s34^3*(s23 - s45)^2 - s15^3*s34*s45 + 
       s15*s34*(s23 - s45)*(s34*(s34 - 4*s45) + s23*(2*s34 + s45)) + 
       s12^2*(s15*(2*s23*s34 - s23*s45 + s34*s45) + 
         s23*(-2*s23*s34 + s23*s45 + s34*s45)) + 
       s15^2*(2*s34*(s34 - s45)*s45 + s23*(-s34^2 + 2*s34*s45 + s45^2)) + 
       s12*(s15^3*s34 - s34*(s23 - s45)*(s34*s45 + s23*(-4*s34 + s45)) - 
         s15^2*(s34*(s34 - 2*s45) + s23*(-s34 + s45)) + 
         s15*(s23^2*(-2*s34 + s45) - s34*s45*(2*s34 + s45) + 
           s23*(-3*s34^2 + 4*s34*s45 + s45^2)))) + 
     2*(2*s12^3*(s15 - s23)^2*(s15 - s23 + s45) + s23^2*s34*(s34 + s45)*
        (-2*s23*s34 + (s15 + 2*s34)*s45) - 2*s12^2*(s15 - s23 + s45)*
        (2*s15^2*s45 + s23*(-(s34*s45) + s23*(s34 + s45)) - 
         s15*(s34*s45 + s23*(s34 + 3*s45))) + 
       s12*(2*s15^3*s45^2 + 2*s23*s34*(s23^2*s34 + s23*s45^2 - 2*s34*s45^2) + 
         s15^2*s45*(s23*(s34 - 4*s45) + 2*s45*(-s34 + s45)) - 
         s15*(2*s34*s45^3 + s23^2*(2*s34^2 + s34*s45 - 2*s45^2) + 
           s23*s45*(2*s34^2 - 3*s34*s45 + 2*s45^2))))*tr5^2)/
   (3*s12*s23^2*s34^2*s45*tr5^2), 
  (4*(2*s12^5*(s15 - s23)^4*(s15 - s23 + s45) + 
     s23^2*s34*(s23*s34 + (s15 - s34)*s45)^2*(2*s23*s34*(s34 - 8*s45) - 
       2*s34*(s34 - 8*s45)*s45 + s15*(17*s34 - s45)*s45) - 
     2*s12^4*(s15 - s23)^2*(s15 - s23 + s45)*(4*s15^2*s45 - 
       s15*(4*s23*s34 + 5*s23*s45 + 3*s34*s45) + 
       s23*(-4*s34*s45 + s23*(4*s34 + s45))) + s12^3*(s15 - s23 + s45)*
      (12*s15^4*s45^2 - s15^3*s45*(11*s23*s34 + 30*s23*s45 + 18*s34*s45) + 
       2*s23^2*s34*(7*s34*s45^2 - 4*s23*s45*(2*s34 + s45) + 
         s23^2*(7*s34 + 3*s45)) + s15*s23*(4*s34^2*s45^2 + 
         2*s23*s34*s45*(6*s34 + 7*s45) - s23^2*(28*s34^2 + 23*s34*s45 + 
           6*s45^2)) + 2*s15^2*(3*s34^2*s45^2 + 2*s23*s34*s45*(s34 + 3*s45) + 
         s23^2*(7*s34^2 + 14*s34*s45 + 12*s45^2))) + 
     s12*(2*s15^5*s45^4 - 2*s23^2*s34^3*(s23 - s45)^2*
        (4*s23*s34 - 15*s23*s45 + s45^2) + s15^4*s45^3*(s23*(5*s34 - 4*s45) + 
         2*s45*(-3*s34 + s45)) - s15^3*s45^2*(6*s34*s45^2*(-s34 + s45) + 
         s23^2*(18*s34^2 + 9*s34*s45 - 2*s45^2) + 
         s23*s45*(10*s34^2 - 15*s34*s45 + 2*s45^2)) + s15*s34^2*(s23 - s45)*
        (2*s34*s45^4 + s23*s45^3*(-5*s34 + 2*s45) + 
         s23^3*(8*s34^2 - 53*s34*s45 - 4*s45^2) - 2*s23^2*s45*
          (-2*s34^2 + 7*s34*s45 + 4*s45^2)) + s15^2*s34*s45*
        (-2*s34*(s34 - 3*s45)*s45^3 + s23*s45^2*(5*s34^2 - 18*s34*s45 + 
           4*s45^2) + s23^3*(23*s34^2 + 22*s34*s45 + 4*s45^2) + 
         2*s23^2*(11*s34^2*s45 - 5*s45^3))) - 
     s12^2*(8*s15^5*s45^3 + 2*s15^4*s45^2*(s23*(s34 - 11*s45) + 
         s45*(-9*s34 + 4*s45)) - 2*s23^2*s34^2*(s23 - s45)*
        (s23^2*(7*s34 - 5*s45) - 2*s23*s45*(3*s34 + 2*s45) + 
         s45^2*(6*s34 + 7*s45)) + s15*s34*(-2*s34^2*s45^4 + 
         2*s23*s34*s45^3*(3*s34 + s45) + s23^4*(28*s34^2 - 19*s34*s45 + 
           s45^2) - 2*s23^3*s45*(13*s34^2 + 5*s34*s45 + 2*s45^2) + 
         2*s23^2*s45^2*(3*s34^2 + 11*s34*s45 + 2*s45^2)) + 
       s15^3*s45*(6*s34*(2*s34 - 3*s45)*s45^2 - 2*s23*s45*
          (3*s34^2 - 16*s34*s45 + 7*s45^2) + s23^2*(s34^2 - 3*s34*s45 + 
           20*s45^2)) - 2*s15^2*(s34^2*(s34 - 6*s45)*s45^3 + 
         s23^2*s45^2*(-9*s34^2 + 5*s34*s45 - 3*s45^2) - 
         2*s23*s34*s45^2*(s34^2 - 4*s34*s45 + 3*s45^2) + 
         s23^3*(7*s34^3 - 4*s34^2*s45 + 3*s45^3)))))/
   (3*s12*s23^2*s34^2*s45*tr5^2), 
  -(4*s12*s23*s34*s45^2*(-(s34^2*(s34 - 2*s45)*(s23 - s45)^2) + 
       s15^3*s45*(s34 + 2*s45) + s12^2*(s15*s23*(s34 - 2*s45) - 
         s23^2*(s34 - 2*s45) + 2*s15*s34*s45) + 
       s15^2*(s23*(s34^2 + 2*s34*s45 - s45^2) + s45*(-2*s34^2 - 5*s34*s45 + 
           2*s45^2)) - s15*s34*(s23^2*s45 + s23*(s34^2 + 4*s34*s45 - 
           5*s45^2) + s45*(-s34^2 - 4*s34*s45 + 4*s45^2)) + 
       s12*(s15^3*(s34 - 2*s45) + 2*s23*s34*(s34 - 2*s45)*(s23 - s45) - 
         s15^2*(s34^2 + s23*(s34 - s45) - 7*s34*s45 + 2*s45^2) + 
         s15*s45*(s23^2 + 2*s23*(s34 + s45) + s34*(-5*s34 + 2*s45)))) + 
     2*(4*s12^3*(s15 - s23)^2*(s15 - s23 + s45) + s23^2*(s34 + s45)*
        (2*s23*s34*(2*s34 + 3*s45) + s45*(4*s15*s34 - 4*s34^2 + 9*s15*s45 - 
           6*s34*s45)) - s12^2*(s15 - s23 + s45)*(9*s15^2*s45 + 
         2*s23^2*(6*s34 + 5*s45) - s15*(12*s23*s34 + 19*s23*s45 + 
           11*s34*s45)) + s12*(5*s15^3*s45^2 + 9*s34^2*s45^3 + 
         2*s23*s34*s45^2*(s34 + 7*s45) - 2*s23^3*(6*s34^2 + 10*s34*s45 + 
           3*s45^2) + s15^2*s45*(-5*s23*s34 - 16*s23*s45 - 14*s34*s45 + 
           5*s45^2) + s23^2*s45*(12*s34^2 + 20*s34*s45 + 15*s45^2) + 
         s15*(s34*(9*s34 - 14*s45)*s45^2 + s23*s45*(7*s34^2 + 23*s34*s45 - 
             11*s45^2) + s23^2*(12*s34^2 + 25*s34*s45 + 17*s45^2))))*tr5^2)/
   (3*s12*s23^2*s45^3*tr5^2), 
  (2*(6*s12*s23*s34*s45^2*(-(s34^2*(s34 - 2*s45)*(s23 - s45)^2) + 
       s15^3*s45*(s34 + 2*s45) + s12^2*(s15*s23*(s34 - 2*s45) - 
         s23^2*(s34 - 2*s45) + 2*s15*s34*s45) + 
       s15^2*(s23*(s34^2 + 2*s34*s45 - s45^2) + s45*(-2*s34^2 - 5*s34*s45 + 
           2*s45^2)) - s15*s34*(s23^2*s45 + s23*(s34^2 + 4*s34*s45 - 
           5*s45^2) + s45*(-s34^2 - 4*s34*s45 + 4*s45^2)) + 
       s12*(s15^3*(s34 - 2*s45) + 2*s23*s34*(s34 - 2*s45)*(s23 - s45) - 
         s15^2*(s34^2 + s23*(s34 - s45) - 7*s34*s45 + 2*s45^2) + 
         s15*s45*(s23^2 + 2*s23*(s34 + s45) + s34*(-5*s34 + 2*s45)))) + 
     (14*s12^3*(s15 - s23)^2*(s15 - s23 + s45) - s12^2*(s15 - s23 + s45)*
        (30*s15^2*s45 + 21*s23^2*(2*s34 + s45) - 
         s15*(42*s23*s34 + 51*s23*s45 + 35*s34*s45)) + 
       s23^2*(s23*s34*(14*s34^2 + 21*s34*s45 + 16*s45^2) - 
         s34*s45*(14*s34^2 + 21*s34*s45 + 16*s45^2) + 
         s15*s45*(14*s34^2 + 23*s34*s45 + 18*s45^2)) + 
       s12*(16*s15^3*s45^2 + 27*s34^2*s45^3 + 6*s23*s34*s45^2*(s34 + 4*s45) - 
         2*s23^3*(21*s34^2 + 21*s34*s45 + 8*s45^2) + 
         s15^2*s45*(-16*s23*s34 - 39*s23*s45 - 43*s34*s45 + 16*s45^2) + 
         2*s23^2*s45*(21*s34^2 + 21*s34*s45 + 17*s45^2) + 
         s15*(s34*(27*s34 - 43*s45)*s45^2 + s23*s45*(21*s34^2 + 51*s34*s45 - 
             23*s45^2) + s23^2*(42*s34^2 + 58*s34*s45 + 39*s45^2))))*tr5^2))/
   (3*s12*s23^2*s45^3*tr5^2), 
  (-2*(6*s12*s23*s34*s45^2*(-(s34^2*(s34 - 2*s45)*(s23 - s45)^2) + 
       s15^3*s45*(s34 + 2*s45) + s12^2*(s15*s23*(s34 - 2*s45) - 
         s23^2*(s34 - 2*s45) + 2*s15*s34*s45) + 
       s15^2*(s23*(s34^2 + 2*s34*s45 - s45^2) + s45*(-2*s34^2 - 5*s34*s45 + 
           2*s45^2)) - s15*s34*(s23^2*s45 + s23*(s34^2 + 4*s34*s45 - 
           5*s45^2) + s45*(-s34^2 - 4*s34*s45 + 4*s45^2)) + 
       s12*(s15^3*(s34 - 2*s45) + 2*s23*s34*(s34 - 2*s45)*(s23 - s45) - 
         s15^2*(s34^2 + s23*(s34 - s45) - 7*s34*s45 + 2*s45^2) + 
         s15*s45*(s23^2 + 2*s23*(s34 + s45) + s34*(-5*s34 + 2*s45)))) + 
     (18*s12^3*(s15 - s23)^2*(s15 - s23 + s45) - s12^2*(s15 - s23 + s45)*
        (37*s15^2*s45 + 2*s23^2*(27*s34 + 7*s45) - 
         s15*(54*s23*s34 + 51*s23*s45 + 41*s34*s45)) + 
       s23^2*(2*s23*s34*(9*s34^2 + 7*s34*s45 + 7*s45^2) - 
         2*s34*s45*(9*s34^2 + 7*s34*s45 + 7*s45^2) + 
         s15*s45*(18*s34^2 + 11*s34*s45 + 11*s45^2)) + 
       s12*(19*s15^3*s45^2 + 29*s34^2*s45^3 + 2*s23*s34*s45^2*
          (3*s34 + 5*s45) - 2*s23^3*(27*s34^2 + 14*s34*s45 + 7*s45^2) + 
         s15^2*s45*(-19*s23*s34 - 34*s23*s45 - 48*s34*s45 + 19*s45^2) + 
         s23^2*s45*(54*s34^2 + 28*s34*s45 + 25*s45^2) + 
         s15*(s34*(29*s34 - 48*s45)*s45^2 + s23*s45*(23*s34^2 + 39*s34*s45 - 
             15*s45^2) + s23^2*(54*s34^2 + 47*s34*s45 + 29*s45^2))))*tr5^2))/
   (3*s12*s23^2*s45^3*tr5^2), 
  (-4*(4*s12^5*(s15 - s23)^4*(s15 - s23 + s45) + s23^2*(s34 + s45)*
      (s23*s34 + (s15 - s34)*s45)^2*(2*s23*s34*(2*s34 + 3*s45) + 
       s45*(4*s15*s34 - 4*s34^2 + 9*s15*s45 - 6*s34*s45)) - 
     s12^4*(s15 - s23)^2*(s15 - s23 + s45)*(21*s15^2*s45 - 
       s15*(20*s23*s34 + 31*s23*s45 + 23*s34*s45) + 
       2*s23*(-4*s34*s45 + 5*s23*(2*s34 + s45))) + 
     s12^3*(43*s15^5*s45^2 + s15^4*s45*(-17*s23*(3*s34 + 10*s45) + 
         s45*(-96*s34 + 43*s45)) + s23^2*(31*s34^2*s45^3 + 
         2*s23*s34*s45^2*(-18*s34 + 17*s45) - 
         2*s23^3*(20*s34^2 + 20*s34*s45 + 3*s45^2) + 
         3*s23^2*s45*(24*s34^2 + 20*s34*s45 + 11*s45^2)) + 
       s15*s23^2*(-(s34*s45^2*(21*s34 + 82*s45)) + 
         s23^2*(120*s34^2 + 171*s34*s45 + 59*s45^2) - 
         s23*s45*(87*s34^2 + 123*s34*s45 + 107*s45^2)) + 
       s15^2*(53*s34^2*s45^3 + 4*s23*s34*s45^2*(s34 + 36*s45) + 
         2*s23^2*s45*(-21*s34^2 - 15*s34*s45 + 79*s45^2) - 
         s23^3*(120*s34^2 + 273*s34*s45 + 184*s45^2)) + 
       s15^3*(s34*(53*s34 - 96*s45)*s45^2 + s23*s45*(57*s34^2 + 189*s34*s45 - 
           127*s45^2) + s23^2*(40*s34^2 + 193*s34*s45 + 258*s45^2))) + 
     s12*(13*s15^5*s45^4 + s15^4*s45^3*(13*s23*s34 - 38*s23*s45 - 
         66*s34*s45 + 13*s45^2) + s15^3*s45^2*
        (6*s34*(20*s34 - 11*s45)*s45^2 + s23*s45*(-53*s34^2 + 183*s34*s45 - 
           25*s45^2) + s23^2*(-5*s34^2 - 89*s34*s45 + s45^2)) - 
       s34^2*(s23 - s45)^2*(-54*s23*s34*s45^3 - 27*s34^2*s45^3 + 
         2*s23^3*(10*s34^2 + 20*s34*s45 + 9*s45^2) - 
         s23^2*s45*(12*s34^2 + 20*s34*s45 + 33*s45^2)) + 
       s15^2*s45*(2*s34^2*s45^3*(-47*s34 + 60*s45) + s23*s34*s45^2*
          (67*s34^2 - 306*s34*s45 + 104*s45^2) + s23^2*s45*
          (12*s34^3 + 223*s34^2*s45 - 98*s34*s45^2 + 21*s45^3) + 
         s23^3*(15*s34^3 + 30*s34^2*s45 + 106*s34*s45^2 + 24*s45^3)) + 
       s15*s34*(s23 - s45)*(s34^2*s45^3*(-27*s34 + 94*s45) + 
         s23*s34*s45^3*(-121*s34 + 133*s45) + 
         s23^3*(20*s34^3 + 25*s34^2*s45 - 7*s34*s45^2 - 30*s45^3) + 
         s23^2*s45*(7*s34^3 + 52*s34^2*s45 - 52*s34*s45^2 + 54*s45^3))) + 
     s12^2*(-39*s15^5*s45^3 + s15^4*s45^2*(26*s23*s34 + 134*s23*s45 + 
         139*s34*s45 - 39*s45^2) + 2*s23*s34*(s23 - s45)*
        (s23*s34*(6*s34 - 49*s45)*s45^2 - 27*s34^2*s45^3 + 
         s23^3*(20*s34^2 + 30*s34*s45 + 9*s45^2) - 3*s23^2*s45*
          (8*s34^2 + 10*s34*s45 + 11*s45^2)) - 
       s15^3*s45*(s34*(161*s34 - 139*s45)*s45^2 + 
         s23*s45*(60*s34^2 + 311*s34*s45 - 95*s45^2) + 
         s23^2*(27*s34^2 + 101*s34*s45 + 142*s45^2)) + 
       s15^2*(s34^2*(61*s34 - 161*s45)*s45^3 + 2*s23*s34*s45^2*
          (17*s34^2 + 75*s34*s45 - 99*s45^2) + s23^2*s45*
          (33*s34^3 + 111*s34^2*s45 + 38*s34*s45^2 - 110*s45^3) + 
         2*s23^3*(20*s34^3 + 57*s34^2*s45 + 71*s34*s45^2 + 19*s45^3)) + 
       s15*(61*s34^3*s45^4 + s23*s34^2*s45^3*(27*s34 + 49*s45) + 
         3*s23^2*s34*s45^2*(7*s34^2 + 81*s34*s45 + 20*s45^2) - 
         s23^4*(80*s34^3 + 147*s34^2*s45 + 85*s34*s45^2 - 9*s45^3) + 
         s23^3*s45*(55*s34^3 + 69*s34^2*s45 + 218*s34*s45^2 + 54*s45^3)))))/
   (3*s12*s23^2*s45^3*tr5^2), 
  (4*(14*s12^5*(s15 - s23)^4*(s15 - s23 + s45) - s12^4*(s15 - s23)^2*
      (s15 - s23 + s45)*(70*s15^2*s45 + 7*s23*(10*s23*s34 + 3*s23*s45 - 
         4*s34*s45) - s15*(70*s23*s34 + 91*s23*s45 + 75*s34*s45)) + 
     s23^2*(s23*s34 + (s15 - s34)*s45)^2*
      (s23*s34*(14*s34^2 + 21*s34*s45 + 16*s45^2) - 
       s34*s45*(14*s34^2 + 21*s34*s45 + 16*s45^2) + 
       s15*s45*(14*s34^2 + 23*s34*s45 + 18*s45^2)) + 
     s12^3*(136*s15^5*s45^2 + s15^4*s45*(s45*(-297*s34 + 136*s45) - 
         3*s23*(56*s34 + 163*s45)) + s23^2*(95*s34^2*s45^3 + 
         6*s23*s34*s45^2*(-21*s34 + 11*s45) - 
         4*s23^3*(35*s34^2 + 21*s34*s45 + 4*s45^2) + 14*s23^2*s45*
          (18*s34^2 + 9*s34*s45 + 5*s45^2)) + 
       s15*s23^2*(-3*s34*s45^2*(19*s34 + 53*s45) + 
         3*s23^2*(140*s34^2 + 140*s34*s45 + 43*s45^2) - 
         s23*s45*(321*s34^2 + 327*s34*s45 + 221*s45^2)) + 
       s15^2*(161*s34^2*s45^3 + 2*s23*s34*s45^2*(11*s34 + 195*s45) - 
         7*s23^3*(60*s34^2 + 108*s34*s45 + 61*s45^2) + 
         s23^2*s45*(-114*s34^2 - 21*s34*s45 + 368*s45^2)) + 
       s15^3*(s34*(161*s34 - 297*s45)*s45^2 + s23*s45*(183*s34^2 + 
           519*s34*s45 - 353*s45^2) + s23^2*(140*s34^2 + 588*s34*s45 + 
           667*s45^2))) + s12*(38*s15^5*s45^4 + s15^4*s45^3*
        (38*s23*s34 - 87*s23*s45 - 195*s34*s45 + 38*s45^2) - 
       s34^2*(s23 - s45)^2*(-108*s23*s34*s45^3 - 81*s34^2*s45^3 - 
         14*s23^2*s45*(3*s34^2 + 3*s34*s45 + 5*s45^2) + 
         s23^3*(70*s34^2 + 84*s34*s45 + 48*s45^2)) - 
       s15^3*s45^2*(3*s34*s45^2*(-119*s34 + 65*s45) + 
         s23^2*(14*s34^2 + 158*s34*s45 - 15*s45^2) + 
         s23*s45*(157*s34^2 - 439*s34*s45 + 49*s45^2)) + 
       s15^2*s45*(s34^2*s45^3*(-281*s34 + 357*s45) + s23*s34*s45^2*
          (200*s34^2 - 779*s34*s45 + 206*s45^2) + 
         s23^3*(56*s34^3 + 63*s34^2*s45 + 170*s34*s45^2 + 34*s45^3) + 
         s23^2*s45*(33*s34^3 + 478*s34^2*s45 - 184*s34*s45^2 + 56*s45^3)) + 
       s15*s34*(s23 - s45)*(s23*s34*s45^3*(-308*s34 + 265*s45) + 
         s34^2*s45^3*(-81*s34 + 281*s45) + s23^3*(70*s34^3 + 28*s34^2*s45 - 
           s34*s45^2 - 50*s45^3) + s23^2*s45*(19*s34^3 + 135*s34^2*s45 - 
           78*s34*s45^2 + 126*s45^3))) + 
     s12^2*(-118*s15^5*s45^3 + s15^4*s45^2*(80*s23*s34 + 345*s23*s45 + 
         417*s34*s45 - 118*s45^2) + s23*s34*(s23 - s45)*
        (3*s23*s34*(14*s34 - 65*s45)*s45^2 - 162*s34^2*s45^3 - 
         14*s23^2*s45*(12*s34^2 + 9*s34*s45 + 10*s45^2) + 
         2*s23^3*(70*s34^2 + 63*s34*s45 + 24*s45^2)) - 
       s15^3*s45*(3*s34*(160*s34 - 139*s45)*s45^2 + 
         s23*s45*(180*s34^2 + 773*s34*s45 - 227*s45^2) + 
         s23^2*(84*s34^2 + 257*s34*s45 + 336*s45^2)) + 
       s15^2*(s34^2*(181*s34 - 480*s45)*s45^3 + s23*s34*s45^2*
          (100*s34^2 + 347*s34*s45 - 436*s45^2) + 
         s23^2*s45*(99*s34^3 + 261*s34^2*s45 + 116*s34*s45^2 - 235*s45^3) + 
         s23^3*(140*s34^3 + 294*s34^2*s45 + 322*s34*s45^2 + 109*s45^3)) + 
       s15*(181*s34^3*s45^4 + s23*s34^2*s45^3*(81*s34 + 47*s45) + 
         s23^2*s34*s45^2*(57*s34^2 + 560*s34*s45 + 130*s45^2) - 
         s23^4*s34*(280*s34^2 + 336*s34*s45 + 193*s45^2) + 
         s23^3*s45*(209*s34^3 + 171*s34^2*s45 + 428*s34*s45^2 + 
           126*s45^3)))))/(3*s12*s23^2*s45^3*tr5^2), 
  (-4*(18*s12^5*(s15 - s23)^4*(s15 - s23 + s45) - s12^4*(s15 - s23)^2*
      (s15 - s23 + s45)*(85*s15^2*s45 + 2*s23*(45*s23*s34 + 7*s23*s45 - 
         18*s34*s45) - s15*(90*s23*s34 + 99*s23*s45 + 89*s34*s45)) + 
     s23^2*(s23*s34 + (s15 - s34)*s45)^2*
      (2*s23*s34*(9*s34^2 + 7*s34*s45 + 7*s45^2) - 
       2*s34*s45*(9*s34^2 + 7*s34*s45 + 7*s45^2) + 
       s15*s45*(18*s34^2 + 11*s34*s45 + 11*s45^2)) + 
     s12^3*(155*s15^5*s45^2 + s15^4*s45*(5*s45*(-66*s34 + 31*s45) - 
         s23*(201*s34 + 514*s45)) + s23^2*(105*s34^2*s45^3 + 
         2*s23*s34*s45^2*(-81*s34 + 19*s45) - 
         2*s23^3*(90*s34^2 + 28*s34*s45 + 7*s45^2) + 
         s23^2*s45*(324*s34^2 + 84*s34*s45 + 47*s45^2)) + 
       s15*s23^2*(-(s34*s45^2*(51*s34 + 92*s45)) + 
         s23^2*(540*s34^2 + 369*s34*s45 + 91*s45^2) - 
         s23*s45*(435*s34^2 + 315*s34*s45 + 143*s45^2)) + 
       s15^2*(175*s34^2*s45^3 + 2*s23*s34*s45^2*(19*s34 + 192*s45) + 
         6*s23^2*s45*(-17*s34^2 + 8*s34*s45 + 50*s45^2) - 
         s23^3*(540*s34^2 + 771*s34*s45 + 344*s45^2)) + 
       s15^3*(5*s34*(35*s34 - 66*s45)*s45^2 + s23*s45*(213*s34^2 + 
           513*s34*s45 - 359*s45^2) + s23^2*(180*s34^2 + 659*s34*s45 + 
           626*s45^2))) + s12*(39*s15^5*s45^4 + s15^4*s45^3*
        (39*s23*s34 - 68*s23*s45 - 204*s34*s45 + 39*s45^2) - 
       s15^3*s45^2*(6*s34*s45^2*(-63*s34 + 34*s45) + 
         s23^2*(13*s34^2 + 67*s34*s45 - 29*s45^2) + 
         s23*s45*(165*s34^2 - 367*s34*s45 + 29*s45^2)) - 
       s34^2*(s23 - s45)^2*(-66*s23*s34*s45^3 - 87*s34^2*s45^3 + 
         s23^3*(90*s34^2 + 56*s34*s45 + 42*s45^2) - 
         s23^2*s45*(54*s34^2 + 28*s34*s45 + 47*s45^2)) + 
       s15^2*s45*(6*s34^2*s45^3*(-50*s34 + 63*s45) + 
         7*s23^3*s34*(11*s34^2 + 6*s34*s45 + 6*s45^2) + 
         s23*s34*s45^2*(213*s34^2 - 704*s34*s45 + 124*s45^2) + 
         s23^2*s45*(30*s34^3 + 339*s34^2*s45 - 94*s34*s45^2 + 55*s45^3)) + 
       s15*s34*(s23 - s45)*(3*s34^2*s45^3*(-29*s34 + 100*s45) + 
         s23*s34*s45^3*(-279*s34 + 161*s45) + 
         s23^3*(90*s34^3 - 21*s34^2*s45 + 13*s34*s45^2 - 14*s45^3) + 
         s23^2*s45*(17*s34^3 + 134*s34^2*s45 - 8*s34*s45^2 + 102*s45^3))) + 
     s12^2*(-127*s15^5*s45^3 + s15^4*s45^2*(88*s23*s34 + 318*s23*s45 + 
         445*s34*s45 - 127*s45^2) + 2*s23*s34*(s23 - s45)*
        (s23*s34*(27*s34 - 59*s45)*s45^2 - 87*s34^2*s45^3 + 
         3*s23^3*(30*s34^2 + 14*s34*s45 + 7*s45^2) - 
         s23^2*s45*(108*s34^2 + 42*s34*s45 + 47*s45^2)) - 
       s15^3*s45*(s34*(509*s34 - 445*s45)*s45^2 + 
         s23*s45*(192*s34^2 + 679*s34*s45 - 191*s45^2) + 
         s23^2*(93*s34^2 + 235*s34*s45 + 280*s45^2)) + 
       s15^2*(s34^2*(191*s34 - 509*s45)*s45^3 + 2*s23*s34*s45^2*
          (52*s34^2 + 137*s34*s45 - 161*s45^2) + s23^2*s45*
          (105*s34^3 + 219*s34^2*s45 + 128*s34*s45^2 - 166*s45^3) + 
         2*s23^3*(90*s34^3 + 135*s34^2*s45 + 124*s34*s45^2 + 57*s45^3)) + 
       s15*(s23*s34^2*(87*s34 - 43*s45)*s45^3 + 191*s34^3*s45^4 + 
         s23^2*s34*s45^2*(51*s34^2 + 451*s34*s45 + 96*s45^2) - 
         s23^4*(360*s34^3 + 261*s34^2*s45 + 143*s34*s45^2 + 25*s45^3) + 
         s23^3*s45*(291*s34^3 + 141*s34^2*s45 + 242*s34*s45^2 + 
           102*s45^3)))))/(3*s12*s23^2*s45^3*tr5^2), 
  -(-4*s12^5*(s15 - s23)^4*(s15 - s23 + s45) + s12^4*(s15 - s23)^2*
      (s15 - s23 + s45)*(21*s15^2*s45 - 23*s15*s34*s45 - 
       5*s15*s23*(4*s34 + 7*s45) + 2*s23*(10*s23*s34 + 7*s23*s45 - 
         2*s34*s45)) - (s23*s34 + (s15 - s34)*s45)^2*(2*(s15 - s34)^3*s45^3 + 
       2*s23^3*s34*(2*s34^2 + 7*s34*s45 + 7*s45^2) - 2*s23*(s15 - s34)*s45^2*
        (-(s34*(s34 + 5*s45)) + s15*(s34 + 8*s45)) + 
       s23^2*s45^2*(-2*s34*(2*s34 + 7*s45) + s15*(7*s34 + 23*s45))) + 
     s12^3*(-43*s15^5*s45^2 + s15^4*s45*(55*s23*s34 + 184*s23*s45 + 
         96*s34*s45 - 45*s45^2) + s23^2*(2*s23*s34*(7*s34 - 15*s45)*s45^2 - 
         23*s34^2*s45^3 + 2*s23^3*(20*s34^2 + 28*s34*s45 + 7*s45^2) - 
         s23^2*s45*(56*s34^2 + 74*s34*s45 + 37*s45^2)) + 
       s15*s23*(32*s34^2*s45^3 + 35*s23*s34*s45^2*(s34 + 4*s45) - 
         s23^3*(120*s34^2 + 223*s34*s45 + 97*s45^2) + 
         s23^2*s45*(51*s34^2 + 129*s34*s45 + 145*s45^2)) + 
       s15^2*(4*s23*s34*(s34 - 53*s45)*s45^2 - 57*s34^2*s45^3 + 
         2*s23^2*s45*(33*s34^2 + 30*s34*s45 - 112*s45^2) + 
         s23^3*(120*s34^2 + 333*s34*s45 + 250*s45^2)) - 
       s15^3*(s34*(53*s34 - 102*s45)*s45^2 + s23*s45*(61*s34^2 + 
           211*s34*s45 - 161*s45^2) + s23^2*(40*s34^2 + 221*s34*s45 + 
           308*s45^2))) - s12*(9*s15^5*s45^4 + s15^4*s45^3*
        (21*s23*s34 - 4*s23*s45 - 46*s34*s45 + 15*s45^2) - 
       s34^2*(s23 - s45)^2*(-27*s34^2*s45^3 - 2*s23*s34*s45^2*
          (s34 + 29*s45) + s23^2*s45*(4*s34^2 + 2*s34*s45 - 37*s45^2) + 
         s23^3*(20*s34^2 + 56*s34*s45 + 42*s45^2)) - 
       s15^3*s45^2*(12*s34*s45^2*(-7*s34 + 6*s45) + 
         s23^2*(5*s34^2 + 93*s34*s45 + 37*s45^2) + 
         s23*s45*(75*s34^2 - 73*s34*s45 + 43*s45^2)) + 
       s15^2*s45*(6*s34^2*s45^3*(-11*s34 + 21*s45) + 3*s23*s34*s45^2*
          (29*s34^2 - 62*s34*s45 + 48*s45^2) + 
         s23^3*(3*s34^3 + 20*s34^2*s45 + 118*s34*s45^2 + 32*s45^3) + 
         s23^2*s45*(10*s34^3 + 205*s34^2*s45 - 62*s34*s45^2 + 37*s45^3)) + 
       s15*s34*(s23 - s45)*(s34^2*s45^3*(-19*s34 + 96*s45) + 
         s23*s34*s45^2*(14*s34^2 - 73*s34*s45 + 159*s45^2) + 
         s23^3*(20*s34^3 + 53*s34^2*s45 + 27*s34*s45^2 - 46*s45^3) + 
         s23^2*s45*(19*s34^3 + 58*s34^2*s45 - 58*s34*s45^2 + 74*s45^3))) + 
     s12^2*(37*s15^5*s45^3 + s15^4*s45^2*(43*s45*(-3*s34 + s45) - 
         18*s23*(2*s34 + 7*s45)) - 2*s23*s34*(s23 - s45)*
        (-25*s34^2*s45^3 - 3*s23*s34*s45^2*(s34 + 17*s45) + 
         s23^3*(20*s34^2 + 42*s34*s45 + 21*s45^2) - 
         s23^2*s45*(12*s34^2 + 27*s34*s45 + 37*s45^2)) + 
       s15^3*s45*(s34*(147*s34 - 151*s45)*s45^2 + 
         s23*s45*(82*s34^2 + 257*s34*s45 - 143*s45^2) + 
         s23^2*(39*s34^2 + 147*s34*s45 + 146*s45^2)) - 
       s15^2*(s34^2*(55*s34 - 173*s45)*s45^3 + 2*s23*s34*s45^2*
          (23*s34^2 + 33*s34*s45 - 149*s45^2) + s23^2*s45*
          (45*s34^3 + 155*s34^2*s45 - 10*s34*s45^2 - 174*s45^3) + 
         2*s23^3*(20*s34^3 + 81*s34^2*s45 + 114*s34*s45^2 + 31*s45^3)) + 
       s15*(-65*s34^3*s45^4 - 5*s23*s34^2*s45^3*(13*s34 + 21*s45) - 
         s23^2*s34*s45^2*(25*s34^2 + 277*s34*s45 + 120*s45^2) + 
         s23^4*(80*s34^3 + 207*s34^2*s45 + 159*s34*s45^2 + 5*s45^3) - 
         s23^3*s45*(19*s34^3 + 65*s34^2*s45 + 254*s34*s45^2 + 74*s45^3))))/
   (3*s12*s23^2*s45^3*tr5^2), 
  -(14*s12^5*(s15 - s23)^4*(s15 - s23 + s45) - s12^4*(s15 - s23)^2*
      (s15 - s23 + s45)*(70*s15^2*s45 + s23*(70*s23*s34 + 33*s23*s45 - 
         16*s34*s45) - s15*(70*s23*s34 + 103*s23*s45 + 75*s34*s45)) + 
     (s23*s34 + (s15 - s34)*s45)^2*(6*(s15 - s34)^3*s45^3 - 
       2*s23*(s15 - s34)*s45^2*(3*s15*s34 - 3*s34^2 + 10*s15*s45 - 
         8*s34*s45) + s23^3*s34*(14*s34^2 + 33*s34*s45 + 26*s45^2) + 
       s23^2*s45*(-(s34*(2*s34^2 + 17*s34*s45 + 26*s45^2)) + 
         s15*(2*s34^2 + 19*s34*s45 + 32*s45^2))) + 
     s12^3*(136*s15^5*s45^2 + s15^4*s45*(-180*s23*s34 - 529*s23*s45 - 
         297*s34*s45 + 142*s45^2) + s23^2*(67*s34^2*s45^3 + 
         4*s23*s34*s45^2*(-15*s34 + 11*s45) - 
         2*s23^3*(70*s34^2 + 66*s34*s45 + 13*s45^2) + 
         2*s23^2*s45*(102*s34^2 + 91*s34*s45 + 29*s45^2)) + 
       s15*s23*(-88*s34^2*s45^3 - s23*s34*s45^2*(103*s34 + 285*s45) + 
         s23^3*(420*s34^2 + 576*s34*s45 + 199*s45^2) - 
         s23^2*s45*(213*s34^2 + 379*s34*s45 + 257*s45^2)) + 
       s15^2*(173*s34^2*s45^3 + 2*s23*s34*s45^2*(s34 + 278*s45) + 
         s23^2*s45*(-186*s34^2 - 85*s34*s45 + 482*s45^2) - 
         s23^3*(420*s34^2 + 936*s34*s45 + 577*s45^2)) + 
       s15^3*(7*s34*(23*s34 - 45*s45)*s45^2 + s23*s45*(195*s34^2 + 
           579*s34*s45 - 425*s45^2) + s23^2*(140*s34^2 + 672*s34*s45 + 
           797*s45^2))) + s12*(26*s15^5*s45^4 + s15^4*s45^3*
        (60*s23*s34 - 41*s23*s45 - 131*s34*s45 + 44*s45^2) - 
       s34^2*(s23 - s45)^2*(-77*s34^2*s45^3 - 2*s23*s34*s45^2*
          (3*s34 + 55*s45) - 2*s23^2*s45*(-3*s34^2 + 9*s34*s45 + 29*s45^2) + 
         2*s23^3*(35*s34^2 + 66*s34*s45 + 39*s45^2)) - 
       s15^3*s45^2*(s34*s45^2*(-237*s34 + 209*s45) + 
         s23^2*(16*s34^2 + 182*s34*s45 + 23*s45^2) + 
         s23*s45*(211*s34^2 - 265*s34*s45 + 75*s45^2)) + 
       s15^2*s45*(s34^2*s45^3*(-185*s34 + 363*s45) + s23*s34*s45^2*
          (242*s34^2 - 555*s34*s45 + 260*s45^2) + 
         s23^3*(20*s34^3 + 65*s34^2*s45 + 186*s34*s45^2 + 38*s45^3) + 
         s23^2*s45*(33*s34^3 + 446*s34^2*s45 - 132*s34*s45^2 + 58*s45^3)) + 
       s15*s34*(s23 - s45)*(s34^2*s45^3*(-53*s34 + 275*s45) + 
         s23*s34*s45^2*(38*s34^2 - 204*s34*s45 + 295*s45^2) + 
         s23^3*(70*s34^3 + 112*s34^2*s45 + 29*s34*s45^2 - 64*s45^3) + 
         s23^2*s45*(55*s34^3 + 119*s34^2*s45 - 62*s34*s45^2 + 116*s45^3))) + 
     s12^2*(-112*s15^5*s45^3 + s15^4*s45^2*(108*s23*s34 + 347*s23*s45 + 
         383*s34*s45 - 130*s45^2) + s23*s34*(s23 - s45)*
        (-142*s34^2*s45^3 - s23*s34*s45^2*(12*s34 + 187*s45) + 
         2*s23^3*(70*s34^2 + 99*s34*s45 + 39*s45^2) - 
         2*s23^2*s45*(48*s34^2 + 75*s34*s45 + 58*s45^2)) - 
       s15^3*s45*(s34*(430*s34 - 449*s45)*s45^2 + 
         s23*s45*(240*s34^2 + 673*s34*s45 - 313*s45^2) + 
         s23^2*(120*s34^2 + 373*s34*s45 + 378*s45^2)) + 
       s15*(189*s34^3*s45^4 + s23*s34^2*s45^3*(179*s34 + 183*s45) + 
         s23^2*s34*s45^2*(77*s34^2 + 620*s34*s45 + 216*s45^2) - 
         s23^4*(280*s34^3 + 516*s34^2*s45 + 313*s34*s45^2 + 20*s45^3) + 
         s23^3*s45*(101*s34^3 + 227*s34^2*s45 + 450*s34*s45^2 + 116*s45^3)) + 
       s15^2*(s34^2*(159*s34 - 508*s45)*s45^3 + s23*s34*s45^2*
          (132*s34^2 + 147*s34*s45 - 638*s45^2) + 
         s23^2*s45*(135*s34^3 + 361*s34^2*s45 + 34*s34*s45^2 - 299*s45^3) + 
         s23^3*(140*s34^3 + 438*s34^2*s45 + 500*s34*s45^2 + 163*s45^3))))/
   (3*s12*s23^2*s45^3*tr5^2), (18*s12^5*(s15 - s23)^4*(s15 - s23 + s45) - 
    s12^4*(s15 - s23)^2*(s15 - s23 + s45)*(85*s15^2*s45 + 
      2*s23*(45*s23*s34 + 13*s23*s45 - 12*s34*s45) - 
      s15*(90*s23*s34 + 111*s23*s45 + 89*s34*s45)) + 
    (s23*s34 + (s15 - s34)*s45)^2*(-6*s23*(s15 - s34)*s34*(s15 - s34 - s45)*
       s45^2 + 6*(s15 - s34)^3*s45^3 + 2*s23^3*s34*(9*s34^2 + 13*s34*s45 + 
        7*s45^2) + s23^2*s45*(s15*(6*s34^2 + 17*s34*s45 + 5*s45^2) - 
        2*s34*(3*s34^2 + 10*s34*s45 + 7*s45^2))) + 
    s12^3*(155*s15^5*s45^2 + s15^4*s45*(s45*(-330*s34 + 161*s45) - 
        3*s23*(71*s34 + 184*s45)) + s23^2*(69*s34^2*s45^3 + 
        2*s23*s34*s45^2*(-48*s34 + 5*s45) - 2*s23^3*(90*s34^2 + 52*s34*s45 + 
          7*s45^2) + s23^2*s45*(276*s34^2 + 150*s34*s45 + 19*s45^2)) + 
      s15*s23*(-80*s34^2*s45^3 - s23*s34*s45^2*(101*s34 + 182*s45) + 
        3*s23^3*(180*s34^2 + 175*s34*s45 + 43*s45^2) - 
        s23^2*s45*(327*s34^2 + 393*s34*s45 + 125*s45^2)) + 
      s15^2*(187*s34^2*s45^3 + 2*s23*s34*s45^2*(11*s34 + 260*s45) + 
        6*s23^2*s45*(-29*s34^2 + s34*s45 + 59*s45^2) - 
        s23^3*(540*s34^2 + 951*s34*s45 + 458*s45^2)) + 
      s15^3*(s34*(175*s34 - 348*s45)*s45^2 + 
        s23*s45*(225*s34^2 + 567*s34*s45 - 409*s45^2) + 
        s23^2*(180*s34^2 + 743*s34*s45 + 740*s45^2))) + 
    s12*(27*s15^5*s45^4 + s15^4*s45^3*(59*s23*s34 - 62*s23*s45 - 
        132*s34*s45 + 45*s45^2) - s15^3*s45^2*
       (6*s34*s45^2*(-39*s34 + 35*s45) + s23^2*(17*s34^2 + 111*s34*s45 - 
          39*s45^2) + 7*s23*s45*(29*s34^2 - 43*s34*s45 + 5*s45^2)) - 
      s34^2*(s23 - s45)^2*(-75*s34^2*s45^3 - 2*s23*s34*s45^2*
         (3*s34 + 31*s45) - s23^2*s45*(6*s34^2 + 34*s34*s45 + 19*s45^2) + 
        2*s23^3*(45*s34^2 + 52*s34*s45 + 21*s45^2)) + 
      s15^2*s45*(-180*s34^2*(s34 - 2*s45)*s45^3 + s23*s34*s45^2*
         (229*s34^2 - 560*s34*s45 + 132*s45^2) + 
        s23^3*(41*s34^3 + 68*s34^2*s45 + 62*s34*s45^2 - 4*s45^3) + 
        s23^2*s45*(36*s34^3 + 329*s34^2*s45 - 90*s34*s45^2 + 19*s45^3)) + 
      s15*s34*(s23 - s45)*(3*s34^2*s45^3*(-17*s34 + 90*s45) + 
        s23*s34*s45^2*(34*s34^2 - 195*s34*s45 + 159*s45^2) + 
        s23^3*(90*s34^3 + 63*s34^2*s45 - 9*s34*s45^2 - 10*s45^3) + 
        s23^2*s45*(53*s34^3 + 92*s34^2*s45 + 18*s34*s45^2 + 38*s45^3))) - 
    s12^2*(121*s15^5*s45^3 + s15^4*s45^2*(s45*(-403*s34 + 139*s45) - 
        2*s23*(57*s34 + 169*s45)) - 2*s23*s34*(s23 - s45)*
       (-49*s23*s34*s45^3 - 69*s34^2*s45^3 + 3*s23^3*(30*s34^2 + 26*s34*s45 + 
          7*s45^2) - s23^2*s45*(72*s34^2 + 69*s34*s45 + 19*s45^2)) + 
      s15^3*s45*(s34*(443*s34 - 469*s45)*s45^2 + 
        s23*s45*(246*s34^2 + 625*s34*s45 - 235*s45^2) + 
        3*s23^2*(43*s34^2 + 111*s34*s45 + 112*s45^2)) + 
      s15*(-191*s34^3*s45^4 - 5*s23*s34^2*s45^3*(33*s34 + 17*s45) - 
        s23^2*s34*s45^2*(79*s34^2 + 469*s34*s45 + 108*s45^2) + 
        s23^4*(360*s34^3 + 441*s34^2*s45 + 189*s34*s45^2 + 23*s45^3) - 
        s23^3*s45*(183*s34^3 + 249*s34^2*s45 + 218*s34*s45^2 + 38*s45^3)) - 
      s15^2*(s34^2*(161*s34 - 521*s45)*s45^3 + 2*s23*s34*s45^2*
         (66*s34^2 + 61*s34*s45 - 229*s45^2) + s23^2*s45*
         (141*s34^3 + 291*s34^2*s45 + 84*s34*s45^2 - 134*s45^3) + 
        2*s23^3*(90*s34^3 + 207*s34^2*s45 + 183*s34*s45^2 + 71*s45^3))))/
   (3*s12*s23^2*s45^3*tr5^2), 
  -(s12^5*(s15 - s23)^2*(4*s15^3 - 4*s23^3 - 7*s23^2*s45 - 8*s23*s45^2 - 
       6*s45^3 - s15^2*(12*s23 + 7*s45) + 2*s15*(6*s23^2 + 7*s23*s45 + 
         4*s45^2)) - s12^4*(21*s15^5*s45 - s15^4*(20*s23*s34 + 82*s23*s45 + 
         23*s34*s45 + 35*s45^2) + 2*s23*(-7*s23^2*s34*s45^2 + 4*s34*s45^4 + 
         s23^4*(-10*s34 + s45) + s23^3*s45*(-10*s34 + s45) - 
         s23*s45^3*(2*s34 + 3*s45)) + s15*(8*s34*s45^4 + 
         2*s23*s45^3*(17*s34 + 10*s45) + s23^4*(80*s34 + 13*s45) + 
         s23^2*s45^2*(65*s34 + 28*s45) + s23^3*s45*(83*s34 + 29*s45)) - 
       s15^2*(24*s23^3*(5*s34 + 3*s45) + 8*s23*s45^2*(11*s34 + 7*s45) + 
         2*s45^3*(15*s34 + 7*s45) + 3*s23^2*s45*(43*s34 + 33*s45)) + 
       s15^3*(s45^2*(37*s34 + 28*s45) + 2*s23^2*(40*s34 + 59*s45) + 
         s23*s45*(89*s34 + 103*s45))) + (s23*s34 + (s15 - s34)*s45)^2*
      (2*(s15 - s34)^3*s45^3 + s23^3*s34*(4*s34^2 - 2*s34*s45 + 3*s45^2) + 
       3*s23^2*s45^2*(s34*s45 - s15*(s34 + 2*s45)) - 
       2*s23*s45^2*(s15^2*(s34 - 4*s45) + s15*(-2*s34^2 + 5*s34*s45 - 
           3*s45^2) + s34*(s34^2 - s34*s45 + 3*s45^2))) + 
     s12^3*(43*s15^5*s45^2 + s23^2*s34*(13*s34 - 16*s45)*s45^3 - 
       2*s34^2*s45^5 + 2*s23*s34*s45^4*(5*s34 + 4*s45) + 
       s23^4*s45*(-10*s34^2 + 2*s34*s45 - 3*s45^2) + 
       s23^5*(-40*s34^2 + 8*s34*s45 - 3*s45^2) + 2*s23^3*s45^2*
        (2*s34^2 - 2*s34*s45 + 3*s45^2) - s15^4*s45*(55*s23*s34 + 
         122*s23*s45 + 96*s34*s45 + 55*s45^2) + 
       s15*(12*s34*s45^4*(2*s34 + s45) + s23^2*s45^2*(53*s34^2 + 8*s34*s45 - 
           2*s45^2) + s23^4*(120*s34^2 + 31*s34*s45 + 2*s45^2) + 
         2*s23*s45^3*(3*s34^2 + 20*s34*s45 + 4*s45^2) + 
         s23^3*s45*(81*s34^2 + 43*s34*s45 + 9*s45^2)) - 
       s15^2*(s45^3*(63*s34^2 + 58*s34*s45 + 10*s45^2) + 
         4*s23^2*s45*(33*s34^2 + 47*s34*s45 + 16*s45^2) + 
         2*s23*s45^2*(55*s34^2 + 61*s34*s45 + 19*s45^2) + 
         s23^3*(120*s34^2 + 141*s34*s45 + 31*s45^2)) + 
       s15^3*(s45^2*(53*s34^2 + 118*s34*s45 + 34*s45^2) + 
         s23^2*(40*s34^2 + 157*s34*s45 + 111*s45^2) + 
         s23*s45*(61*s34^2 + 239*s34*s45 + 113*s45^2))) + 
     s12*(9*s15^5*s45^4 - s15^4*s45^3*(-21*s23*s34 + 22*s23*s45 + 
         46*s34*s45 + 6*s45^2) - s34^2*(s23 - s45)^2*
        (2*s34*s45^3*(-s34 + s45) + 6*s23*s45^2*(s34^2 - s45^2) + 
         3*s23^2*s45*(5*s34^2 - 2*s34*s45 + 5*s45^2) + 
         s23^3*(20*s34^2 - 8*s34*s45 + 9*s45^2)) + 
       s15^3*s45^2*(-(s23*s45*(75*s34^2 - 61*s34*s45 + s45^2)) + 
         2*s45^2*(42*s34^2 + 8*s34*s45 + s45^2) + 
         s23^2*(-5*s34^2 + 3*s34*s45 + 28*s45^2)) + 
       s15^2*s45*(-6*s34*s45^3*(11*s34^2 + 2*s34*s45 + s45^2) + 
         s23^3*(3*s34^3 - 2*s34^2*s45 - 36*s34*s45^2 - 15*s45^3) + 
         3*s23*s45^2*(29*s34^3 - 22*s34^2*s45 + 2*s34*s45^2 + 2*s45^3) + 
         s23^2*s45*(10*s34^3 + 17*s34^2*s45 + 8*s34*s45^2 + 9*s45^3)) + 
       s15*s34*(s23 - s45)*(-19*s34^3*s45^3 - 6*s34*s45^5 + 
         s23^2*s45*(19*s34^3 - 18*s34^2*s45 + 43*s34*s45^2 - 6*s45^3) + 
         s23*s45^2*(14*s34^3 - 37*s34^2*s45 + 3*s34*s45^2 + 12*s45^3) + 
         s23^3*(20*s34^3 - 11*s34^2*s45 + 16*s34*s45^2 + 12*s45^3))) + 
     s12^2*(-37*s15^5*s45^3 + s15^4*s45^2*(36*s23*s34 + 74*s23*s45 + 
         129*s34*s45 + 33*s45^2) + s34*(s23 - s45)*
        (-2*s34*s45^4*(s34 + s45) + 4*s23*s34*s45^3*(-2*s34 + 3*s45) + 
         2*s23^2*s45^2*(2*s34^2 + s34*s45 - 6*s45^2) + 
         2*s23^3*s45*(10*s34^2 - 3*s34*s45 + 6*s45^2) + 
         s23^4*(40*s34^2 - 12*s34*s45 + 9*s45^2)) - 
       s15^3*s45*(s45^2*(147*s34^2 + 97*s34*s45 + 16*s45^2) + 
         s23*s45*(82*s34^2 + 129*s34*s45 + 43*s45^2) + 
         s23^2*(39*s34^2 + 65*s34*s45 + 49*s45^2)) - 
       s15*(-7*s23*s34*s45^3*(7*s34^2 - 7*s34*s45 + 2*s45^2) + 
         s34*s45^4*(31*s34^2 + 20*s34*s45 + 4*s45^2) + 
         s23^3*s34*s45*(25*s34^2 + 3*s34*s45 + 36*s45^2) + 
         s23^4*(80*s34^3 + 15*s34^2*s45 + 11*s34*s45^2 + 12*s45^3) - 
         s23^2*s45^2*(-7*s34^3 + 45*s34^2*s45 + 20*s34*s45^2 + 12*s45^3)) + 
       s15^2*(2*s23*s34*s45^2*(23*s34^2 + 3*s34*s45 + 43*s45^2) + 
         s45^3*(55*s34^3 + 95*s34^2*s45 + 34*s34*s45^2 + 2*s45^3) + 
         s23^2*s45*(45*s34^3 + 79*s34^2*s45 + 33*s34*s45^2 + 10*s45^3) + 
         s23^3*(40*s34^3 + 66*s34^2*s45 + 31*s34*s45^2 + 24*s45^3))))/
   (3*s12*s23^2*s45^3*tr5^2), 
  (s12^5*(s15 - s23)^2*(14*s15^3 - 14*s23^3 - 19*s23^2*s45 - 20*s23*s45^2 - 
      18*s45^3 - s15^2*(42*s23 + 19*s45) + 
      s15*(42*s23^2 + 38*s23*s45 + 20*s45^2)) - 
    s12^4*(70*s15^5*s45 - s15^4*(70*s23*s34 + 287*s23*s45 + 75*s34*s45 + 
        92*s45^2) - s23*(-24*s34*s45^4 + 10*s23^2*s45^2*(3*s34 + s45) + 
        7*s23^4*(10*s34 + s45) + 2*s23*s45^3*(10*s34 + 9*s45) + 
        s23^3*s45*(46*s34 + 13*s45)) - s15^2*(2*s45^3*(41*s34 + 21*s45) + 
        14*s23^3*(30*s34 + 23*s45) + 2*s23*s45^2*(112*s34 + 79*s45) + 
        3*s23^2*s45*(121*s34 + 105*s45)) + 
      s15*(24*s34*s45^4 + 14*s23^4*(20*s34 + 7*s45) + 
        6*s23*s45^3*(17*s34 + 10*s45) + s23^2*s45^2*(157*s34 + 94*s45) + 
        s23^3*s45*(213*s34 + 131*s45)) + s15^3*(56*s23^2*(5*s34 + 8*s45) + 
        s45^2*(97*s34 + 74*s45) + s23*s45*(271*s34 + 289*s45))) + 
    (s23*s34 + (s15 - s34)*s45)^2*(6*(s15 - s34)^3*s45^3 + 
      s23^3*s34*(14*s34^2 + 7*s34*s45 + 11*s45^2) - 
      2*s23*s45^2*(s15^2*(3*s34 + 2*s45) - 2*s15*(3*s34^2 + 3*s34*s45 + 
          s45^2) + s34*(3*s34^2 + 4*s34*s45 + 2*s45^2)) + 
      s23^2*s45*(s34*(-2*s34^2 + s34*s45 - 7*s45^2) + 
        s15*(2*s34^2 - 3*s34*s45 + 5*s45^2))) + 
    s12^3*(136*s15^5*s45^2 + s23^2*s34*(17*s34 - 28*s45)*s45^3 - 
      6*s34^2*s45^5 + 2*s23*s34*s45^4*(17*s34 + 12*s45) - 
      2*s23^4*s45*(-3*s34^2 + 13*s34*s45 + s45^2) + 
      2*s23^3*s45^2*(9*s34^2 + 5*s34*s45 + 2*s45^2) - 
      s23^5*(140*s34^2 + 28*s34*s45 + 11*s45^2) - 
      s15^4*s45*(180*s23*s34 + 439*s23*s45 + 297*s34*s45 + 142*s45^2) + 
      s15*(4*s34*s45^4*(17*s34 + 9*s45) + 2*s23*s45^3*
         (13*s34^2 + 68*s34*s45 + 12*s45^2) + 
        4*s23^4*(105*s34^2 + 66*s34*s45 + 16*s45^2) + 
        s23^3*s45*(183*s34^2 + 217*s34*s45 + 39*s45^2) + 
        s23^2*s45^2*(117*s34^2 + 35*s34*s45 + 42*s45^2)) - 
      s15^2*(s45^3*(167*s34^2 + 162*s34*s45 + 30*s45^2) + 
        2*s23*s45^2*(148*s34^2 + 177*s34*s45 + 70*s45^2) + 
        s23^2*s45*(384*s34^2 + 653*s34*s45 + 214*s45^2) + 
        s23^3*(420*s34^2 + 624*s34*s45 + 262*s45^2)) + 
      s15^3*(s45^2*(161*s34^2 + 309*s34*s45 + 94*s45^2) + 
        4*s23^2*(35*s34^2 + 142*s34*s45 + 128*s45^2) + 
        s23*s45*(195*s34^2 + 759*s34*s45 + 319*s45^2))) + 
    s12*(26*s15^5*s45^4 - s15^4*s45^3*(-60*s23*s34 + 35*s23*s45 + 
        131*s34*s45 + 15*s45^2) + s15^3*s45^2*
       (-2*s23^2*(8*s34^2 + 41*s34*s45 - 5*s45^2) + 
        3*s45^2*(79*s34^2 + 13*s34*s45 + 2*s45^2) + 
        s23*s45*(-211*s34^2 + 125*s34*s45 + 13*s45^2)) - 
      s34^2*(s23 - s45)^2*(6*s34*s45^3*(-s34 + s45) - 
        2*s23*s45^2*(-7*s34^2 + 2*s34*s45 + 2*s45^2) + 
        s23^2*s45*(39*s34^2 + 30*s34*s45 + 10*s45^2) + 
        s23^3*(70*s34^2 + 28*s34*s45 + 33*s45^2)) + 
      s15^2*s45*(-(s34*s45^3*(185*s34^2 + 27*s34*s45 + 18*s45^2)) + 
        s23^3*(20*s34^3 + 7*s34^2*s45 + 32*s34*s45^2 - s45^3) + 
        s23*s45^2*(242*s34^3 - 171*s34^2*s45 - 10*s34*s45^2 + 4*s45^3) + 
        s23^2*s45*(33*s34^3 + 202*s34^2*s45 + 2*s34*s45^2 + 6*s45^3)) + 
      s15*s34*(s23 - s45)*(s34*s45^3*(-53*s34^2 + 3*s34*s45 - 18*s45^2) + 
        2*s23^3*(35*s34^3 + 4*s34^2*s45 + 21*s34*s45^2 - 5*s45^3) + 
        s23^2*s45*(55*s34^3 + 11*s34^2*s45 - 31*s34*s45^2 - 4*s45^3) + 
        s23*s45^2*(38*s34^3 - 104*s34^2*s45 + s34*s45^2 + 8*s45^3))) - 
    s12^2*(112*s15^5*s45^3 - s15^4*s45^2*(9*s23*(12*s34 + 29*s45) + 
        s45*(383*s34 + 84*s45)) - s34*(s23 - s45)*(-6*s34*s45^4*(s34 + s45) + 
        2*s23*s34*s45^3*(-8*s34 + 13*s45) + s23^2*s45^2*
         (2*s34^2 - 11*s34*s45 - 8*s45^2) + 2*s23^3*s45*
         (18*s34^2 + 21*s34*s45 + 4*s45^2) + s23^4*(140*s34^2 + 42*s34*s45 + 
          33*s45^2)) + s15^3*s45*(s45^2*(430*s34^2 + 251*s34*s45 + 
          46*s45^2) + s23*s45*(240*s34^2 + 485*s34*s45 + 123*s45^2) + 
        s23^2*(120*s34^2 + 267*s34*s45 + 203*s45^2)) + 
      s15*(s23^3*s34*s45*(31*s34^2 + 65*s34*s45 - 28*s45^2) + 
        s23*s34*s45^3*(-131*s34^2 + 143*s34*s45 + 6*s45^2) + 
        s34*s45^4*(83*s34^2 + 58*s34*s45 + 12*s45^2) + 
        s23^2*s45^2*(3*s34^3 - 186*s34^2*s45 + 16*s34*s45^2 - 8*s45^3) + 
        s23^4*(280*s34^3 + 204*s34^2*s45 + 117*s34*s45^2 + 17*s45^3)) - 
      s15^2*(s45^3*(159*s34^3 + 250*s34^2*s45 + 98*s34*s45^2 + 6*s45^3) + 
        s23*s45^2*(132*s34^3 + 93*s34^2*s45 + 256*s34*s45^2 + 38*s45^3) + 
        s23^2*s45*(135*s34^3 + 305*s34^2*s45 + 99*s34*s45^2 + 39*s45^3) + 
        s23^3*(140*s34^3 + 282*s34^2*s45 + 243*s34*s45^2 + 71*s45^3))))/
   (3*s12*s23^2*s45^3*tr5^2), 
  -(s12^5*(s15 - s23)^2*(18*s15^3 - 18*s23^3 - 17*s23^2*s45 - 16*s23*s45^2 - 
       18*s45^3 - s15^2*(54*s23 + 17*s45) + 2*s15*(27*s23^2 + 17*s23*s45 + 
         8*s45^2)) + s12^4*(-85*s15^5*s45 + s15^4*(90*s23*s34 + 362*s23*s45 + 
         89*s34*s45 + 79*s45^2) + 2*s23*(-12*s34*s45^4 + 
         13*s23^3*s45*(s34 + s45) + s23^2*s45^2*(9*s34 + 8*s45) + 
         s23*s45^3*(14*s34 + 9*s45) + s23^4*(45*s34 + 11*s45)) - 
       s15*(24*s34*s45^4 + 6*s23*s45^3*(17*s34 + 10*s45) + 
         s23^2*s45^2*(119*s34 + 96*s45) + s23^3*s45*(167*s34 + 157*s45) + 
         s23^4*(360*s34 + 173*s45)) + s15^2*(8*s23*s45^2*(23*s34 + 18*s45) + 
         15*s23^2*s45*(23*s34 + 21*s45) + 2*s45^3*(37*s34 + 21*s45) + 
         s23^3*(540*s34 + 472*s45)) - s15^3*(s45^2*(83*s34 + 64*s45) + 
         s23*s45*(293*s34 + 263*s45) + s23^2*(360*s34 + 598*s45))) + 
     (s23*s34 + (s15 - s34)*s45)^2*(6*(s15 - s34)^3*s45^3 + 
       s23^3*s34*(18*s34^2 + 22*s34*s45 + 15*s45^2) - 
       6*s23*s45^2*(s15^2*(s34 + 4*s45) + s34*(s34^2 + 3*s34*s45 - s45^2) + 
         s15*(-2*s34^2 - 7*s34*s45 + s45^2)) + 
       s23^2*s45*(-(s34*(6*s34^2 + 4*s34*s45 + 21*s45^2)) + 
         s15*(6*s34^2 + 7*s34*s45 + 24*s45^2))) + 
     s12^3*(155*s15^5*s45^2 - 6*s34^2*s45^5 + 2*s23*s34*s45^4*
        (19*s34 + 12*s45) - s23^2*s34*s45^3*(5*s34 + 16*s45) + 
       2*s23^3*s45^2*(9*s34^2 + 14*s34*s45 - 3*s45^2) + 
       3*s23^4*s45*(22*s34^2 - 10*s34*s45 + s45^2) - 
       s23^5*(180*s34^2 + 88*s34*s45 + 15*s45^2) - 
       s15^4*s45*(213*s23*s34 + 550*s23*s45 + 330*s34*s45 + 119*s45^2) + 
       s15*(4*s34*s45^4*(16*s34 + 9*s45) + 2*s23*s45^3*
          (17*s34^2 + 72*s34*s45 + 12*s45^2) + 3*s23^3*s45*
          (31*s34^2 + 81*s34*s45 + 15*s45^2) + s23^2*s45^2*
          (75*s34^2 + 38*s34*s45 + 74*s45^2) + 
         s23^4*(540*s34^2 + 477*s34*s45 + 130*s45^2)) - 
       s15^2*(5*s45^3*(29*s34^2 + 30*s34*s45 + 6*s45^2) + 
         2*s23*s45^2*(134*s34^2 + 165*s34*s45 + 77*s45^2) + 
         2*s23^2*s45*(192*s34^2 + 363*s34*s45 + 109*s45^2) + 
         s23^3*(540*s34^2 + 903*s34*s45 + 455*s45^2)) + 
       s15^3*(s45^2*(175*s34^2 + 264*s34*s45 + 86*s45^2) + 
         s23*s45*(225*s34^2 + 843*s34*s45 + 289*s45^2) + 
         s23^2*(180*s34^2 + 727*s34*s45 + 735*s45^2))) + 
     s12*(27*s15^5*s45^4 - s15^4*s45^3*(12*s45*(11*s34 + s45) + 
         s23*(-59*s34 + 20*s45)) + s15^3*s45^2*
        (6*s45^2*(39*s34^2 + 5*s34*s45 + s45^2) + 
         s23*s45*(-203*s34^2 + 105*s34*s45 + 23*s45^2) - 
         s23^2*(17*s34^2 + 159*s34*s45 + 40*s45^2)) - 
       s34^2*(s23 - s45)^2*(6*s34*s45^3*(-s34 + s45) + 
         s23^2*s45*(29*s34^2 + 58*s34*s45 - 15*s45^2) + 
         2*s23*s45^2*(5*s34^2 - 4*s34*s45 + 3*s45^2) + 
         s23^3*(90*s34^2 + 88*s34*s45 + 45*s45^2)) + s15*s34*(s23 - s45)*
        (-3*s34*s45^3*(17*s34^2 - 2*s34*s45 + 6*s45^2) + 
         s23^3*(90*s34^3 + 47*s34^2*s45 + 28*s34*s45^2 - 48*s45^3) + 
         s23^2*s45*(53*s34^3 + 72*s34^2*s45 - 137*s34*s45^2 + 6*s45^3) - 
         s23*s45^2*(-34*s34^3 + 103*s34^2*s45 + s34*s45^2 + 12*s45^3)) + 
       s15^2*s45*(-18*s34*s45^3*(10*s34^2 + s34*s45 + s45^2) + 
         s23^2*s45*(36*s34^3 + 337*s34^2*s45 - 16*s34*s45^2 - 9*s45^3) - 
         s23*s45^2*(-229*s34^3 + 172*s34^2*s45 + 26*s34*s45^2 + 6*s45^3) + 
         s23^3*(41*s34^3 + 34*s34^2*s45 + 148*s34*s45^2 + 33*s45^3))) + 
     s12^2*(-121*s15^5*s45^3 + s15^4*s45^2*(114*s23*s34 + 322*s23*s45 + 
         403*s34*s45 + 69*s45^2) + s34*(s23 - s45)*
        (-6*s34*s45^4*(s34 + s45) + 4*s23*s34*s45^3*(-2*s34 + 5*s45) - 
         2*s23^3*s45*(2*s34^2 - 33*s34*s45 + 6*s45^2) + 
         2*s23^2*s45^2*(-3*s34^2 - 13*s34*s45 + 6*s45^2) + 
         3*s23^4*(60*s34^2 + 44*s34*s45 + 15*s45^2)) - 
       s15^3*s45*(s45^2*(443*s34^2 + 211*s34*s45 + 44*s45^2) + 
         s23*s45*(246*s34^2 + 617*s34*s45 + 111*s45^2) + 
         s23^2*(129*s34^2 + 347*s34*s45 + 287*s45^2)) - 
       s15*(s23^3*s34*s45*(-43*s34^2 + 63*s34*s45 - 144*s45^2) + 
         s34*s45^4*(73*s34^2 + 56*s34*s45 + 12*s45^2) + 
         s23*s34*s45^3*(-117*s34^2 + 133*s34*s45 + 38*s45^2) + 
         s23^4*(360*s34^3 + 393*s34^2*s45 + 209*s34*s45^2 + 6*s45^3) + 
         s23^2*s45^2*(-15*s34^3 - 233*s34^2*s45 + 72*s34*s45^2 + 12*s45^3)) + 
       s15^2*(s45^3*(161*s34^3 + 215*s34^2*s45 + 94*s34*s45^2 + 6*s45^3) + 
         2*s23*s45^2*(66*s34^3 + 89*s34^2*s45 + 121*s34*s45^2 + 32*s45^3) + 
         s23^2*s45*(141*s34^3 + 375*s34^2*s45 + 127*s34*s45^2 + 42*s45^3) + 
         s23^3*(180*s34^3 + 390*s34^2*s45 + 397*s34*s45^2 + 92*s45^3))))/
   (3*s12*s23^2*s45^3*tr5^2), 
  -(s12*(-2*s12^6*(s15 - s23)^3*(s15 - s23 + s45) + 2*s12^5*(s15 - s23)*
       (s15 - s23 + s45)*(s15^2*(2*s34 + 5*s45) + 
        s23*(5*s23*s34 + 3*s23*s45 - 2*s34*s45) - 
        s15*(7*s23*s34 + 8*s23*s45 + 2*s34*s45)) + s23^2*s34*s45*(s34 + s45)*
       (s23^2*s34^2*(s34 + 2*s45) - (s15 - s34)*s45^2*(s15*(2*s34 + s45) + 
          s34*(s34 + 2*s45)) - s23*s34*s45*(s15*(s34 - s45) + 
          2*s34*(s34 + 2*s45))) - s12^4*(s15 - s23 + s45)*
       (4*s15^3*s45*(4*s34 + 5*s45) - 2*s23^2*(5*s34 + 3*s45)*
         (-2*s34*s45 + s23*(2*s34 + s45)) + s15*(2*s23*s34*s45^2 + 
          2*s34^2*s45^2 + s23^2*(34*s34^2 + 61*s34*s45 + 30*s45^2)) - 
        s15^2*(8*s34*s45*(s34 + 2*s45) + s23*(14*s34^2 + 55*s34*s45 + 
            44*s45^2))) + s12*(2*s15*(s15 - s34)^2*s45^4*(s15 + s45)*
         (2*s34 + s45) + s23^4*s34^2*(2*s34^3 + s34^2*s45 - 4*s34*s45^2 - 
          2*s45^3) - s15*s23*s45^3*(s34*s45*(7*s34^2 + s34*s45 - 2*s45^2) + 
          s15^2*(-3*s34^2 + 5*s34*s45 + 4*s45^2) + 
          s15*(3*s34^3 - 12*s34^2*s45 - 5*s34*s45^2 + 2*s45^3)) + 
        s23^3*s34*s45*(-(s34^2*(10*s34^2 + 17*s34*s45 + 5*s45^2)) + 
          s15*(3*s34^3 + 11*s34^2*s45 + 9*s34*s45^2 + 3*s45^3)) + 
        s23^2*s45^2*(s15^2*(-3*s34^3 - 6*s34^2*s45 + 2*s45^3) + 
          s34^2*(8*s34^3 + 16*s34^2*s45 + 9*s34*s45^2 + 2*s45^3) - 
          s15*s34*(3*s34^3 + 8*s34^2*s45 + 11*s34*s45^2 + 6*s45^3))) + 
      s12^3*(4*s15^4*s45^2*(6*s34 + 5*s45) - s15^3*s45*(25*s23*s34^2 + 
          81*s23*s34*s45 + 24*s34^2*s45 + 56*s23*s45^2 - 20*s45^3) + 
        s23^2*(6*s34*s45^2*(6*s34^2 + 7*s34*s45 + 2*s45^2) + 
          s23^2*(20*s34^3 + 29*s34^2*s45 + 14*s34*s45^2 + 2*s45^3) - 
          s23*s45*(56*s34^3 + 71*s34^2*s45 + 26*s34*s45^2 + 2*s45^3)) + 
        s15*(2*s34^2*s45^3*(2*s34 + 3*s45) + s23*s34*s45^2*
           (-2*s34^2 - 5*s34*s45 + 6*s45^2) + 2*s23^2*s45*
           (24*s34^3 + 43*s34^2*s45 + 26*s34*s45^2 + 9*s45^3) - 
          s23^3*(38*s34^3 + 79*s34^2*s45 + 61*s34*s45^2 + 20*s45^3)) + 
        s15^2*(2*s34*s45^2*(2*s34^2 - 9*s34*s45 - 12*s45^2) + 
          s23^2*(18*s34^3 + 75*s34^2*s45 + 104*s34*s45^2 + 54*s45^3) + 
          s23*(2*s34^3*s45 - 27*s34*s45^3 - 36*s45^4))) - 
      s12^2*(2*s15^4*s45^3*(8*s34 + 5*s45) - s15^3*s45^2*
         (24*s34^2*s45 - 10*s45^3 + s23*(8*s34^2 + 37*s34*s45 + 24*s45^2)) + 
        s23^2*s34*(s23^2*(10*s34^3 + 15*s34^2*s45 + 7*s34*s45^2 + 2*s45^3) + 
          s45^2*(28*s34^3 + 47*s34^2*s45 + 24*s34*s45^2 + 4*s45^3) - 
          s23*s45*(38*s34^3 + 62*s34^2*s45 + 31*s34*s45^2 + 6*s45^3)) + 
        s15^2*s45*(2*s34*s45^2*(4*s34^2 - 9*s34*s45 - 8*s45^2) + 
          s23*s45*(-s34^3 + 18*s34^2*s45 + s34*s45^2 - 14*s45^3) + 
          s23^2*(7*s34^3 + 18*s34^2*s45 + 29*s34*s45^2 + 18*s45^3)) + 
        s15*(2*s34^2*s45^4*(4*s34 + 3*s45) + s23*s34*s45^3*
           (-9*s34^2 - 4*s34*s45 + 6*s45^2) + s23^2*s45*
           (16*s34^4 + 34*s34^3*s45 + 20*s34^2*s45^2 + 3*s34*s45^3 + 
            4*s45^4) - s23^3*(10*s34^4 + 21*s34^3*s45 + 15*s34^2*s45^2 + 
            9*s34*s45^3 + 4*s45^4)))))/(3*s23^2*s34^2*s45*
    (-s12 + s34 + s45)^2*tr5^2), 
  -(s12*(s12^6*(s15 - s23)^2*(4*s15^2 - 8*s15*s23 + 4*s23^2 - 3*s15*s45 + 
        3*s23*s45 + 2*s45^2) + s12^5*(s15^4*(8*s23 - 25*s45) + 
        s23^2*(8*s23^3 - 4*s23^2*(4*s34 + s45) - s23*s45*(s34 + 6*s45) - 
          s45^2*(s34 + 10*s45)) + s15*(-32*s23^4 + 2*s34*s45^3 + 
          11*s23*s45^2*(s34 + 2*s45) + s23^2*s45*(17*s34 + 32*s45) + 
          s23^3*(48*s34 + 37*s45)) + s15^2*(48*s23^3 - 
          2*s45^2*(5*s34 + 6*s45) - 3*s23^2*(16*s34 + 29*s45) - 
          s23*s45*(31*s34 + 46*s45)) + s15^3*(-32*s23^2 + 
          5*s45*(3*s34 + 4*s45) + s23*(16*s34 + 79*s45))) + 
      s23^2*(s23^4*s34^2*(4*s34^2 + 2*s34*s45 - s45^2) + 
        s23^2*s45^2*(-3*s15*s34*(4*s34^2 + 3*s34*s45 - 11*s45^2) + 
          s15^2*(-2*s34^2 + 9*s34*s45 - 10*s45^2) + 
          6*s34^2*(4*s34^2 + 2*s34*s45 - s45^2)) + (s15 - s34)*s45^4*
         (2*s15^3 + 2*s15^2*(s34 - 4*s45) + s15*(s34 - 10*s45)*s45 + 
          s34*(-4*s34^2 - 2*s34*s45 + s45^2)) + s23^3*s34*s45*
         (s15*(4*s34^2 + 3*s34*s45 - 11*s45^2) + 
          4*s34*(-4*s34^2 - 2*s34*s45 + s45^2)) + 
        s23*s45^3*(8*s15^3*s45 + 3*s15*s34*(4*s34^2 + 3*s34*s45 - 11*s45^2) + 
          4*s34^2*(-4*s34^2 - 2*s34*s45 + s45^2) + 
          2*s15^2*(2*s34^2 - 9*s34*s45 + 10*s45^2))) + 
      s12^4*(s15^4*(4*s23^2 - 42*s23*s45 + 64*s45^2) - 
        s15^3*(16*s23^3 + 2*s45^2*(40*s34 + 27*s45) - 
          s23^2*(32*s34 + 135*s45) + s23*s45*(32*s34 + 145*s45)) + 
        s23^2*(4*s23^4 + 2*s45^3*(2*s34 + 7*s45) - s23^3*(32*s34 + 9*s45) + 
          s23*s45*(-15*s34^2 + 4*s34*s45 - 12*s45^2) + 
          s23^2*(24*s34^2 + 36*s34*s45 - 5*s45^2)) - 
        s15*(16*s23^5 + s34*s45^3*(7*s34 + 10*s45) - 
          3*s23^4*(32*s34 + 23*s45) + s23^3*(48*s34^2 + 104*s34*s45 + 
            7*s45^2) + s23^2*s45*(7*s34^2 + 37*s34*s45 + 19*s45^2) + 
          s23*s45^2*(7*s34^2 + 45*s34*s45 + 38*s45^2)) + 
        s15^2*(24*s23^4 - 3*s23^3*(32*s34 + 51*s45) + 
          2*s45^2*(10*s34^2 + 27*s34*s45 + 12*s45^2) + 
          s23*s45*(22*s34^2 + 113*s34*s45 + 85*s45^2) + 
          s23^2*(24*s34^2 + 100*s34*s45 + 93*s45^2))) + 
      s12*(s15^4*s45^3*(-15*s23^2 + 26*s23*s45 - 13*s45^2) + 
        s15^3*s45^2*(s23^2*(53*s34 - 2*s45)*s45 - 6*s23*s45^2*
           (17*s34 + s45) + 3*s45^3*(17*s34 + 4*s45) + 
          2*s23^3*(3*s34 + 5*s45)) + s23^2*s34*(s23 - s45)^3*
         (8*s34^3 + 9*s34^2*s45 - 4*s34*s45^2 + 9*s45^3 - 
          2*s23*(8*s34^2 + 3*s34*s45 - s45^2)) + s15^2*(s23 - s45)*s45*
         (3*s34*s45^3*(21*s34 + 8*s45) + 3*s23*s45^2*(-21*s34^2 + 5*s34*s45 + 
            s45^2) - 7*s23^2*s45*(s34^2 + s34*s45 + 3*s45^2) + 
          s23^3*(-9*s34^2 - 8*s34*s45 + 16*s45^2)) + s15*(s23 - s45)^2*
         (3*s23*s34*s45^3*(7*s34 + s45) + s34^2*s45^3*(25*s34 + 12*s45) + 
          s23^3*(16*s34^3 + 15*s34^2*s45 - 11*s45^3) + 
          s23^2*s45*(7*s34^3 + 13*s34^2*s45 - 52*s34*s45^2 - 9*s45^3))) + 
      s12^2*(26*s15^4*s45^2*(s23^2 - 3*s23*s45 + 2*s45^2) - 
        s15^3*s45*(s23*s45^2*(-166*s34 + 23*s45) + s45^3*(152*s34 + 47*s45) + 
          s23^3*(30*s34 + 57*s45) - s23^2*s45*(22*s34 + 113*s45)) + 
        s15^2*(2*s45^4*(65*s34^2 + 41*s34*s45 + 3*s45^2) - 
          s23^3*s45*(44*s34^2 + 77*s34*s45 + 24*s45^2) + 
          s23*s45^3*(-106*s34^2 + 25*s34*s45 + 26*s45^2) - 
          s23^2*s45^2*(8*s34^2 + 65*s34*s45 + 29*s45^2) + 
          s23^4*(24*s34^2 + 66*s34*s45 + 35*s45^2)) + s23^2*(s23 - s45)^2*
         (s23^2*(24*s34^2 + 6*s34*s45 - s45^2) - 
          s23*(32*s34^3 + 27*s34^2*s45 - 8*s34*s45^2 + 9*s45^3) + 
          s34*(4*s34^3 + 12*s34^2*s45 - 5*s34*s45^2 + 18*s45^3)) - 
        s15*(s23 - s45)*(3*s23^4*(16*s34^2 + 14*s34*s45 + s45^2) - 
          s23*s45^3*(16*s34^2 + 29*s34*s45 + 6*s45^2) - 
          s34*s45^3*(30*s34^2 + 35*s34*s45 + 6*s45^2) - 
          s23^3*(32*s34^3 + 71*s34^2*s45 + 17*s34*s45^2 - 7*s45^3) + 
          s23^2*s45*(-2*s34^3 - 17*s34^2*s45 + 67*s34*s45^2 + 24*s45^3))) - 
      s12^3*(s15^4*s45*(17*s23^2 - 86*s23*s45 + 82*s45^2) - 
        s15^3*(2*s45^3*(83*s34 + 36*s45) + 3*s23*s45^2*(-16*s34 + 37*s45) + 
          s23^3*(16*s34 + 53*s45) - s23^2*s45*(77*s34 + 206*s45)) + 
        s15^2*(s23^4*(48*s34 + 57*s45) + s23^2*s45*(13*s34^2 - 6*s34*s45 + 
            15*s45^2) + s45^3*(87*s34^2 + 102*s34*s45 + 20*s45^2) + 
          s23*s45^2*(16*s34^2 + 116*s34*s45 + 71*s45^2) - 
          s23^3*(48*s34^2 + 197*s34*s45 + 152*s45^2)) + 
        s23^2*(s23 - s45)*(2*s23^3*(8*s34 + s45) + 
          s23^2*(-48*s34^2 - 27*s34*s45 + 4*s45^2) - 
          s45*(5*s34^3 - 2*s34^2*s45 + 12*s34*s45^2 + 6*s45^3) + 
          2*s23*(8*s34^3 + 18*s34^2*s45 - 5*s34*s45^2 + 9*s45^3)) - 
        s15*(s23^5*(48*s34 + 23*s45) + s34*s45^3*(9*s34^2 + 30*s34*s45 + 
            14*s45^2) + s23*s45^3*(5*s34^2 + 54*s34*s45 + 26*s45^2) - 
          s23^4*(96*s34^2 + 163*s34*s45 + 30*s45^2) + 
          s23^3*s34*(16*s34^2 + 97*s34*s45 + 59*s45^2) - 
          s23^2*s45*(s34^3 - 7*s34^2*s45 + 23*s34*s45^2 + 25*s45^3)))))/
   (3*s23^2*(s12 + s23 - s45)^2*s45^3*tr5^2), 
  (s12*(s12^6*(s15 - s23)^2*(14*s15^2 + 14*s23^2 + 7*s23*s45 + 6*s45^2 - 
       7*s15*(4*s23 + s45)) + s12^5*(28*s15^4*(s23 - 3*s45) + 
       s15^3*(-112*s23^2 + 56*s23*s34 + 285*s23*s45 + 49*s34*s45 + 
         47*s45^2) + s23^2*(28*s23^3 + s23*(7*s34 - 15*s45)*s45 - 
         5*s45^2*(s34 + 6*s45) - s23^2*(56*s34 + 33*s45)) + 
       s15*(-112*s23^4 + 6*s34*s45^3 + 7*s23^2*s45*(5*s34 + 11*s45) + 
         3*s23^3*(56*s34 + 61*s45) + s23*s45^2*(31*s34 + 66*s45)) + 
       s15^2*(168*s23^3 - 2*s45^2*(13*s34 + 18*s45) - 
         s23*s45*(91*s34 + 109*s45) - 3*s23^2*(56*s34 + 117*s45))) + 
     s23^2*(s23^4*s34^2*(14*s34^2 + 19*s34*s45 + 13*s45^2) + 
       4*s23^3*s34*s45*(s15*(4*s34^2 + 7*s34*s45 + 5*s45^2) - 
         s34*(14*s34^2 + 19*s34*s45 + 13*s45^2)) + (s15 - s34)*s45^4*
        (6*s15^3 + s15^2*(6*s34 + 4*s45) + s15*(2*s34^2 + 9*s34*s45 + 
           7*s45^2) - s34*(14*s34^2 + 19*s34*s45 + 13*s45^2)) - 
       2*s23*s45^3*(2*s15^3*s45 - 6*s15*s34*(4*s34^2 + 7*s34*s45 + 5*s45^2) + 
         s15^2*(-4*s34^2 + 5*s34*s45 + 7*s45^2) + 
         2*s34^2*(14*s34^2 + 19*s34*s45 + 13*s45^2)) + 
       s23^2*s45^2*(-12*s15*s34*(4*s34^2 + 7*s34*s45 + 5*s45^2) + 
         s15^2*(-4*s34^2 + 5*s34*s45 + 7*s45^2) + 
         6*s34^2*(14*s34^2 + 19*s34*s45 + 13*s45^2))) + 
     s12^4*(2*s15^4*(7*s23^2 - 70*s23*s45 + 103*s45^2) - 
       s15^3*(56*s23^3 + 2*s45^2*(125*s34 + 66*s45) + 
         2*s23*s45*(55*s34 + 281*s45) - s23^2*(112*s34 + 479*s45)) + 
       s23^2*(14*s23^4 - s23^3*(112*s34 + 59*s45) - 
         3*s23*s45*(21*s34^2 + 12*s34*s45 + 5*s45^2) + 
         3*s45^2*(2*s34^2 + 5*s34*s45 + 14*s45^2) + 
         s23^2*(84*s34^2 + 183*s34*s45 + 31*s45^2)) - 
       s15*(56*s23^5 + s34*s45^3*(19*s34 + 30*s45) - 
         s23^4*(336*s34 + 317*s45) + 4*s23^3*(42*s34^2 + 119*s34*s45 + 
           53*s45^2) + s23^2*s45*(7*s34^2 + 74*s34*s45 + 77*s45^2) + 
         s23*s45^2*(19*s34^2 + 130*s34*s45 + 114*s45^2)) + 
       s15^2*(84*s23^4 - 3*s23^3*(112*s34 + 199*s45) + 
         2*s45^2*(31*s34^2 + 70*s34*s45 + 36*s45^2) + 
         2*s23*s45*(35*s34^2 + 180*s34*s45 + 112*s45^2) + 
         s23^2*(84*s34^2 + 403*s34*s45 + 537*s45^2))) + 
     s12*(-2*s15^4*s45^3*(22*s23^2 - 38*s23*s45 + 19*s45^2) + 
       s15^3*s45^2*(s23^2*(155*s34 - 111*s45)*s45 + 
         s23*s45^2*(-294*s34 + 11*s45) + 3*s45^3*(49*s34 + 11*s45) + 
         s23^3*(16*s34 + 81*s45)) - s23^2*s34*(s23 - s45)^3*
        (-28*s34^3 - 59*s34^2*s45 - 32*s34*s45^2 - 6*s45^3 + 
         s23*(56*s34^2 + 57*s34*s45 + 26*s45^2)) - s15^2*(s23 - s45)*s45*
        (-6*s34*s45^3*(30*s34 + 11*s45) + s23^2*s45*(16*s34^2 + 169*s34*s45 - 
           42*s45^2) + s23*s45^2*(180*s34^2 - 115*s34*s45 - 27*s45^2) + 
         s23^3*(24*s34^2 + 40*s34*s45 + 57*s45^2)) + s15*(s23 - s45)^2*
        (s23*s34*s45^3*(104*s34 + 27*s45) + s34^2*s45^3*(71*s34 + 33*s45) + 
         s23^2*s45*(25*s34^3 + 79*s34^2*s45 + 92*s34*s45^2 - 6*s45^3) + 
         s23^3*(56*s34^3 + 81*s34^2*s45 + 50*s34*s45^2 + 20*s45^3))) + 
     s12^2*(4*s15^4*s45^2*(20*s23^2 - 59*s23*s45 + 39*s45^2) - 
       s15^3*s45*(4*s23^3*(24*s34 + 53*s45) + 2*s23*s45^2*
          (-243*s34 + 91*s45) + s45^3*(446*s34 + 125*s45) - 
         s23^2*s45*(72*s34 + 505*s45)) + 
       s15^2*(2*s45^4*(188*s34^2 + 110*s34*s45 + 9*s45^2) + 
         3*s23*s45^3*(-102*s34^2 + 88*s34*s45 + 41*s45^2) + 
         2*s23^2*s45^2*(-7*s34^2 - 185*s34*s45 + 43*s45^2) + 
         s23^4*(84*s34^2 + 249*s34*s45 + 197*s45^2) - 
         s23^3*s45*(146*s34^2 + 348*s34*s45 + 401*s45^2)) + 
       s23^2*(s23 - s45)^2*(s23^2*(84*s34^2 + 57*s34*s45 + 13*s45^2) - 
         s23*(112*s34^3 + 177*s34^2*s45 + 64*s34*s45^2 + 6*s45^3) + 
         s34*(14*s34^3 + 61*s34^2*s45 + 31*s34*s45^2 + 11*s45^3)) - 
       s15*(s23 - s45)*(-6*s23*s45^3*(18*s34^2 + 20*s34*s45 + 3*s45^2) + 
         6*s23^4*(28*s34^2 + 35*s34*s45 + 13*s45^2) - 
         s34*s45^3*(86*s34^2 + 95*s34*s45 + 18*s45^2) - 
         2*s23^2*s45*(s34^3 + 31*s34^2*s45 + 37*s34*s45^2 + 5*s45^3) - 
         s23^3*(112*s34^3 + 323*s34^2*s45 + 244*s34*s45^2 + 86*s45^3))) - 
     s12^3*(2*s15^4*s45*(28*s23^2 - 136*s23*s45 + 127*s45^2) - 
       s15^3*(-6*s23*(23*s34 - 84*s45)*s45^2 - 255*s23^2*s45*(s34 + 3*s45) + 
         4*s45^3*(125*s34 + 46*s45) + s23^3*(56*s34 + 187*s45)) + 
       s15^2*(3*s23^4*(56*s34 + 75*s45) + 2*s45^3*(129*s34^2 + 134*s34*s45 + 
           30*s45^2) + 4*s23*s45^2*(12*s34^2 + 121*s34*s45 + 58*s45^2) + 
         2*s23^2*s45*(26*s34^2 + 45*s34*s45 + 174*s45^2) - 
         s23^3*(168*s34^2 + 743*s34*s45 + 765*s45^2)) + 
       s23^2*(s23 - s45)*(s23^3*(56*s34 + 19*s45) - 
         s23^2*(168*s34^2 + 177*s34*s45 + 32*s45^2) - 
         3*s45*(7*s34^3 + 6*s34^2*s45 + 5*s34*s45^2 + 6*s45^3) + 
         s23*(56*s34^3 + 183*s34^2*s45 + 62*s34*s45^2 + 11*s45^3)) - 
       s15*(s23^5*(168*s34 + 113*s45) + 3*s34*s45^3*(9*s34^2 + 27*s34*s45 + 
           14*s45^2) + 2*s23*s45^3*(17*s34^2 + 87*s34*s45 + 39*s45^2) - 
         s23^4*(336*s34^2 + 721*s34*s45 + 323*s45^2) - 
         s23^2*s45*(7*s34^3 + s34^2*s45 + 9*s34*s45^2 - 19*s45^3) + 
         s23^3*(56*s34^3 + 403*s34^2*s45 + 467*s34*s45^2 + 141*s45^3)))))/
   (3*s23^2*(s12 + s23 - s45)^2*s45^3*tr5^2), 
  -(s12*(s12^6*(s15 - s23)^2*(18*s15^2 - 36*s15*s23 + 18*s23^2 - 5*s15*s45 + 
        5*s23*s45 + 6*s45^2) + s12^5*(s15^4*(36*s23 - 103*s45) + 
        s23^2*(36*s23^3 + s23*(21*s34 - 10*s45)*s45 - 
          12*s23^2*(6*s34 + 5*s45) - s45^2*(7*s34 + 30*s45)) + 
        s15^3*(-144*s23^2 + s45*(59*s34 + 34*s45) + 9*s23*(8*s34 + 41*s45)) + 
        s15^2*(216*s23^3 - 2*s45^2*(11*s34 + 18*s45) - 
          s23*s45*(97*s34 + 78*s45) - 3*s23^2*(72*s34 + 163*s45)) + 
        s15*(-144*s23^4 + 6*s34*s45^3 + s23^2*s45*(17*s34 + 54*s45) + 
          s23*s45^2*(29*s34 + 66*s45) + s23^3*(216*s34 + 283*s45))) + 
      s23^2*(s23^4*s34^2*(18*s34^2 + 34*s34*s45 + 27*s45^2) + 
        (s15 - s34)*s45^4*(6*s15^3 + 6*s15^2*(s34 + 4*s45) - 
          s34*(18*s34^2 + 34*s34*s45 + 27*s45^2) + 
          s15*(6*s34^2 + 19*s34*s45 + 36*s45^2)) + s23^3*s34*s45*
         (-4*s34*(18*s34^2 + 34*s34*s45 + 27*s45^2) + 
          s15*(24*s34^2 + 53*s34*s45 + 63*s45^2)) + 
        s23^2*s45^2*(s15^2*s45*(-5*s34 + 36*s45) + 
          6*s34^2*(18*s34^2 + 34*s34*s45 + 27*s45^2) - 
          3*s15*s34*(24*s34^2 + 53*s34*s45 + 63*s45^2)) + 
        s23*s45^3*(-24*s15^3*s45 + 2*s15^2*(5*s34 - 36*s45)*s45 - 
          4*s34^2*(18*s34^2 + 34*s34*s45 + 27*s45^2) + 
          3*s15*s34*(24*s34^2 + 53*s34*s45 + 63*s45^2))) + 
      s12^4*(2*s15^4*(9*s23^2 - 85*s23*s45 + 120*s45^2) - 
        s15^3*(72*s23^3 + 2*s45^2*(142*s34 + 51*s45) - 
          3*s23^2*(48*s34 + 203*s45) + s23*s45*(136*s34 + 749*s45)) + 
        s23^2*(18*s23^4 - 9*s23^3*(16*s34 + 11*s45) - 
          s23*s45*(93*s34^2 + 100*s34*s45 + 4*s45^2) + 
          2*s45^2*(7*s34^2 + 10*s34*s45 + 21*s45^2) + 
          s23^2*(108*s34^2 + 288*s34*s45 + 85*s45^2)) - 
        s15*(72*s23^5 + s34*s45^3*(17*s34 + 30*s45) - 
          s23^4*(432*s34 + 467*s45) + s23^2*s45*(-11*s34^2 + 27*s34*s45 + 
            75*s45^2) + s23*s45^2*(17*s34^2 + 123*s34*s45 + 114*s45^2) + 
          s23^3*(216*s34^2 + 712*s34*s45 + 439*s45^2)) + 
        s15^2*(108*s23^4 - 3*s23^3*(144*s34 + 269*s45) + 
          2*s45^2*(35*s34^2 + 59*s34*s45 + 36*s45^2) + 
          s23*s45*(82*s34^2 + 411*s34*s45 + 181*s45^2) + 
          s23^2*(108*s34^2 + 560*s34*s45 + 863*s45^2))) + 
      s12*(-3*s15^4*s45^3*(15*s23^2 - 26*s23*s45 + 13*s45^2) - 
        s23^2*s34*(s23 - s45)^3*(-36*s34^3 - 99*s34^2*s45 - 76*s34*s45^2 + 
          9*s45^3 + 6*s23*(12*s34^2 + 17*s34*s45 + 9*s45^2)) - 
        s15^2*(s23 - s45)*s45*(-3*s34*s45^3*(59*s34 + 20*s45) + 
          s23^2*s45*(9*s34^2 + 277*s34*s45 - 133*s45^2) + 
          s23*s45^2*(177*s34^2 - 179*s34*s45 - 39*s45^2) + 
          s23^3*(19*s34^2 + 50*s34*s45 + 142*s45^2)) + 
        s15^3*s45^2*(s23^2*(157*s34 - 200*s45)*s45 + 
          3*s45^3*(49*s34 + 10*s45) + 2*s23^3*(7*s34 + 62*s45) + 
          s23*(-294*s34*s45^2 + 40*s45^3)) + s15*(s23 - s45)^2*
         (3*s34^2*s45^3*(23*s34 + 10*s45) + s23*s34*s45^3*
           (139*s34 + 39*s45) + s23^2*s45*(35*s34^3 + 133*s34^2*s45 + 
            296*s34*s45^2 + 9*s45^3) + s23^3*(72*s34^3 + 121*s34^2*s45 + 
            90*s34*s45^2 + 63*s45^3))) + 
      s12^2*(2*s15^4*s45^2*(44*s23^2 - 127*s23*s45 + 83*s45^2) - 
        s15^3*s45*(5*s23^3*(22*s34 + 53*s45) + s45^3*(460*s34 + 109*s45) + 
          s23*s45^2*(-502*s34 + 307*s45) - s23^2*s45*(82*s34 + 687*s45)) + 
        s15^2*(2*s45^4*(190*s34^2 + 97*s34*s45 + 9*s45^2) + 
          s23*s45^3*(-310*s34^2 + 455*s34*s45 + 148*s45^2) + 
          s23^2*s45^2*(-4*s34^2 - 523*s34*s45 + 275*s45^2) + 
          s23^4*(108*s34^2 + 322*s34*s45 + 293*s45^2) - 
          s23^3*s45*(172*s34^2 + 483*s34*s45 + 722*s45^2)) + 
        s23^2*(s23 - s45)^2*(3*s23^2*(36*s34^2 + 34*s34*s45 + 9*s45^2) + 
          s34*(18*s34^3 + 96*s34^2*s45 + 85*s34*s45^2 - 18*s45^3) - 
          s23*(144*s34^3 + 297*s34^2*s45 + 152*s34*s45^2 - 9*s45^3)) - 
        s15*(s23 - s45)*(-(s34*s45^3*(86*s34^2 + 85*s34*s45 + 18*s45^2)) - 
          s23*s45^3*(164*s34^2 + 139*s34*s45 + 18*s45^2) + 
          s23^4*(216*s34^2 + 314*s34*s45 + 143*s45^2) - 
          s23^2*s45*(-2*s34^3 + 79*s34^2*s45 + 303*s34*s45^2 + 66*s45^3) - 
          s23^3*(144*s34^3 + 469*s34^2*s45 + 443*s34*s45^2 + 191*s45^3))) - 
      s12^3*(s15^4*s45*(67*s23^2 - 310*s23*s45 + 282*s45^2) - 
        s15^3*(-61*s23^2*s45*(5*s34 + 16*s45) + 2*s45^3*(269*s34 + 76*s45) + 
          s23^3*(72*s34 + 235*s45) + s23*s45^2*(-144*s34 + 719*s45)) + 
        s15^2*(3*s23^4*(72*s34 + 101*s45) + s45^3*(273*s34^2 + 230*s34*s45 + 
            60*s45^2) + s23*s45^2*(52*s34^2 + 650*s34*s45 + 227*s45^2) + 
          s23^2*s45*(71*s34^2 + 216*s34*s45 + 699*s45^2) - 
          s23^3*(216*s34^2 + 979*s34*s45 + 1132*s45^2)) + 
        s23^2*(s23 - s45)*(s23^3*(72*s34 + 34*s45) - 
          s23^2*(216*s34^2 + 297*s34*s45 + 76*s45^2) + 
          2*s23*(36*s34^3 + 144*s34^2*s45 + 85*s34*s45^2 - 9*s45^3) - 
          s45*(31*s34^3 + 50*s34^2*s45 + 4*s34*s45^2 + 18*s45^3)) - 
        s15*(s23^5*(216*s34 + 169*s45) + s34*s45^3*(29*s34^2 + 72*s34*s45 + 
            42*s45^2) + s23*s45^3*(55*s34^2 + 176*s34*s45 + 78*s45^2) - 
          s23^4*(432*s34^2 + 1043*s34*s45 + 576*s45^2) + 
          s23^2*s45*(-13*s34^3 - 29*s34^2*s45 + 33*s34*s45^2 + 75*s45^3) + 
          s23^3*(72*s34^3 + 575*s34^2*s45 + 827*s34*s45^2 + 320*s45^3)))))/
   (3*s23^2*(s12 + s23 - s45)^2*s45^3*tr5^2), 
  (s12*(4*s12^6*(s15 - s23)^3*(s15 - s23 + s45) + 
     s12^5*(s15 - s23)*(s15 - s23 + s45)*(s15^2*(8*s23 - 25*s45) + 
       2*s23*(4*s23^2 - 8*s23*s34 - 9*s23*s45 + 2*s34*s45) + 
       s15*(-16*s23^2 + 16*s23*s34 + 43*s23*s45 + 15*s34*s45)) + 
     s23^2*(2*s23^4*s34^2*(2*s34^2 + 5*s34*s45 + 3*s45^2) + 
       (s15 - s34)*s45^4*(2*s15^3 + 3*s15*s45*(s34 + 5*s45) + 
         2*s15^2*(s34 + 8*s45) - 2*s34*(2*s34^2 + 5*s34*s45 + 3*s45^2)) + 
       s23^3*s34*s45*(-8*s34*(2*s34^2 + 5*s34*s45 + 3*s45^2) + 
         s15*(4*s34^2 + 13*s34*s45 + 21*s45^2)) + 
       s23^2*s45^2*(12*s34^2*(2*s34^2 + 5*s34*s45 + 3*s45^2) + 
         s15^2*(-2*s34^2 - 13*s34*s45 + 15*s45^2) - 
         3*s15*s34*(4*s34^2 + 13*s34*s45 + 21*s45^2)) + 
       s23*s45^3*(-16*s15^3*s45 + s15^2*(4*s34^2 + 26*s34*s45 - 30*s45^2) - 
         8*s34^2*(2*s34^2 + 5*s34*s45 + 3*s45^2) + 
         3*s15*s34*(4*s34^2 + 13*s34*s45 + 21*s45^2))) + 
     s12^4*(s15^4*(4*s23^2 - 42*s23*s45 + 64*s45^2) + 
       s15^3*(-16*s23^3 + 16*s45^2*(-5*s34 + 4*s45) + 
         2*s23^2*(16*s34 + 79*s45) - s23*s45*(32*s34 + 263*s45)) + 
       s23*(4*s23^5 + 9*s34^2*s45^3 - 32*s23^4*(s34 + s45) + 
         12*s23*s34*s45^2*(s34 + 2*s45) + 2*s23^3*(12*s34^2 + 51*s34*s45 + 
           29*s45^2) - s23^2*s45*(36*s34^2 + 88*s34*s45 + 41*s45^2)) + 
       s15^2*(24*s23^4 + 20*s34*(s34 - 4*s45)*s45^2 - 
         6*s23^3*(16*s34 + 37*s45) + s23*s45*(22*s34^2 + 107*s34*s45 - 
           157*s45^2) + 2*s23^2*(12*s34^2 + 83*s34*s45 + 196*s45^2)) + 
       s15*(-16*s23^5 + 20*s34^2*s45^3 + 6*s23^4*(16*s34 + 23*s45) + 
         s23*s34*s45^2*(11*s34 + 59*s45) + s23^2*s45*(14*s34^2 + 61*s34*s45 + 
           134*s45^2) - s23^3*(48*s34^2 + 236*s34*s45 + 251*s45^2))) + 
     s12*(s15^4*s45^3*(-15*s23^2 + 26*s23*s45 - 13*s45^2) + 
       s15^3*s45^2*(s23^2*(53*s34 - 109*s45)*s45 + (51*s34 - 13*s45)*s45^3 + 
         6*s23*s45^2*(-17*s34 + 10*s45) + s23^3*(6*s34 + 56*s45)) - 
       s15^2*(s23 - s45)*s45*(3*s34*s45^3*(-21*s34 + 17*s45) + 
         s23^2*s45*(7*s34^2 + 170*s34*s45 - 47*s45^2) + 
         3*s23*s45^2*(21*s34^2 - 55*s34*s45 + 7*s45^2) + 
         s23^3*(9*s34^2 + 24*s34*s45 + 50*s45^2)) - s34*(s23 - s45)^3*
        (42*s23*s34*s45^3 + 25*s34^2*s45^3 + 2*s23^3*(8*s34^2 + 15*s34*s45 + 
           6*s45^2) - s23^2*(8*s34^3 + 32*s34^2*s45 + 32*s34*s45^2 - 
           3*s45^3)) + s15*(s23 - s45)^2*(s34^2*(25*s34 - 63*s45)*s45^3 + 
         21*s23*s34*(5*s34 - 3*s45)*s45^3 + s23^3*(16*s34^3 + 39*s34^2*s45 + 
           30*s34*s45^2 + 9*s45^3) + s23^2*s45*(7*s34^3 + 34*s34^2*s45 + 
           142*s34*s45^2 + 15*s45^3))) + 
     s12^2*(26*s15^4*s45^2*(s23^2 - 3*s23*s45 + 2*s45^2) + 
       s15^3*s45*(s23*(166*s34 - 229*s45)*s45^2 + 
         4*s45^3*(-38*s34 + 13*s45) - s23^3*(30*s34 + 83*s45) + 
         2*s23^2*s45*(11*s34 + 136*s45)) + 
       s15^2*(2*s34*(65*s34 - 76*s45)*s45^4 + s23*s45^3*
          (-106*s34^2 + 465*s34*s45 - 99*s45^2) + 
         s23^4*(24*s34^2 + 90*s34*s45 + 94*s45^2) + s23^2*s45^2*
          (-8*s34^2 - 271*s34*s45 + 259*s45^2) - s23^3*s45*
          (44*s34^2 + 171*s34*s45 + 275*s45^2)) + (s23 - s45)^2*
        (-15*s23*s34^2*s45^3 - 30*s34^3*s45^3 + 
         6*s23^4*(4*s34^2 + 5*s34*s45 + s45^2) - 
         s23^3*(32*s34^3 + 96*s34^2*s45 + 64*s34*s45^2 - 3*s45^3) + 
         2*s23^2*s34*(2*s34^3 + 17*s34^2*s45 + 29*s34*s45^2 + 35*s45^3)) - 
       s15*(s23 - s45)*(10*s34^2*s45^3*(-3*s34 + 13*s45) + 
         s23*s34*s45^3*(-121*s34 + 147*s45) + s23^4*(48*s34^2 + 90*s34*s45 + 
           43*s45^2) + s23^2*s45*(-2*s34^3 - 26*s34^2*s45 - 85*s34*s45^2 + 
           18*s45^3) - s23^3*(32*s34^3 + 140*s34^2*s45 + 183*s34*s45^2 + 
           47*s45^3))) - s12^3*(s15^4*s45*(17*s23^2 - 86*s23*s45 + 
         82*s45^2) + s15^3*(s23*(48*s34 - 347*s45)*s45^2 + 
         2*s45^3*(-83*s34 + 41*s45) - s23^3*(16*s34 + 61*s45) + 
         s23^2*s45*(77*s34 + 305*s45)) + 
       s15^2*(s34*(87*s34 - 166*s45)*s45^3 + s23^4*(48*s34 + 81*s45) + 
         s23*s45^2*(16*s34^2 + 346*s34*s45 - 179*s45^2) - 
         2*s23^3*(24*s34^2 + 133*s34*s45 + 197*s45^2) + 
         s23^2*s45*(13*s34^2 + 103*s34*s45 + 469*s45^2)) + 
       (s23 - s45)*(-24*s23*s34^2*s45^3 + 9*s34^3*s45^3 + 
         2*s23^5*(8*s34 + 5*s45) - 16*s23^4*(3*s34^2 + 6*s34*s45 + 2*s45^2) - 
         s23^2*s34*s45*(12*s34^2 + 44*s34*s45 + 81*s45^2) + 
         2*s23^3*(8*s34^3 + 51*s34^2*s45 + 58*s34*s45^2 + 14*s45^3)) + 
       s15*(3*s34^2*s45^3*(-3*s34 + 29*s45) - s23^5*(48*s34 + 47*s45) + 
         s23*s34*s45^3*(-47*s34 + 132*s45) + s23^4*(96*s34^2 + 301*s34*s45 + 
           217*s45^2) + s23^2*s45*(s34^3 - 2*s34^2*s45 + 3*s34*s45^2 + 
           118*s45^3) - s23^3*(16*s34^3 + 163*s34^2*s45 + 363*s34*s45^2 + 
           264*s45^3)))))/(3*s23^2*(s12 + s23 - s45)^2*s45^3*tr5^2), 
  -(s12*(14*s12^6*(s15 - s23)^3*(s15 - s23 + s45) + 7*s12^5*(s15 - s23)*
       (s15 - s23 + s45)*(4*s15^2*(s23 - 3*s45) + 
        s23*(4*s23^2 - 8*s23*s34 - 7*s23*s45 + 2*s34*s45) + 
        s15*(-8*s23^2 + 8*s23*s34 + 19*s23*s45 + 7*s34*s45)) + 
      s23^2*(s23^4*s34^2*(14*s34^2 + 21*s34*s45 + 16*s45^2) + 
        2*s23^3*s34*s45*(-2*s34*(14*s34^2 + 21*s34*s45 + 16*s45^2) + 
          s15*(8*s34^2 + 14*s34*s45 + 19*s45^2)) + 
        2*s23*s45^3*(-10*s15^3*s45 + s15^2*(4*s34^2 + 13*s34*s45 - 
            22*s45^2) - 2*s34^2*(14*s34^2 + 21*s34*s45 + 16*s45^2) + 
          3*s15*s34*(8*s34^2 + 14*s34*s45 + 19*s45^2)) + 
        s23^2*s45^2*(6*s34^2*(14*s34^2 + 21*s34*s45 + 16*s45^2) - 
          6*s15*s34*(8*s34^2 + 14*s34*s45 + 19*s45^2) + 
          s15^2*(-4*s34^2 - 13*s34*s45 + 22*s45^2)) + (s15 - s34)*s45^4*
         (6*s15^3 + s15^2*(6*s34 + 20*s45) - s34*(14*s34^2 + 21*s34*s45 + 
            16*s45^2) + s15*(2*s34^2 + 7*s34*s45 + 22*s45^2))) + 
      s12^4*(2*s15^4*(7*s23^2 - 70*s23*s45 + 103*s45^2) - 
        2*s15^3*(28*s23^3 + (125*s34 - 103*s45)*s45^2 - 
          28*s23^2*(2*s34 + 9*s45) + s23*s45*(55*s34 + 397*s45)) + 
        s23*(14*s23^5 + 27*s34^2*s45^3 - 28*s23^4*(4*s34 + 3*s45) + 
          s23*s34*s45^2*(42*s34 + 53*s45) - 2*s23^2*s45*
           (63*s34^2 + 126*s34*s45 + 41*s45^2) + 
          s23^3*(84*s34^2 + 315*s34*s45 + 142*s45^2)) + 
        s15*(-56*s23^5 + 62*s34^2*s45^3 + 56*s23^4*(6*s34 + 7*s45) + 
          s23*s34*s45^2*(35*s34 + 156*s45) + 2*s23^2*s45*
           (28*s34^2 + 103*s34*s45 + 162*s45^2) - 
          2*s23^3*(84*s34^2 + 370*s34*s45 + 333*s45^2)) + 
        s15^2*(84*s23^4 + 2*s34*(31*s34 - 125*s45)*s45^2 - 
          336*s23^3*(s34 + 2*s45) + 2*s23*s45*(35*s34^2 + 148*s34*s45 - 
            224*s45^2) + s23^2*(84*s34^2 + 535*s34*s45 + 1112*s45^2))) + 
      s12*(-2*s15^4*s45^3*(22*s23^2 - 38*s23*s45 + 19*s45^2) + 
        s15^3*s45^2*(s23^2*(155*s34 - 214*s45)*s45 + (147*s34 - 38*s45)*
           s45^3 + s23^3*(16*s34 + 111*s45) + s23*s45^2*
           (-294*s34 + 151*s45)) - s15^2*(s23 - s45)*s45*
         (3*s34*s45^3*(-60*s34 + 49*s45) + 8*s23^2*s45*
           (2*s34^2 + 42*s34*s45 - 13*s45^2) + s23*s45^2*
           (180*s34^2 - 407*s34*s45 + 37*s45^2) + 
          s23^3*(24*s34^2 + 48*s34*s45 + 97*s45^2)) - s34*(s23 - s45)^3*
         (76*s23*s34*s45^3 + 71*s34^2*s45^3 + s23^3*(56*s34^2 + 63*s34*s45 + 
            32*s45^2) - 2*s23^2*(14*s34^3 + 42*s34^2*s45 + 37*s34*s45^2 - 
            s45^3)) + s15*(s23 - s45)^2*(s34^2*(71*s34 - 180*s45)*s45^3 + 
          s23*s34*(256*s34 - 113*s45)*s45^3 + s23^2*s45*
           (25*s34^3 + 76*s34^2*s45 + 256*s34*s45^2 + 10*s45^3) + 
          s23^3*(56*s34^3 + 87*s34^2*s45 + 64*s34*s45^2 + 30*s45^3))) + 
      s12^2*(4*s15^4*s45^2*(20*s23^2 - 59*s23*s45 + 39*s45^2) + 
        2*s15^3*s45*(3*s23*(81*s34 - 101*s45)*s45^2 - 
          2*s23^3*(24*s34 + 55*s45) + s45^3*(-223*s34 + 78*s45) + 
          2*s23^2*s45*(18*s34 + 169*s45)) + 
        s15^2*(2*s34*(188*s34 - 223*s45)*s45^4 + 
          3*s23^4*(28*s34^2 + 85*s34*s45 + 72*s45^2) - 
          2*s23*s45^3*(153*s34^2 - 600*s34*s45 + 107*s45^2) + 
          2*s23^2*s45^2*(-7*s34^2 - 286*s34*s45 + 324*s45^2) - 
          2*s23^3*s45*(73*s34^2 + 232*s34*s45 + 324*s45^2)) - 
        s15*(s23 - s45)*(2*s34^2*s45^3*(-43*s34 + 188*s45) + 
          s23*s34*s45^3*(-291*s34 + 268*s45) + 2*s23^4*(84*s34^2 + 
            111*s34*s45 + 46*s45^2) + s23^2*s45*(-2*s34^3 - 47*s34^2*s45 - 
            106*s34*s45^2 + 68*s45^3) - 2*s23^3*(56*s34^3 + 199*s34^2*s45 + 
            222*s34*s45^2 + 73*s45^3)) + (s23 - s45)^2*(15*s23*s34^2*s45^3 - 
          86*s34^3*s45^3 + s23^4*(84*s34^2 + 63*s34*s45 + 16*s45^2) - 
          2*s23^3*(56*s34^3 + 126*s34^2*s45 + 74*s34*s45^2 - s45^3) + 
          s23^2*s34*(14*s34^3 + 105*s34^2*s45 + 142*s34*s45^2 + 
            133*s45^3))) - s12^3*(2*s15^4*s45*(28*s23^2 - 136*s23*s45 + 
          127*s45^2) + s15^3*(2*s23*(69*s34 - 488*s45)*s45^2 - 
          500*s34*s45^3 + 254*s45^4 - 7*s23^3*(8*s34 + 27*s45) + 
          s23^2*s45*(255*s34 + 874*s45)) + 
        s15^2*(2*s34*(129*s34 - 250*s45)*s45^3 + 21*s23^4*(8*s34 + 11*s45) + 
          2*s23*s45^2*(24*s34^2 + 457*s34*s45 - 225*s45^2) - 
          s23^3*(168*s34^2 + 818*s34*s45 + 1027*s45^2) + 
          s23^2*s45*(52*s34^2 + 337*s34*s45 + 1242*s45^2)) + 
        (s23 - s45)*(-82*s23*s34^2*s45^3 + 27*s34^3*s45^3 + 
          7*s23^5*(8*s34 + 3*s45) - 6*s23^2*s34*s45*(7*s34^2 + 21*s34*s45 + 
            23*s45^2) - 2*s23^4*(84*s34^2 + 126*s34*s45 + 37*s45^2) + 
          s23^3*(56*s34^3 + 315*s34^2*s45 + 284*s34*s45^2 + 57*s45^3)) + 
        s15*(-4*s23*s34*(32*s34 - 69*s45)*s45^3 - 7*s23^5*(24*s34 + 17*s45) + 
          3*s34^2*s45^3*(-9*s34 + 86*s45) + s23^4*(336*s34^2 + 871*s34*s45 + 
            520*s45^2) + s23^2*s45*(7*s34^3 + 22*s34^2*s45 + 45*s34*s45^2 + 
            262*s45^3) - s23^3*(56*s34^3 + 535*s34^2*s45 + 1011*s34*s45^2 + 
            651*s45^3)))))/(3*s23^2*(s12 + s23 - s45)^2*s45^3*tr5^2), 
  (s12*(18*s12^6*(s15 - s23)^3*(s15 - s23 + s45) + 
     s12^5*(s15 - s23)*(s15 - s23 + s45)*(s15^2*(36*s23 - 103*s45) + 
       2*s23*(18*s23^2 - 36*s23*s34 - 25*s23*s45 + 9*s34*s45) + 
       s15*(-72*s23^2 + 72*s23*s34 + 153*s23*s45 + 59*s34*s45)) + 
     s23^2*(2*s23^4*s34^2*(9*s34^2 + 7*s34*s45 + 7*s45^2) + 
       (s15 - s34)*s45^4*(6*s15^3 + 6*s15^2*s34 + 
         s15*(6*s34^2 + 5*s34*s45 + 5*s45^2) - 2*s34*(9*s34^2 + 7*s34*s45 + 
           7*s45^2)) + s23^3*s34*s45*(-8*s34*(9*s34^2 + 7*s34*s45 + 
           7*s45^2) + s15*(24*s34^2 + 19*s34*s45 + 19*s45^2)) - 
       s23*s45^3*(10*s15^2*s45*(s34 + s45) + 8*s34^2*(9*s34^2 + 7*s34*s45 + 
           7*s45^2) - 3*s15*s34*(24*s34^2 + 19*s34*s45 + 19*s45^2)) + 
       s23^2*s45^2*(5*s15^2*s45*(s34 + s45) + 12*s34^2*(9*s34^2 + 7*s34*s45 + 
           7*s45^2) - 3*s15*s34*(24*s34^2 + 19*s34*s45 + 19*s45^2))) + 
     s12^4*(2*s15^4*(9*s23^2 - 85*s23*s45 + 120*s45^2) + 
       s15^3*(-72*s23^3 + 16*s23^2*(9*s34 + 37*s45) + 
         4*s45^2*(-71*s34 + 60*s45) - s23*s45*(136*s34 + 883*s45)) + 
       s23*(18*s23^5 + 29*s34^2*s45^3 + 2*s23*s34*s45^2*(27*s34 + 22*s45) - 
         2*s23^4*(72*s34 + 41*s45) - s23^2*s45*(162*s34^2 + 272*s34*s45 + 
           53*s45^2) + 2*s23^3*(54*s34^2 + 183*s34*s45 + 62*s45^2)) + 
       s15^2*(108*s23^4 + 2*s34*(35*s34 - 142*s45)*s45^2 - 
         108*s23^3*(4*s34 + 7*s45) + s23*s45*(82*s34^2 + 301*s34*s45 - 
           473*s45^2) + 2*s23^2*(54*s34^2 + 319*s34*s45 + 585*s45^2)) + 
       s15*(-72*s23^5 + 70*s34^2*s45^3 + 16*s23^4*(27*s34 + 26*s45) + 
         s23*s34*s45^2*(41*s34 + 153*s45) + s23^2*s45*(80*s34^2 + 
           255*s34*s45 + 286*s45^2) - s23^3*(216*s34^2 + 868*s34*s45 + 
           651*s45^2))) + s12*(-3*s15^4*s45^3*(15*s23^2 - 26*s23*s45 + 
         13*s45^2) + s15^3*s45^2*(s23^2*(157*s34 - 135*s45)*s45 + 
         3*(49*s34 - 13*s45)*s45^3 + 14*s23^3*(s34 + 5*s45) + 
         2*s23*s45^2*(-147*s34 + 67*s45)) - s15^2*(s23 - s45)*s45*
        (3*s34*s45^3*(-59*s34 + 49*s45) + s23^2*s45*(9*s34^2 + 212*s34*s45 - 
           73*s45^2) + s23*s45^2*(177*s34^2 - 349*s34*s45 + 17*s45^2) + 
         s23^3*(19*s34^2 + 30*s34*s45 + 56*s45^2)) + s34*(s23 - s45)^3*
        (-38*s23*s34*s45^3 - 69*s34^2*s45^3 - 
         2*s23^3*(36*s34^2 + 21*s34*s45 + 14*s45^2) + 
         s23^2*(36*s34^3 + 82*s34^2*s45 + 56*s34*s45^2 + 3*s45^3)) + 
       s15*(s23 - s45)^2*(3*s34^2*(23*s34 - 59*s45)*s45^3 + 
         5*s23*s34*(43*s34 - 11*s45)*s45^3 + s23^2*s45*
          (35*s34^3 + 62*s34^2*s45 + 126*s34*s45^2 - 15*s45^3) + 
         s23^3*(72*s34^3 + 61*s34^2*s45 + 44*s34*s45^2 + 31*s45^3))) + 
     s12^2*(2*s15^4*s45^2*(44*s23^2 - 127*s23*s45 + 83*s45^2) + 
       s15^3*s45*(s23*(502*s34 - 577*s45)*s45^2 + 
         2*s45^3*(-230*s34 + 83*s45) - s23^3*(110*s34 + 211*s45) + 
         2*s23^2*s45*(41*s34 + 303*s45)) + 
       s15^2*(20*s34*(19*s34 - 23*s45)*s45^4 + s23*s45^3*
          (-310*s34^2 + 1103*s34*s45 - 157*s45^2) + 
         2*s23^4*(54*s34^2 + 131*s34*s45 + 86*s45^2) - 
         s23^3*s45*(172*s34^2 + 457*s34*s45 + 529*s45^2) + 
         s23^2*s45^2*(-4*s34^2 - 409*s34*s45 + 563*s45^2)) + 
       (s23 - s45)^2*(61*s23*s34^2*s45^3 - 86*s34^3*s45^3 + 
         2*s23^4*(54*s34^2 + 21*s34*s45 + 7*s45^2) - 
         s23^3*(144*s34^3 + 246*s34^2*s45 + 112*s34*s45^2 + 3*s45^3) + 
         2*s23^2*s34*(9*s34^3 + 61*s34^2*s45 + 62*s34*s45^2 + 37*s45^3)) - 
       s15*(s23 - s45)*(-3*s23*s34*(83*s34 - 47*s45)*s45^3 + 
         2*s34^2*s45^3*(-43*s34 + 190*s45) + s23^4*(216*s34^2 + 194*s34*s45 + 
           63*s45^2) + s23^2*s45*(2*s34^3 - 28*s34^2*s45 + 9*s34*s45^2 + 
           76*s45^3) - s23^3*(144*s34^3 + 418*s34^2*s45 + 377*s34*s45^2 + 
           145*s45^3))) - s12^3*(s15^4*s45*(67*s23^2 - 310*s23*s45 + 
         282*s45^2) + s15^3*(s23*(144*s34 - 1003*s45)*s45^2 - 538*s34*s45^3 + 
         282*s45^4 - s23^3*(72*s34 + 215*s45) + s23^2*s45*
          (305*s34 + 919*s45)) + s15^2*(s34*(273*s34 - 538*s45)*s45^3 + 
         27*s23^4*(8*s34 + 9*s45) + s23*s45^2*(52*s34^2 + 880*s34*s45 - 
           411*s45^2) - 2*s23^3*(108*s34^2 + 464*s34*s45 + 489*s45^2) + 
         s23^2*s45*(71*s34^2 + 401*s34*s45 + 1189*s45^2)) + 
       (s23 - s45)*(-92*s23*s34^2*s45^3 + 29*s34^3*s45^3 + 
         2*s23^5*(36*s34 + 7*s45) - 2*s23^4*(108*s34^2 + 123*s34*s45 + 
           28*s45^2) - s23^2*s34*s45*(54*s34^2 + 136*s34*s45 + 61*s45^2) + 
         s23^3*(72*s34^3 + 366*s34^2*s45 + 248*s34*s45^2 + 36*s45^3)) + 
       s15*(-3*s23*s34*(43*s34 - 66*s45)*s45^3 - s23^5*(216*s34 + 109*s45) + 
         s34^2*s45^3*(-29*s34 + 273*s45) + s23^4*(432*s34^2 + 941*s34*s45 + 
           439*s45^2) + s23^2*s45*(13*s34^3 + 54*s34^2*s45 + 83*s34*s45^2 + 
           198*s45^3) - s23^3*(72*s34^3 + 653*s34^2*s45 + 1039*s34*s45^2 + 
           560*s45^3)))))/(3*s23^2*(s12 + s23 - s45)^2*s45^3*tr5^2), 
  (1 + (2*s12^2*(2*s12 + s15))/(s23^2*(-s15 + s23 - s45)) + (14*s12)/s45 - 
    (-20*s12^2 + 8*s12*s15 + 8*s15*s34)/(s23*s45) - 
    (-8*s12^3 + 4*s12^2*s15 - 2*s12*s15*(s15 - 2*s34) + 
      4*s15*s34*(-s15 + s34))/(s23^2*s45) + (2*s12^2*(s12 + s15))/
     (s23*(s15 - s23 + s45)^2) - (2*s12^2*s15*(s12 + s15 - s34))/
     (s23^2*(s15 - s23 + s45)^2) - 
    (2*(3*s12^2 + 2*s12*s34 + 3*s34*(-s15 + s34)))/(s23*(s15 - s23 + s45)) + 
    (2*s15^2*s34^3)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
    (8*s15*s34^2)/(s23*s45*(-s12 + s34 + s45)) - 
    (2*s15*(3*s15 - 2*s34)*s34^2)/(s23^2*s45*(-s12 + s34 + s45)) - 
    (s34 + s45)/(-s12 + s34 + s45) - (s15*(4*s15 + 7*s34 + 2*s45))/
     (s23*(s12 - s34 - s45)) - (2*s12 + 7*s15 + 2*s34 + 3*s45)/s23 - 
    (2*(s12^2 - s15^2 + s15*s34 + s12*s45 + s45^2))/s23^2 + 
    (2*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
     (s23^2*(-s12 + s34 + s45)^2) + (2*s15*(-2*s34^2 + s15*(4*s34 + s45)))/
     (s23^2*(s12 - s34 - s45)) + 
    (2*s15*s34*(s12^4 + 4*s12*s15*(s15 - s34)^2 + 3*s15*(s15 - s34)^3 - 
       s12^3*s34))/(s23*(-s15 + s23 - s45)*tr5^2) - 
    (4*s12^4*s15*s34 + 2*s12^3*s34*(-3*s15 + 2*s34)*s45 - 
      2*s12^2*s34^2*s45^2 + 2*s12*(s15^2 - s34^2)*s45^3 - 
      2*(s15 - s34)^2*s45^4)/(s23^2*tr5^2) + 
    (2*(s12 + s15)*s34*(s12^3 - s12^2*(s15 - 2*s45) + 
       3*s15*(s15 - s34)*(s15 - 2*s34 - s45) + 
       s12*(s15^2 + s15*(s34 - s45) + 3*s34*s45)))/
     ((s15 - s23 + s45)*tr5^2) + 
    (s15*s34*(4*s15^3*s34 + 4*s34^3*s45 + s45^4 + 
       s15^2*(-8*s34^2 + 4*s34*s45 + s45^2) + 
       2*s15*(2*s34^3 - 4*s34^2*s45 + s45^3)))/(s23*(s12 - s34 - s45)*
      tr5^2) - (-8*s15^3*s34*s45 + (s23 + s34)*s45^2*(s34 + s45)^2 + 
      s15^2*(-4*s34^3 + 11*s34^2*s45 + 2*s34*s45^2 + s45^2*(-4*s23 + s45)) - 
      s15*s45*(9*s34^3 + s34^2*s45 - s34*s45^2 + s45^3 + 
        3*s23*s34*(2*s34 + s45)))/((s12 - s34 - s45)*tr5^2) - 
    (4*s12^4 - 2*s23*s34^3 + 6*s34^4 - 3*s23*s34^2*s45 + 4*s34^3*s45 + 
      s23*s34*s45^2 + 5*s34^2*s45^2 + s23*s45^3 + s34*s45^3 - 
      2*s12^3*(4*s15 - 4*s23 - 8*s34 + s45) + 
      s15^2*(-4*s34^2 + 4*s23*(s34 - s45) - 9*s34*s45 + s45^2) - 
      s15*(6*s34^3 - 3*s34^2*s45 + 4*s34*s45^2 + s45^3 + 
        s23*s34*(8*s34 + 3*s45)) - 2*s12^2*(2*s15^2 + 9*s34^2 - 5*s34*s45 + 
        s45^2 + s23*(4*s34 + s45) - s15*(2*s23 + 16*s34 + 5*s45)) + 
      s12*(8*s15^3 - 4*s15^2*(s23 + 5*s34) + s15*(16*s23*s34 + 8*s34^2 - 
          30*s34*s45 - 7*s45^2) - s34*(8*s34^2 + 2*s34*s45 + s45^2) + 
        s23*(2*s34^2 + 6*s34*s45 + s45^2)))/tr5^2 - 
    (-4*s12^4*(s15 - 2*s34) + s15^4*(-10*s34 + 4*s45) + 
      s15^3*(26*s34^2 - 6*s34*s45 - 5*s45^2) + 
      s34^2*s45*(-6*s34^2 - 2*s34*s45 + s45^2) - 
      2*s12^2*s34*(3*s15*s34 + 13*s15*s45 - 9*s34*s45 + 2*s45^2) + 
      s15*s34*(6*s34^3 + 14*s34^2*s45 + s45^3) - 
      s15^2*(22*s34^3 + 6*s34^2*s45 - 6*s34*s45^2 + 3*s45^3) + 
      2*s12^3*(3*s15*(3*s34 + s45) - s34*(5*s34 + 2*s45)) - 
      s12*(4*s15^4 - 4*s15^3*s45 - 4*s15^2*(3*s34^2 + s45^2) + 
        2*s34*s45*(2*s34^2 - s34*s45 + 2*s45^2) + 
        s15*(8*s34^3 + 11*s34*s45^2 + 4*s45^3)))/(s23*tr5^2))/3, 
  (-3 - (2*s12^2*(8*s12 + 3*s15))/(s23^2*(-s15 + s23 - s45)) - 
    (2*(7*s12^2 + 6*s12*s34 + 9*s34*(-s15 + s34)))/(s23*(-s15 + s23 - s45)) - 
    (31*s12)/s45 - (14*(3*s12^2 - s12*s15 - s15*s34))/(s23*s45) - 
    (28*s12^3 - 10*s12^2*s15 + 5*s12*s15*(s15 - 2*s34) + 
      10*s15*(s15 - s34)*s34)/(s23^2*s45) - (10*s12^2*(s12 + s15))/
     (s23*(s15 - s23 + s45)^2) + (10*s12^2*s15*(s12 + s15 - s34))/
     (s23^2*(s15 - s23 + s45)^2) - (3*(s34 + s45))/(s12 - s34 - s45) - 
    (5*s15^2*s34^3)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
    (s15*(15*s15 + 2*s34 - 5*s45))/(s23*(-s12 + s34 + s45)) - 
    (14*s15*s34^2)/(s23*s45*(-s12 + s34 + s45)) - 
    (5*s15*s34^2*(-3*s15 + 2*s34))/(s23^2*s45*(-s12 + s34 + s45)) + 
    (-3*s12 + 12*s15 + 7*s34 + s45)/s23 + 
    (6*s12^2 + s12*s15 - 5*s15^2 + 6*s15*s34 + 6*s12*s45 + s15*s45 + 6*s45^2)/
     s23^2 - (5*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
     (s23^2*(-s12 + s34 + s45)^2) - 
    (s15*(-11*s34^2 - 2*s34*s45 - s45^2 + 5*s15*(4*s34 + s45)))/
     (s23^2*(s12 - s34 - s45)) - 
    (6*s15*s34*(s12^4 + 4*s12*s15*(s15 - s34)^2 + 3*s15*(s15 - s34)^3 - 
       s12^3*s34))/(s23*(-s15 + s23 - s45)*tr5^2) - 
    (6*(-2*s12^4*s15*s34 + s12^3*(3*s15 - 2*s34)*s34*s45 + 
       s12^2*s34^2*s45^2 + s12*(-s15^2 + s34^2)*s45^3 + (s15 - s34)^2*s45^4))/
     (s23^2*tr5^2) - (6*(s12 + s15)*s34*(s12^3 - s12^2*(s15 - 2*s45) + 
       3*s15*(s15 - s34)*(s15 - 2*s34 - s45) + 
       s12*(s15^2 + s15*(s34 - s45) + 3*s34*s45)))/
     ((s15 - s23 + s45)*tr5^2) - 
    (s15*s34*(15*s15^3*s34 + 11*s34^3*s45 + 4*s45^4 + 
       s15^2*(-24*s34^2 + 15*s34*s45 + 2*s45^2) + 
       s15*(11*s34^3 - 24*s34^2*s45 + 6*s45^3)))/(s23*(s12 - s34 - s45)*
      tr5^2) - (30*s15^3*s34*s45 - 3*(s23 + s34)*s45^2*(s34 + s45)^2 + 
      s15^2*(4*s34^3 - 46*s34^2*s45 - 8*s34*s45^2 + (15*s23 - 2*s45)*s45^2) + 
      s15*s45*(s23*(8*s34^2 - 10*s34*s45 - 11*s45^2) + 
        2*(8*s34^3 - 8*s34^2*s45 - 7*s34*s45^2 + 2*s45^3)))/
     ((s12 - s34 - s45)*tr5^2) - (12*s12^4*(s15 - 2*s34) + 
      3*s15^4*(11*s34 - 5*s45) + 2*s12^3*(-22*s15*s34 + 15*s34^2 - 
        9*s15*s45 + 6*s34*s45) + s34^2*s45*(18*s34^2 + 7*s34*s45 - 
        11*s45^2) + s12^2*s34*(18*s15*s34 + 57*s15*s45 - 40*s34*s45 + 
        12*s45^2) + s15^3*(-78*s34^2 + 21*s34*s45 + 17*s45^2) - 
      s15*s34*(18*s34^3 + 43*s34^2*s45 + s34*s45^2 - 14*s45^3) + 
      s15^2*(65*s34^3 + 19*s34^2*s45 - 21*s34*s45^2 + s45^3) + 
      s12*(15*s15^4 - 15*s15^3*s45 + 3*s34*s45*(4*s34^2 - 5*s34*s45 + 
          4*s45^2) - s15^2*(37*s34^2 + 5*s45^2) + 
        s15*(24*s34^3 + s34^2*s45 + 36*s34*s45^2 + 12*s45^3)))/(s23*tr5^2) - 
    (-12*s12^4 + 7*s23*s34^3 - 18*s34^4 + s23*s34^2*s45 - 14*s34^3*s45 - 
      3*s23*s34*s45^2 + s34^2*s45^2 - 3*s23*s45^3 - 3*s34*s45^3 + 
      2*s12^3*(6*s15 - 6*s23 - 17*s34 + 3*s45) + 
      s15^2*(4*s34^2 - 15*s23*(s34 - s45) + 28*s34*s45 - 2*s45^2) + 
      s12^2*(22*s23*s34 + 40*s34^2 - 2*s23*s45 - 27*s34*s45 + 6*s45^2 - 
        2*s15*(29*s34 + 5*s45)) + s15*(s23*(24*s34^2 + s34*s45 - 11*s45^2) + 
        2*(9*s34^3 - 9*s34^2*s45 - 8*s34*s45^2 + 2*s45^3)) + 
      s12*(-30*s15^3 + s34*(24*s34^2 + 26*s34*s45 - 13*s45^2) - 
        s23*(17*s34^2 + 2*s34*s45 + 3*s45^2) + 
        s15*(-28*s23*s34 - 22*s34^2 - 11*s23*s45 + 28*s34*s45 + 6*s45^2) + 
        s15^2*(15*s23 + 26*(2*s34 + s45))))/tr5^2)/3, 
  (3 - (-10*s12 + 5*s15 + 8*s34 - 5*s45)/s23 + (6*s12^2*(4*s12 + s15))/
     (s23^2*(-s15 + s23 - s45)) + 
    (2*(5*s12^2 + 6*s12*s34 + 9*s34*(-s15 + s34)))/(s23*(-s15 + s23 - s45)) + 
    (22*s12)/s45 - (-28*s12^2 + 6*s12*s15 + 6*s15*s34)/(s23*s45) - 
    (-36*s12^3 + 8*s12^2*s15 - 4*s12*s15*(s15 - 2*s34) + 
      8*s15*s34*(-s15 + s34))/(s23^2*s45) + (18*s12^2*(s12 + s15))/
     (s23*(s15 - s23 + s45)^2) - (18*s12^2*s15*(s12 + s15 - s34))/
     (s23^2*(s15 - s23 + s45)^2) + (4*s15^2*s34^3)/
     (s23^2*s45*(-s12 + s34 + s45)^2) + (6*s15*s34^2)/
     (s23*s45*(-s12 + s34 + s45)) - (4*s15*(3*s15 - 2*s34)*s34^2)/
     (s23^2*s45*(-s12 + s34 + s45)) - (3*(s34 + s45))/(-s12 + s34 + s45) - 
    (s15*(-18*s15 + 13*s34 + 14*s45))/(s23*(-s12 + s34 + s45)) + 
    (4*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
     (s23^2*(-s12 + s34 + s45)^2) - 
    (2*s15*(5*s34^2 + 2*s34*s45 + s45^2 - 2*s15*(4*s34 + s45)))/
     (s23^2*(s12 - s34 - s45)) - 
    (2*(3*s12^2 - 2*s15^2 + 3*s45^2 + s15*(3*s34 + s45) + s12*(s15 + 3*s45)))/
     s23^2 + (6*s15*s34*(s12^4 + 4*s12*s15*(s15 - s34)^2 + 
       3*s15*(s15 - s34)^3 - s12^3*s34))/(s23*(-s15 + s23 - s45)*tr5^2) - 
    (6*(2*s12^4*s15*s34 + s12^3*s34*(-3*s15 + 2*s34)*s45 - 
       s12^2*s34^2*s45^2 + s12*(s15^2 - s34^2)*s45^3 - (s15 - s34)^2*s45^4))/
     (s23^2*tr5^2) + (6*(s12 + s15)*s34*(s12^3 - s12^2*(s15 - 2*s45) + 
       3*s15*(s15 - s34)*(s15 - 2*s34 - s45) + 
       s12*(s15^2 + s15*(s34 - s45) + 3*s34*s45)))/
     ((s15 - s23 + s45)*tr5^2) + 
    (s15*s34*(18*s15^3*s34 + s15^2*(-24*s34^2 + 18*s34*s45 + s45^2) + 
       2*s15*(5*s34^3 - 12*s34^2*s45 + 3*s45^3) + 5*(2*s34^3*s45 + s45^4)))/
     (s23*(s12 - s34 - s45)*tr5^2) - 
    (-36*s15^3*s34*s45 + 3*(s23 + s34)*s45^2*(s34 + s45)^2 + 
      s15^2*(2*s34^3 + 55*s34^2*s45 + 8*s34*s45^2 + s45^2*(-18*s23 + s45)) + 
      s15*s45*(-7*s34^3 + 31*s34^2*s45 + 5*(4*s23 - s45)*s45^2 + 
        s34*s45*(25*s23 + 23*s45)))/((s12 - s34 - s45)*tr5^2) - 
    (-12*s12^4*(s15 - 2*s34) + 18*s15^4*(-2*s34 + s45) + 
      s15^3*(78*s34^2 - 24*s34*s45 - 19*s45^2) - 
      6*s12^2*s34*(3*s15*s34 + 7*s15*s45 - 5*s34*s45 + 2*s45^2) + 
      s34^2*s45*(-18*s34^2 - 8*s34*s45 + 17*s45^2) + 
      s15*s34*(18*s34^3 + 44*s34^2*s45 + 2*s34*s45^2 - 27*s45^3) + 
      s15^2*(-64*s34^3 - 20*s34^2*s45 + 24*s34*s45^2 + 5*s45^3) + 
      2*s12^3*(-3*s34*(5*s34 + 2*s45) + s15*(19*s34 + 9*s45)) - 
      s12*(18*s15^4 - 38*s15^2*s34^2 - 18*s15^3*s45 + 
        2*s34*s45*(6*s34^2 - 11*s34*s45 + 6*s45^2) + 
        s15*(24*s34^3 + 2*s34^2*s45 + 39*s34*s45^2 + 12*s45^3)))/
     (s23*tr5^2) - (12*s12^4 - 8*s23*s34^3 + 18*s34^4 + 
      s12^3*(-4*s15 + 4*s23 + 24*s34 - 6*s45) + 5*s23*s34^2*s45 + 
      16*s34^3*s45 + 3*s23*s34*s45^2 - 13*s34^2*s45^2 + 3*s23*s45^3 + 
      3*s34*s45^3 + s12^2*(8*s15^2 - 22*s23*s34 - 30*s34^2 + 
        s15*(-8*s23 + 34*s34 - 4*s45) + 8*s23*s45 + 26*s34*s45 - 6*s45^2) + 
      s15^2*(2*s34^2 + 18*s23*(s34 - s45) - 31*s34*s45 + s45^2) + 
      s15*(-18*s34^3 + 25*s34^2*s45 + 38*s34*s45^2 - 5*s45^3 + 
        s23*(-24*s34^2 + 5*s34*s45 + 20*s45^2)) + 
      s12*(36*s15^3 + 26*s23*s34^2 - 24*s34^3 - 10*s23*s34*s45 - 
        42*s34^2*s45 + 3*s23*s45^2 + 25*s34*s45^2 + 
        s15*(14*s23*s34 + 20*s34^2 + 20*s23*s45 + 18*s34*s45 + 5*s45^2) - 
        2*s15^2*(9*s23 + 23*(s34 + s45))))/tr5^2)/3, 
  -(s12*(2*s12^4*(s15 - s23)*(s15^5 - s15^2*(s23^2 - 2*s23*s34 + 4*s34^2)*
         (s23 - s45) - s23^2*s34^2*s45 + s15^4*(-3*s23 + 2*s34 + s45) + 
        s15^3*(3*s23^2 - 2*s23*(2*s34 + s45) + 2*s34*(2*s34 + s45))) + 
      s15^2*s23^2*s34*(2*s23^2*s34^2*(7*s34 + 5*s45) + 
        (s15 - s34)*s45^2*(s15*(5*s34 + s45) - 2*s34*(7*s34 + 5*s45)) + 
        s23*s34*s45*(-4*s34*(7*s34 + 5*s45) + s15*(19*s34 + 11*s45))) - 
      2*s12^3*(3*s15^6*s45 + 3*s23^2*s34^3*(s23 - s45)*s45 - 
        s15*s23*s34^2*s45*(4*s23^2 + 3*s23*s34 + 2*s23*s45 + 3*s34*s45) + 
        s15^5*(3*s45*(s34 + s45) - 2*s23*(3*s34 + 5*s45)) - 
        s15^3*(7*s34^2*(s34 - s45)*s45 + 6*s23^3*(3*s34 + s45) + 
          8*s23*s34*(s34^2 + 4*s34*s45 + s45^2) - 
          s23^2*(28*s34^2 + 25*s34*s45 + 5*s45^2)) + 
        s15^2*(-7*s34^3*s45^2 + s23^4*(6*s34 + s45) - s23*s34^2*s45*
           (4*s34 + 11*s45) - s23^3*(14*s34^2 + 11*s34*s45 + s45^2) + 
          s23^2*s34*(8*s34^2 + 29*s34*s45 + 5*s45^2)) + 
        s15^4*(6*s23^2*(3*s34 + 2*s45) + s34*s45*(7*s34 + 3*s45) - 
          s23*(14*s34^2 + 17*s34*s45 + 7*s45^2))) + 
      s12*(-2*s34^5*(s23 - s45)^3*s45 - 2*s15^6*s45^3 + 
        2*s15*s34^3*(s23 - s45)^2*s45*(4*s23*s34 + s34^2 - s23*s45 - 
          4*s34*s45) + s15^5*s45^2*(2*(s34 - s45)*s45 + 
          s23*(5*s34 + 4*s45)) + s15^4*s45*(2*s34*s45^2*(-s34 + s45) - 
          2*s23^2*(8*s34^2 + 5*s34*s45 + s45^2) + 
          s23*s45*(7*s34^2 + 3*s34*s45 + 2*s45^2)) + 
        s15^3*s34*(2*s34*(4*s34 - s45)*s45^3 + 3*s23*s34*s45^2*
           (-8*s34 + 3*s45) - 4*s23^2*s45*(-3*s34^2 + 3*s34*s45 + s45^2) + 
          s23^3*(36*s34^2 + 34*s34*s45 + 5*s45^2)) + 
        2*s15^2*s34^2*(s23 - s45)*(4*s34*(s34 - s45)*s45^2 - 
          9*s23^3*(2*s34 + s45) + s23*s34*s45*(-4*s34 + 13*s45) + 
          s23^2*(10*s34^2 + 23*s34*s45 + 14*s45^2))) + 
      s12^2*(6*s23*s34^4*(s23 - s45)^2*s45 + 6*s15^6*s45^2 - 
        2*s15*s34^2*(s23 - s45)*s45*(s23*s34*(3*s34 - 2*s45) + 
          s23^2*(8*s34 - s45) + 4*s34^2*s45) + s15^5*s45*
         (-17*s23*s34 - 16*s23*s45 + 6*s45^2) + 
        s15^4*(8*s34^2*s45^2 - 5*s23*s45*(6*s34^2 + 5*s34*s45 + 2*s45^2) + 
          2*s23^2*(16*s34^2 + 22*s34*s45 + 7*s45^2)) + 
        2*s15^2*s34*(s34^2*(4*s34 - 11*s45)*s45^2 + s23*s34*(16*s34 - 7*s45)*
           s45^2 + s23^4*(16*s34 + 5*s45) - s23^3*(22*s34^2 + 37*s34*s45 + 
            8*s45^2) + s23^2*(4*s34^3 + 41*s34^2*s45 + 43*s34*s45^2 + 
            3*s45^3)) + s15^3*(2*s34^2*s45^2*(-11*s34 + 4*s45) + 
          2*s23*s34*s45*(7*s34^2 - 26*s34*s45 - 4*s45^2) - 
          s23^3*(64*s34^2 + 37*s34*s45 + 4*s45^2) + 
          s23^2*(44*s34^3 + 104*s34^2*s45 + 41*s34*s45^2 + 4*s45^3)))))/
   (3*s15^2*s23^2*s34^2*s45*tr5^2), 
  (s12*(s15^2*s23^2*s34*(s23^2*s34^2*(31*s34 + 9*s45) + 
       (s15 - s34)*s45^2*(25*s15*s34 - 31*s34^2 + 3*s15*s45 - 9*s34*s45) + 
       2*s23*s34*s45*(28*s15*s34 - 31*s34^2 + 6*s15*s45 - 9*s34*s45)) + 
     s12^4*(s15 - s23)*(5*s15^5 - s15^2*(5*s23^2 - 10*s23*s34 + 28*s34^2)*
        (s23 - s45) - 10*s23^2*s34^2*s45 + 5*s15^4*(-3*s23 + 2*s34 + s45) + 
       s15^3*(15*s23^2 - 10*s23*(2*s34 + s45) + 2*s34*(14*s34 + 5*s45))) + 
     s12^3*(-15*s15^6*s45 + 30*s23^2*s34^3*s45*(-s23 + s45) + 
       2*s15*s23*s34^2*s45*(12*s23^2 + 15*s23*s34 + 8*s23*s45 + 13*s34*s45) + 
       s15^5*(24*s23*s34 + 50*s23*s45 - 14*s34*s45 - 15*s45^2) + 
       s15^2*(54*s34^3*s45^2 - s23^4*(24*s34 + 5*s45) + 
         2*s23*s34^2*s45*(14*s34 + 37*s45) + s23^3*(62*s34^2 + 49*s34*s45 + 
           5*s45^2) - s23^2*s34*(56*s34^2 + 160*s34*s45 + 25*s45^2)) + 
       s15^4*(-12*s23^2*(6*s34 + 5*s45) - 2*s34*s45*(29*s34 + 7*s45) + 
         s23*(62*s34^2 + 77*s34*s45 + 35*s45^2)) + 
       s15^3*(2*s34^2*(27*s34 - 29*s45)*s45 + 6*s23^3*(12*s34 + 5*s45) - 
         s23^2*(124*s34^2 + 112*s34*s45 + 25*s45^2) + 
         s23*s34*(56*s34^2 + 194*s34*s45 + 39*s45^2))) - 
     s12*(10*s34^5*(s23 - s45)^3*s45 + 5*s15^6*s45^3 - 
       2*s15*s34^3*(s23 - s45)^2*s45*(12*s23*s34 + 5*s34^2 - 3*s23*s45 - 
         18*s34*s45) + s15^5*s45^2*(s45*(-6*s34 + 5*s45) - 
         2*s23*(3*s34 + 5*s45)) + s15^3*s34*(s34*s45^3*(-38*s34 + 13*s45) + 
         s23*s45^2*(60*s34^2 - 29*s34*s45 + s45^2) + 
         s23^2*s45*(-58*s34^2 + 11*s34*s45 + 2*s45^2) - 
         2*s23^3*(38*s34^2 + 35*s34*s45 + 3*s45^2)) + 
       s15^4*s45*(s34*(13*s34 - 6*s45)*s45^2 + s23*s45*(-14*s34^2 + s34*s45 - 
           5*s45^2) + s23^2*(47*s34^2 + 12*s34*s45 + 5*s45^2)) + 
       s15^2*s34^2*(s23 - s45)*(2*s34*s45^2*(-18*s34 + 19*s45) + 
         s23^3*(76*s34 + 23*s45) + 2*s23*s45*(12*s34^2 - 33*s34*s45 + 
           s45^2) - s23^2*(42*s34^2 + 79*s34*s45 + 48*s45^2))) + 
     s12^2*(30*s23*s34^4*(s23 - s45)^2*s45 + 15*s15^6*s45^2 - 
       2*s15*s34^2*(s23 - s45)*s45*(5*s23*s34*(3*s34 - 2*s45) + 
         3*s23^2*(8*s34 - s45) + 18*s34^2*s45) + 
       s15^5*s45*(-10*s23*(3*s34 + 4*s45) + s45*(-2*s34 + 15*s45)) + 
       s15^4*(s34*(43*s34 - 2*s45)*s45^2 - s23*s45*(62*s34^2 + 46*s34*s45 + 
           25*s45^2) + s23^2*(64*s34^2 + 79*s34*s45 + 35*s45^2)) + 
       s15^3*(s34^2*s45^2*(-92*s34 + 43*s45) + s23*s34*s45*
          (20*s34^2 - 153*s34*s45 - 18*s45^2) - 
         2*s23^3*(64*s34^2 + 34*s34*s45 + 5*s45^2) + 
         s23^2*(94*s34^3 + 199*s34^2*s45 + 82*s34*s45^2 + 10*s45^3)) + 
       s15^2*s34*(4*s34^2*(9*s34 - 23*s45)*s45^2 + 
         4*s23*s34*(23*s34 - 12*s45)*s45^2 + s23^4*(64*s34 + 19*s45) - 
         s23^3*(94*s34^2 + 137*s34*s45 + 34*s45^2) + 
         s23^2*(28*s34^3 + 216*s34^2*s45 + 203*s34*s45^2 + 15*s45^3)))))/
   (3*s15^2*s23^2*s34^2*s45*tr5^2), 
  -(s12*(s15^2*s23^2*s34*(2*s23^2*s34^2*(11*s34 - 3*s45) + 
        (s15 - s34)*s45^2*(31*s15*s34 - 22*s34^2 + 3*s15*s45 + 6*s34*s45) + 
        s23*s34*s45*(53*s15*s34 - 44*s34^2 - 3*s15*s45 + 12*s34*s45)) + 
      2*s12^4*(s15 - s23)*(2*s15^5 - 2*s15^2*(s23^2 - 2*s23*s34 + 9*s34^2)*
         (s23 - s45) - 9*s23^2*s34^2*s45 + s15^4*(-6*s23 + 4*s34 + 2*s45) + 
        2*s15^3*(3*s23^2 - 2*s23*(2*s34 + s45) + s34*(9*s34 + 2*s45))) + 
      s12*(-18*s34^5*(s23 - s45)^3*s45 - 4*s15^6*s45^3 + 
        2*s15*s34^3*(s23 - s45)^2*s45*(14*s23*s34 + 9*s34^2 - 3*s23*s45 - 
          30*s34*s45) + s15^5*s45^2*(-(s23*s34) + 8*s23*s45 + 6*s34*s45 - 
          4*s45^2) + s15^3*s34*(8*s34*(8*s34 - 3*s45)*s45^3 + 
          s23*s45^2*(-60*s34^2 + 37*s34*s45 - 2*s45^2) + 
          s23^3*(50*s34^2 + 44*s34*s45 - s45^2) + 2*s23^2*s45*
           (35*s34^2 + 3*s34*s45 + 3*s45^2)) + s15^4*s45*
         (6*s34*s45^2*(-4*s34 + s45) + s23^2*(-44*s34^2 + 2*s34*s45 - 
            4*s45^2) + s23*s45*(9*s34^2 - 9*s34*s45 + 4*s45^2)) + 
        2*s15^2*s34^2*(s23 - s45)*(-25*s23^3*s34 + 2*s34*(15*s34 - 16*s45)*
           s45^2 + s23*s45*(-14*s34^2 + 33*s34*s45 - 2*s45^2) + 
          s23^2*(14*s34^2 + 18*s34*s45 + 11*s45^2))) - 
      2*s12^3*(6*s15^6*s45 + 27*s23^2*s34^3*(s23 - s45)*s45 + 
        s15^5*(-7*s23*s34 - 20*s23*s45 + 5*s34*s45 + 6*s45^2) - 
        s15*s23*s34^2*s45*(14*s23^2 + 21*s34*s45 + 3*s23*(9*s34 + 4*s45)) + 
        s15^2*(-39*s34^3*s45^2 + s23^4*(7*s34 + 2*s45) - 
          9*s23*s34^2*s45*(2*s34 + 5*s45) - s23^3*(22*s34^2 + 17*s34*s45 + 
            2*s45^2) + s23^2*s34*(36*s34^2 + 81*s34*s45 + 10*s45^2)) + 
        s15^4*(s34*s45*(43*s34 + 5*s45) + 3*s23^2*(7*s34 + 8*s45) - 
          s23*(22*s34^2 + 27*s34*s45 + 14*s45^2)) - 
        s15^3*(s34^2*(39*s34 - 43*s45)*s45 + 3*s23^3*(7*s34 + 4*s45) - 
          s23^2*(44*s34^2 + 39*s34*s45 + 10*s45^2) + 
          s23*s34*(36*s34^2 + 110*s34*s45 + 15*s45^2))) + 
      s12^2*(54*s23*s34^4*(s23 - s45)^2*s45 + 12*s15^6*s45^2 - 
        2*s15*s34^2*(s23 - s45)*s45*(s23^2*(28*s34 - 3*s45) + 
          9*s23*s34*(3*s34 - 2*s45) + 30*s34^2*s45) - 
        s15^5*s45*(4*(s34 - 3*s45)*s45 + s23*(13*s34 + 32*s45)) + 
        s15^4*(2*s34*(37*s34 - 2*s45)*s45^2 - s23*s45*(40*s34^2 + 
            21*s34*s45 + 20*s45^2) + s23^2*(38*s34^2 + 36*s34*s45 + 
            28*s45^2)) + 2*s15^2*s34*(s34^2*(30*s34 - 71*s45)*s45^2 + 
          s23*s34*(54*s34 - 29*s45)*s45^2 + s23^4*(19*s34 + 5*s45) - 
          s23^3*(32*s34^2 + 36*s34*s45 + 11*s45^2) + 
          s23^2*(18*s34^3 + 105*s34^2*s45 + 85*s34*s45^2 + 6*s45^3)) + 
        s15^3*(2*s34^2*s45^2*(-71*s34 + 37*s45) + 2*s23*s34*s45*
           (s34^2 - 86*s34*s45 - 6*s45^2) - s23^3*(76*s34^2 + 33*s34*s45 + 
            8*s45^2) + s23^2*(64*s34^3 + 112*s34^2*s45 + 47*s34*s45^2 + 
            8*s45^3)))))/(3*s15^2*s23^2*s34^2*s45*tr5^2), 
  -(s12*(2*s12^6*(s15 - s23)^2*(s15 - s23 + 2*s34)*(s15 - s23 + s45) + 
      s23^2*s34*s45*(s34 + s45)*(s23^2*s34^2*(5*s34 + 4*s45) + 
        (s15 - s34)*s45^2*(s15*(2*s34 + s45) - s34*(5*s34 + 4*s45)) + 
        s23*s34*s45*(-2*s34*(5*s34 + 4*s45) + s15*(7*s34 + 5*s45))) - 
      2*s12^5*(s15 - s23 + s45)*(s15^3*(2*s34 + 5*s45) + 
        s23*(-3*s34^2*s45 + 8*s23*s34*(s34 + s45) - s23^2*(8*s34 + 3*s45)) + 
        s15*(-2*s34^2*s45 - 2*s23*s34*(5*s34 + 7*s45) + 
          s23^2*(18*s34 + 11*s45)) + s15^2*(2*s34*(s34 + 3*s45) - 
          s23*(12*s34 + 13*s45))) + 
      s12*(-2*s15*(s15 - s34)^2*s45^4*(s15 + s45)*(2*s34 + s45) - 
        s23^4*s34^2*(8*s34^3 + 37*s34^2*s45 + 38*s34*s45^2 + 10*s45^3) + 
        s23*(s15 - s34)*s45^3*(-6*s34^2*(s34 + s45)^2 + 
          s15*s45*(-s34^2 + 5*s34*s45 + 2*s45^2) + 
          s15^2*(3*s34^2 + 11*s34*s45 + 4*s45^2)) - 
        s23^2*s45^2*(-7*s15*s34^2*(s34^2 + 4*s34*s45 + 3*s45^2) + 
          s15^2*(3*s34^3 + 12*s34^2*s45 + 12*s34*s45^2 + 2*s45^3) + 
          s34^2*(24*s34^3 + 66*s34^2*s45 + 49*s34*s45^2 + 8*s45^3)) + 
        s23^3*s34*s45*(s15*(9*s34^3 + 7*s34^2*s45 + 3*s34*s45^2 + 3*s45^3) + 
          s34*(26*s34^3 + 91*s34^2*s45 + 81*s34*s45^2 + 18*s45^3))) + 
      s12^4*(4*s15^4*s45*(4*s34 + 5*s45) + 2*s23*(s23 - s45)*
         (9*s34^2*s45*(s34 + s45) + s23^2*(22*s34^2 + 20*s34*s45 + 3*s45^2) - 
          3*s23*s34*(4*s34^2 + 11*s34*s45 + 4*s45^2)) + 
        s15^3*(4*s45*(s34^2 + 6*s34*s45 + 5*s45^2) - 
          s23*(20*s34^2 + 95*s34*s45 + 64*s45^2)) - 
        s15*(2*s34^2*s45^2*(2*s34 + 5*s45) + 2*s23*s34*s45*
           (10*s34^2 + 22*s34*s45 + 17*s45^2) + 
          s23^3*(108*s34^2 + 143*s34*s45 + 36*s45^2) - 
          s23^2*(36*s34^3 + 172*s34^2*s45 + 161*s34*s45^2 + 30*s45^3)) + 
        s15^2*(-2*s34*s45*(2*s34^2 + 3*s34*s45 - 4*s45^2) + 
          2*s23^2*(42*s34^2 + 91*s34*s45 + 37*s45^2) - 
          s23*(12*s34^3 + 66*s34^2*s45 + 121*s34*s45^2 + 44*s45^3))) + 
      s12^3*(-4*s15^4*s45^2*(6*s34 + 5*s45) + s15^3*s45*
         (-4*s45*(-3*s34^2 + 4*s34*s45 + 5*s45^2) + 
          s23*(43*s34^2 + 117*s34*s45 + 56*s45^2)) + 
        s15^2*(2*s34*s45^2*(2*s34^2 + 9*s34*s45 + 4*s45^2) + 
          s23*s45*(8*s34^3 + 48*s34^2*s45 + 99*s34*s45^2 + 36*s45^3) - 
          s23^2*(36*s34^3 + 165*s34^2*s45 + 194*s34*s45^2 + 54*s45^3)) + 
        s23*(6*s34^2*s45^2*(3*s34^2 + 7*s34*s45 + 3*s45^2) - 
          s23^3*(56*s34^3 + 89*s34^2*s45 + 32*s34*s45^2 + 2*s45^3) - 
          2*s23*s34*s45*(17*s34^3 + 72*s34^2*s45 + 55*s34*s45^2 + 8*s45^3) + 
          s23^2*(16*s34^4 + 158*s34^3*s45 + 181*s34^2*s45^2 + 48*s34*s45^3 + 
            2*s45^4)) + s15*(2*s34^2*s45^3*(2*s34 + 3*s45) + 
          s23*s34*s45*(6*s34^3 + 16*s34^2*s45 + 11*s34*s45^2 + 14*s45^3) + 
          s23^3*(92*s34^3 + 211*s34^2*s45 + 133*s34*s45^2 + 20*s45^3) - 
          2*s23^2*(6*s34^4 + 64*s34^3*s45 + 108*s34^2*s45^2 + 65*s34*s45^3 + 
            9*s45^4))) + s12^2*(2*s15^4*s45^3*(8*s34 + 5*s45) + 
        s15^3*s45^2*(2*s45*(-10*s34^2 + 2*s34*s45 + 5*s45^2) - 
          s23*(26*s34^2 + 61*s34*s45 + 24*s45^2)) + 
        s15^2*s45*(2*s34*s45^2*(2*s34^2 - 9*s34*s45 - 6*s45^2) + 
          s23*s45*(7*s34^3 + 6*s34^2*s45 - 31*s34*s45^2 - 14*s45^3) + 
          s23^2*(31*s34^3 + 90*s34^2*s45 + 83*s34*s45^2 + 18*s45^3)) + 
        s15*(2*s34^2*s45^4*(2*s34 + s45) + s23*s34*s45^3*
           (15*s34^2 + 22*s34*s45 + 2*s45^2) + s23^2*s45*
           (30*s34^4 + 70*s34^3*s45 + 64*s34^2*s45^2 + 37*s34*s45^3 + 
            4*s45^4) - s23^3*(28*s34^4 + 105*s34^3*s45 + 111*s34^2*s45^2 + 
            45*s34*s45^3 + 4*s45^4)) + s23*s34*
         (-6*s34*s45^2*(s34^3 + 5*s34^2*s45 + 5*s34*s45^2 + s45^3) + 
          s23^3*(34*s34^3 + 87*s34^2*s45 + 55*s34*s45^2 + 8*s45^3) + 
          s23*s45*(10*s34^4 + 100*s34^3*s45 + 147*s34^2*s45^2 + 
            56*s34*s45^3 + 4*s45^4) - s23^2*(4*s34^4 + 104*s34^3*s45 + 
            204*s34^2*s45^2 + 105*s34*s45^3 + 12*s45^4)))))/
   (3*s23^2*s34^2*s45*(-s12 + s34 + s45)^2*tr5^2), 
  -(s12*(s23 - s45)*(s12^4*s15*(s15 - s23)^2*(s15 - s23 + s45)^2 + 
      s23*s34*s45*(s34 + s45)*(s15*s34*(-3*s23 + 2*s34 - 2*s45)*
         (s23 - s45)^2 - s34^2*(s23 - s45)^3 + s15^3*s45*(3*s23 + 2*s45) - 
        s15^2*(s23 - s45)*(-3*s23*s34 + 3*s23*s45 - 4*s34*s45 + s45^2)) - 
      s12^3*(s15 - s23 + s45)*(3*s15^4*s45 + s23^2*s34*(s23 - s45)*s45 + 
        s15*s23*(-(s34*s45^2) + s23*s45*(s34 + 2*s45) - 
          s23^2*(3*s34 + 2*s45)) + s15^2*(-2*s34*s45^2 - 
          s23*s45*(s34 + 5*s45) + s23^2*(6*s34 + 7*s45)) - 
        s15^3*((s34 - 3*s45)*s45 + s23*(3*s34 + 8*s45))) + 
      s12^2*(3*s15^5*s45^2 - s23*s34*(s23 - s45)^2*s45*
         (-(s34*s45) + s23*(3*s34 + s45)) - 2*s15^4*s45*((s34 - 3*s45)*s45 + 
          s23*(2*s34 + 5*s45)) + s15*(s23 - s45)*(-(s34^2*s45^3) + 
          s23*s34*s45^2*(3*s34 + s45) + s23^2*s45*(5*s34^2 + 4*s34*s45 - 
            s45^2) + s23^3*(3*s34^2 + s34*s45 + s45^2)) - 
        s15^2*(2*s23^2*(s34 - 5*s45)*s45^2 + 4*s34*s45^4 + 
          6*s23^3*(s34^2 + s34*s45 + s45^2) + s23*s45^2*
           (3*s34^2 - 6*s34*s45 + 4*s45^2)) + 
        s15^3*(s23*s45*(s34^2 + 2*s34*s45 - 14*s45^2) + 
          s45^2*(-s34^2 - 6*s34*s45 + 3*s45^2) + 3*s23^2*(s34^2 + 3*s34*s45 + 
            4*s45^2))) + s12*(-(s15^5*s45^3) + s23*s34^2*(s23 - s45)^2*s45*
         (-(s45*(2*s34 + s45)) + s23*(3*s34 + 2*s45)) + 
        s15^4*s45^2*((s34 - 2*s45)*s45 + s23*(s34 + 3*s45)) - 
        s15^3*s45*(s23*s45*(5*s34^2 + 7*s34*s45 - 4*s45^2) + 
          s45^2*(-s34^2 - 3*s34*s45 + s45^2) + s23^2*(-2*s34^2 + 3*s34*s45 + 
            3*s45^2)) + s15*s34*(s23 - s45)*(-4*s23*s34*s45^3 + 
          s34*s45^3*(s34 + s45) + s23^3*(-s34^2 + 4*s34*s45 + 2*s45^2) - 
          s23^2*s45*(6*s34^2 + 9*s34*s45 + 4*s45^2)) + 
        s15^2*(-(s34^3*s45^3) + 2*s34*s45^5 + 2*s23^2*s45*
           (s34^3 + 6*s34^2*s45 + 4*s34*s45^2 - s45^3) + 
          s23^3*(s34^3 - 6*s34^2*s45 + s45^3) + s23*s45^2*
           (4*s34^3 + 3*s34^2*s45 - 7*s34*s45^2 + s45^3)))))/
   (3*s15*s23^2*s34*s45*(s15 - s23 + s45)*(-s12 + s34 + s45)*tr5^2), 
  ((-9*s12^2)/(s15*s23) - (2*(s15 - s34)^2)/(s23*(s12 + s15 - s34)) + 
    (2*(s15 - s34)^3)/(s23^2*(s12 + s15 - s34)) - (9*s12^2*s34)/(s15*s23^2) - 
    (2*(s12 - s15 + s34))/s23 + (2*s12^3)/(s23^2*(-s15 + s23 + s34)) + 
    (2*s12^2)/(s23*(-s15 + s23 + s34)) + (4*s12^3*s15)/(s23^2*s45^2) - 
    (4*s12^2*(s12 - s34))/(s23*s45^2) + (4*s12^2)/(s23*s45) - 
    (4*s12^2*(s15 - s34))/(s23^2*s45) - (9*s12^2)/(s23*(s15 - s23 + s45)) - 
    (9*s12^2*(-s12 + s34 + s45))/(s23^2*(-s15 + s23 - s45)) - 
    (2*(-(s12*s15) + s15^2 + 3*s12*s34 - 2*s15*s34 + s34^2 + 2*s34*s45))/
     s23^2 + (4*(s12 - s34)*(s12^3 + s12^2*(2*s34 - s45) - s34^2*s45 + 
       s12*s34*(-s34 + s45)))/tr5^2 - 
    (2*(4*s34^2*(-s15 + s34)*s45^2 + s12^4*(2*s15 + 3*s45) - 
       4*s12*s34*s45*(s34*(-s34 + s45) + s15*(2*s34 + s45)) - 
       s12^3*(2*s34^2 + s34*s45 + 2*s45^2 - 2*s15*(3*s34 + s45)) + 
       s12^2*(2*s34*(s34^2 - 3*s34*s45 + s45^2) - 
         2*s15*(3*s34^2 - s34*s45 + s45^2))))/(s23*tr5^2) - 
    (2*(-2*s12^2*s34^3*s45 + 2*s12*s34*(s15^2 - s34^2)*s45^2 - 
       2*(s15 - s34)^2*s34*s45^3 + s12^4*s15*(2*s34 + s45) + 
       s12^3*(s34*s45*(2*s34 + s45) - s15*(2*s34^2 + 2*s34*s45 + s45^2))))/
     (s23^2*tr5^2))/3, ((-3*(s15 - s34)^2)/(s23*(s12 + s15 - s34)) + 
    (3*(s15 - s34)^3)/(s23^2*(s12 + s15 - s34)) - (2*s12^2*s15*(s15 - s34))/
     (s23^2*s45^2) - (2*s12*(s12 - s34)*(-s15 + s34))/(s23*s45^2) + 
    ((s15 - s34)*(-2*s12^2 + 3*s12*(s15 - s34) + s15*s34))/(s23^2*s45) - 
    (6*s12*s15 - 4*s12*s34 + s15*s34 - 3*s34^2)/(s23*s45) - 
    (s15*(s15 - s34)*s34^2)/(s23^2*s45*(-s12 + s34 + s45)) + 
    (s12 - s15 + s34 + s45)/(s15 - s23 - s34) - 
    (s15*(s15 - s34)*(2*s34 + s45))/(s23^2*(-s12 + s34 + s45)) + 
    (5*s12 + 8*s15 - 26*s34 + 7*s45)/s23 - 
    (-2*s12*s15 + s15^2 + 3*s12*s34 - 5*s15*s34 + 6*s34^2 + s15*s45 - 
      5*s34*s45)/s23^2 - (3*(s34^2/3 + s34*s45 + s45^2 - 
       (s15*(s34 + 2*s45))/3))/(s23*(-s12 + s34 + s45)) - 
    (2*s12^2*s15*s34^2*(-s12 + s34))/(s23*s45*tr5^2) - 
    ((s12 - s34)*s34*(s23*(s15 - 3*s34)*s34 + 2*s12^2*(s15 - s23 + s34) + 
       s12*(s15^2 + (5*s23 - 2*s34)*s34 - s15*(s23 + 3*s34))))/(s45*tr5^2) - 
    (s34*s45*(s15^3*s45 + s15^2*s45^2 + s15*s34*(s34^2 + 3*s34*s45 + 
         3*s45^2) + s34*s45*(s34^2 + 3*s34*s45 + 3*s45^2)))/
     (s23*(s12 - s34 - s45)*tr5^2) - 
    (s45*(s15^2*(-s34^2 - 2*s34*s45 + s45^2) + (s23 + 2*s34)*s45*
        (s34^2 + 3*s34*s45 + 3*s45^2) + s15*(s34^3 + 2*s34^2*s45 - 
         2*s23*s45^2 + s34*s45*(-s23 + s45))))/((s12 - s34 - s45)*tr5^2) + 
    (-(s12^2*s15*s34*s45) + (s15 - s34)^2*(s15 - s34 - s45)*(s34 + s45)^2 + 
      s12*(s15 - s34)*(s34 + s45)*(s15*(s34 - s45) - s34*(s34 + s45)))/
     ((s15 - s23 - s34)*tr5^2) - (-(s12^3*s15*s34^2) + 
      s12^2*s34^2*(-2*s15*s34 + 9*s15*s45 - 5*s34*s45) + 
      (s15 - s34)^2*s45^2*(s15^2 - s15*s45 + s34*(-3*s34 + 5*s45)) - 
      s12*(s15 - s34)*s45*(s15^3 + 2*s34^3 + s15^2*(4*s34 - s45) + 
        s15*s34*(-11*s34 + 9*s45)))/(s23^2*tr5^2) - 
    (s12^3*(-7*s15 + 7*s23 - 8*s34) - 25*s23*s34^3 - 8*s34^4 + 
      4*s23*s34^2*s45 + 56*s34^3*s45 - 6*s34^2*s45^2 + 3*s23*s45^3 + 
      6*s34*s45^3 + s15^2*s45*(13*s34 + s45) + 
      s12^2*(-6*s15^2 + 6*s15*s23 + 47*s15*s34 - 38*s23*s34 + s34^2 + 
        6*s23*s45 + 20*s34*s45) + s15*(7*s23*s34^2 + 6*s34^3 + s23*s34*s45 - 
        65*s34^2*s45 - 2*s23*s45^2 + 7*s34*s45^2) + 
      s12*(56*s23*s34^2 + 15*s34^3 - 9*s23*s34*s45 - 74*s34^2*s45 + 
        3*s23*s45^2 + 12*s34*s45^2 + s15^2*(11*s34 + 17*s45) - 
        s15*(13*s23*s34 + 51*s34^2 + 2*s23*s45 + 13*s34*s45 - 6*s45^2)))/
     tr5^2 - (s12^3*(14*s15 - 5*s34)*s34 + s12^2*s34*(-25*s15*s34 + 9*s34^2 + 
        3*s15*s45 - 8*s34*s45) + s12*(s15^3*(6*s34 - 7*s45) - 
        2*s34^2*(2*s34^2 + 4*s34*s45 - 9*s45^2) + 
        s15^2*(-16*s34^2 + 50*s34*s45 - 5*s45^2) + 
        2*s15*s34*(5*s34^2 - 17*s34*s45 + 3*s45^2)) + 
      s45*(s15^3*(s34 + 7*s45) - 4*s15*s34*(3*s34^2 - 17*s34*s45 + 2*s45^2) + 
        s15^2*(3*s34^2 - 38*s34*s45 + 4*s45^2) + 
        s34^2*(9*s34^2 - 33*s34*s45 + 7*s45^2)))/(s23*tr5^2))/3, 
  -(s12*(s12^5*(s15 - s23)*(s15^3*(2*s34 - s45) - 3*s34^2*s45^2 + 
        s23^3*(-2*s34 + s45) - s23*s34*s45*(3*s34 + s45) - 
        s23^2*(2*s34^2 + 2*s34*s45 + s45^2) - s15^2*(6*s23*s34 + 2*s34^2 - 
          3*s23*s45 + 2*s34*s45 + s45^2) + s15*(s23^2*(6*s34 - 3*s45) + 
          s34*s45*(3*s34 + s45) + 2*s23*(2*s34^2 + 2*s34*s45 + s45^2))) - 
      (s15 - s34)*s34*(-s15 + s23 + s34)^2*((s15 - s34)^3*s45^3 + 
        3*s23*(s15 - s34)*s45^3*(2*s15 - s34 + s45) + 
        s23^3*s34*(-2*s34^2 + 3*s34*s45 - 3*s45^2) - 
        3*s23^2*s45*(s15*(s34^2 - 3*s34*s45 + s45^2) - 
          s34*(s34^2 - 2*s34*s45 + 2*s45^2))) + 
      s12^4*(s15^5*(4*s34 - 2*s45) + s34^3*s45^3 + s23^5*(-2*s34 + s45) - 
        2*s23*s34^2*s45^2*(3*s34 + s45) + s23^4*s34*(-12*s34 + 5*s45) - 
        s23^2*s34*s45*(9*s34^2 + s34*s45 - 2*s45^2) - 
        s23^3*(10*s34^3 + 5*s34^2*s45 + 7*s34*s45^2 + s45^3) - 
        s15^4*(9*s23*(2*s34 - s45) + 8*s34*(s34 + s45)) + 
        s15^3*(4*s34^3 + 16*s23^2*(2*s34 - s45) + 23*s34^2*s45 + 
          7*s34*s45^2 + 2*s45^3 + s23*s34*(36*s34 + 19*s45)) + 
        s15*(s23^3*s34*(44*s34 - 7*s45) + 6*s23^4*(2*s34 - s45) + 
          s34^2*(17*s34 - s45)*s45^2 + s23*s34^2*s45*(22*s34 + 25*s45) + 
          s23^2*(24*s34^3 + 33*s34^2*s45 + 21*s34*s45^2 + 4*s45^3)) - 
        s15^2*(14*s23^3*(2*s34 - s45) + 3*s23^2*s34*(20*s34 + 3*s45) + 
          s34*s45*(13*s34^2 + 24*s34*s45 + 2*s45^2) + 
          s23*(18*s34^3 + 51*s34^2*s45 + 21*s34*s45^2 + 5*s45^3))) + 
      s12^3*(s15^6*(2*s34 - s45) + s23*s34^2*(7*s34 - s45)*s45^3 - 
        s34^3*s45^3*(2*s34 + s45) + s23^5*(8*s34^2 - 6*s34*s45 - s45^2) + 
        s23^2*s34*s45*(6*s34^3 - 3*s34^2*s45 - 8*s34*s45^2 - 3*s45^3) + 
        s23^4*(28*s34^3 - 18*s34^2*s45 + 2*s34*s45^2 + s45^3) + 
        2*s23^3*s34*(10*s34^3 - 3*s34^2*s45 + 9*s34*s45^2 + s45^3) + 
        s15^4*(6*s34^3 + 10*s23^2*(2*s34 - s45) + 44*s34^2*s45 + 
          10*s34*s45^2 + 3*s45^3 + s23*(38*s34^2 + 31*s34*s45 - 12*s45^2)) + 
        s15^5*(5*s23*(-2*s34 + s45) + 3*(-2*s34^2 - 4*s34*s45 + s45^2)) - 
        s15^3*(2*s34^4 + 10*s23^3*(2*s34 - s45) + 48*s34^3*s45 + 
          64*s34^2*s45^2 + 9*s34*s45^3 + s45^4 + 
          s23^2*(86*s34^2 + 15*s34*s45 - 19*s45^2) + 
          s23*(46*s34^3 + 109*s34^2*s45 + 20*s34*s45^2 + 9*s45^3)) - 
        s15*(s23^5*(2*s34 - s45) + s23^4*(44*s34^2 - 23*s34*s45 - 6*s45^2) + 
          s34^2*s45^2*(35*s34^2 - s34*s45 - s45^2) + s23*s34*s45*
           (30*s34^3 + 47*s34^2*s45 + 13*s34*s45^2 + s45^3) + 
          s23^3*(90*s34^3 - 15*s34^2*s45 + 4*s34*s45^2 + 5*s45^3) + 
          s23^2*(36*s34^4 + 49*s34^3*s45 + 33*s34^2*s45^2 + 8*s34*s45^3 + 
            s45^4)) + s15^2*(5*s23^4*(2*s34 - s45) + 
          3*s23^3*(30*s34^2 - 7*s34*s45 - 5*s45^2) + 
          s34*s45*(17*s34^3 + 86*s34^2*s45 + 7*s34*s45^2 + s45^3) + 
          2*s23^2*(51*s34^3 + 34*s34^2*s45 + 6*s34*s45^2 + 5*s45^3) + 
          s23*(18*s34^4 + 103*s34^3*s45 + 79*s34^2*s45^2 + 15*s34*s45^3 + 
            2*s45^4))) + s12*(s15^6*(5*s34 - s45)*s45^2 - 
        s15^5*s45*(s23*(3*s34^2 + 8*s34*s45 - 4*s45^2) + 
          s45*(30*s34^2 + s34*s45 + s45^2)) + s34^2*(s23 - s45)*
         (s34^3*s45^2*(-2*s34 + s45) + s23*s34^2*s45*(s34^2 - 6*s45^2) + 
          s23^4*(8*s34^2 - 10*s34*s45 + 5*s45^2) + s23^2*s34*
           (10*s34^3 - 10*s34^2*s45 + 16*s34*s45^2 - 3*s45^3) + 
          s23^3*(18*s34^3 - 21*s34^2*s45 + 16*s34*s45^2 + s45^3)) + 
        s15^4*(s34*s45^2*(70*s34^2 + 16*s34*s45 + 3*s45^2) + 
          2*s23^2*(3*s34^3 + s34^2*s45 - 2*s34*s45^2 - 3*s45^3) + 
          s23*s45*(13*s34^3 + 38*s34^2*s45 - 16*s34*s45^2 + 3*s45^3)) - 
        s15^3*(2*s34^2*s45^2*(40*s34^2 + 17*s34*s45 + s45^2) + 
          2*s23^3*(9*s34^3 - 6*s34^2*s45 - 5*s34*s45^2 - 2*s45^3) + 
          s23*s34*s45*(21*s34^3 + 63*s34^2*s45 - 23*s34*s45^2 + 15*s45^3) + 
          s23^2*(18*s34^4 - s34^3*s45 + 11*s34^2*s45^2 - 32*s34*s45^3 + 
            3*s45^4)) + s15^2*(s34^3*s45^2*(45*s34^2 + 31*s34*s45 - 
            2*s45^2) + s23^4*(18*s34^3 - 18*s34^2*s45 - s34*s45^2 - s45^3) + 
          s23*s34^2*s45*(15*s34^3 + 41*s34^2*s45 - 13*s34*s45^2 + 27*s45^3) + 
          s23^3*(46*s34^4 - 51*s34^3*s45 + 27*s34^2*s45^2 - 16*s34*s45^3 + 
            s45^4) + s23^2*s34*(18*s34^4 - 17*s34^3*s45 + 44*s34^2*s45^2 - 
            68*s34*s45^3 + 9*s45^4)) - s15*s34*
         (s34^3*s45^2*(10*s34^2 + 13*s34*s45 - 3*s45^2) + 
          s23^5*(6*s34^2 - 7*s34*s45 + 2*s45^2) + s23^3*s34*
           (38*s34^3 - 67*s34^2*s45 + 74*s34*s45^2 - 31*s45^3) + 
          s23^4*(36*s34^3 - 47*s34^2*s45 + 29*s34*s45^2 - s45^3) + 
          s23*s34^2*s45*(4*s34^3 + 5*s34^2*s45 - s34*s45^2 + 21*s45^3) + 
          s23^2*s34*(6*s34^4 - 23*s34^3*s45 + 39*s34^2*s45^2 - 64*s34*s45^3 + 
            9*s45^4))) + s12^2*(2*s15^6*s45*(-3*s34 + s45) + 
        s15^5*(s34*s45*(25*s34 + 9*s45) + s23*(6*s34^2 + 19*s34*s45 - 
            9*s45^2)) - s15^4*(8*s23^2*(3*s34^2 + 2*s34*s45 - 2*s45^2) + 
          3*s23*s34*(6*s34^2 + 25*s34*s45 + 2*s45^2) + 
          s45*(39*s34^3 + 70*s34^2*s45 + 7*s34*s45^2 + 2*s45^3)) - 
        s34*(-2*s34^3*s45^4 + s23^5*(12*s34^2 - 12*s34*s45 + s45^2) + 
          s23*s34^2*s45^2*(-6*s34^2 + 7*s34*s45 + 2*s45^2) + 
          s23^2*s34*s45*(-6*s34^3 + s34^2*s45 - 17*s34*s45^2 - 5*s45^3) + 
          s23^4*(32*s34^3 - 34*s34^2*s45 + 16*s34*s45^2 + 3*s45^3) + 
          s23^3*(20*s34^4 - 28*s34^3*s45 + 34*s34^2*s45^2 - 3*s34*s45^3 - 
            3*s45^4)) + s15*(s34^3*s45^2*(31*s34^2 + 7*s34*s45 - 4*s45^2) + 
          2*s23^4*s34*(30*s34^2 - 23*s34*s45 - 2*s45^2) + 
          s23^5*(6*s34^2 - 5*s34*s45 - s45^2) + s23*s34^2*s45*
           (18*s34^3 + 29*s34^2*s45 + 20*s34*s45^2 + 9*s45^3) + 
          s23^2*s34*(24*s34^4 + 11*s34^3*s45 + 27*s34^2*s45^2 - 
            19*s34*s45^3 - s45^4) + s23^3*(86*s34^4 - 52*s34^3*s45 + 
            27*s34^2*s45^2 + 2*s34*s45^3 + s45^4)) + 
        s15^3*(s23^2*s34*(72*s34^2 + 53*s34*s45 - 21*s45^2) + 
          2*s23^3*(18*s34^2 - 3*s34*s45 - 7*s45^2) + 
          s34*s45*(27*s34^3 + 136*s34^2*s45 + 21*s34*s45^2 + 4*s45^3) + 
          s23*(18*s34^4 + 111*s34^3*s45 + 80*s34^2*s45^2 + 6*s34*s45^3 + 
            5*s45^4)) - s15^2*(s23^3*s34*(102*s34^2 - 31*s34*s45 - 
            23*s45^2) + 2*s23^4*(12*s34^2 - 7*s34*s45 - 3*s45^2) + 
          s34^3*s45*(7*s34^2 + 108*s34*s45 + 21*s45^2) + 
          s23^2*(72*s34^4 + 54*s34^3*s45 + 21*s34^2*s45^2 - 2*s34*s45^3 + 
            4*s45^4) + s23*s34*(6*s34^4 + 73*s34^3*s45 + 100*s34^2*s45^2 + 
            19*s34*s45^3 + 12*s45^4)))))/(3*s23^2*(s12 + s15 - s34)*s34*
    (-s15 + s23 + s34)*s45^2*tr5^2), 
  (-12 - (2*s15^2)/s23^2 + (2*s15)/s23 + (2*s34)/(-s15 + s23 + s34) - 
    s15/(s12 - s34 - s45) - (4*s15 - 2*s23)/s45 - (2*s15^3)/(s23^2*s45) + 
    (4*s15^2)/(s23*s45) - (2*s23*s34)/(s12*s45) - 
    (s15*(-s15 + s45))/(s23*(s12 - s34 - s45)) - (s45*(s15 - s23 + s45))/
     (s12*(s12 - s34 - s45)) - (11*s15 - s23 - 2*s34 + s45)/s12 - 
    (2*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
    (2*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) - 
    (2*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) + 
    (4*s15^3*s34)/(s23^2*s45*(-s12 + s34 + s45)) - 
    (4*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) + (2*s15*s34*(3*s15 + s45))/
     (s23^2*(-s12 + s34 + s45)) + (2*s15*(s15 - s34)*s45*
      (s12*s15 + (-s15 + s34)*s45))/(s23*tr5^2) + 
    (2*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2) + 
    (2*s15*(s34*s45*(2*s15 - s34 + s45) + 
       s12*(-2*s23*s34 + 2*s15*(s34 - s45) + s23*s45 + 5*s34*s45) + 
       s23*(2*s34^2 + s45^2)))/tr5^2)/3, 
  (37 + (5*s15^2)/s23^2 - (10*s15)/s23 - (6*s34)/(-s15 + s23 + s34) - 
    (-23*s15 + 3*s23 + 17*s34 - 3*s45)/s12 + (3*s15)/(s12 - s34 - s45) + 
    (5*s15^3)/(s23^2*s45) - (15*s15^2)/(s23*s45) - (-27*s15 + 17*s23)/s45 + 
    (17*s23*s34)/(s12*s45) + (3*s45*(s15 - s23 + s45))/
     (s12*(s12 - s34 - s45)) + (5*s15^3*s34^2)/
     (s23^2*s45*(-s12 + s34 + s45)^2) + (5*s15*s34*(s15 + s45))/
     (s23*(-s12 + s34 + s45)^2) + (5*s15*s34^2*(2*s15 + s45))/
     (s23^2*(-s12 + s34 + s45)^2) + (s15*(3*s15 + 4*s34 - 3*s45))/
     (s23*(-s12 + s34 + s45)) - (10*s15^3*s34)/
     (s23^2*s45*(-s12 + s34 + s45)) + (15*s15^2*s34)/
     (s23*s45*(-s12 + s34 + s45)) - (5*s15*s34*(3*s15 + s45))/
     (s23^2*(-s12 + s34 + s45)) - (6*s15*(s15 - s34)*s45*
      (s12*s15 + (-s15 + s34)*s45))/(s23*tr5^2) - 
    (6*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2) - 
    (6*s15*(s34*s45*(2*s15 - s34 + s45) + 
       s12*(-2*s23*s34 + 2*s15*(s34 - s45) + s23*s45 + 5*s34*s45) + 
       s23*(2*s34^2 + s45^2)))/tr5^2)/3, 
  (1 + (4*s12)/s45 - (2*s12*s34^2)/((-s15 + s23 + s34)^2*s45) - 
    (2*s12^3*s34^2)/(s23^2*(-s15 + s23 + s34)^2*s45) - 
    (4*s12^2*s34^2)/(s23*(-s15 + s23 + s34)^2*s45) + 
    (8*s12*s34)/((-s15 + s23 + s34)*s45) - (2*s12*s34*(-8*s12 + s34))/
     (s23*(-s15 + s23 + s34)*s45) - (2*s12^2*s34*(-4*s12 + s34))/
     (s23^2*(-s15 + s23 + s34)*s45) - (8*s12^2 + 4*s12*s15 - 2*s12*s34 + 
      6*s15*s34)/(s23*s45) - (2*(3*s12^3 - s12^2*s34 + s12*s15*s34 + 
       s15*s34*(-s15 + s34)))/(s23^2*s45) - (2*(s15 + s34)*s45)/
     (s23*(s12 + s23 - s45)) + (2*s34*s45)/((-s15 + s23 + s34)*
      (s12 + s23 - s45)) + (2*(s15 + s34)*s45^2)/(s23^2*(s12 + s23 - s45)) - 
    (2*(3*s12 + s45))/(s15 - s23 - s34) + (2*s45^2*(s34 + s45))/
     ((-s15 + s23 + s34)^2*(s12 + s23 - s45)) - (2*s34*s45^3*(s34 + s45))/
     (s23^2*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (2*s15^2*s34^3)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
    (6*s15*s34^2)/(s23*s45*(-s12 + s34 + s45)) - (2*s15*(2*s15 - s34)*s34^2)/
     (s23^2*s45*(-s12 + s34 + s45)) - (s34 + s45)/(-s12 + s34 + s45) - 
    (2*s12*(2*s34 + s45))/(-s15 + s23 + s34)^2 - 
    (16*s12 + 3*s15 - 2*s34 + 19*s45)/s23 - 
    (2*(-6*s12^2 - s12*s45 + s34*s45))/(s23*(-s15 + s23 + s34)) - 
    (2*s45^2*(-s34^2 + s45^2))/(s23*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (2*s45^2*(-s34^2 + s34*s45 + s45^2))/(s23^2*(-s15 + s23 + s34)*
      (s12 + s23 - s45)) - (2*s15*(-2*s15*s34 + s34^2 + s34*s45 + s45^2))/
     (s23^2*(s12 - s34 - s45)) - (2*s45*(-s34^2 + 2*s34*s45 + s45^2))/
     (s23*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
    (6*s12^2 - 2*s12*s34 + 2*s15*s34 + 6*s12*s45 - 2*s34*s45 + 6*s45^2)/
     s23^2 - (2*s34*(s12^3 + s12^2*(s34 + s45) + s12*s45*(s34 + s45) + 
       s45^2*(s34 + s45)))/(s23^2*(-s15 + s23 + s34)^2) - 
    (9*s15*s34 - 2*(s34 + s45)^2)/(s23*(s12 - s34 - s45)) + 
    (2*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
     (s23^2*(-s12 + s34 + s45)^2) - 
    (2*(s45^2*(s34 + s45) + s12*(s34 + s45)^2 + s12^2*(3*s34 + s45)))/
     (s23*(-s15 + s23 + s34)^2) + 
    (2*(3*s12^3 + s12^2*(s34 + s45) + s12*(-s34^2 + s34*s45 + s45^2) + 
       s45*(-s34^2 + s34*s45 + s45^2)))/(s23^2*(-s15 + s23 + s34)) - 
    (2*s12^4*s34*s45)/(s23*(-s15 + s23 + s34)*tr5^2) + 
    (2*s45*(-2*s12^4*s15 + 3*s12^2*s34^2*s45 + 3*s12*(-s15^2 + s34^2)*s45^2 + 
       3*(s15 - s34)^2*s45^3 + s12^3*(3*s15*s34 + 2*s15*s45 - 2*s34*s45)))/
     (s23^2*tr5^2) - (s34*s45*(-3*s15^3*s45 - 6*s15^2*s45^2 + 
       2*s34*s45*(s34 + s45)^2 + s15*(2*s34^3 + 4*s34^2*s45 + 2*s34*s45^2 - 
         3*s45^3)))/(s23*(s12 - s34 - s45)*tr5^2) + 
    (2*s45*(2*s12*(s15 - s34)*s34*(s34 + s45) + (s15 - s34)^2*(s34 + s45)^2 + 
       s12^3*(2*s34 + s45) + s12^2*(-(s34*s45) + s15*(s34 + s45))))/
     ((s15 - s23 - s34)*tr5^2) - ((3*s23 + 5*s34)*s45^2*(s34 + s45)^2 + 
      s15^2*(-2*s34^3 + s34^2*s45 + 8*s34*s45^2 - s45^3) - 
      s15*s45*(s34^3 - s34^2*s45 - 5*s34*s45^2 + 3*s45^3 + 
        s23*(4*s34^2 + 5*s34*s45 - 2*s45^2)))/((s12 - s34 - s45)*tr5^2) - 
    (-8*s12^4 + 4*s12^3*(3*s15 - 3*s23 + 5*s34) + 
      s15*s45*(-7*s23*s34 + s34^2 + 2*s23*s45 - 30*s34*s45 - 3*s45^2) - 
      s15^2*(2*s34^2 - 3*s34*s45 + s45^2) + 
      2*s12^2*(2*s15^2 + s23*(15*s34 - 8*s45) + 
        s15*(-2*s23 - 9*s34 + 14*s45) - 3*(2*s34^2 + 4*s34*s45 + s45^2)) + 
      s12*(-2*s15^2*(s34 - s45) + s34*(34*s34 - 21*s45)*s45 - 
        41*s15*s45*(2*s34 + s45) + 2*s15*s23*(3*s34 + s45) + 
        s23*(-18*s34^2 + 38*s34*s45 + 3*s45^2)) + 
      s45*(s23*(-19*s34^2 + 3*s34*s45 + 3*s45^2) + 
        s34*(-2*s34^2 + 37*s34*s45 + 5*s45^2)))/tr5^2 - 
    (s12^4*(8*s15 + 6*s45) - 2*s12^2*s45*(26*s15*s34 - 9*s34^2 + 4*s15*s45 + 
        2*s34*s45) - 2*s12^3*(6*s15*s34 - 9*s15*s45 + 12*s34*s45 + s45^2) - 
      s12*s45*(-24*s15^2*s45 + 4*s34*s45*(s34 + 3*s45) + 
        s15*(-2*s34^2 + 33*s34*s45 + 12*s45^2)) + 
      s45*(-3*s15^3*s45 + s34^2*(2*s34 - 7*s45)*s45 - 21*s15^2*s45^2 + 
        s15*s34*(2*s34^2 + 2*s34*s45 + 27*s45^2)))/(s23*tr5^2))/3, 
  (-3 - (5*s12)/s45 + (6*s12*s34^2)/((-s15 + s23 + s34)^2*s45) + 
    (6*s12^3*s34^2)/(s23^2*(-s15 + s23 + s34)^2*s45) + 
    (12*s12^2*s34^2)/(s23*(-s15 + s23 + s34)^2*s45) - 
    (12*s12*s34)/((-s15 + s23 + s34)*s45) - (4*s12^2*(6*s12 - s34)*s34)/
     (s23^2*(-s15 + s23 + s34)*s45) - (4*s12*(9*s12 - s34)*s34)/
     (s23*(-s15 + s23 + s34)*s45) + 
    (2*(5*s12^2 + 3*s12*s15 - 2*s12*s34 + 5*s15*s34))/(s23*s45) - 
    (-18*s12^3 + s12*s15*(s15 - 6*s34) - 2*s12^2*(s15 - 2*s34) + 
      6*s15*(s15 - s34)*s34)/(s23^2*s45) - (6*(s12 + s45))/
     (-s15 + s23 + s34) - (2*s45*(-2*s34 + s45))/((s15 - s23 - s34)*
      (s12 + s23 - s45)) - (2*s45*(-2*s15 - 2*s34 + s45))/
     (s23*(s12 + s23 - s45)) + (2*s45^2*(-2*s15 - 2*s34 + s45))/
     (s23^2*(s12 + s23 - s45)) - (3*(s34 + s45))/(s12 - s34 - s45) - 
    (6*s45^2*(s34 + s45))/((-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (6*s34*s45^3*(s34 + s45))/(s23^2*(-s15 + s23 + s34)^2*
      (s12 + s23 - s45)) - (5*s15^2*s34^3)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
    (10*s15*s34^2)/(s23*s45*(-s12 + s34 + s45)) - 
    (s15*s34^2*(-11*s15 + 6*s34))/(s23^2*s45*(-s12 + s34 + s45)) + 
    (6*s12*(2*s34 + s45))/(-s15 + s23 + s34)^2 + 
    (31*s12 + 4*s15 - 7*s34 + 45*s45)/s23 - (6*s45^2*(s34^2 - s45^2))/
     (s23*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) - 
    (4*s45*(s34^2 - 3*s34*s45 - s45^2))/(s23*(-s15 + s23 + s34)*
      (s12 + s23 - s45)) - (-4*s34^2*s45^2 + 8*s34*s45^3 + 6*s45^4)/
     (s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
    (7*s34^2 + 16*s34*s45 + 11*s45^2 + 2*s15*(-7*s34 + s45))/
     (s23*(s12 - s34 - s45)) + (6*s34*(s12^3 + s12^2*(s34 + s45) + 
       s12*s45*(s34 + s45) + s45^2*(s34 + s45)))/
     (s23^2*(-s15 + s23 + s34)^2) - 
    (5*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
     (s23^2*(-s12 + s34 + s45)^2) + 
    (6*(s45^2*(s34 + s45) + s12*(s34 + s45)^2 + s12^2*(3*s34 + s45)))/
     (s23*(-s15 + s23 + s34)^2) - 
    (s15*(-7*s34^2 - 6*s34*s45 - 5*s45^2 + s15*(12*s34 + s45)))/
     (s23^2*(s12 - s34 - s45)) - 
    (2*(12*s12^2 + s45*(-2*s34 + s45) + 2*s12*(s34 + 2*s45)))/
     (s23*(-s15 + s23 + s34)) - (-20*s12^2 + s15^2 + 4*(s34 - 5*s45)*s45 - 
      s15*(6*s34 + s45) - s12*(s15 - 4*s34 + 20*s45))/s23^2 - 
    (18*s12^3 - 4*s34^2*s45 + 8*s34*s45^2 + 6*s45^3 + s12^2*(8*s34 + 6*s45) + 
      s12*(-4*s34^2 + 8*s34*s45 + 6*s45^2))/(s23^2*(-s15 + s23 + s34)) + 
    (6*s12^4*s34*s45)/(s23*(-s15 + s23 + s34)*tr5^2) - 
    (6*s45*(-2*s12^4*s15 + 3*s12^2*s34^2*s45 + 3*s12*(-s15^2 + s34^2)*s45^2 + 
       3*(s15 - s34)^2*s45^3 + s12^3*(3*s15*s34 + 2*s15*s45 - 2*s34*s45)))/
     (s23^2*tr5^2) - (s34*s45*(-6*s15^3*s45 - 14*s15^2*s45^2 + 
       s34*s45*(7*s34^2 + 16*s34*s45 + 11*s45^2) + 
       s15*(7*s34^3 + 16*s34^2*s45 + 11*s34*s45^2 - 8*s45^3)))/
     (s23*(-s12 + s34 + s45)*tr5^2) - 
    (6*s45*(2*s12*(s15 - s34)*s34*(s34 + s45) + (s15 - s34)^2*(s34 + s45)^2 + 
       s12^3*(2*s34 + s45) + s12^2*(-(s34*s45) + s15*(s34 + s45))))/
     ((s15 - s23 - s34)*tr5^2) - 
    (24*s12^4 + s12^3*(-24*s15 + 24*s23 - 60*s34 + 14*s45) + 
      3*s12^2*(-20*s23*s34 + 12*s34^2 + 12*s15*(s34 - s45) + 12*s23*s45 + 
        9*s34*s45 + 6*s45^2) + s12*(s45*(8*s15^2 + 168*s15*s34 - 66*s34^2 + 
          108*s15*s45 + 39*s34*s45) + 2*s23*(18*s34^2 - 4*s15*s45 - 
          47*s34*s45 - 7*s45^2)) + s45*(48*s23*s34^2 + 6*s34^3 - 
        8*s23*s34*s45 - 95*s34^2*s45 - 14*s23*s45^2 - 25*s34*s45^2 + 
        2*s15^2*(-5*s34 + s45) + 2*s15*(5*s23*s34 - 6*s34^2 - 4*s23*s45 + 
          35*s34*s45 + 4*s45^2)))/tr5^2 + 
    (s45*(2*s15^2*(5*s34^2 + 10*s34*s45 - s45^2) + 
       s15*(6*s34^3 + 20*s34^2*s45 + 22*s34*s45^2 - 8*s45^3 - 
         2*s23*(2*s34^2 + s34*s45 - 4*s45^2)) + 
       s45*(2*s23*(5*s34^2 + 11*s34*s45 + 7*s45^2) + 
         s34*(17*s34^2 + 38*s34*s45 + 25*s45^2))))/
     ((s12 - s34 - s45)*tr5^2) - (-6*s12^4*(4*s15 + 3*s45) + 
      s12^2*s45*(143*s15*s34 - 54*s34^2 + 10*s15*s45 + 26*s34*s45) + 
      s12^3*(4*s15*(9*s34 - 11*s45) + 6*s45*(12*s34 + s45)) + 
      s12*s45*(-72*s15^2*s45 + s34*s45*(-7*s34 + 36*s45) + 
        s15*(-7*s34^2 + 112*s34*s45 + 36*s45^2)) + 
      s45*(6*s15^3*s45 + 56*s15^2*s45^2 + s34^2*s45*(-7*s34 + 9*s45) - 
        s15*s34*(7*s34^2 + 9*s34*s45 + 68*s45^2)))/(s23*tr5^2))/3, 
  (3 - (2*(s12 - 3*s45))/(-s15 + s23 + s34) - 
    (6*s12*s34^2)/((-s15 + s23 + s34)^2*s45) - 
    (6*s12^3*s34^2)/(s23^2*(-s15 + s23 + s34)^2*s45) - 
    (12*s12^2*s34^2)/(s23*(-s15 + s23 + s34)^2*s45) + 
    (4*s12*s34)/((-s15 + s23 + s34)*s45) - (2*s12*s34*(-14*s12 + s34))/
     (s23*(-s15 + s23 + s34)*s45) - (2*s12^2*s34*(-12*s12 + s34))/
     (s23^2*(-s15 + s23 + s34)*s45) - (2*s12*s15 - 2*s12*s34 + 4*s15*s34)/
     (s23*s45) - (18*s12^3 - 2*s12*s15*(s15 - 3*s34) + 
      s12^2*(4*s15 - 2*s34) + 6*s15*s34*(-s15 + s34))/(s23^2*s45) - 
    (2*(s34 - 2*s45)*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
    (2*(s15 + s34 - 2*s45)*s45)/(s23*(s12 + s23 - s45)) + 
    (2*(s15 + s34 - 2*s45)*s45^2)/(s23^2*(s12 + s23 - s45)) + 
    (6*s45^2*(s34 + s45))/((-s15 + s23 + s34)^2*(s12 + s23 - s45)) - 
    (6*s34*s45^3*(s34 + s45))/(s23^2*(-s15 + s23 + s34)^2*
      (s12 + s23 - s45)) + (4*s15^2*s34^3)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
    (4*s15*s34^2)/(s23*s45*(-s12 + s34 + s45)) - 
    (2*s15*(5*s15 - 3*s34)*s34^2)/(s23^2*s45*(-s12 + s34 + s45)) - 
    (3*(s34 + s45))/(-s12 + s34 + s45) - (6*s12*(2*s34 + s45))/
     (-s15 + s23 + s34)^2 - (20*s12 + s15 - 8*s34 + 39*s45)/s23 - 
    (5*s15*s34 - 8*s34^2 - 2*s15*s45 - 20*s34*s45 - 16*s45^2)/
     (s12*s23 - s23*s34 - s23*s45) - (2*s45^2*(s34^2 - 5*s34*s45 - 3*s45^2))/
     (s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
    (2*s45*(-s34^2 + 6*s34*s45 + s45^2))/(s23*(-s15 + s23 + s34)*
      (s12 + s23 - s45)) + (2*(8*s12^2 + 4*s12*s34 + 5*s12*s45 - s34*s45 + 
       2*s45^2))/(s23*(-s15 + s23 + s34)) - (-6*s34^2*s45^2 + 6*s45^4)/
     (s23*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) - 
    (6*s34*(s12^3 + s12^2*(s34 + s45) + s12*s45*(s34 + s45) + 
       s45^2*(s34 + s45)))/(s23^2*(-s15 + s23 + s34)^2) + 
    (4*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
     (s23^2*(-s12 + s34 + s45)^2) - 
    (6*(s45^2*(s34 + s45) + s12*(s34 + s45)^2 + s12^2*(3*s34 + s45)))/
     (s23*(-s15 + s23 + s34)^2) - 
    (2*s15*(4*s34^2 + 3*s34*s45 + 2*s45^2 - s15*(6*s34 + s45)))/
     (s23^2*(s12 - s34 - s45)) - 
    (2*(11*s12^2 - s15^2 + s15*(3*s34 + s45) + s45*(-s34 + 11*s45) + 
       s12*(s15 - s34 + 11*s45)))/s23^2 + 
    (2*(9*s12^3 + s12^2*(5*s34 + 3*s45) + s12*(-s34^2 + 5*s34*s45 + 
         3*s45^2) + s45*(-s34^2 + 5*s34*s45 + 3*s45^2)))/
     (s23^2*(-s15 + s23 + s34)) - (6*s12^4*s34*s45)/
     (s23*(-s15 + s23 + s34)*tr5^2) + 
    (6*s45*(-2*s12^4*s15 + 3*s12^2*s34^2*s45 + 3*s12*(-s15^2 + s34^2)*s45^2 + 
       3*(s15 - s34)^2*s45^3 + s12^3*(3*s15*s34 + 2*s15*s45 - 2*s34*s45)))/
     (s23^2*tr5^2) - (s34*s45*(-3*s15^3*s45 - 10*s15^2*s45^2 + 
       4*s34*s45*(2*s34^2 + 5*s34*s45 + 4*s45^2) + 
       s15*(8*s34^3 + 20*s34^2*s45 + 16*s34*s45^2 - 7*s45^3)))/
     (s23*(s12 - s34 - s45)*tr5^2) + 
    (6*s45*(2*s12*(s15 - s34)*s34*(s34 + s45) + (s15 - s34)^2*(s34 + s45)^2 + 
       s12^3*(2*s34 + s45) + s12^2*(-(s34*s45) + s15*(s34 + s45))))/
     ((s15 - s23 - s34)*tr5^2) - 
    (s15^2*(4*s34^3 + 13*s34^2*s45 + 14*s34*s45^2 - s45^3) + 
      s15*s45*(13*s34^3 + 33*s34^2*s45 + 27*s34*s45^2 - 7*s45^3 + 
        s23*(2*s34^2 + 7*s34*s45 + 8*s45^2)) + 
      s45^2*(s23*(11*s34^2 + 26*s34*s45 + 19*s45^2) + 
        s34*(19*s34^2 + 46*s34*s45 + 35*s45^2)))/((s12 - s34 - s45)*tr5^2) - 
    (2*s12^2*s34*(-68*s15 + 27*s34 - 18*s45)*s45 + 6*s12^4*(4*s15 + 3*s45) - 
      2*s12^3*(s15*(18*s34 - 19*s45) + 3*s45*(12*s34 + s45)) + 
      s12*s45*(78*s15^2*s45 + 4*s34*(5*s34 - 9*s45)*s45 + 
        s15*(8*s34^2 - 125*s34*s45 - 36*s45^2)) + 
      s45*(-3*s15^3*s45 + s34^2*(8*s34 - 3*s45)*s45 - 55*s15^2*s45^2 + 
        s15*s34*(8*s34^2 + 12*s34*s45 + 67*s45^2)))/(s23*tr5^2) - 
    (-24*s12^4 + 4*s12^3*(4*s15 - 4*s23 + 15*s34 - 6*s45) + 
      s15^2*(4*s34^2 + 9*s34*s45 - s45^2) - 
      s15*s45*(-19*s34^2 + s23*(s34 - 8*s45) + 64*s34*s45 + 7*s45^2) - 
      2*s12^2*(4*s15^2 - 20*s23*s34 + 18*s34^2 + 
        s15*(-4*s23 + 12*s34 - 3*s45) + 15*s23*s45 - 2*s34*s45 + 9*s45^2) + 
      s45*(s23*(-45*s34^2 + 7*s34*s45 + 19*s45^2) + 
        s34*(-6*s34^2 + 91*s34*s45 + 35*s45^2)) + 
      s12*(4*s15^2*(s34 - 4*s45) + 3*s34*(14*s34 - 9*s45)*s45 + 
        s23*(-24*s34^2 + 86*s34*s45 + 19*s45^2) - 
        s15*(12*s23*s34 - 8*s23*s45 + 122*s34*s45 + 105*s45^2)))/tr5^2)/3, 
  (2 - (-11*s15 + 8*s23 + 2*s34 - 8*s45)/s12 - 
    (6*s12 - 3*s15 + 2*s23 - 4*s45)/s34 + (4*(s15 - s23))/s45 + 
    (2*s12^2*s15^3)/(s23^2*s34^2*s45) - (6*s12^2*s15^2)/(s23*s34^2*s45) - 
    (2*s12^2*(-3*s15 + s23))/(s34^2*s45) - (s12*(8*s15 - 4*s23))/(s34*s45) + 
    (4*s12*s15^2)/(s23*s34*s45) + (2*s23*s34)/(s12*s45) + 
    (s15*s45)/(s12*s34) - (2*(s15 + s45))/(s12 + s15 - s34) + 
    (2*s15*(s12 - s45)*(s15 + s45))/(s23^2*s34) - (2*(s15 + 2*s45))/s23 + 
    (2*(s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45))/s34^2 - 
    (2*s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/
     (s23*s34^2) + (2*s15^2*(s12^2 - 2*s12*(s15 + s45) + s45*(s15 + s45)))/
     (s23^2*s34^2) - (s15*(s15 - s45) - 2*s12*(2*s15 + s45))/(s23*s34) + 
    (2*(s12 + s15)*s45^2*(s12*(s15 - s23) - s15*s45))/(s34*tr5^2) - 
    (2*s45*(s12^2*s15*s45 - (s15 - s34)^2*s45*(s15 + 2*s45) + 
       s12*(s15 - s34)*(s15^2 + 2*s15*s45 - s45^2)))/(s23*tr5^2) - 
    (2*(s12^2*s45^2 + s15^2*s45*(s34 + 6*s45) - 
       2*s34*s45*(s23^2 + s23*(s34 - 2*s45) + s45*(-2*s34 + s45)) + 
       s15*(s23*(2*s34^2 + 6*s34*s45 - s45^2) + 
         s45*(-s34^2 - 10*s34*s45 + s45^2)) + 
       s12*(-2*s15*s23*s34 + s15^2*(2*s34 - 3*s45) + 
         s15*s45*(5*s34 + 4*s45) + s45*(2*s23^2 + 2*s23*s34 - 3*s23*s45 - 
           3*s34*s45 + s45^2))))/tr5^2)/3, 
  (6 - (2*(s15 - s34))/(s12 + s15 - s34) + (2*s12^2)/s34^2 - (6*s12)/s34 - 
    (2*s12^2*(s12 - s15))/(s23^2*s34) - (2*s12^2*s15*(s12 - s15 - s45))/
     (s23^2*s34^2) - (12*s12 - 4*s15)/s45 - 
    (2*(3*s12^2 - 4*s12*s15 + s15*(s15 - 4*s34)))/(s23*s45) - 
    (2*s15^2*(s15 - s34))/((s12 + s15 - s34)^2*s45) + 
    (4*s15^2*(s15 - s34)^2)/(s23*(s12 + s15 - s34)^2*s45) - 
    (2*s15^2*(s15 - s34)^3)/(s23^2*(s12 + s15 - s34)^2*s45) - 
    (2*s15*(s15 - 2*s34))/((s12 + s15 - s34)*s45) - (2*s12^3)/(s34^2*s45) - 
    (2*s12^3*s15^2)/(s23^2*s34^2*s45) + (4*s12^3*s15)/(s23*s34^2*s45) + 
    (8*s12^2)/(s34*s45) - (2*s12^2*(s12 - s15)*s15)/(s23^2*s34*s45) + 
    (2*s12^2*(s12 - 5*s15))/(s23*s34*s45) + (4*s15*(s15 - s34)^2*(s15 + s34))/
     (s23^2*(s12 + s15 - s34)*s45) - (2*s15*(s15^2 + 3*s15*s34 - 4*s34^2))/
     (s23*(s12 + s15 - s34)*s45) - 
    (2*s15*(-2*s12^2 + s15^2 - 2*s12*s34 + s15*s34 - 2*s34^2))/(s23^2*s45) + 
    (2*s15*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
    (2*s15*s45^2)/((s12 + s15 - s34)^2*(s12 + s23 - s45)) + 
    (2*s15*s45^2*(s15 + s45))/(s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
    (2*s15*s45^3*(s15 + s45))/(s23^2*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (2*s12^2*(-s12 + 2*s15 + s45))/(s23*s34^2) - (2*s15*s45*(s15 + 2*s45))/
     (s23*(s12 + s15 - s34)*(s12 + s23 - s45)) - (2*s15*s45^2*(s15 + 2*s45))/
     (s23*(s12 + s15 - s34)^2*(s12 + s23 - s45)) + 
    (20*s12 + 2*s34 + 23*s45)/s23 - (2*s15*(s15*s34 - s34^2 + s45^2))/
     (s23*(s12 + s15 - s34)^2) + (6*s12^2 + 4*s12*s15 - 2*s15^2 + 6*s15*s34 + 
      6*s12*s45 + 4*s15*s45 + 6*s45^2)/s23^2 - 
    (10*s12^2 - 3*s12*(s15 + s45) - 3*s45*(s15 + s45))/(s23*s34) + 
    (2*s15*(s15^2*s34 + s34^3 + s34^2*s45 + s34*s45^2 + s45^3 - 
       s15*s34*(2*s34 + s45)))/(s23^2*(s12 + s15 - s34)^2) + 
    (2*s15*(s15^2 + 4*s34^2 + 3*s34*s45 + 2*s45^2 - s15*(5*s34 + s45)))/
     (s23^2*(s12 + s15 - s34)) + (2*(s34^2 + 4*s34*s45 + s45*(s15 + 6*s45)))/
     (s23*(s12 + s15 - s34)) - (s15*(s12 - s45)*s45*(2*s12^3 - 2*s12^2*s45 - 
       3*s15*s45*(s15 + s45)))/(s23*s34*tr5^2) - 
    (2*(s15 - s34)^2*s45*(s15 + s45)*(3*s15^2 + s34^2 + 4*s34*s45 + 6*s45^2 + 
       2*s15*(s34 + 4*s45)))/(s23*(s12 + s15 - s34)*tr5^2) - 
    (s12*s45*(-2*s12^3 + 3*s12^2*(s15 - s23) + s15*s45*(s15 + 6*s45) + 
       s12*(-10*s15*s45 + 3*s23*s45)))/(s34*tr5^2) - 
    (2*s45*(-(s12^4*s15) + 3*s12^2*s34^2*s45 + 3*s12*(-s15^2 + s34^2)*s45^2 + 
       3*(s15 - s34)^2*s45^3 + s12^3*(-(s34*s45) + s15*(3*s34 + s45))))/
     (s23^2*tr5^2) - (2*s45*(-6*s15^4 + s15^3*(3*s23 + 2*s34 - 17*s45) + 
       s34^3*s45 + s15*s34*(s23*s34 + 2*s34^2 + 5*s34*s45 + 12*s45^2) + 
       s15^2*(2*s34^2 + 11*s34*s45 - 12*s45^2 + 2*s23*(s34 + 3*s45))))/
     ((s12 + s15 - s34)*tr5^2) - (4*s12^4 + 4*s23^2*s34^2 + 
      s23*(-6*s15^2 + s15*(s34 - 12*s45) + s34*(7*s34 - 9*s45))*s45 + 
      s12^3*(-6*s15 + 6*s23 - 16*s34 + 6*s45) + 
      s12^2*(-2*s15^2 - 24*s23*s34 + 12*s34^2 + 
        2*s15*(s23 + 9*s34 - 24*s45) + 33*s23*s45 + 24*s34*s45 + 4*s45^2) + 
      2*s45*(6*s15^3 + 9*s34*s45*(-s34 + s45) + s15^2*(4*s34 + 22*s45) + 
        s15*(2*s34^2 + 26*s34*s45 + 15*s45^2)) + 
      s12*(-4*s23^2*s34 + 18*s23*s34^2 - 17*s15^2*s45 - 35*s23*s34*s45 - 
        30*s34^2*s45 + 6*s23*s45^2 + 34*s34*s45^2 + 6*s45^3 + 
        s15*(2*s23*s34 + 7*s23*s45 + 81*s34*s45 + 39*s45^2)))/tr5^2 - 
    (-4*s12^4*(s15 + s45) + s12^2*s45*(56*s15*s34 - 18*s34^2 + 13*s15*s45 + 
        2*s34*s45 - 2*s45^2) + 2*s12^3*(6*s15*(s34 - 2*s45) + 
        s45*(9*s34 + s45)) + s12*s45*(6*s15^3 + 2*s15^2*(2*s34 - 7*s45) + 
        s34*s45*(8*s34 + 15*s45) + s15*(2*s34^2 + 33*s34*s45 + 12*s45^2)) + 
      s45*(-6*s15^4 + 2*s15^3*(s34 - 11*s45) + 
        s15^2*(2*s34^2 + 10*s34*s45 - 7*s45^2) + 
        s34*s45*(2*s34^2 + 11*s34*s45 + 3*s45^2) + 
        s15*(2*s34^3 + 10*s34^2*s45 - 7*s34*s45^2 - 6*s45^3)))/(s23*tr5^2))/
   3, (-6 + (6*(s15 - s34))/(s12 + s15 - s34) - (5*s12^2)/s34^2 + 
    (9*s12)/s34 - (-6*s12^3 + 4*s12^2*s15)/(s23^2*s34) - 
    (5*s12^2*(s12 - 2*s15 - s45))/(s23*s34^2) + (15*s12)/s45 - 
    (12*s15^2*(s15 - s34)^2)/(s23*(s12 + s15 - s34)^2*s45) + 
    (6*s15^2*(s15 - s34)^3)/(s23^2*(s12 + s15 - s34)^2*s45) - 
    (6*s15^2)/((s12 + s15 - s34)*s45) + (5*s12^3)/(s34^2*s45) + 
    (5*s12^3*s15^2)/(s23^2*s34^2*s45) - (10*s12^3*s15)/(s23*s34^2*s45) - 
    (14*s12^2)/(s34*s45) - (2*s12^2*s15*(-3*s12 + 2*s15))/(s23^2*s34*s45) - 
    (6*s12^2*(s12 - 3*s15))/(s23*s34*s45) - (6*s15^2*(-s15 + s34))/
     ((s12 + s15 - s34)^2*s45) - (2*s15*(s15 - s34)^2*(5*s15 + 6*s34))/
     (s23^2*(s12 + s15 - s34)*s45) + 
    (2*s15*(-6*s12^2 + s12*s15 + 2*s15^2 - 6*s12*s34 + 4*s15*s34 - 6*s34^2))/
     (s23^2*s45) - (4*s15*(-4*s15^2 + s15*s34 + 3*s34^2))/
     (s23*(s12 + s15 - s34)*s45) - 
    (2*(-9*s12^2 + 6*s12*s15 + 2*s15*(s15 + 3*s34)))/(s23*s45) - 
    (4*s15*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (6*s15*s45^2)/((s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (4*s15*s45^2*(s15 + s45))/(s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (6*s15*s45^3*(s15 + s45))/(s23^2*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (5*s12^2*s15*(-s12 + s15 + s45))/(s23^2*s34^2) + 
    (4*s15*s45*(s15 + 2*s45))/(s23*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
    (6*s15*s45^2*(s15 + 2*s45))/(s23*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (6*(7*s12 + s34 + 10*s45))/s23 + (6*s15*(s15*s34 - s34^2 + s45^2))/
     (s23*(s12 + s15 - s34)^2) - (-21*s12^2 + 6*s12*s15 + 4*s12*s45 + 
      6*s15*s45 + 4*s45^2)/(s23*s34) - 
    (2*s15*(3*s15^2 - 14*s15*s34 + 11*s34^2 - 3*s15*s45 + 8*s34*s45 + 
       5*s45^2))/(s23^2*(s12 + s15 - s34)) - 
    (2*(9*s12^2 + 5*s12*s15 - 3*s15^2 + 8*s15*s34 + 9*s12*s45 + 5*s15*s45 + 
       9*s45^2))/s23^2 - (6*s15*(s15^2*s34 + s34^3 + s34^2*s45 + s34*s45^2 + 
       s45^3 - s15*s34*(2*s34 + s45)))/(s23^2*(s12 + s15 - s34)^2) - 
    (6*s34^2 + 24*s34*s45 + 4*s45*(2*s15 + 9*s45))/(s23*(s12 + s15 - s34)) - 
    (s15*(s12 - s45)*s45*(-7*s12^3 + 5*s12^2*s45 + 
       2*s15*s45*(3*s15 + 2*s45)))/(s23*s34*tr5^2) + 
    (6*(s15 - s34)^2*s45*(s15 + s45)*(3*s15^2 + s34^2 + 4*s34*s45 + 6*s45^2 + 
       2*s15*(s34 + 4*s45)))/(s23*(s12 + s15 - s34)*tr5^2) - 
    (s12*s45*(7*s12^3 - s12^2*(6*s15 - 6*s23 + s45) - 
       2*s15*s45*(3*s15 + 4*s45) + 2*s12*(2*s15^2 - 2*s15*s23 + 9*s15*s45 - 
         2*s23*s45)))/(s34*tr5^2) - 
    (6*s45*(s12^4*s15 - 3*s12^2*s34^2*s45 + 3*s12*(s15^2 - s34^2)*s45^2 - 
       3*(s15 - s34)^2*s45^3 + s12^3*(s34*s45 - s15*(3*s34 + s45))))/
     (s23^2*tr5^2) - (6*s45*(6*s15^4 - s34^3*s45 + 
       s15^3*(-3*s23 - 2*s34 + 17*s45) - s15*s34*(s23*s34 + 2*s34^2 + 
         5*s34*s45 + 12*s45^2) - s15^2*(2*s34^2 + 11*s34*s45 - 12*s45^2 + 
         2*s23*(s34 + 3*s45))))/((s12 + s15 - s34)*tr5^2) + 
    (12*s12^4 - 4*s12^3*(3*s15 - 3*s23 + 12*s34 - 7*s45) + 
      s12^2*(-48*s23*s34 + 36*s34^2 + 6*s15*(6*s34 - 17*s45) + 80*s23*s45 + 
        39*s34*s45 + 9*s45^2) + 
      2*s12*(s45*(-9*s15^2 + 75*s15*s34 - 27*s34^2 + 38*s15*s45 + 
          41*s34*s45 + 4*s45^2) + 2*s23*(9*s34^2 - 23*s34*s45 + 7*s45^2)) + 
      2*s45*(18*s15^3 + 2*s23*s34*(9*s34 - 8*s45) + 
        8*s34*s45*(-3*s34 + 4*s45) + s15^2*(-9*s23 + 12*s34 + 57*s45) + 
        2*s15*(-6*s23*s34 + 3*s34^2 - 9*s23*s45 + 42*s34*s45 + 20*s45^2)))/
     tr5^2 - (12*s12^4*(s15 + s45) + s12^2*s45*(-156*s15*s34 + 54*s34^2 - 
        25*s15*s45 - 15*s34*s45 + 5*s45^2) - 
      s12^3*(36*s15*s34 - 71*s15*s45 + 54*s34*s45 + 5*s45^2) - 
      2*s12*s45*(9*s15^3 + 3*s15^2*(2*s34 - 7*s45) + 
        s34*s45*(3*s34 + 20*s45) + 3*s15*(s34^2 + 19*s34*s45 + 6*s45^2)) + 
      2*s45*(9*s15^4 - 3*s15^3*(s34 - 11*s45) - 
        3*s15^2*(s34^2 + 5*s34*s45 - 4*s45^2) - 
        s34*s45*(3*s34^2 + 12*s34*s45 + 2*s45^2) + 
        s15*(-3*s34^3 - 15*s34^2*s45 + 3*s34*s45^2 + 4*s45^3)))/(s23*tr5^2))/
   3, (-2 - (6*(s15 - s34))/(s12 + s15 - s34) + (4*s12^2)/s34^2 - 
    (2*s12)/s34 - (2*s12^2*(3*s12 - s15))/(s23^2*s34) - 
    (4*s12^2*s15*(s12 - s15 - s45))/(s23^2*s34^2) - (8*s15)/s45 - 
    (6*s15^2*(s15 - s34))/((s12 + s15 - s34)^2*s45) + 
    (12*s15^2*(s15 - s34)^2)/(s23*(s12 + s15 - s34)^2*s45) - 
    (6*s15^2*(s15 - s34)^3)/(s23^2*(s12 + s15 - s34)^2*s45) - 
    (4*s12^3)/(s34^2*s45) - (4*s12^3*s15^2)/(s23^2*s34^2*s45) + 
    (8*s12^3*s15)/(s23*s34^2*s45) + (6*s12^2)/(s34*s45) - 
    (2*s12^2*(3*s12 - s15)*s15)/(s23^2*s34*s45) - (-6*s12^3 + 8*s12^2*s15)/
     (s23*s34*s45) + (4*s15*(s15 - s34)^2*(2*s15 + 3*s34))/
     (s23^2*(s12 + s15 - s34)*s45) - (2*s15*(-7*s15 + 4*s34))/
     ((s12 + s15 - s34)*s45) - 
    (2*s15*(-6*s12^2 + s15^2 + 2*s12*(s15 - 3*s34) + 5*s15*s34 - 6*s34^2))/
     (s23^2*s45) - (2*s15*(11*s15^2 - 9*s15*s34 - 2*s34^2))/
     (s23*(s12 + s15 - s34)*s45) - 
    (2*(9*s12^2 - 2*s12*s15 - s15*(5*s15 + 2*s34)))/(s23*s45) + 
    (2*s15*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
    (6*s15*s45^2)/((s12 + s15 - s34)^2*(s12 + s23 - s45)) + 
    (2*s15*s45^2*(s15 + s45))/(s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
    (6*s15*s45^3*(s15 + s45))/(s23^2*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (4*s12^2*(-s12 + 2*s15 + s45))/(s23*s34^2) - (2*s15*s45*(s15 + 2*s45))/
     (s23*(s12 + s15 - s34)*(s12 + s23 - s45)) - (6*s15*s45^2*(s15 + 2*s45))/
     (s23*(s12 + s15 - s34)^2*(s12 + s23 - s45)) + 
    (30*s12 + 6*s34 + 57*s45)/s23 - (6*s15*(s15*s34 - s34^2 + s45^2))/
     (s23*(s12 + s15 - s34)^2) - (14*s12^2 - 3*s12*s15 + s12*s45 - 
      3*s15*s45 + s45^2)/(s23*s34) + 
    (2*s15*(3*s15^2 - 13*s15*s34 + 10*s34^2 - 3*s15*s45 + 7*s34*s45 + 
       4*s45^2))/(s23^2*(s12 + s15 - s34)) + 
    (2*(9*s12^2 + 4*s12*s15 - 3*s15^2 + 7*s15*s34 + 9*s12*s45 + 4*s15*s45 + 
       9*s45^2))/s23^2 + (6*s15*(s15^2*s34 + s34^3 + s34^2*s45 + s34*s45^2 + 
       s45^3 - s15*s34*(2*s34 + s45)))/(s23^2*(s12 + s15 - s34)^2) + 
    (2*(3*s34^2 + 12*s34*s45 + s45*(5*s15 + 18*s45)))/
     (s23*(s12 + s15 - s34)) - (s15*(s12 - s45)*s45*(8*s12^3 - 4*s12^2*s45 + 
       s15*s45*(-3*s15 + s45)))/(s23*s34*tr5^2) - 
    (6*(s15 - s34)^2*s45*(s15 + s45)*(3*s15^2 + s34^2 + 4*s34*s45 + 6*s45^2 + 
       2*s15*(s34 + 4*s45)))/(s23*(s12 + s15 - s34)*tr5^2) + 
    (s12*s45*(8*s12^3 + s12^2*(-5*s15 + 5*s23 - 2*s45) + 
       s15*s45*(-7*s15 + 2*s45) + s12*(6*s15^2 - 6*s15*s23 + 8*s15*s45 + 
         s23*s45)))/(s34*tr5^2) - 
    (6*s45*(-(s12^4*s15) + 3*s12^2*s34^2*s45 + 3*s12*(-s15^2 + s34^2)*s45^2 + 
       3*(s15 - s34)^2*s45^3 + s12^3*(-(s34*s45) + s15*(3*s34 + s45))))/
     (s23^2*tr5^2) - (6*s45*(-6*s15^4 + s15^3*(3*s23 + 2*s34 - 17*s45) + 
       s34^3*s45 + s15*s34*(s23*s34 + 2*s34^2 + 5*s34*s45 + 12*s45^2) + 
       s15^2*(2*s34^2 + 11*s34*s45 - 12*s45^2 + 2*s23*(s34 + 3*s45))))/
     ((s12 + s15 - s34)*tr5^2) - (12*s12^4 - 8*s23^2*s34^2 + 
      s12^3*(-8*s15 + 8*s23 - 48*s34 + 36*s45) - 
      s23*s45*(18*s15^2 + 43*s15*s34 - 49*s34^2 + 36*s15*s45 + 37*s34*s45) + 
      s12^2*(4*s15^2 - 4*s15*(s23 - 6*s34 + 20*s45) + 
        s23*(-32*s34 + 73*s45) + 4*(9*s34^2 + 4*s34*s45 + s45^2)) + 
      2*s45*(18*s15^3 + 2*s15^2*(6*s34 + 25*s45) + 
        s34*s45*(-25*s34 + 37*s45) + s15*(6*s34^2 + 92*s34*s45 + 35*s45^2)) + 
      s12*(8*s23^2*s34 + s15^2*s45 - 2*s45*(15*s34^2 - 39*s34*s45 + s45^2) + 
        s23*(24*s34^2 - 91*s34*s45 + 38*s45^2) + 
        s15*(-4*s23*s34 - 11*s23*s45 + 95*s34*s45 + 45*s45^2)))/tr5^2 - 
    (-12*s12^4*(s15 + s45) + s12^2*s45*(150*s15*s34 - 54*s34^2 + 13*s15*s45 + 
        22*s34*s45 - 4*s45^2) + s12^3*(36*s15*(s34 - 2*s45) + 
        2*s45*(27*s34 + 2*s45)) + s12*s45*(18*s15^3 + 
        12*s15^2*(s34 - 4*s45) + s34*s45*(-6*s34 + 35*s45) + 
        3*s15*(2*s34^2 + 43*s34*s45 + 12*s45^2)) + 
      s45*(-18*s15^4 + 6*s15^3*(s34 - 11*s45) + 
        3*s15^2*(2*s34^2 + 10*s34*s45 - 7*s45^2) + 
        s34*s45*(6*s34^2 + 21*s34*s45 - s45^2) + 
        s15*(6*s34^3 + 30*s34^2*s45 - 3*s34*s45^2 + 2*s45^3)))/(s23*tr5^2))/
   3, (2 - (2*s15^2)/s23^2 - (6*s15)/s23 - (4*s15*(s15 - s34))/(s12*s23) - 
    (3*(2*s15 + s34))/s12 - (2*s15^2*(s15 - s34))/
     (s12*s23*(-s15 + s23 - s45)) - (s34*(-s15 + s23 + s34))/
     (s12*(s12 - s34 - s45)) - (2*s15^2)/(s23*s45) - (-4*s15 + 2*s23)/s45 - 
    (2*(s15 - s23)*s34)/(s12*s45) - (2*s15^2)/(s12*(s15 - s23 + s45)) - 
    (2*s15 - s23 - s34 + s45)/(s12 - s34 - s45) - 
    (2*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
    (2*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) - 
    (2*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) + 
    (2*s15^3*s34)/(s23^2*s45*(-s12 + s34 + s45)) - 
    (2*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) + (2*s15*s34*(2*s15 + s45))/
     (s23^2*(-s12 + s34 + s45)) - (s15*(-s15 + 2*s34 + s45))/
     (s23*(s12 - s34 - s45)) - 
    (2*s15*s45*(2*s15*s34 - 3*s34^2 + s12*(4*s15 - s23 + s34) - s23*s45 - 
       s34*s45))/tr5^2 + (6*s15*(s15 - s34)*s45*(s12*s15 + (-s15 + s34)*s45))/
     (s23*tr5^2) + (2*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2))/3, (1 + (5*s15^2)/s23^2 - (4*s15)/s23 + 
    (10*s15*(s15 - s34))/(s12*s23) + (2*(2*s15 + s34))/s12 - 
    (6*s15^2*(-s15 + s34))/(s12*s23*(-s15 + s23 - s45)) - 
    (3*(s15 - s23 - s34)*s34)/(s12*(s12 - s34 - s45)) - 
    (3*(-2*s15 + s23 + s34 - s45))/(s12 - s34 - s45) + s15^3/(s23^2*s45) - 
    (3*s15^2)/(s23*s45) - (-3*s15 + s23)/s45 + ((4*s15 + s23)*s34)/
     (s12*s45) + (6*s15^2)/(s12*(s15 - s23 + s45)) + 
    (5*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
    (5*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) + 
    (5*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) + 
    (3*s15*(s15 - s45))/(s23*(-s12 + s34 + s45)) - 
    (6*s15^3*s34)/(s23^2*s45*(-s12 + s34 + s45)) + 
    (11*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) - (s15*s34*(11*s15 + 5*s45))/
     (s23^2*(-s12 + s34 + s45)) - 
    (6*s15*s45*(s12*(-4*s15 + s23 - s34) - 2*s15*s34 + 3*s34^2 + s23*s45 + 
       s34*s45))/tr5^2 - (18*s15*(s15 - s34)*s45*
      (s12*s15 + (-s15 + s34)*s45))/(s23*tr5^2) - 
    (6*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2))/3, (-6 - (4*s15^2)/s23^2 + (20*s15)/s23 - 
    (8*s15*(s15 - s34))/(s12*s23) + (3*(2*s15 + s34))/s12 - 
    (6*s15^2*(s15 - s34))/(s12*s23*(-s15 + s23 - s45)) - 
    (3*s34*(-s15 + s23 + s34))/(s12*(s12 - s34 - s45)) + 
    (3*(-2*s15 + s23 + s34 - s45))/(s12 - s34 - s45) - (14*s15 - 6*s23)/s45 - 
    (2*s15^3)/(s23^2*s45) + (10*s15^2)/(s23*s45) - 
    (2*(s15 + 3*s23)*s34)/(s12*s45) - (6*s15^2)/(s12*(s15 - s23 + s45)) - 
    (4*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
    (4*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) - 
    (4*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) - 
    (s15*(3*s15 + 4*s34 - 3*s45))/(s23*(-s12 + s34 + s45)) + 
    (6*s15^3*s34)/(s23^2*s45*(-s12 + s34 + s45)) - 
    (14*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) + (2*s15*s34*(5*s15 + 2*s45))/
     (s23^2*(-s12 + s34 + s45)) - 
    (6*s15*s45*(2*s15*s34 - 3*s34^2 + s12*(4*s15 - s23 + s34) - s23*s45 - 
       s34*s45))/tr5^2 + (18*s15*(s15 - s34)*s45*
      (s12*s15 + (-s15 + s34)*s45))/(s23*tr5^2) + 
    (6*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2))/3, 
  -(2*s12*s15*s23*s34*s45^2*(-2*s34^2*(s23 + 3*s34)*(s23 - s45)^2 - 
       3*s15^3*s34*s45 + s12^2*(s23*(-2*s23*s34 + s23*s45 - s34*s45) + 
         s15*(2*s23*s34 - s23*s45 + 3*s34*s45)) + 
       s15*s34*(s23^2*(6*s34 - s45) - 3*s34*(s34 - 4*s45)*s45 + 
         s23*(3*s34^2 - 18*s34*s45 + s45^2)) + 
       s15^2*(6*s34*(s34 - s45)*s45 + s23*(-3*s34^2 + 6*s34*s45 + s45^2)) + 
       s12*(3*s15^3*s34 + s34*(s23 - s45)*(2*s23^2 + 8*s23*s34 - 5*s23*s45 - 
           3*s34*s45) - s15^2*(3*s34*(s34 - 2*s45) + s23*(s34 + s45)) + 
         s15*(s23^2*(-4*s34 + s45) - 3*s34*s45*(2*s34 + s45) + 
           s23*(-5*s34^2 + 6*s34*s45 + s45^2)))) + 
     (-2*s12^3*s15*(s15 - s23)^2*(s15 - s23 + s45) + 
       2*s12^2*s15*(s15 - s23 + s45)*(-3*s15*s23*(s34 + s45) + 
         s15^2*(s34 + 2*s45) + s23*(-2*s34*s45 + s23*(2*s34 + s45))) + 
       s23*s34*(2*s15^3*s34*s45 + 2*s34^2*(s23 - s45)^2*s45 - 
         2*s15*s34*s45*(-4*s23^2 + 3*s23*s45 + s45^2) - 
         s15^2*(2*s34^2*s45 + s23*(-2*s34^2 + 9*s34*s45 + s45^2))) + 
       s12*(-2*s23*s34^2*(s23 - s45)^2*s45 - 2*s15^4*s45*(s34 + s45) + 
         2*s15*s34*(-3*s23^2*s45^2 + s34*s45^3 + s23^3*(s34 + s45) + 
           s23*s45^2*(s34 + s45)) + s15^2*(-s23 + s45)*(4*s34^2*s45 + 
           s23*(6*s34^2 + 5*s34*s45 + 2*s45^2)) + 
         s15^3*(-2*s45*(-s34^2 + s34*s45 + s45^2) + 
           s23*(4*s34^2 + 5*s34*s45 + 4*s45^2))))*tr5^2)/
   (3*s12*s15*s23^2*s34^2*s45*tr5^2), 
  -(-6*s12*s15*s23*s34*s45^2*(-2*s34^2*(s23 + 3*s34)*(s23 - s45)^2 - 
       3*s15^3*s34*s45 + s12^2*(s23*(-2*s23*s34 + s23*s45 - s34*s45) + 
         s15*(2*s23*s34 - s23*s45 + 3*s34*s45)) + 
       s15*s34*(s23^2*(6*s34 - s45) - 3*s34*(s34 - 4*s45)*s45 + 
         s23*(3*s34^2 - 18*s34*s45 + s45^2)) + 
       s15^2*(6*s34*(s34 - s45)*s45 + s23*(-3*s34^2 + 6*s34*s45 + s45^2)) + 
       s12*(3*s15^3*s34 + s34*(s23 - s45)*(2*s23^2 + 8*s23*s34 - 5*s23*s45 - 
           3*s34*s45) - s15^2*(3*s34*(s34 - 2*s45) + s23*(s34 + s45)) + 
         s15*(s23^2*(-4*s34 + s45) - 3*s34*s45*(2*s34 + s45) + 
           s23*(-5*s34^2 + 6*s34*s45 + s45^2)))) + 
     (5*s12^3*s15*(s15 - s23)^2*(s15 - s23 + s45) - 
       s12^2*s15*(s15 - s23 + s45)*(2*s15^2*(2*s34 + 5*s45) - 
         s15*(19*s23*s34 + 15*s23*s45 + s34*s45) + 
         5*s23*(-2*s34*s45 + s23*(3*s34 + s45))) + 
       s23*s34*(-4*s15^3*s34*s45 - 6*s34^2*(s23 - s45)^2*s45 + 
         s15*s34*(s23 - s45)*(s23*(5*s34 - 3*s45) + 2*(s34 - 3*s45)*s45) + 
         s15^2*(2*s34*s45*(2*s34 + s45) + s23*(-4*s34^2 + 11*s34*s45 + 
             3*s45^2))) + s12*(6*s23*s34^2*(s23 - s45)^2*s45 + 
         s15^4*s45*(4*s34 + 5*s45) - s15*s34*(4*s34*s45^3 + 
           4*s23*s45^2*(5*s34 + s45) + 5*s23^3*(3*s34 + 2*s45) - 
           s23^2*s45*(21*s34 + 20*s45)) + s15^2*(-(s34*s45^2*(8*s34 + s45)) - 
           s23*s45*(16*s34^2 + 14*s34*s45 + 5*s45^2) + 
           s23^2*(23*s34^2 + 21*s34*s45 + 5*s45^2)) + 
         s15^3*(s45*(-4*s34^2 + 3*s34*s45 + 5*s45^2) - 
           s23*(8*s34^2 + 15*s34*s45 + 10*s45^2))))*tr5^2)/
   (3*s12*s15*s23^2*s34^2*s45*tr5^2), 
  (2 - (2*s15*(s15 - s34))/(s12*s23) - (s15 - s34)^3/(s12*s23^2) + 
    (2*s15)/(s12 + s15 - s34) - (2*s15 + s34)/s23 - s34/(-s15 + s23 + s34) - 
    (4*s15^2 - 9*s15*s34 + 5*s34^2)/s23^2 - (4*s15*(s12 - s34)*(s15 - s34))/
     (s23*s45^2) - (2*s12*s15^2*(-s15 + s34))/(s23^2*s45^2) - 
    (2*(s12 - 2*s34)*(-s15 + s34))/s45^2 - (2*s34^2*(-s15 + s34))/
     (s12*s45^2) - (s15*(-2*s12 + 3*s15 - 3*s34)*(s15 - s34))/(s23^2*s45) - 
    ((s15 - s34)*(2*s12 - 3*(s15 + s34)))/(s23*s45) + 
    (2*(s15 - s34)^2*(s15 + s45))/(s23^2*(s12 + s15 - s34)) - 
    (2*(s15 - s34)*(2*s15 + s45))/(s23*(s12 + s15 - s34)) + 
    (2*(s15 - s34)^3*s34^2)/(s12*tr5^2) + (s12*s15^2*(s15 - s34)^2*s34)/
     (s23*s45*tr5^2) + (s23*(s15 - s34)^2*s34^3)/(s12*s45*tr5^2) + 
    ((s15 - s34)^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/
     (s45*tr5^2) + ((s15 - s34)^4*s34*s45)/(s12*s23*tr5^2) - 
    (2*(s15 - s34)^2*s34*(s15 + s45)*(s12*s15 + (-s15 + s34)*s45))/
     (s23^2*tr5^2) + (2*s34*(s15^3 - 3*s15^2*s34 - s12^2*(s15 - s23 + s34) + 
       s34^2*(s23 - 2*s45) + 2*s15*s34*(s34 + s45) + 
       2*s12*(s15^2 + s15*(-s34 + s45) + s34*(-s23 + s34 + s45))))/tr5^2 + 
    (2*s34*(s12^2*s15*s34 - s12*(s15 - s34)*(s15^2 - 2*s15*s34 + 4*s15*s45 - 
         2*s34*s45) - (s15 - s34)^2*(s15^2 - 2*s15*(s34 - s45) - 
         s45*(2*s34 + s45))))/(s23*tr5^2))/3, 
  (-1 + (s15 - s34)^3/(s12*s23^2) - (2*s12^2*s34)/
     (s23^2*(-s15 + s23 + s34)) - (-7*s15 + 2*s23 + 5*s34 - 2*s45)/s12 - 
    (2*s12*s15^2*(s12 + s15 - s34))/(s23^2*s45^2) - 
    (2*(s15 - s23 - s34)*s34^2)/(s12*s45^2) + 
    (2*s15*(2*s12^2 + s12*(3*s15 - 4*s34) + 2*s34*(-s15 + s34)))/
     (s23*s45^2) - (2*(s12^2 + s12*(3*s15 - s23 - 3*s34) + 
       s34*(-4*s15 + 2*s23 + 3*s34)))/s45^2 + 
    (s15*(s12^2 + 4*s12*(s15 - s34) + 3*(s15 - s34)^2))/(s23^2*s45) - 
    ((2*s15 - 3*s23 - 2*s34)*s34)/(s12*s45) - 
    (-4*s12 - 9*s15 + 3*s23 + 6*s34)/s45 - 
    (s12^2 + 8*s12*s15 + 9*s15^2 - s12*s34 - 8*s15*s34 - s34^2)/(s23*s45) + 
    (s15 + s45)/(s12 + s15 - s34) - (2*(s15 - s34)*(3*s15 - 2*s34 + s45))/
     (s12*s23) + (2*(s34 + s45))/(s15 - s23 - s34) - 
    (2*s12*(2*s34 + s45))/(s23*(-s15 + s23 + s34)) + 
    (2*(3*s12 + 3*s34 + s45))/s23 - (s12^2 - 2*s15^2 + 5*s34*(s34 - s45) - 
      s15*(3*s34 + s45) - s12*(7*s34 + s45))/s23^2 - 
    (2*(s15 - s34)^3*s34^2)/(s12*tr5^2) - (s12*s15^2*(s15 - s34)^2*s34)/
     (s23*s45*tr5^2) - (s23*(s15 - s34)^2*s34^3)/(s12*s45*tr5^2) - 
    ((s15 - s34)^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/
     (s45*tr5^2) - ((s15 - s34)^4*s34*s45)/(s12*s23*tr5^2) + 
    (2*s34*(s12^3*s15*s45 - (s15 - s34)^2*s45*(s15^2 - s15*(s34 - 3*s45) + 
         3*s45*(-s34 + s45)) + s12^2*s45*(s34*s45 - s15*(3*s34 + s45)) + 
       s12*(s15^4 + 3*s15*s34^2*s45 - 3*s34^2*s45^2 + 
         s15^3*(-2*s34 + 3*s45) + s15^2*(s34^2 - 6*s34*s45 + 3*s45^2))))/
     (s23^2*tr5^2) + (2*(s12^3*s34*(2*s15 + s45) + 
       s12^2*(-6*s34^2*s45 + s15*(-7*s34^2 + 6*s34*s45 + s45^2)) + 
       (s15 - s34)*(s15^3*s34 - s15^2*(3*s34^2 - 2*s34*s45 + s45^2) + 
         2*s34*s45*(3*s34^2 - 2*s34*s45 + s45^2) + 
         s15*(2*s34^3 - 8*s34^2*s45 - s34*s45^2 - 2*s45^3)) + 
       s12*(s15^3*(-s34 + s45) + s34*s45*(11*s34^2 - 7*s34*s45 + s45^2) + 
         s15^2*(-5*s34^2 + 4*s34*s45 + 2*s45^2) + 
         s15*(6*s34^3 - 22*s34^2*s45 - 7*s34*s45^2 - s45^3))))/(s23*tr5^2) - 
    (2*(2*s12^3*s34 + s15^3*s34 + s15^2*(-3*s34^2 + 2*s34*s45 - 2*s45^2) + 
       s15*(4*s34^3 + s23*(s34 - s45)^2 + 2*s34^2*s45 + 6*s34*s45^2 - 
         s45^3) - s12^2*(7*s34^2 - 4*s34*s45 + s45^2 + 2*s15*(s34 + s45) - 
         2*s23*(s34 + s45)) + s34*(-2*s34^3 + s23^2*s45 - s34^2*s45 - 
         4*s34*s45^2 + s45^3 + 2*s23*(s34^2 + s34*s45 - s45^2)) + 
       s12*(-(s23^2*s45) + s15^2*(s34 + s45) + s23*(-4*s34^2 - 4*s34*s45 + 
           s45^2) + s34*(8*s34^2 - 3*s34*s45 + 5*s45^2) + 
         s15*(-3*s34^2 + 11*s34*s45 + s45^2 + s23*(-s34 + s45)))))/tr5^2)/3, 
  (4*s12*(s23^2*s34*(s23*s34 + (s15 - s34)*s45)^3*
      (s45*(4*s15*s34 - 4*s34^2 - 5*s15*s45 + 2*s34*s45 - 3*s45^2) + 
       s23*(4*s34^2 - 2*s34*s45 + 3*s45^2)) + s12^6*(s15 - s23)^3*
      (4*s15^3 - 4*s23^3 - 7*s23^2*s45 - 8*s23*s45^2 - 8*s45^3 - 
       s15^2*(12*s23 + 7*s45) + 2*s15*(6*s23^2 + 7*s23*s45 + 4*s45^2)) - 
     s12^5*(s15 - s23)*(25*s15^5*s45 - s15^4*(24*s23*s34 + 98*s23*s45 + 
         27*s34*s45 + 42*s45^2) + s23*(8*s34*s45^4 - 
         8*s23*s45^3*(s34 + s45) + s23^4*(-24*s34 + 2*s45) + 
         s23^3*s45*(-19*s34 + 2*s45) + s23^2*s45^2*(-11*s34 + 4*s45)) + 
       s15*(16*s34*s45^4 + 12*s23^3*s45*(7*s34 + 3*s45) + 
         8*s23*s45^3*(7*s34 + 4*s45) + 6*s23^2*s45^2*(11*s34 + 6*s45) + 
         s23^4*(96*s34 + 17*s45)) - s15^2*(24*s45^3*(2*s34 + s45) + 
         8*s23^3*(18*s34 + 11*s45) + 6*s23^2*s45*(23*s34 + 20*s45) + 
         3*s23*s45^2*(33*s34 + 28*s45)) + 2*s15^3*(22*s45^2*(s34 + s45) + 
         2*s23*s45*(25*s34 + 31*s45) + s23^2*(48*s34 + 71*s45))) + 
     s12^4*(64*s15^6*s45^2 - s15^5*s45*(84*s23*s34 + 247*s23*s45 + 
         140*s34*s45 + 98*s45^2) - s15*(8*s34^2*s45^5 + 
         8*s23*s34*s45^4*(s34 + 2*s45) + s23^3*s45^2*(41*s34^2 + 13*s34*s45 - 
           24*s45^2) + s23^5*(240*s34^2 + 44*s34*s45 + 3*s45^2) + 
         4*s23^2*s45^3*(10*s34^2 + 15*s34*s45 + 4*s45^2) + 
         s23^4*s45*(62*s34^2 + 55*s34*s45 + 20*s45^2)) + 
       s15^2*(8*s34*s45^4*(9*s34 + 4*s45) + 2*s23^2*s45^2*
          (97*s34^2 + 128*s34*s45 + 36*s45^2) + s23*s45^3*
          (157*s34^2 + 192*s34*s45 + 40*s45^2) + 
         s23^4*(360*s34^2 + 276*s34*s45 + 46*s45^2) + 
         s23^3*s45*(246*s34^2 + 305*s34*s45 + 104*s45^2)) - 
       s15^3*(6*s45^3*(19*s34^2 + 26*s34*s45 + 4*s45^2) + 
         s23*s45^2*(217*s34^2 + 449*s34*s45 + 168*s45^2) + 
         s23^3*(240*s34^2 + 464*s34*s45 + 214*s45^2) + 
         s23^2*s45*(266*s34^2 + 585*s34*s45 + 282*s45^2)) + 
       s15^4*(4*s45^2*(19*s34^2 + 53*s34*s45 + 21*s45^2) + 
         s23*s45*(92*s34^2 + 475*s34*s45 + 287*s45^2) + 
         s23^2*(60*s34^2 + 326*s34*s45 + 351*s45^2)) + 
       s23^2*(-3*s23*s34*(s34 - 8*s45)*s45^3 - 8*s34*s45^4*(s34 + s45) - 
         6*s23^2*s45^2*(2*s34^2 + s34*s45 + 2*s45^2) + 
         s23^4*(60*s34^2 - 10*s34*s45 + 3*s45^2) + 
         s23^3*(-10*s34^2*s45 + 9*s45^3))) + 
     s12*(-13*s15^6*s45^5 + s15^5*s45^4*(-26*s23*s34 + 14*s23*s45 + 
         79*s34*s45 + 14*s45^2) - s23^2*s34^3*(s23 - s45)^3*
        (-(s34^2*s45) + 9*s45^3 + 2*s23*(12*s34^2 - 5*s34*s45 + 6*s45^2)) + 
       s15^4*s45^3*(-2*s34*s45^2*(93*s34 + 28*s45) + 
         s23*s45*(132*s34^2 - 27*s34*s45 + s45^2) - 
         2*s23^2*(11*s34^2 - 18*s34*s45 + 8*s45^2)) + s15*s34^2*(s23 - s45)^2*
        (s23*s34*(13*s34 - s45)*s45^3 + s34^2*s45^3*(27*s34 + 14*s45) + 
         s23^2*s45*(11*s34^3 - s34^2*s45 + 12*s34*s45^2 - 33*s45^3) + 
         s23^3*(24*s34^3 - 49*s34^2*s45 + 36*s34*s45^2 + 3*s45^3)) + 
       s15^3*s45^2*(2*s34^2*s45^3*(107*s34 + 42*s45) - 3*s23*s34*s45^2*
          (80*s34^2 + s34*s45 + s45^2) + s23^2*s45*(82*s34^3 - 87*s34^2*s45 + 
           46*s34*s45^2 - 15*s45^3) + s23^3*(6*s34^3 + 17*s34^2*s45 - 
           40*s34*s45^2 + 15*s45^3)) + s15^2*s34*(s23 - s45)*s45*
        (s34^2*s45^3*(121*s34 + 56*s45) + s23*s34*s45^2*
          (-67*s34^2 + 25*s34*s45 - 3*s45^2) + s23^2*s45*
          (31*s34^3 - 40*s34^2*s45 + 41*s34*s45^2 - 39*s45^3) + 
         s23^3*(39*s34^3 - 30*s34^2*s45 + 2*s34*s45^2 + 30*s45^3))) - 
     s12^3*(82*s15^6*s45^3 - s15^5*s45^2*(86*s23*s34 + 235*s23*s45 + 
         278*s34*s45 + 112*s45^2) + s15^4*s45*
        (2*s45^2*(155*s34^2 + 174*s34*s45 + 34*s45^2) + 
         s23*s45*(192*s34^2 + 596*s34*s45 + 215*s45^2) + 
         s23^2*(86*s34^2 + 242*s34*s45 + 234*s45^2)) - 
       s15*(8*s34^2*s45^5*(4*s34 + s45) + 2*s23^2*s34*s45^3*
          (11*s34^2 + 5*s34*s45 - 8*s45^2) + s23*s34*s45^4*
          (-47*s34^2 + 24*s34*s45 + 8*s45^2) + s23^4*s45*
          (-82*s34^3 + 9*s34^2*s45 + 46*s34*s45^2 + 3*s45^3) + 
         s23^5*(240*s34^3 + 26*s34^2*s45 + 20*s34*s45^2 + 21*s45^3) - 
         s23^3*s45^2*(19*s34^3 + 8*s34^2*s45 + 45*s34*s45^2 + 24*s45^3)) + 
       s15^2*(4*s34*s45^4*(31*s34^2 + 33*s34*s45 + 4*s45^2) + 
         s23^2*s45^2*(85*s34^3 + 126*s34^2*s45 + 76*s34*s45^2 - 12*s45^3) + 
         s23^3*s45*(106*s34^3 + 150*s34^2*s45 + 87*s34*s45^2 - 3*s45^3) + 
         s23*s45^3*(77*s34^3 + 156*s34^2*s45 + 104*s34*s45^2 + 8*s45^3) + 
         2*s23^4*(120*s34^3 + 99*s34^2*s45 + 37*s34*s45^2 + 26*s45^3)) + 
       s23^2*s34*(s23 - s45)*(-(s34*(s34 - 12*s45)*s45^3) + 
         4*s23^3*(20*s34^2 - 5*s34*s45 + 3*s45^2) - 2*s23*s45^2*
          (4*s34^2 + 3*s34*s45 + 12*s45^2) + s23^2*(-10*s34^2*s45 + 
           27*s45^3)) - s15^3*(2*s45^3*(57*s34^3 + 180*s34^2*s45 + 
           84*s34*s45^2 + 4*s45^3) + 2*s23*s45^2*(53*s34^3 + 219*s34^2*s45 + 
           209*s34*s45^2 + 40*s45^3) + 2*s23^3*(40*s34^3 + 119*s34^2*s45 + 
           111*s34*s45^2 + 56*s45^3) + s23^2*s45*(98*s34^3 + 353*s34^2*s45 + 
           374*s34*s45^2 + 97*s45^3))) + 
     s12^2*(52*s15^6*s45^4 - s15^5*s45^4*(101*s23 + 244*s34 + 63*s45) + 
       s15^4*(s23*s45^4*(275*s34 + 58*s45) + 4*s45^4*(105*s34^2 + 
           59*s34*s45 + 5*s45^2) + s23^2*s45^2*(4*s34^2 + 5*s34*s45 + 
           79*s45^2)) - s15*s34*(s23 - s45)*
        (-(s34^2*s45^4*(47*s34 + 20*s45)) + s23*s34*s45^3*
          (54*s34^2 - 13*s34*s45 - 8*s45^2) + s23^3*s45*
          (7*s34^3 + s34^2*s45 + 41*s34*s45^2 - 30*s45^3) + 
         3*s23^4*(40*s34^3 - 12*s34^2*s45 + 14*s34*s45^2 + 11*s45^3) + 
         2*s23^2*s45^2*(-3*s34^3 + 13*s34^2*s45 - s34*s45^2 + 12*s45^3)) + 
       s23^2*s34^2*(s23 - s45)^2*(-2*s45^2*(s34^2 + s34*s45 + 6*s45^2) + 
         2*s23^2*(30*s34^2 - 10*s34*s45 + 9*s45^2) + 
         s23*(-5*s34^2*s45 + 27*s45^3)) - s15^3*s45*
        (s23*s45^3*(146*s34^2 + 109*s34*s45 + 8*s45^2) + 
         2*s34*s45^3*(158*s34^2 + 165*s34*s45 + 30*s45^2) + 
         s23^2*s45*(12*s34^3 + 33*s34^2*s45 + 58*s34*s45^2 - 26*s45^3) + 
         s23^3*(4*s34^3 + 14*s34^2*s45 + 43*s34*s45^2 + 63*s45^3)) + 
       s15^2*(4*s34^2*s45^4*(22*s34^2 + 51*s34*s45 + 15*s45^2) + 
         s23*s34*s45^4*(-129*s34^2 + 44*s34*s45 + 16*s45^2) + 
         s23^3*s45*(12*s34^4 + 9*s34^3*s45 + 41*s34^2*s45^2 - 36*s34*s45^3 - 
           21*s45^4) - 2*s23^2*s45^2*(-4*s34^4 - 44*s34^3*s45 + 
           29*s34^2*s45^2 + 15*s34*s45^3 + 6*s45^4) + 
         s23^4*(60*s34^4 - 12*s34^3*s45 + 34*s34^2*s45^2 + 71*s34*s45^3 + 
           33*s45^4)))))/(3*s23^2*s45^3*tr5^4), 
  (-4*s12*(s23^2*(s23*s34 + (s15 - s34)*s45)^3*
      (s15*s45*(14*s34^2 + 5*s34*s45 + 9*s45^2) + 
       s23*s34*(14*s34^2 + 7*s34*s45 + 11*s45^2) - 
       s34*s45*(14*s34^2 + 7*s34*s45 + 11*s45^2)) + 
     s12^6*(s15 - s23)^3*(14*s15^3 - 14*s23^3 - 19*s23^2*s45 - 20*s23*s45^2 - 
       28*s45^3 - s15^2*(42*s23 + 19*s45) + s15*(42*s23^2 + 38*s23*s45 + 
         20*s45^2)) - s12^5*(s15 - s23)*(84*s15^5*s45 - 
       s15^4*(84*s23*s34 + 343*s23*s45 + 89*s34*s45 + 111*s45^2) - 
       s23*(-28*s34*s45^4 + 13*s23^3*s45*(3*s34 + s45) + 
         7*s23^4*(12*s34 + s45) + s23^2*s45^2*(23*s34 + 6*s45) + 
         4*s23*s45^3*(11*s34 + 7*s45)) + 2*s15*(28*s34*s45^4 + 
         56*s23^4*(3*s34 + s45) + 3*s23^2*s45^2*(27*s34 + 23*s45) + 
         2*s23*s45^3*(47*s34 + 28*s45) + s23^3*s45*(103*s34 + 75*s45)) - 
       3*s15^2*(42*s23^3*(4*s34 + 3*s45) + 4*s45^3*(12*s34 + 7*s45) + 
         4*s23^2*s45*(32*s34 + 31*s45) + s23*s45^2*(85*s34 + 86*s45)) + 
       2*s15^3*(14*s23^2*(12*s34 + 19*s45) + s45^2*(58*s34 + 63*s45) + 
         s23*s45*(153*s34 + 173*s45))) + 
     s12^4*(206*s15^6*s45^2 - 2*s15^5*s45*(140*s23*s34 + 431*s23*s45 + 
         221*s34*s45 + 131*s45^2) + s23^2*(-4*s34*s45^4*(9*s34 + 7*s45) + 
         s23*s34*s45^3*(21*s34 + 44*s45) + 6*s23^3*s45*(-15*s34^2 + 
           4*s34*s45 + 5*s45^2) + s23^4*(210*s34^2 + 35*s34*s45 + 11*s45^2) - 
         s23^2*s45^2*(24*s34^2 + 21*s34*s45 + 14*s45^2)) - 
       s15*(28*s34^2*s45^5 + 28*s23*s34*s45^4*(s34 + 2*s45) + 
         2*s23^2*s45^3*(86*s34^2 + 107*s34*s45 + 28*s45^2) + 
         s23^3*s45^2*(93*s34^2 + 134*s34*s45 + 36*s45^2) + 
         2*s23^4*s45*(15*s34^2 + 127*s34*s45 + 74*s45^2) + 
         s23^5*(840*s34^2 + 420*s34*s45 + 82*s45^2)) + 
       s15^2*(4*s34*s45^4*(57*s34 + 28*s45) + s23*s45^3*
          (469*s34^2 + 656*s34*s45 + 140*s45^2) + 
         2*s23^4*(630*s34^2 + 665*s34*s45 + 212*s45^2) + 
         2*s23^3*s45*(315*s34^2 + 530*s34*s45 + 263*s45^2) + 
         s23^2*s45^2*(494*s34^2 + 911*s34*s45 + 372*s45^2)) - 
       s15^3*(6*s45^3*(53*s34^2 + 81*s34*s45 + 14*s45^2) + 
         6*s23^2*s45*(135*s34^2 + 316*s34*s45 + 165*s45^2) + 
         4*s23^3*(210*s34^2 + 455*s34*s45 + 274*s45^2) + 
         s23*s45^2*(613*s34^2 + 1336*s34*s45 + 580*s45^2)) + 
       s15^4*(2*s45^2*(118*s34^2 + 290*s34*s45 + 129*s45^2) + 
         4*s23*s45*(75*s34^2 + 377*s34*s45 + 211*s45^2) + 
         s23^2*(210*s34^2 + 1155*s34*s45 + 1399*s45^2))) + 
     s12*(-38*s15^6*s45^5 + s15^5*s45^4*(-76*s23*s34 + 65*s23*s45 + 
         233*s34*s45 + 43*s45^2) - s23^2*s34^3*(s23 - s45)^3*
        (-9*s34^2*s45 + 6*s34*s45^2 + 30*s45^3 + 
         s23*(84*s34^2 + 35*s34*s45 + 44*s45^2)) - 
       s15^4*s45^3*(4*s34*s45^2*(138*s34 + 43*s45) + 
         3*s23*s45*(-130*s34^2 + 67*s34*s45 + 9*s45^2) + 
         s23^2*(66*s34^2 - 108*s34*s45 + 115*s45^2)) + 
       s15*s34^2*(s23 - s45)^2*(s23*s34*s45^3*(92*s34 + 27*s45) + 
         s34^2*s45^3*(81*s34 + 43*s45) + s23^2*s45*(33*s34^3 + 59*s34^2*s45 + 
           98*s34*s45^2 - 94*s45^3) + s23^3*(84*s34^3 - 105*s34^2*s45 + 
           4*s34*s45^2 + 8*s45^3)) + s15^3*s45^2*
        (2*s34^2*s45^3*(319*s34 + 129*s45) + 3*s23*s34*s45^2*
          (-238*s34^2 + 71*s34*s45 + 27*s45^2) + 2*s23^2*s45*
          (123*s34^3 - 158*s34^2*s45 + 143*s34*s45^2 - 17*s45^3) + 
         4*s23^3*(7*s34^3 + 19*s34^2*s45 - 43*s34*s45^2 + 22*s45^3)) + 
       s15^2*s34*(s23 - s45)*s45*(2*s34^2*s45^3*(181*s34 + 86*s45) + 
         s23*s34*s45^2*(-200*s34^2 + 255*s34*s45 + 81*s45^2) + 
         2*s23^2*s45*(47*s34^3 - 22*s34^2*s45 + 151*s34*s45^2 - 49*s45^3) + 
         2*s23^3*(70*s34^3 + 6*s34^2*s45 - 9*s34*s45^2 + 70*s45^3))) - 
     s12^3*(254*s15^6*s45^3 - 2*s15^5*s45^2*(5*s45*(85*s34 + 31*s45) + 
         2*s23*(68*s34 + 211*s45)) + s23^2*s34*(s23 - s45)*
        (s34*s45^3*(7*s34 + 22*s45) + 18*s23^2*s45*(-5*s34^2 + 2*s34*s45 + 
           5*s45^2) - s23*s45^2*(16*s34^2 + 21*s34*s45 + 28*s45^2) + 
         s23^3*(280*s34^2 + 70*s34*s45 + 44*s45^2)) + 
       2*s15^4*s45*(s45^2*(469*s34^2 + 492*s34*s45 + 109*s45^2) + 
         2*s23^2*(70*s34^2 + 226*s34*s45 + 275*s45^2) + 
         s23*s45*(297*s34^2 + 1032*s34*s45 + 362*s45^2)) + 
       s15^2*(2*s34*s45^4*(182*s34^2 + 213*s34*s45 + 28*s45^2) + 
         s23*s45^3*(221*s34^3 + 589*s34^2*s45 + 428*s34*s45^2 + 28*s45^3) + 
         2*s23^3*s45*(125*s34^3 + 300*s34^2*s45 + 343*s34*s45^2 + 78*s45^3) + 
         s23^2*s45^2*(217*s34^3 + 601*s34^2*s45 + 485*s34*s45^2 + 82*s45^3) + 
         2*s23^4*(420*s34^3 + 525*s34^2*s45 + 334*s34*s45^2 + 179*s45^3)) - 
       s15^3*(2*s45^3*(171*s34^3 + 519*s34^2*s45 + 270*s34*s45^2 + 
           14*s45^3) + 2*s23^2*s45*(155*s34^3 + 604*s34^2*s45 + 
           858*s34*s45^2 + 272*s45^3) + s23*s45^2*(322*s34^3 + 
           1441*s34^2*s45 + 1456*s34*s45^2 + 328*s45^3) + 
         2*s23^3*(140*s34^3 + 455*s34^2*s45 + 562*s34*s45^2 + 388*s45^3)) - 
       s15*(4*s34^2*s45^5*(26*s34 + 7*s45) + 2*s23^2*s34*s45^3*
          (49*s34^2 - 39*s34*s45 - 4*s45^2) + s23*s34*s45^4*
          (-143*s34^2 + 100*s34*s45 + 28*s45^2) - s23^3*s45^2*
          (31*s34^3 - 41*s34^2*s45 + 105*s34*s45^2 + 28*s45^3) + 
         s23^5*(840*s34^3 + 490*s34^2*s45 + 220*s34*s45^2 + 92*s45^3) + 
         s23^4*(-430*s34^3*s45 - 48*s34^2*s45^2 + 230*s34*s45^3 + 
           26*s45^4))) + s12^2*(156*s15^6*s45^4 - 
       s15^5*s45^4*(390*s23 + 730*s34 + 183*s45) + s23^2*s34^2*(s23 - s45)^2*
        (-(s45^2*(4*s34^2 + 7*s34*s45 + 14*s45^2)) + 
         3*s23*s45*(-15*s34^2 + 8*s34*s45 + 30*s45^2) + 
         s23^2*(210*s34^2 + 70*s34*s45 + 66*s45^2)) + 
       s15^4*(s23*s45^4*(1152*s34 + 269*s45) + 
         2*s45^4*(627*s34^2 + 346*s34*s45 + 33*s45^2) + 
         2*s23^2*s45^2*(5*s34^2 + 28*s34*s45 + 236*s45^2)) - 
       s15^3*s45^2*(6*s34*s45^2*(157*s34^2 + 163*s34*s45 + 33*s45^2) + 
         s23*s45^2*(829*s34^2 + 572*s34*s45 + 52*s45^2) + 
         s23^3*(56*s34^2 + 254*s34*s45 + 398*s45^2) + 
         s23^2*(30*s34^3 + 248*s34^2*s45 + 720*s34*s45^2 + 48*s45^3)) - 
       s15*s34*(s23 - s45)*(-11*s34^2*s45^4*(13*s34 + 6*s45) + 
         2*s23*s34*s45^3*(81*s34^2 - 50*s34*s45 - 26*s45^2) + 
         s23^3*s45*(-25*s34^3 + 102*s34^2*s45 + 262*s34*s45^2 - 68*s45^3) + 
         2*s23^2*s45^2*(-13*s34^3 + 95*s34^2*s45 + 17*s34*s45^2 + 14*s45^3) + 
         2*s23^4*(210*s34^3 + 70*s34^2*s45 + 84*s34*s45^2 + 71*s45^3)) + 
       s15^2*(2*s34^2*s45^4*(131*s34^2 + 306*s34*s45 + 99*s45^2) + 
         s23*s34*s45^4*(-238*s34^2 + 337*s34*s45 + 104*s45^2) + 
         2*s23^3*s45*(10*s34^4 + 54*s34^3*s45 + 192*s34^2*s45^2 + 
           44*s34*s45^3 - 19*s45^4) + s23^2*s45^2*(20*s34^4 + 380*s34^3*s45 - 
           38*s34^2*s45^2 - 31*s34*s45^3 - 14*s45^4) + 
         2*s23^4*(105*s34^4 + 35*s34^3*s45 + 74*s34^2*s45^2 + 170*s34*s45^3 + 
           80*s45^4)))))/(3*s23^2*s45^3*tr5^4), 
  (4*s12*(s12^6*(s15 - s23)^3*(18*s15^3 - 18*s23^3 - 17*s23^2*s45 - 
       16*s23*s45^2 - 36*s45^3 - s15^2*(54*s23 + 17*s45) + 
       2*s15*(27*s23^2 + 17*s23*s45 + 8*s45^2)) + 
     s23^2*(s23*s34 + (s15 - s34)*s45)^3*
      (s23*s34*(18*s34^2 + 22*s34*s45 + 15*s45^2) - 
       s34*s45*(18*s34^2 + 22*s34*s45 + 15*s45^2) + 
       s15*s45*(18*s34^2 + 25*s34*s45 + 18*s45^2)) - 
     s12^5*(s15 - s23)*(103*s15^5*s45 - s15^4*(108*s23*s34 + 434*s23*s45 + 
         107*s34*s45 + 96*s45^2) - s23*(-36*s34*s45^4 + 
         13*s23^3*s45*(s34 + 2*s45) + 4*s23*s45^3*(19*s34 + 9*s45) + 
         2*s23^4*(54*s34 + 11*s45) + s23^2*s45^2*(13*s34 + 24*s45)) + 
       s15*(72*s34*s45^4 + 8*s23*s45^3*(29*s34 + 18*s45) + 
         2*s23^3*s45*(73*s34 + 87*s45) + 2*s23^2*s45^2*(63*s34 + 88*s45) + 
         s23^4*(432*s34 + 191*s45)) - s15^2*(12*s45^3*(13*s34 + 9*s45) + 
         6*s23^2*s45*(60*s34 + 61*s45) + 8*s23^3*(81*s34 + 68*s45) + 
         s23*s45^2*(213*s34 + 280*s45)) + 
       2*s15^3*(2*s45^2*(25*s34 + 32*s45) + s23*s45*(167*s34 + 157*s45) + 
         s23^2*(216*s34 + 353*s45))) + 
     s12*(-39*s15^6*s45^5 + s15^5*s45^4*(-78*s23*s34 + 88*s23*s45 + 
         243*s34*s45 + 48*s45^2) - s23^2*s34^3*(s23 - s45)^3*
        (2*s23*(54*s34^2 + 55*s34*s45 + 30*s45^2) + 
         s45*(-19*s34^2 + 4*s34*s45 + 31*s45^2)) - 
       s15^4*s45^3*(6*s34*s45^2*(97*s34 + 32*s45) + 
         s23*s45*(-408*s34^2 + 315*s34*s45 + 59*s45^2) + 
         2*s23^2*(35*s34^2 - 55*s34*s45 + 91*s45^2)) + 
       s15*s34^2*(s23 - s45)^2*(3*s34^2*s45^3*(29*s34 + 16*s45) + 
         s23*s34*s45^3*(147*s34 + 59*s45) + s23^2*s45*(35*s34^3 + 
           131*s34^2*s45 + 180*s34*s45^2 - 87*s45^3) + 
         s23^3*(108*s34^3 - 75*s34^2*s45 - 106*s34*s45^2 + s45^3)) + 
       s15^3*s45^2*(6*s34^2*s45^3*(113*s34 + 48*s45) + 3*s23*s34*s45^2*
          (-252*s34^2 + 139*s34*s45 + 59*s45^2) + 
         s23^2*s45*(262*s34^3 - 373*s34^2*s45 + 434*s34*s45^2 - 25*s45^3) + 
         s23^3*(46*s34^3 + 109*s34^2*s45 - 226*s34*s45^2 + 133*s45^3)) + 
       s15^2*s34*(s23 - s45)*s45*(3*s34^2*s45^3*(129*s34 + 64*s45) + 
         s23*s34*s45^2*(-213*s34^2 + 433*s34*s45 + 177*s45^2) + 
         s23^2*s45*(101*s34^3 + 36*s34^2*s45 + 495*s34*s45^2 - 81*s45^3) + 
         s23^3*(185*s34^3 + 120*s34^2*s45 - 40*s34*s45^2 + 194*s45^3))) + 
     s12^3*(-282*s15^6*s45^3 + s15^5*s45^2*(310*s23*s34 + 1043*s23*s45 + 
         930*s34*s45 + 296*s45^2) - s23^2*s34*(s23 - s45)*
        (3*s34*s45^3*(7*s34 + 4*s45) + 2*s23*s45^3*(-3*s34 + 8*s45) + 
         20*s23^3*(18*s34^2 + 11*s34*s45 + 3*s45^2) + 
         s23^2*s45*(-190*s34^2 + 24*s34*s45 + 93*s45^2)) - 
       s15^4*s45*(2*s45^2*(507*s34^2 + 486*s34*s45 + 128*s45^2) + 
         3*s23*s45*(220*s34^2 + 822*s34*s45 + 269*s45^2) + 
         2*s23^2*(165*s34^2 + 580*s34*s45 + 782*s45^2)) + 
       s15*(4*s34^2*s45^5*(31*s34 + 9*s45) + 2*s23^2*s34*s45^3*
          (75*s34^2 - 87*s34*s45 + 16*s45^2) + s23*s34*s45^4*
          (-157*s34^2 + 140*s34*s45 + 36*s45^2) + s23^3*s45^2*
          (19*s34^3 + 168*s34^2*s45 - 49*s34*s45^2 + 16*s45^3) + 
         s23^4*s45*(-746*s34^3 - 285*s34^2*s45 + 266*s34*s45^2 + 37*s45^3) + 
         s23^5*(1080*s34^3 + 990*s34^2*s45 + 410*s34*s45^2 + 127*s45^3)) - 
       s15^2*(4*s34*s45^4*(95*s34^2 + 126*s34*s45 + 18*s45^2) + 
         s23*s45^3*(223*s34^3 + 728*s34^2*s45 + 596*s34*s45^2 + 36*s45^3) + 
         s23^2*s45^2*(179*s34^3 + 830*s34^2*s45 + 748*s34*s45^2 + 
           216*s45^3) + 2*s23^4*(540*s34^3 + 825*s34^2*s45 + 590*s34*s45^2 + 
           289*s45^3) + s23^3*s45*(158*s34^3 + 678*s34^2*s45 + 
           1039*s34*s45^2 + 289*s45^3)) + 
       s15^3*(6*s45^3*(61*s34^3 + 176*s34^2*s45 + 106*s34*s45^2 + 6*s45^3) + 
         2*s23*s45^2*(175*s34^3 + 823*s34^2*s45 + 846*s34*s45^2 + 
           228*s45^3) + 2*s23^3*(180*s34^3 + 605*s34^2*s45 + 840*s34*s45^2 + 
           627*s45^3) + s23^2*s45*(354*s34^3 + 1427*s34^2*s45 + 
           2342*s34*s45^2 + 763*s45^3))) + 
     s12^4*(240*s15^6*s45^2 - s15^5*s45*(340*s23*s34 + 1067*s23*s45 + 
         504*s34*s45 + 234*s45^2) - s15*(36*s34^2*s45^5 + 
         36*s23*s34*s45^4*(s34 + 2*s45) + 4*s23^2*s45^3*
          (65*s34^2 + 70*s34*s45 + 18*s45^2) + s23^3*s45^2*
          (71*s34^2 + 263*s34*s45 + 152*s45^2) + 
         s23^5*(1080*s34^2 + 780*s34*s45 + 167*s45^2) + 
         s23^4*s45*(-214*s34^2 + 233*s34*s45 + 210*s45^2)) + 
       s15^2*(24*s34*s45^4*(11*s34 + 6*s45) + s23*s45^3*
          (503*s34^2 + 808*s34*s45 + 180*s45^2) + 3*s23^3*s45*
          (166*s34^2 + 369*s34*s45 + 226*s45^2) + 2*s23^2*s45^2*
          (203*s34^2 + 542*s34*s45 + 284*s45^2) + 
         2*s23^4*(810*s34^2 + 1010*s34*s45 + 379*s45^2)) - 
       s15^3*(6*s45^3*(51*s34^2 + 92*s34*s45 + 18*s45^2) + 
         s23*s45^2*(599*s34^2 + 1355*s34*s45 + 712*s45^2) + 
         2*s23^3*(540*s34^2 + 1240*s34*s45 + 831*s45^2) + 
         s23^2*s45*(878*s34^2 + 2083*s34*s45 + 1084*s45^2)) + 
       s15^4*(12*s45^2*(22*s34^2 + 45*s34*s45 + 24*s45^2) + 
         s23*s45*(356*s34^2 + 1697*s34*s45 + 819*s45^2) + 
         s23^2*(270*s34^2 + 1470*s34*s45 + 1883*s45^2)) + 
       s23^2*(3*s23*s34*s45^3*(21*s34 + 8*s45) - 4*s34*s45^4*
          (14*s34 + 9*s45) + 5*s23^4*(54*s34^2 + 22*s34*s45 + 3*s45^2) + 
         s23^3*s45*(-190*s34^2 + 16*s34*s45 + 31*s45^2) + 
         s23^2*(-6*s34*s45^3 + 8*s45^4))) + 
     s12^2*(166*s15^6*s45^4 - s15^5*s45^4*(493*s23 + 776*s34 + 189*s45) + 
       s23^2*s34^2*(s23 - s45)^2*(-2*(s34 - 4*s45)*s45^3 + 
         10*s23^2*(27*s34^2 + 22*s34*s45 + 9*s45^2) + 
         s23*s45*(-95*s34^2 + 16*s34*s45 + 93*s45^2)) + 
       s15^4*(s23*s45^4*(1525*s34 + 372*s45) + 
         4*s45^4*(333*s34^2 + 181*s34*s45 + 20*s45^2) + 
         s23^2*s45^2*(8*s34^2 + 95*s34*s45 + 715*s45^2)) - 
       s15*s34*(s23 - s45)*(-(s34^2*s45^4*(157*s34 + 80*s45)) + 
         s23*s34*s45^3*(174*s34^2 - 163*s34*s45 - 88*s45^2) + 
         s23^3*s45*(-99*s34^3 + 167*s34^2*s45 + 403*s34*s45^2 - 50*s45^3) + 
         2*s23^2*s45^2*(-19*s34^3 + 149*s34^2*s45 + 34*s34*s45^2 - 8*s45^3) + 
         s23^4*(540*s34^3 + 420*s34^2*s45 + 228*s34*s45^2 + 191*s45^3)) - 
       s15^3*s45*(s23*s45^3*(1240*s34^2 + 827*s34*s45 + 88*s45^2) + 
         2*s34*s45^3*(500*s34^2 + 519*s34*s45 + 120*s45^2) + 
         s23^2*s45*(24*s34^3 + 399*s34^2*s45 + 1274*s34*s45^2 + 164*s45^3) + 
         s23^3*(-20*s34^3 + 64*s34^2*s45 + 381*s34*s45^2 + 615*s45^3)) + 
       s15^2*(2*s34^2*s45^4*(139*s34^2 + 330*s34*s45 + 120*s45^2) + 
         s23*s34*s45^4*(-123*s34^2 + 538*s34*s45 + 176*s45^2) + 
         s23^3*s45*(-4*s34^4 + 195*s34^3*s45 + 661*s34^2*s45^2 + 
           284*s34*s45^3 - 19*s45^4) + 2*s23^2*s45^2*(8*s34^4 + 
           258*s34^3*s45 + 49*s34^2*s45^2 + 5*s34*s45^3 + 4*s45^4) + 
         s23^4*(270*s34^4 + 180*s34^3*s45 + 194*s34^2*s45^2 + 477*s34*s45^3 + 
           227*s45^4)))))/(3*s23^2*s45^3*tr5^4), 
  (-4*s12*(s12^6*(s15 - s23)^3*(10*s15^3 - 10*s23^3 - 5*s23^2*s45 - 
       4*s23*s45^2 - 20*s45^3 - 5*s15^2*(6*s23 + s45) + 
       2*s15*(15*s23^2 + 5*s23*s45 + 2*s45^2)) + 
     s23^2*(s23*s34 + (s15 - s34)*s45)^3*
      (s23*s34*(10*s34^2 + 17*s34*s45 + 9*s45^2) - 
       s34*s45*(10*s34^2 + 17*s34*s45 + 9*s45^2) + 
       s15*s45*(10*s34^2 + 19*s34*s45 + 11*s45^2)) - 
     s12^5*(s15 - s23)*(54*s15^5*s45 - s15^4*(60*s23*s34 + 233*s23*s45 + 
         55*s34*s45 + 27*s45^2) - s23*(-20*s34*s45^4 + 
         4*s23*s45^3*(13*s34 + 5*s45) + s23^3*s45*(-15*s34 + 11*s45) + 
         s23^4*(60*s34 + 17*s45) + s23^2*s45^2*(s34 + 18*s45)) + 
       2*s15^3*(s45^2*(14*s34 + 27*s45) + s23*s45*(75*s34 + 46*s45) + 
         4*s23^2*(30*s34 + 49*s45)) - 3*s15^2*(4*s45^3*(6*s34 + 5*s45) + 
         2*s23^2*s45*(20*s34 + 19*s45) + s23*s45^2*(19*s34 + 42*s45) + 
         2*s23^3*(60*s34 + 53*s45)) + 2*s15*(20*s34*s45^4 + 
         15*s23^2*s45^2*(s34 + 3*s45) + 5*s23^3*s45*(s34 + 6*s45) + 
         2*s23*s45^3*(31*s34 + 20*s45) + s23^4*(120*s34 + 61*s45))) + 
     s12^4*(118*s15^6*s45^2 - 2*s15^5*s45*(88*s23*s34 + 274*s23*s45 + 
         121*s34*s45 + 37*s45^2) + s23^2*(s23*s34*s45^3*(51*s34 + 4*s45) - 
         4*s34*s45^4*(9*s34 + 5*s45) + 2*s23^3*s45*(-75*s34^2 - 12*s34*s45 + 
           5*s45^2) + s23^4*(150*s34^2 + 85*s34*s45 + 9*s45^2) + 
         s23^2*s45^2*(24*s34^2 + 21*s34*s45 + 14*s45^2)) - 
       s15*(20*s34^2*s45^5 + 20*s23*s34*s45^4*(s34 + 2*s45) + 
         2*s23^2*s45^3*(82*s34^2 + 79*s34*s45 + 20*s45^2) + 
         4*s23^5*(150*s34^2 + 129*s34*s45 + 28*s45^2) + 
         2*s23^4*s45*(-135*s34^2 - 7*s34*s45 + 43*s45^2) + 
         s23^3*s45^2*(27*s34^2 + 190*s34*s45 + 120*s45^2)) + 
       s15^2*(4*s34*s45^4*(33*s34 + 20*s45) + s23*s45^3*
          (227*s34^2 + 424*s34*s45 + 100*s45^2) + 2*s23^3*s45*
          (45*s34^2 + 172*s34*s45 + 136*s45^2) + 
         2*s23^4*(450*s34^2 + 607*s34*s45 + 238*s45^2) + 
         s23^2*s45^2*(106*s34^2 + 505*s34*s45 + 336*s45^2)) - 
       s15^3*(6*s45^3*(19*s34^2 + 45*s34*s45 + 10*s45^2) + 
         2*s23^2*s45*(195*s34^2 + 438*s34*s45 + 200*s45^2) + 
         4*s23^3*(150*s34^2 + 349*s34*s45 + 241*s45^2) + 
         s23*s45^2*(227*s34^2 + 524*s34*s45 + 368*s45^2)) + 
       s15^4*(2*s45^2*(62*s34^2 + 94*s34*s45 + 69*s45^2) + 
         2*s23*s45*(90*s34^2 + 392*s34*s45 + 139*s45^2) + 
         s23^2*(150*s34^2 + 789*s34*s45 + 1021*s45^2))) + 
     s12*(-16*s15^6*s45^5 + s15^5*s45^4*(-32*s23*s34 + 43*s23*s45 + 
         103*s34*s45 + 23*s45^2) - s23^2*s34^3*(s23 - s45)^3*
        (s45*(-15*s34^2 - 6*s34*s45 + 10*s45^2) + 
         s23*(60*s34^2 + 85*s34*s45 + 36*s45^2)) - 
       s15^4*s45^3*(4*s34*s45^2*(63*s34 + 23*s45) + 
         3*s23*s45*(-58*s34^2 + 55*s34*s45 + 13*s45^2) + 
         s23^2*(30*s34^2 - 42*s34*s45 + 99*s45^2)) + s15*s34^2*(s23 - s45)^2*
        (s34^2*s45^3*(39*s34 + 23*s45) + s23*s34*s45^3*(82*s34 + 39*s45) + 
         s23^2*s45*(15*s34^3 + 91*s34^2*s45 + 122*s34*s45^2 - 26*s45^3) + 
         s23^3*(60*s34^3 - 21*s34^2*s45 - 98*s34*s45^2 - 8*s45^3)) + 
       s15^3*s45^2*(2*s34^2*s45^3*(149*s34 + 69*s45) + 3*s23*s34*s45^2*
          (-110*s34^2 + 79*s34*s45 + 39*s45^2) + 2*s23^2*s45*
          (57*s34^3 - 82*s34^2*s45 + 115*s34*s45^2 - 3*s45^3) + 
         2*s23^3*(16*s34^3 + 31*s34^2*s45 - 55*s34*s45^2 + 36*s45^3)) + 
       s15^2*s34*(s23 - s45)*s45*(4*s34^2*s45^3*(43*s34 + 23*s45) + 
         s23*s34*s45^2*(-94*s34^2 + 243*s34*s45 + 117*s45^2) + 
         2*s23^2*s45*(22*s34^3 + 28*s34^2*s45 + 143*s34*s45^2 - 11*s45^3) + 
         2*s23^3*(53*s34^3 + 51*s34^2*s45 - 12*s34*s45^2 + 50*s45^3))) + 
     s12^3*(-130*s15^6*s45^3 + 2*s15^5*s45^2*(37*s23*(2*s34 + 7*s45) + 
         s45*(211*s34 + 55*s45)) - s23^2*s34*(s23 - s45)*
        (s34*s45^3*(17*s34 + 2*s45) + 6*s23^2*s45*(-25*s34^2 - 6*s34*s45 + 
           5*s45^2) + 2*s23^3*(100*s34^2 + 85*s34*s45 + 18*s45^2) + 
         s23*s45^2*(16*s34^2 + 21*s34*s45 + 28*s45^2)) - 
       2*s15^4*s45*(s45^2*(227*s34^2 + 192*s34*s45 + 65*s45^2) + 
         s23*s45*(153*s34^2 + 591*s34*s45 + 169*s45^2) + 
         s23^2*(82*s34^2 + 301*s34*s45 + 421*s45^2)) + 
       s15*(4*s34^2*s45^5*(16*s34 + 5*s45) + 2*s23^2*s34*s45^3*
          (47*s34^2 - 51*s34*s45 + 16*s45^2) + s23*s34*s45^4*
          (-73*s34^2 + 80*s34*s45 + 20*s45^2) + 2*s23^4*s45*
          (-265*s34^3 - 174*s34^2*s45 + 35*s34*s45^2 + 7*s45^3) + 
         s23^3*s45^2*(55*s34^3 + 175*s34^2*s45 + 31*s34*s45^2 + 28*s45^3) + 
         s23^5*(600*s34^3 + 674*s34^2*s45 + 266*s34*s45^2 + 68*s45^3)) - 
       s15^2*(2*s34*s45^4*(82*s34^2 + 129*s34*s45 + 20*s45^2) + 
         s23*s45^3*(91*s34^3 + 347*s34^2*s45 + 340*s34*s45^2 + 20*s45^3) + 
         2*s23^3*s45*(-5*s34^3 + 114*s34^2*s45 + 248*s34*s45^2 + 73*s45^3) + 
         s23^2*s45^2*(47*s34^3 + 419*s34^2*s45 + 407*s34*s45^2 + 158*s45^3) + 
         2*s23^4*(300*s34^3 + 501*s34^2*s45 + 365*s34*s45^2 + 166*s45^3)) + 
       s15^3*(2*s45^3*(81*s34^3 + 219*s34^2*s45 + 162*s34*s45^2 + 10*s45^3) + 
         2*s23^2*s45*(85*s34^3 + 338*s34^2*s45 + 590*s34*s45^2 + 180*s45^3) + 
         s23*s45^2*(158*s34^3 + 755*s34^2*s45 + 758*s34*s45^2 + 260*s45^3) + 
         s23^3*(200*s34^3 + 662*s34^2*s45 + 954*s34*s45^2 + 718*s45^3))) + 
     s12^2*(72*s15^6*s45^4 - s15^5*s45^4*(240*s23 + 338*s34 + 81*s45) + 
       s23^2*s34^2*(s23 - s45)^2*(3*s23*s45*(-25*s34^2 - 8*s34*s45 + 
           10*s45^2) + s45^2*(4*s34^2 + 7*s34*s45 + 14*s45^2) + 
         2*s23^2*(75*s34^2 + 85*s34*s45 + 27*s45^2)) + 
       s15^4*(s23*s45^4*(768*s34 + 193*s45) + 2*s45^4*(291*s34^2 + 
           158*s34*s45 + 21*s45^2) + 2*s23^2*s45^2*(s34^2 + 26*s34*s45 + 
           192*s45^2)) - s15*s34*(s23 - s45)*
        (-(s34^2*s45^4*(73*s34 + 42*s45)) + 2*s23*s34*s45^3*
          (39*s34^2 - 46*s34*s45 - 28*s45^2) + 2*s23^2*s45^2*
          (-11*s34^3 + 79*s34^2*s45 + 18*s34*s45^2 - 14*s45^3) + 
         s23^3*s45*(-95*s34^3 + 66*s34^2*s45 + 218*s34*s45^2 - 12*s45^3) + 
         2*s23^4*(150*s34^3 + 158*s34^2*s45 + 63*s34*s45^2 + 49*s45^3)) - 
       s15^3*s45*(6*s34*s45^3*(73*s34^2 + 77*s34*s45 + 21*s45^2) + 
         s23*s45^3*(665*s34^2 + 436*s34*s45 + 56*s45^2) + 
         2*s23^2*s45*(3*s34^3 + 110*s34^2*s45 + 370*s34*s45^2 + 55*s45^3) + 
         s23^3*(-24*s34^3 + 22*s34^2*s45 + 202*s34*s45^2 + 336*s45^3)) + 
       s15^2*(2*s34^2*s45^4*(61*s34^2 + 150*s34*s45 + 63*s45^2) + 
         s23*s34*s45^4*(-14*s34^2 + 293*s34*s45 + 112*s45^2) - 
         2*s23^3*s45*(10*s34^4 - 60*s34^3*s45 - 195*s34^2*s45^2 - 
           100*s34*s45^3 + s45^4) + s23^2*s45^2*(4*s34^4 + 268*s34^3*s45 + 
           102*s34^2*s45^2 + 11*s34*s45^3 + 14*s45^4) + 
         2*s23^4*(75*s34^4 + 61*s34^3*s45 + 46*s34^2*s45^2 + 124*s34*s45^3 + 
           60*s45^4)))))/(3*s23^2*s45^3*tr5^4), 
  (-4*(1 - (14*s12)/s45 + (-20*s12^2 + 8*s12*s15 + 8*s15*s34)/(s23*s45) - 
     (2*(4*s12^3 - 2*s12^2*s15 + s12*s15*(s15 - 2*s34) + 
        2*s15*(s15 - s34)*s34))/(s23^2*s45) + (s34 + s45)/(s12 - s34 - s45) - 
     (2*s15^2*s34^3)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
     (s15*(14*s15 + s34 - 4*s45))/(s23*(-s12 + s34 + s45)) - 
     (8*s15*s34^2)/(s23*s45*(-s12 + s34 + s45)) + 
     (2*s15*(3*s15 - 2*s34)*s34^2)/(s23^2*s45*(-s12 + s34 + s45)) - 
     (14*s12 - 9*s15 + 6*s34 + 13*s45)/s23 - 
     (2*(2*s12^2 + s15^2 - s12*(s15 - 2*s45) + 2*s45^2 - s15*(2*s34 + s45)))/
      s23^2 - (2*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
      (s23^2*(-s12 + s34 + s45)^2) + 
     (2*s15*(3*s34^2 + 2*s34*s45 + s45^2 - s15*(4*s34 + s45)))/
      (s23^2*(s12 - s34 - s45)) + 
     (8*s34*s45*(s12^6*s15 + 2*s12^3*s34^2*(3*s15 - 2*s45)*s45 + 
        2*s12^2*s34^2*(3*s15 + 2*s34 - 2*s45)*s45^2 - 
        s12^5*s34*(3*s15 + s45) - 2*(s15 - s34)^2*s45^4*
         (s15 - 6*s34 + 2*s45) + 2*s12*(s15 - s34)*s45^3*
         (s15^2 + 2*s34*(-2*s34 + s45) + s15*(-7*s34 + 2*s45)) + 
        s12^4*(s34*s45*(s34 + s45) + s15*(2*s34^2 - 5*s34*s45 - s45^2))))/
      (s23*tr5^4) - (8*s34*s45*(s12^6 - s12^5*(4*s15 - 4*s23 + 2*s34 + s45) + 
        2*s34*s45^2*(s15 - 6*s34 + 2*s45)*(s23*s34 + 2*(s15 - s34)*s45) + 
        s12^4*(-5*s15^2 + s15*(5*s23 + 14*s34 - 6*s45) + 
          4*s23*(-3*s34 + s45) + s34*(s34 + 9*s45)) + 
        s12^3*(-2*s15^3 + s15^2*(2*s23 + 8*s34 - 3*s45) + 
          8*s34*s45*(-2*s34 + s45) + s15*(-7*s23*s34 - 10*s34^2 + 2*s23*s45 + 
            31*s34*s45) + 4*s23*(3*s34^2 - 4*s34*s45 + s45^2)) + 
        2*s12*s45*(s15*s23*s34*(s34 - 2*s45) + 2*s15^2*s45*(2*s34 + s45) - 
          2*s15*s45*(11*s34^2 + s34*s45 - 2*s45^2) + 
          4*s34*s45*(2*s34^2 - 4*s34*s45 + s45^2) - 
          2*s23*s34*(2*s34^2 - 7*s34*s45 + 2*s45^2)) + 
        2*s12^2*(4*s15^2*s34*s45 + s15*(s34 - s45)*(s23*(s34 - s45) - 
            14*s34*s45) + 4*s34*s45*(s34^2 - 3*s34*s45 + s45^2) + 
          2*s23*(-s34^3 + 5*s34^2*s45 - 5*s34*s45^2 + s45^3))))/tr5^4 + 
     (4*(-2*s12^5*s15 + s12^3*s34*(-s15 + 2*s34)*s45 + s12^2*s34^2*s45^2 + 
        s12*(-s15^2 + s34^2)*s45^3 + (s15 - s34)^2*s45^4 + 
        2*s12^4*s15*(2*s34 + s45)))/(s23^2*tr5^2) - 
     (s15*s34*(14*s15^3*s34 - s15^2*(16*s34^2 - 14*s34*s45 + s45^2) + 
        3*s45*(2*s34^3 + s45^3) + 2*s15*(3*s34^3 - 8*s34^2*s45 + s45^3)))/
      (s23*(s12 - s34 - s45)*tr5^2) - 
     (28*s15^3*s34*s45 + (s23 + s34)*s45^2*(s34 + s45)^2 + 
       s15^2*(8*s34^3 - 17*s34^2*s45 + 6*s34*s45^2 + (14*s23 - 3*s45)*
          s45^2) + s15*s45*(15*s34^3 + s34^2*s45 - 7*s34*s45^2 + s45^3 + 
         s23*(10*s34^2 + 5*s34*s45 - 2*s45^2)))/((s12 - s34 - s45)*tr5^2) + 
     (8*s12^5 - 14*s15^4*(s34 - s45) - 8*s12^4*(4*s15 - s34 + s45) + 
       2*s12^2*s34*s45*(11*s15 - 10*s34 + 20*s45) + 
       8*s12^3*(9*s15*s34 - 2*s34^2 + 2*s15*s45 + 5*s34*s45) + 
       s15^3*(16*s34^2 - 30*s34*s45 - 13*s45^2) - 
       s15*s34*s45*(6*s34^2 + 22*s34*s45 + 5*s45^2) + 
       s34*s45^2*(6*s34^2 - 91*s34*s45 + 32*s45^2) + 
       s15^2*(-6*s34^3 + 22*s34^2*s45 + 30*s34*s45^2 + 13*s45^3) + 
       s12*(-14*s15^4 + 2*s15^3*(8*s34 + 7*s45) + 2*s34*s45^2*
          (-29*s34 + 20*s45) - 2*s15^2*(3*s34^2 + 8*s34*s45 + 6*s45^2) + 
         s15*s45*(6*s34^2 + 27*s34*s45 + 8*s45^2)))/(s23*tr5^2) - 
     (-32*s12^4 - 6*s23*s34^3 - 13*s23*s34^2*s45 + 12*s34^3*s45 + 
       s23*s34*s45^2 + 23*s34^2*s45^2 + s23*s45^3 + s34*s45^3 + 
       8*s12^3*(5*s15 - 5*s23 + 2*s34 + s45) + 
       s15^2*(8*s34^2 - 14*s23*(s34 - s45) + 35*s34*s45 - 3*s45^2) - 
       2*s12^2*(-8*s15^2 - 8*s34^2 + 23*s34*s45 + 2*s45^2 + 
         6*s23*(-4*s34 + s45) + 2*s15*(4*s23 + 22*s34 + s45)) + 
       s15*(s23*(16*s34^2 + 7*s34*s45 - 2*s45^2) + 
         s45*(-29*s34^2 - 34*s34*s45 + s45^2)) - 
       s12*(28*s15^3 + s34*s45*(-12*s34 + 17*s45) + 
         s23*(2*s34^2 - 26*s34*s45 - s45^2) - 
         2*s15^2*(7*s23 + 4*(5*s34 + s45)) + s15*(12*s34^2 + 34*s34*s45 + 
           25*s45^2 + 2*s23*(16*s34 + s45))))/tr5^2))/3, 
  (-4*(-3 + (31*s12)/s45 + (14*(3*s12^2 - s12*s15 - s15*s34))/(s23*s45) + 
     (28*s12^3 - 10*s12^2*s15 + 5*s12*s15*(s15 - 2*s34) + 
       10*s15*(s15 - s34)*s34)/(s23^2*s45) + (5*s15^2*s34^3)/
      (s23^2*s45*(-s12 + s34 + s45)^2) + (14*s15*s34^2)/
      (s23*s45*(-s12 + s34 + s45)) + (5*s15*s34^2*(-3*s15 + 2*s34))/
      (s23^2*s45*(-s12 + s34 + s45)) + (3*(s34 + s45))/(-s12 + s34 + s45) + 
     (s15*(-35*s15 + 10*s34 + 17*s45))/(s23*(s12 - s34 - s45)) + 
     (41*s12 - 16*s15 + 15*s34 + 47*s45)/s23 + 
     (5*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
      (s23^2*(-s12 + s34 + s45)^2) + 
     (5*s15*(-3*s34^2 - 2*s34*s45 - s45^2 + s15*(4*s34 + s45)))/
      (s23^2*(s12 - s34 - s45)) + (18*s12^2 + 5*s15^2 + 18*s45^2 - 
       5*s15*(2*s34 + s45) + s12*(-5*s15 + 18*s45))/s23^2 - 
     (28*s34*s45*(s12^6*s15 + 2*s12^3*s34^2*(3*s15 - 2*s45)*s45 + 
        2*s12^2*s34^2*(3*s15 + 2*s34 - 2*s45)*s45^2 - 
        s12^5*s34*(3*s15 + s45) - 2*(s15 - s34)^2*s45^4*
         (s15 - 6*s34 + 2*s45) + 2*s12*(s15 - s34)*s45^3*
         (s15^2 + 2*s34*(-2*s34 + s45) + s15*(-7*s34 + 2*s45)) + 
        s12^4*(s34*s45*(s34 + s45) + s15*(2*s34^2 - 5*s34*s45 - s45^2))))/
      (s23*tr5^4) + (28*s34*s45*(s12^6 - s12^5*(4*s15 - 4*s23 + 2*s34 + 
          s45) + 2*s34*s45^2*(s15 - 6*s34 + 2*s45)*(s23*s34 + 
          2*(s15 - s34)*s45) + s12^4*(-5*s15^2 + 
          s15*(5*s23 + 14*s34 - 6*s45) + 4*s23*(-3*s34 + s45) + 
          s34*(s34 + 9*s45)) + s12^3*(-2*s15^3 + 
          s15^2*(2*s23 + 8*s34 - 3*s45) + 8*s34*s45*(-2*s34 + s45) + 
          s15*(-7*s23*s34 - 10*s34^2 + 2*s23*s45 + 31*s34*s45) + 
          4*s23*(3*s34^2 - 4*s34*s45 + s45^2)) + 
        2*s12*s45*(s15*s23*s34*(s34 - 2*s45) + 2*s15^2*s45*(2*s34 + s45) - 
          2*s15*s45*(11*s34^2 + s34*s45 - 2*s45^2) + 
          4*s34*s45*(2*s34^2 - 4*s34*s45 + s45^2) - 
          2*s23*s34*(2*s34^2 - 7*s34*s45 + 2*s45^2)) + 
        2*s12^2*(4*s15^2*s34*s45 + s15*(s34 - s45)*(s23*(s34 - s45) - 
            14*s34*s45) + 4*s34*s45*(s34^2 - 3*s34*s45 + s45^2) + 
          2*s23*(-s34^3 + 5*s34^2*s45 - 5*s34*s45^2 + s45^3))))/tr5^4 + 
     (2*(14*s12^5*s15 + s12^3*(5*s15 - 14*s34)*s34*s45 - 
        9*s12^2*s34^2*s45^2 + 9*s12*(s15^2 - s34^2)*s45^3 - 
        9*(s15 - s34)^2*s45^4 - 14*s12^4*s15*(2*s34 + s45)))/(s23^2*tr5^2) + 
     (s15*s34*(35*s15^3*s34 + 15*s34^3*s45 + 8*s45^4 + 
        s15^2*(-40*s34^2 + 35*s34*s45 - 2*s45^2) + 
        s15*(15*s34^3 - 40*s34^2*s45 + 6*s45^3)))/(s23*(s12 - s34 - s45)*
       tr5^2) + (-28*s12^5 + 35*s15^4*(s34 - s45) + 
       s12^2*s34*(-125*s15 + 106*s34 - 148*s45)*s45 + 
       4*s12^4*(22*s15 - 7*s34 + 7*s45) - 4*s12^3*(53*s15*s34 - 14*s34^2 + 
         6*s15*s45 + 37*s34*s45) + s34*s45^2*(-15*s34^2 + 325*s34*s45 - 
         112*s45^2) + 5*s15*s34*s45*(3*s34^2 + 11*s34*s45 + 2*s45^2) + 
       s15^3*(-40*s34^2 + 75*s34*s45 + 33*s45^2) + 
       s15^2*(15*s34^3 - 55*s34^2*s45 - 75*s34*s45^2 - 47*s45^3) + 
       s12*(35*s15^4 + s34*(219*s34 - 148*s45)*s45^2 - 
         5*s15^3*(8*s34 + 7*s45) - 3*s15*s45*(5*s34^2 + 44*s34*s45 + 
           12*s45^2) + s15^2*(15*s34^2 + 40*s34*s45 + 53*s45^2)))/
      (s23*tr5^2) + (-88*s12^4 - 15*s23*s34^3 + 
       s12^3*(86*s15 - 86*s23 + 64*s34 - 4*s45) - 47*s23*s34^2*s45 + 
       30*s34^3*s45 + 3*s23*s34*s45^2 + 79*s34^2*s45^2 + 3*s23*s45^3 + 
       3*s34*s45^3 + s12^2*(44*s15^2 + 112*s23*s34 + 24*s34^2 - 
         2*s15*(22*s23 + 99*s34 - 15*s45) - 44*s23*s45 - 91*s34*s45 - 
         18*s45^2) + s15^2*(14*s34^2 - 35*s23*(s34 - s45) + 80*s34*s45 - 
         8*s45^2) + s15*(s23*(40*s34^2 + 13*s34*s45 - 11*s45^2) + 
         2*s45*(-39*s34^2 - 61*s34*s45 + s45^2)) - 
       s12*(70*s15^3 - s15^2*(35*s23 + 94*s34 + 42*s45) + 
         s34*s45*(-34*s34 + 55*s45) + s23*(11*s34^2 - 94*s34*s45 - 3*s45^2) + 
         s15*(58*s23*s34 + 30*s34^2 + 11*s23*s45 + 154*s34*s45 + 92*s45^2)))/
      tr5^2 + (70*s15^3*s34*s45 + 3*(s23 + s34)*s45^2*(s34 + s45)^2 + 
       s15^2*(14*s34^3 - 56*s34^2*s45 + 6*s34*s45^2 + (35*s23 - 8*s45)*
          s45^2) + s15*s45*(s23*(20*s34^2 + 2*s34*s45 - 11*s45^2) + 
         2*(16*s34^3 - 5*s34^2*s45 - 13*s34*s45^2 + s45^3)))/
      ((s12 - s34 - s45)*tr5^2)))/3, 
  (-4*(3 - (22*s12)/s45 + (-28*s12^2 + 6*s12*s15 + 6*s15*s34)/(s23*s45) - 
     (4*(9*s12^3 - 2*s12^2*s15 + s12*s15*(s15 - 2*s34) + 
        2*s15*(s15 - s34)*s34))/(s23^2*s45) + (3*(s34 + s45))/
      (s12 - s34 - s45) - (4*s15^2*s34^3)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
     (s15*(28*s15 - 19*s34 - 20*s45))/(s23*(-s12 + s34 + s45)) - 
     (6*s15*s34^2)/(s23*s45*(-s12 + s34 + s45)) + 
     (4*s15*(3*s15 - 2*s34)*s34^2)/(s23^2*s45*(-s12 + s34 + s45)) - 
     (46*s12 - 7*s15 + 12*s34 + 65*s45)/s23 - 
     (4*(7*s12^2 + s15^2 - s12*(s15 - 7*s45) + 7*s45^2 - s15*(2*s34 + s45)))/
      s23^2 - (4*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
      (s23^2*(-s12 + s34 + s45)^2) + 
     (4*s15*(3*s34^2 + 2*s34*s45 + s45^2 - s15*(4*s34 + s45)))/
      (s23^2*(s12 - s34 - s45)) + 
     (36*s34*s45*(s12^6*s15 + 2*s12^3*s34^2*(3*s15 - 2*s45)*s45 + 
        2*s12^2*s34^2*(3*s15 + 2*s34 - 2*s45)*s45^2 - 
        s12^5*s34*(3*s15 + s45) - 2*(s15 - s34)^2*s45^4*
         (s15 - 6*s34 + 2*s45) + 2*s12*(s15 - s34)*s45^3*
         (s15^2 + 2*s34*(-2*s34 + s45) + s15*(-7*s34 + 2*s45)) + 
        s12^4*(s34*s45*(s34 + s45) + s15*(2*s34^2 - 5*s34*s45 - s45^2))))/
      (s23*tr5^4) - (36*s34*s45*(s12^6 - s12^5*(4*s15 - 4*s23 + 2*s34 + 
          s45) + 2*s34*s45^2*(s15 - 6*s34 + 2*s45)*(s23*s34 + 
          2*(s15 - s34)*s45) + s12^4*(-5*s15^2 + 
          s15*(5*s23 + 14*s34 - 6*s45) + 4*s23*(-3*s34 + s45) + 
          s34*(s34 + 9*s45)) + s12^3*(-2*s15^3 + 
          s15^2*(2*s23 + 8*s34 - 3*s45) + 8*s34*s45*(-2*s34 + s45) + 
          s15*(-7*s23*s34 - 10*s34^2 + 2*s23*s45 + 31*s34*s45) + 
          4*s23*(3*s34^2 - 4*s34*s45 + s45^2)) + 
        2*s12*s45*(s15*s23*s34*(s34 - 2*s45) + 2*s15^2*s45*(2*s34 + s45) - 
          2*s15*s45*(11*s34^2 + s34*s45 - 2*s45^2) + 
          4*s34*s45*(2*s34^2 - 4*s34*s45 + s45^2) - 
          2*s23*s34*(2*s34^2 - 7*s34*s45 + 2*s45^2)) + 
        2*s12^2*(4*s15^2*s34*s45 + s15*(s34 - s45)*(s23*(s34 - s45) - 
            14*s34*s45) + 4*s34*s45*(s34^2 - 3*s34*s45 + s45^2) + 
          2*s23*(-s34^3 + 5*s34^2*s45 - 5*s34*s45^2 + s45^3))))/tr5^4 - 
     (4*(9*s12^5*s15 + s12^3*(2*s15 - 9*s34)*s34*s45 - 7*s12^2*s34^2*s45^2 + 
        7*s12*(s15^2 - s34^2)*s45^3 - 7*(s15 - s34)^2*s45^4 - 
        9*s12^4*s15*(2*s34 + s45)))/(s23^2*tr5^2) - 
     (s15*s34*(28*s15^3*s34 + 12*s34^3*s45 + 7*s45^4 - 
        s15^2*(32*s34^2 - 28*s34*s45 + s45^2) + 
        2*s15*(6*s34^3 - 16*s34^2*s45 + 3*s45^3)))/(s23*(s12 - s34 - s45)*
       tr5^2) + (-56*s15^3*s34*s45 - 3*(s23 + s34)*s45^2*(s34 + s45)^2 + 
       s15^2*(-6*s34^3 + 57*s34^2*s45 + 4*s34*s45^2 + 
         7*s45^2*(-4*s23 + s45)) + s15*s45*(-21*s34^3 + 19*s34^2*s45 + 
         29*s34*s45^2 - s45^3 + s23*(-12*s34^2 + 7*s34*s45 + 14*s45^2)))/
      ((s12 - s34 - s45)*tr5^2) + (36*s12^5 - 28*s15^4*(s34 - s45) - 
       4*s12^4*(23*s15 - 9*s34 + 9*s45) + 8*s12^3*s34*(30*s15 - 9*s34 + 
         25*s45) + 2*s12^2*s34*s45*(107*s15 - 86*s34 + 100*s45) + 
       s15^3*(32*s34^2 - 60*s34*s45 - 27*s45^2) - 
       s15*s34*s45*(12*s34^2 + 44*s34*s45 + 9*s45^2) + 
       3*s34*s45^2*(4*s34^2 - 141*s34*s45 + 48*s45^2) + 
       s15^2*(-12*s34^3 + 44*s34^2*s45 + 60*s34*s45^2 + 65*s45^3) + 
       s12*(-28*s15^4 + 4*s15^3*(8*s34 + 7*s45) + 2*s34*s45^2*
          (-149*s34 + 100*s45) - 4*s15^2*(3*s34^2 + 8*s34*s45 + 21*s45^2) + 
         s15*s45*(12*s34^2 + 215*s34*s45 + 56*s45^2)))/(s23*tr5^2) + 
     (92*s12^4 + 12*s23*s34^3 + 65*s23*s34^2*s45 - 24*s34^3*s45 - 
       3*s23*s34*s45^2 - 105*s34^2*s45^2 - 3*s23*s45^3 - 3*s34*s45^3 + 
       s12^3*(-60*s15 + 60*s23 - 92*s34 + 36*s45) + 
       s15^2*(-6*s34^2 + 28*s23*(s34 - s45) - 57*s34*s45 + 7*s45^2) + 
       s12^2*(-40*s15^2 - 94*s23*s34 + 2*s15*(20*s23 + 77*s34 - 39*s45) + 
         62*s23*s45 + 50*s34*s45 + 28*s45^2) - 
       s15*(s23*(32*s34^2 + 7*s34*s45 - 14*s45^2) + 
         s45*(-67*s34^2 - 160*s34*s45 + s45^2)) + 
       s12*(56*s15^3 - 2*s15^2*(14*s23 + 35*s34 + 29*s45) + 
         s34*s45*(-40*s34 + 71*s45) + s23*(22*s34^2 - 130*s34*s45 - 
           3*s45^2) + s15*(22*s23*s34 + 24*s34^2 + 14*s23*s45 + 234*s34*s45 + 
           129*s45^2)))/tr5^2))/3, 
  (-4*s12*(2*s12^6*(s15 - s23)^3*(s15^2 - 2*s15*s23 + s23^2 + 2*s15*s34 - 
       2*s23*s34 + 4*s34^2)*(s15 - s23 + s45) + s23^2*s34*(s34 + s45)*
      (s23*s34 + (s15 - s34)*s45)^3*(14*s23*s34 - (s15 + 14*s34)*s45) - 
     2*s12^5*(s15 - s23)*(5*s15^5*s45 + s15^4*(-8*s23*s34 - 21*s23*s45 + 
         4*s34*s45 + 5*s45^2) + s23*(-4*s34^3*s45^2 - s23^4*(8*s34 + s45) + 
         4*s23*s34^2*s45*(5*s34 + 4*s45) + s23^3*(18*s34^2 + 15*s34*s45 + 
           s45^2) - s23^2*s34*(16*s34^2 + 34*s34*s45 + 7*s45^2)) + 
       s15*(-8*s34^3*s45^2 + s23^4*(32*s34 + 9*s45) - 2*s23*s34^2*s45*
          (6*s34 + 11*s45) - s23^3*(54*s34^2 + 49*s34*s45 + 8*s45^2) + 
         2*s23^2*s34*(16*s34^2 + 37*s34*s45 + 9*s45^2)) - 
       s15^2*(2*s34^2*(4*s34 - 3*s45)*s45 + s23^3*(48*s34 + 26*s45) - 
         3*s23^2*(18*s34^2 + 19*s34*s45 + 6*s45^2) + 
         s23*s34*(16*s34^2 + 46*s34*s45 + 15*s45^2)) + 
       s15^3*(2*s34*s45*(3*s34 + 2*s45) + s23^2*(32*s34 + 34*s45) - 
         s23*(18*s34^2 + 27*s34*s45 + 16*s45^2))) + 
     s12*(-2*s15^6*s45^5 - 2*s23^2*s34^4*(s23 - s45)^3*
        (32*s23*s34 - 10*s34^2 + 25*s23*s45 - 31*s34*s45 - 14*s45^2) + 
       s15^5*s45^4*(-(s23*s34) + 4*s23*s45 + 8*s34*s45 - 2*s45^2) + 
       s15^4*s45^3*(4*s34*s45^2*(-3*s34 + 2*s45) + 
         2*s23^2*(s34^2 + 2*s34*s45 - s45^2) + 
         s23*s45*(3*s34^2 - 15*s34*s45 + 2*s45^2)) + 
       s15^3*s34*s45^2*(4*s34*(2*s34 - 3*s45)*s45^3 + 
         3*s23^3*(s34^2 - 4*s34*s45 - s45^2) - 3*s23*s45^2*
          (s34^2 - 7*s34*s45 + 2*s45^2) + 2*s23^2*s45*(2*s34^2 + 6*s34*s45 + 
           3*s45^2)) + s15*s34^3*(s23 - s45)^2*(-2*s34*s45^4 - 
         s23*s45^3*(s34 + 2*s45) + s23^3*(64*s34^2 - 16*s34*s45 - 39*s45^2) + 
         6*s23^2*s45*(8*s34^2 + 24*s34*s45 + 9*s45^2)) + 
       s15^2*s34^2*(s23 - s45)*s45*(2*s34*(s34 - 4*s45)*s45^3 + 
         s23*s45^2*(s34^2 + 5*s34*s45 - 6*s45^2) + 
         2*s23^3*(33*s34^2 + 18*s34*s45 + 5*s45^2) + 
         s23^2*s45*(35*s34^2 + 103*s34*s45 + 28*s45^2))) + 
     s12^2*(10*s15^6*s45^4 + s15^5*s45^3*(-13*s23*s34 - 28*s23*s45 - 
         28*s34*s45 + 10*s45^2) + s15^4*s45^2*(4*s34*(6*s34 - 7*s45)*s45^2 + 
         s23*s45*(18*s34^2 + 43*s34*s45 - 18*s45^2) + 
         s23^2*(21*s34^2 + 37*s34*s45 + 26*s45^2)) + 
       2*s23^2*s34^3*(s23 - s45)^2*(4*s34^3 + 34*s34^2*s45 + 41*s34*s45^2 + 
         7*s45^3 + s23^2*(59*s34 + 34*s45) - s23*(42*s34^2 + 107*s34*s45 + 
           36*s45^2)) - s15^3*s45*(4*s34^2*(s34 - 6*s45)*s45^3 + 
         s23*s34*s45^2*(-3*s34^2 + 8*s34*s45 - 28*s45^2) + 
         s23^2*s45*(21*s34^3 + 9*s34^2*s45 + 3*s34*s45^2 - 8*s45^3) + 
         s23^3*(18*s34^3 + 63*s34^2*s45 + 35*s34*s45^2 + 8*s45^3)) + 
       s15^2*s34*(-2*s34^2*s45^4*(s34 + 2*s45) - s23*s34*s45^3*
          (8*s34^2 + s34*s45 + 2*s45^2) - 2*s23^2*s45^2*
          (6*s34^3 + 6*s34^2*s45 - 11*s34*s45^2 + s45^3) + 
         s23^4*(118*s34^3 + 104*s34^2*s45 + 63*s34*s45^2 + 11*s45^3) - 
         s23^3*s45*(24*s34^3 - 21*s34^2*s45 + 50*s34*s45^2 + 12*s45^3)) + 
       s15*s34^2*(s23 - s45)*(2*s34^2*s45^4 + 8*s23*s34*s45^3*(s34 + s45) - 
         s23^4*(236*s34^2 + 154*s34*s45 + 21*s45^2) + 
         s23^3*(84*s34^3 + 238*s34^2*s45 + 54*s34*s45^2 + 20*s45^3) + 
         s23^2*s45*(-4*s34^3 + 92*s34^2*s45 + 135*s34*s45^2 + 20*s45^3))) + 
     s12^4*(20*s15^6*s45^2 + s15^5*s45*(-47*s23*s34 - 88*s23*s45 - 
         8*s34*s45 + 20*s45^2) + 2*s23^2*s34*(s23 - s45)*
        (-2*s34^2*s45*(6*s34 + 7*s45) + s23^3*(29*s34 + 7*s45) - 
         s23^2*(52*s34^2 + 53*s34*s45 + 5*s45^2) + 
         s23*s34*(24*s34^2 + 68*s34*s45 + 23*s45^2)) + 
       s15^4*(-8*s34*s45^3 - s23*s45*(48*s34^2 + 51*s34*s45 + 68*s45^2) + 
         2*s23^2*(29*s34^2 + 101*s34*s45 + 76*s45^2)) + 
       s15*(8*s34^4*s45^3 + 8*s23*s34^3*s45^2*(s34 + 4*s45) - 
         s23^5*(232*s34^2 + 103*s34*s45 + 8*s45^2) + 4*s23^2*s34^2*s45*
          (14*s34^2 + 31*s34*s45 + 19*s45^2) + 
         s23^4*(312*s34^3 + 540*s34^2*s45 + 147*s34*s45^2 + 8*s45^3) - 
         2*s23^3*s34*(48*s34^3 + 236*s34^2*s45 + 191*s34*s45^2 + 24*s45^3)) + 
       s15^2*(4*s34^3*(2*s34 - 5*s45)*s45^2 + 2*s23*s34^2*s45*
          (8*s34^2 + 30*s34*s45 - 15*s45^2) + 
         4*s23^4*(87*s34^2 + 68*s34*s45 + 13*s45^2) + 
         2*s23^2*s34*(24*s34^3 + 112*s34^2*s45 + 154*s34*s45^2 + 29*s45^3) - 
         s23^3*(312*s34^3 + 636*s34^2*s45 + 289*s34*s45^2 + 44*s45^3)) + 
       s15^3*(-20*s34^3*s45^2 + 2*s23*s34*s45*(4*s34^2 - 39*s34*s45 - 
           6*s45^2) - 2*s23^3*(116*s34^2 + 169*s34*s45 + 64*s45^2) + 
         s23^2*(104*s34^3 + 308*s34^2*s45 + 225*s34*s45^2 + 84*s45^3))) - 
     s12^3*(20*s15^6*s45^3 + s15^5*s45^2*(4*s45*(-8*s34 + 5*s45) - 
         9*s23*(5*s34 + 8*s45)) + s15^4*s45*(8*s34*(s34 - 4*s45)*s45^2 + 
         s23*s45*(9*s34^2 + 19*s34*s45 - 52*s45^2) + 
         2*s23^2*(40*s34^2 + 81*s34*s45 + 48*s45^2)) + 
       2*s23^2*s34^2*(s23 - s45)*(s23^3*(56*s34 + 22*s45) - 
         2*s23^2*(34*s34^2 + 69*s34*s45 + 16*s45^2) - 
         s34*s45*(12*s34^2 + 38*s34*s45 + 17*s45^2) + 
         s23*(16*s34^3 + 108*s34^2*s45 + 98*s34*s45^2 + 11*s45^3)) + 
       s15^3*(8*s34^2*s45^4 + s23*s34*s45^2*(40*s34^2 + 7*s34*s45 + 
           32*s45^2) + 4*s23^2*s45*(10*s34^3 + 39*s34^2*s45 + 25*s34*s45^2 + 
           11*s45^3) - 4*s23^3*(28*s34^3 + 71*s34^2*s45 + 54*s34*s45^2 + 
           14*s45^3)) + s15^2*(4*s34^4*s45^3 + 2*s23*s34^2*s45^2*
          (-2*s34^2 + 27*s34*s45 + 3*s45^2) + 
         6*s23^4*(56*s34^3 + 62*s34^2*s45 + 21*s34*s45^2 + 2*s45^3) + 
         2*s23^2*s34*s45*(4*s34^3 - s34^2*s45 + 52*s34*s45^2 + 7*s45^3) - 
         s23^3*(136*s34^4 + 468*s34^3*s45 + 447*s34^2*s45^2 + 129*s34*s45^3 + 
           12*s45^4)) + s15*s34*(4*s34^3*s45^4 + 2*s23*s34^2*s45^3*
          (-4*s34 + 7*s45) - s23^5*(336*s34^2 + 212*s34*s45 + 27*s45^2) + 
         4*s23^2*s34*s45*(4*s34^3 + 13*s34^2*s45 - 8*s34*s45^2 + s45^3) + 
         s23^4*(272*s34^3 + 816*s34^2*s45 + 390*s34*s45^2 + 42*s45^3) - 
         s23^3*(32*s34^4 + 360*s34^3*s45 + 510*s34^2*s45^2 + 205*s34*s45^3 + 
           14*s45^4)))))/(3*s23^2*s34^2*s45*tr5^4), 
  (4*s12*(s12^6*(s15 - s23)^3*(5*s15^2 + 5*s23^2 - 10*s15*(s23 - s34) - 
       10*s23*s34 + 28*s34^2)*(s15 - s23 + s45) + 
     s23^2*s34*(s23*s34 + (s15 - s34)*s45)^3*(s23*s34*(31*s34 + 13*s45) - 
       s45*(3*s15*(-5*s34 + s45) + s34*(31*s34 + 13*s45))) - 
     s12^5*(s15 - s23)*(25*s15^5*s45 + s15^4*(5*s45*(4*s34 + 5*s45) - 
         s23*(34*s34 + 105*s45)) + s23*(-28*s34^3*s45^2 - 
         s23^4*(34*s34 + 5*s45) + 4*s23*s34^2*s45*(35*s34 + 26*s45) + 
         s23^3*(82*s34^2 + 69*s34*s45 + 5*s45^2) - 
         s23^2*s34*(112*s34^2 + 186*s34*s45 + 35*s45^2)) + 
       s15*(-56*s34^3*s45^2 + s23^4*(136*s34 + 45*s45) - 
         2*s23*s34^2*s45*(42*s34 + 79*s45) - s23^3*(246*s34^2 + 227*s34*s45 + 
           40*s45^2) + 2*s23^2*s34*(112*s34^2 + 213*s34*s45 + 45*s45^2)) - 
       s15^2*(2*s34^2*(28*s34 - 27*s45)*s45 + 2*s23^3*(102*s34 + 65*s45) - 
         3*s23^2*(82*s34^2 + 89*s34*s45 + 30*s45^2) + 
         s23*s34*(112*s34^2 + 294*s34*s45 + 75*s45^2)) + 
       s15^3*(34*s23^2*(4*s34 + 5*s45) + 2*s34*s45*(27*s34 + 10*s45) - 
         s23*(82*s34^2 + 129*s34*s45 + 80*s45^2))) - 
     s12*(5*s15^6*s45^5 + s23^2*s34^4*(s23 - s45)^3*(138*s23*s34 - 42*s34^2 + 
         53*s23*s45 - 129*s34*s45 - 56*s45^2) + s15^5*s45^4*
        (2*s23*(4*s34 - 5*s45) + 5*s45*(-4*s34 + s45)) + 
       s15^4*s45^3*(10*s34*(3*s34 - 2*s45)*s45^2 + 
         s23*s45*(-24*s34^2 + 43*s34*s45 - 5*s45^2) + 
         s23^2*(36*s34^2 - 22*s34*s45 + 5*s45^2)) + s15^3*s34*s45^2*
        (10*s34*s45^3*(-2*s34 + 3*s45) - 2*s23^3*(3*s34^2 + 19*s34*s45 - 
           7*s45^2) + 3*s23*s45^2*(8*s34^2 - 23*s34*s45 + 5*s45^2) - 
         2*s23^2*s45*(53*s34^2 - 16*s34*s45 + 10*s45^2)) - 
       s15^2*s34^2*(s23 - s45)*s45*(5*s34*(s34 - 4*s45)*s45^3 + 
         s23*s45^2*(-3*s34^2 + 29*s34*s45 - 15*s45^2) + 
         s23^3*(177*s34^2 + 40*s34*s45 - 2*s45^2) + 
         s23^2*s45*(143*s34^2 + 160*s34*s45 + 66*s45^2)) + 
       s15*s34^3*(s23 - s45)^2*(5*s34*s45^4 + s23*s45^3*(-3*s34 + 5*s45) + 
         s23^3*(-138*s34^2 + 124*s34*s45 + 46*s45^2) - 
         s23^2*s45*(118*s34^2 + 281*s34*s45 + 112*s45^2))) + 
     s12^2*(25*s15^6*s45^4 - 5*s15^5*s45^3*((14*s34 - 5*s45)*s45 + 
         2*s23*(s34 + 7*s45)) + s15^4*s45^2*(10*s34*(6*s34 - 7*s45)*s45^2 + 
         5*s23*s45*(2*s34^2 + 26*s34*s45 - 9*s45^2) + 
         s23^2*(56*s34^2 + 30*s34*s45 + 65*s45^2)) + 
       s23^2*s34^3*(s23 - s45)^2*(28*s34^3 + 178*s34^2*s45 + 207*s34*s45^2 + 
         43*s45^3 + s23^2*(247*s34 + 86*s45) - s23*(178*s34^2 + 445*s34*s45 + 
           146*s45^2)) - s15^3*s45*(10*s34^2*(s34 - 6*s45)*s45^3 - 
         5*s23*s34*s45^2*(2*s34^2 - 11*s34*s45 + 14*s45^2) + 
         2*s23^2*s45*(46*s34^3 + 3*s34^2*s45 + 23*s34*s45^2 - 10*s45^3) + 
         2*s23^3*(7*s34^3 + 66*s34^2*s45 + 15*s34*s45^2 + 10*s45^3)) + 
       s15^2*s34*(-5*s34^2*s45^4*(s34 + 2*s45) - 5*s23*s34*s45^3*
          (2*s34^2 + s45^2) - s23^2*s45^2*(2*s34^3 + 16*s34^2*s45 - 
           26*s34*s45^2 + 5*s45^3) - 2*s23^3*s45*(5*s34^3 - 86*s34^2*s45 + 
           16*s34*s45^2 + 7*s45^3) + s23^4*(247*s34^3 + 114*s34^2*s45 + 
           96*s34*s45^2 + 10*s45^3)) + s15*s34^2*(s23 - s45)*
        (5*s34^2*s45^4 + 10*s23*s34*s45^3*(s34 + 2*s45) - 
         2*s23^4*(247*s34^2 + 93*s34*s45 + 10*s45^2) + 
         s23^3*(178*s34^3 + 455*s34^2*s45 + 52*s34*s45^2 + 8*s45^3) + 
         2*s23^2*s45*(-5*s34^3 + 98*s34^2*s45 + 136*s34*s45^2 + 29*s45^3))) + 
     s12^4*(50*s15^6*s45^2 - 2*s15^5*s45*(5*(2*s34 - 5*s45)*s45 + 
         s23*(47*s34 + 110*s45)) + s23^2*s34*(s23 - s45)*
        (s23^3*(117*s34 + 29*s45) - 2*s34^2*s45*(42*s34 + 47*s45) - 
         s23^2*(228*s34^2 + 231*s34*s45 + 25*s45^2) + 
         s23*s34*(168*s34^2 + 396*s34*s45 + 139*s45^2)) + 
       s15^4*(4*s34*(6*s34 - 5*s45)*s45^2 - 2*s23*s45*(53*s34^2 + 
           52*s34*s45 + 85*s45^2) + s23^2*(117*s34^2 + 405*s34*s45 + 
           380*s45^2)) - s15^3*(2*s34^2*(41*s34 - 12*s45)*s45^2 + 
         s23*s34*s45*(44*s34^2 + 277*s34*s45 + 30*s45^2) + 
         4*s23^3*(117*s34^2 + 170*s34*s45 + 80*s45^2) - 
         6*s23^2*(38*s34^3 + 111*s34^2*s45 + 81*s34*s45^2 + 35*s45^3)) + 
       s15*(28*s34^4*s45^3 + 28*s23*s34^3*s45^2*(s34 + 4*s45) - 
         2*s23^5*(234*s34^2 + 105*s34*s45 + 10*s45^2) + 
         2*s23^2*s34^2*s45*(98*s34^2 + 211*s34*s45 + 131*s45^2) + 
         2*s23^4*(342*s34^3 + 575*s34^2*s45 + 163*s34*s45^2 + 10*s45^3) - 
         s23^3*s34*(336*s34^3 + 1292*s34^2*s45 + 969*s34*s45^2 + 
           120*s45^3)) + s15^2*(2*s34^3*(14*s34 - 41*s45)*s45^2 + 
         s23*s34^2*s45*(56*s34^2 + 150*s34*s45 - 147*s45^2) + 
         2*s23^4*(351*s34^2 + 275*s34*s45 + 65*s45^2) - 
         2*s23^3*(342*s34^3 + 681*s34^2*s45 + 317*s34*s45^2 + 55*s45^3) + 
         s23^2*s34*(168*s34^3 + 712*s34^2*s45 + 852*s34*s45^2 + 
           145*s45^3))) - s12^3*(50*s15^6*s45^3 - 2*s15^5*s45^2*
        (5*(8*s34 - 5*s45)*s45 + s23*(39*s34 + 90*s45)) + 
       2*s15^4*s45*(2*s34*(7*s34 - 20*s45)*s45^2 + 
         s23*s45*(5*s34^2 + 41*s34*s45 - 65*s45^2) + 
         2*s23^2*(38*s34^2 + 71*s34*s45 + 60*s45^2)) + 
       s23^2*s34^2*(s23 - s45)*(s23^3*(228*s34 + 70*s45) - 
         2*s23^2*(146*s34^2 + 288*s34*s45 + 67*s45^2) - 
         s34*s45*(84*s34^2 + 230*s34*s45 + 109*s45^2) + 
         s23*(112*s34^3 + 564*s34^2*s45 + 488*s34*s45^2 + 63*s45^3)) + 
       s15^3*(4*s34^2*s45^3*(-4*s34 + 7*s45) + s23*s34*s45^2*
          (54*s34^2 - 27*s34*s45 + 80*s45^2) + 2*s23^2*s45*
          (31*s34^3 + 148*s34^2*s45 + 82*s34*s45^2 + 55*s45^3) - 
         2*s23^3*(114*s34^3 + 263*s34^2*s45 + 192*s34*s45^2 + 70*s45^3)) + 
       s15^2*(2*s34^3*(9*s34 - 8*s45)*s45^3 + s23*s34^2*s45^2*
          (14*s34^2 + 129*s34*s45 - 9*s45^2) + 
         6*s23^4*(114*s34^3 + 111*s34^2*s45 + 38*s34*s45^2 + 5*s45^3) + 
         s23^2*s34*s45*(52*s34^3 + 83*s34^2*s45 + 245*s34*s45^2 + 35*s45^3) - 
         2*s23^3*(146*s34^4 + 464*s34^3*s45 + 413*s34^2*s45^2 + 
           127*s34*s45^3 + 15*s45^4)) + s15*s34*(18*s34^3*s45^4 + 
         s23*s34^2*s45^3*(-4*s34 + 59*s45) - 2*s23^5*(342*s34^2 + 
           181*s34*s45 + 25*s45^2) + 2*s23^2*s34*s45*(28*s34^3 + 
           85*s34^2*s45 - 2*s34*s45^2 + 13*s45^3) + 
         2*s23^4*(292*s34^3 + 835*s34^2*s45 + 362*s34*s45^2 + 44*s45^3) - 
         s23^3*(112*s34^4 + 908*s34^3*s45 + 1201*s34^2*s45^2 + 
           443*s34*s45^3 + 35*s45^4)))))/(3*s23^2*s34^2*s45*tr5^4), 
  (-4*s12*(4*s12^6*(s15 - s23)^3*(s15^2 - 2*s15*s23 + s23^2 + 2*s15*s34 - 
       2*s23*s34 + 9*s34^2)*(s15 - s23 + s45) + 
     s23^2*s34*(s23*s34 + (s15 - s34)*s45)^3*(2*s23*s34*(11*s34 - 7*s45) + 
       s45*(33*s15*s34 - 22*s34^2 - 3*s15*s45 + 14*s34*s45)) - 
     2*s12^5*(s15 - s23)*(10*s15^5*s45 + s15^4*(-11*s23*s34 - 42*s23*s45 + 
         8*s34*s45 + 10*s45^2) + s23*(-18*s34^3*s45^2 - 
         s23^4*(11*s34 + 2*s45) + 2*s23*s34^2*s45*(45*s34 + 31*s45) + 
         s23^3*(30*s34^2 + 25*s34*s45 + 2*s45^2) - 2*s23^2*s34*
          (36*s34^2 + 46*s34*s45 + 7*s45^2)) - 
       s15^2*(6*s34^2*(6*s34 - 7*s45)*s45 + s23^3*(66*s34 + 52*s45) - 
         9*s23^2*(10*s34^2 + 11*s34*s45 + 4*s45^2) + 
         2*s23*s34*(36*s34^2 + 88*s34*s45 + 15*s45^2)) + 
       s15*(-36*s34^3*s45^2 + 2*s23^4*(22*s34 + 9*s45) - 
         2*s23*s34^2*s45*(27*s34 + 52*s45) - s23^3*(90*s34^2 + 83*s34*s45 + 
           16*s45^2) + 2*s23^2*s34*(72*s34^2 + 113*s34*s45 + 18*s45^2)) + 
       s15^3*(2*s34*s45*(21*s34 + 4*s45) + s23^2*(44*s34 + 68*s45) - 
         s23*(30*s34^2 + 49*s34*s45 + 32*s45^2))) + 
     s12*(-4*s15^6*s45^5 + s15^5*s45^4*(-11*s23*s34 + 8*s23*s45 + 
         16*s34*s45 - 4*s45^2) + 2*s23^2*s34^4*(s23 - s45)^3*
        (-47*s23*s34 + 14*s34^2 + 18*s23*s45 + 42*s34*s45 + 17*s45^2) + 
       s15^4*s45^3*(8*s34*s45^2*(-3*s34 + 2*s45) - 
         4*s23^2*(19*s34^2 - 7*s34*s45 + s45^2) + 
         s23*s45*(33*s34^2 - 39*s34*s45 + 4*s45^2)) + 
       s15^3*s34*s45^2*(8*s34*(2*s34 - 3*s45)*s45^3 + 
         s23^3*(3*s34^2 + 106*s34*s45 - 17*s45^2) - 3*s23*s45^2*
          (11*s34^2 - 23*s34*s45 + 4*s45^2) + 2*s23^2*s45*
          (99*s34^2 - 42*s34*s45 + 10*s45^2)) + s15*s34^3*(s23 - s45)^2*
        (s23*(7*s34 - 4*s45)*s45^3 - 4*s34*s45^4 + 
         s23^3*(94*s34^2 - 202*s34*s45 + 19*s45^2) + 
         2*s23^2*s45*(51*s34^2 + 79*s34*s45 + 36*s45^2)) + 
       s15^2*s34^2*(s23 - s45)*s45*(4*s34*(s34 - 4*s45)*s45^3 + 
         2*s23^3*(83*s34^2 - 11*s34*s45 - 15*s45^2) + 
         s23*s45^2*(-7*s34^2 + 37*s34*s45 - 12*s45^2) + 
         s23^2*s45*(189*s34^2 + 37*s34*s45 + 50*s45^2))) + 
     s12^2*(20*s15^6*s45^4 + s15^5*s45^3*(11*s23*s34 - 56*s23*s45 - 
         56*s34*s45 + 20*s45^2) + 2*s23^2*s34^3*(s23 - s45)^2*
        (18*s34^3 + 10*s23^2*(8*s34 - s45) + 86*s34^2*s45 + 95*s34*s45^2 + 
         24*s45^3 - 3*s23*(20*s34^2 + 48*s34*s45 + 15*s45^2)) + 
       s15^4*s45^2*(8*s34*(6*s34 - 7*s45)*s45^2 + 
         s23*s45*(-16*s34^2 + 123*s34*s45 - 36*s45^2) + 
         s23^2*(55*s34^2 - 29*s34*s45 + 52*s45^2)) + 
       s15^2*s34*(-4*s34^2*s45^4*(s34 + 2*s45) + s23*s34*s45^3*
          (6*s34^2 - 9*s34*s45 - 4*s45^2) + s23^4*(160*s34^3 - 60*s34^2*s45 + 
           21*s34*s45^2 - 7*s45^3) - 4*s23^2*s45^2*(-7*s34^3 - 4*s34^2*s45 + 
           5*s34*s45^2 + s45^3) + s23^3*s45*(54*s34^3 + 289*s34^2*s45 + 
           86*s34*s45^2 + 2*s45^3)) + s15^3*s45*
        (-8*s34^2*(s34 - 6*s45)*s45^3 - s23*s34*s45^2*(s34^2 + 68*s34*s45 - 
           56*s45^2) + s23^3*(20*s34^3 - 93*s34^2*s45 + 25*s34*s45^2 - 
           16*s45^3) + s23^2*s45*(-127*s34^3 - 13*s34^2*s45 - 69*s34*s45^2 + 
           16*s45^3)) + s15*s34^2*(s23 - s45)*(4*s34^2*s45^4 + 
         2*s23*s34*s45^3*(-3*s34 + 8*s45) + s23^4*(-320*s34^2 + 60*s34*s45 + 
           17*s45^2) + 2*s23^3*(60*s34^3 + 117*s34^2*s45 - 26*s34*s45^2 - 
           20*s45^3) + s23^2*s45*(-8*s34^3 + 140*s34^2*s45 + 169*s34*s45^2 + 
           60*s45^3))) + s12^4*(40*s15^6*s45^2 + 
       s15^5*s45*(8*s45*(-2*s34 + 5*s45) - 11*s23*(5*s34 + 16*s45)) + 
       2*s23^2*s34*(s23 - s45)*(s23^3*(35*s34 + 9*s45) - 
         2*s34^2*s45*(27*s34 + 29*s45) - s23^2*(80*s34^2 + 79*s34*s45 + 
           10*s45^2) + 2*s23*s34*(54*s34^2 + 107*s34*s45 + 38*s45^2)) + 
       s15^4*(4*s34*(15*s34 - 4*s45)*s45^2 - s23*s45*(70*s34^2 + 63*s34*s45 + 
           136*s45^2) + s23^2*(70*s34^2 + 238*s34*s45 + 304*s45^2)) + 
       s15*(36*s34^4*s45^3 + 36*s23*s34^3*s45^2*(s34 + 4*s45) - 
         s23^5*(280*s34^2 + 127*s34*s45 + 16*s45^2) + 4*s23^2*s34^2*s45*
          (63*s34^2 + 132*s34*s45 + 83*s45^2) + 
         s23^4*(480*s34^3 + 754*s34^2*s45 + 225*s34*s45^2 + 16*s45^3) - 
         2*s23^3*s34*(216*s34^3 + 652*s34^2*s45 + 435*s34*s45^2 + 
           48*s45^3)) + s15^2*(12*s34^3*(3*s34 - 10*s45)*s45^2 + 
         8*s23*s34^2*s45*(9*s34^2 + 17*s34*s45 - 30*s45^2) + 
         4*s23^4*(105*s34^2 + 82*s34*s45 + 26*s45^2) + 
         2*s23^2*s34*(108*s34^3 + 422*s34^2*s45 + 435*s34*s45^2 + 58*s45^3) - 
         s23^3*(480*s34^3 + 894*s34^2*s45 + 431*s34*s45^2 + 88*s45^3)) - 
       s15^3*(60*s34^2*(2*s34 - s45)*s45^2 + 2*s23*s34*s45*
          (64*s34^2 + 185*s34*s45 + 12*s45^2) + 
         s23^3*(280*s34^2 + 402*s34*s45 + 256*s45^2) - 
         s23^2*(160*s34^3 + 438*s34^2*s45 + 323*s34*s45^2 + 168*s45^3))) - 
     s12^3*(40*s15^6*s45^3 + s15^5*s45^2*(8*s45*(-8*s34 + 5*s45) - 
         3*s23*(11*s34 + 48*s45)) + s15^4*s45*(4*s34*(9*s34 - 16*s45)*s45^2 + 
         s23*s45*(7*s34^2 + 95*s34*s45 - 104*s45^2) + 
         2*s23^2*(41*s34^2 + 62*s34*s45 + 96*s45^2)) + 
       2*s23^2*s34^2*(s23 - s45)*(s23^3*(70*s34 + 8*s45) - 
         2*s34*s45*(27*s34^2 + 65*s34*s45 + 32*s45^2) - 
         s23^2*(100*s34^2 + 186*s34*s45 + 43*s45^2) + 
         s23*(72*s34^3 + 270*s34^2*s45 + 217*s34*s45^2 + 32*s45^3)) + 
       s15^3*(4*s34^2*s45^3*(-10*s34 + 9*s45) + s23*s34*s45^2*
          (-18*s34^2 - 77*s34*s45 + 64*s45^2) + 2*s23^2*s45*
          (s34^3 + 62*s34^2*s45 + 29*s34*s45^2 + 44*s45^3) - 
         2*s23^3*(70*s34^3 + 131*s34^2*s45 + 87*s34*s45^2 + 56*s45^3)) + 
       s15^2*(4*s34^3*(7*s34 - 10*s45)*s45^3 + 2*s23*s34^2*s45^2*
          (22*s34^2 + 55*s34*s45 - 24*s45^2) + 
         6*s23^4*(70*s34^3 + 49*s34^2*s45 + 18*s34*s45^2 + 4*s45^3) + 
         2*s23^2*s34*s45*(44*s34^3 + 93*s34^2*s45 + 100*s34*s45^2 + 
           14*s45^3) - s23^3*(200*s34^4 + 516*s34^3*s45 + 371*s34^2*s45^2 + 
           145*s34*s45^3 + 24*s45^4)) + s15*s34*(28*s34^3*s45^4 + 
         8*s23*s34^2*s45^3*(2*s34 + 11*s45) - 
         5*s23^5*(84*s34^2 + 26*s34*s45 + 5*s45^2) + 12*s23^2*s34*s45*
          (6*s34^3 + 17*s34^2*s45 + 7*s34*s45^2 + 4*s45^3) + 
         2*s23^4*(200*s34^3 + 513*s34^2*s45 + 171*s34*s45^2 + 28*s45^3) - 
         s23^3*(144*s34^4 + 828*s34^3*s45 + 974*s34^2*s45^2 + 309*s34*s45^3 + 
           28*s45^4)))))/(3*s23^2*s34^2*s45*tr5^4), 
  (-4*(-1 + (2*s12)/s45 - (2*s15*(s12 + s34))/(s23*s45) + 
     (2*s15^2*(s12 + 2*s34))/(s23^2*s45) - (3*s15 - 2*s34 + s45)/s23 - 
     (s34 + s45)/(s12 - s34 - s45) + (2*s15^2*s34^3)/
      (s23^2*s45*(-s12 + s34 + s45)^2) - (6*s15^2*s34^2)/
      (s23^2*s45*(-s12 + s34 + s45)) + (2*s15*s34^2)/
      (s23*s45*(-s12 + s34 + s45)) + (2*s15*(s12 + s15 + 2*s34 + s45))/
      s23^2 - (s15*(2*s15 + s34 + 2*s45))/(s23*(s12 - s34 - s45)) + 
     (2*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
      (s23^2*(-s12 + s34 + s45)^2) + 
     (2*s15*(3*s34^2 + 4*s34*s45 + s45^2 + s15*(4*s34 + s45)))/
      (s23^2*(s12 - s34 - s45)) - (8*s12^3*s15*s34*s45*
       (2*s15^2 + s12*(s15 - s23) + s34*(s23 - s45) + 
        s15*(-2*s23 - 2*s34 + s45)))/tr5^4 + 
     (s15*s34*(2*s15^3*s34 + 2*s34^3*s45 - s45^4 - 
        s15^2*(4*s34^2 - 2*s34*s45 + s45^2) + 2*s15*(s34^3 - 2*s34^2*s45 - 
          s45^3)))/(s23*(s12 - s34 - s45)*tr5^2) + 
     (2*s15^4*(s34 - s45) + s34^2*s45^2*(-2*s34 + s45) + 
       s15*s34*s45*(2*s34^2 + 6*s34*s45 - 3*s45^2) + 
       s15^3*(-4*s34^2 + 6*s34*s45 + s45^2) + 
       s15^2*(2*s34^3 - 6*s34^2*s45 - 6*s34*s45^2 + s45^3) + 
       s12*s15*(2*s15^3 + s34*s45*(-2*s34 + s45) - 2*s15^2*(2*s34 + s45) + 
         2*s15*(s34^2 + 2*s34*s45 - s45^2)))/(s23*tr5^2) + 
     (2*s12^3*(s15 - s23) - 2*s23*s34^3 + s23*s34^2*s45 + 4*s34^3*s45 + 
       s23*s34*s45^2 - s34^2*s45^2 + s23*s45^3 + s34*s45^3 + 
       s15^2*(-2*s23*s34 + 2*s34^2 + 2*s23*s45 + 5*s34*s45 - 3*s45^2) + 
       2*s12^2*(2*s15^2 + (s23 - s34)*s45 + s15*(-2*s23 + 3*s34 + 8*s45)) + 
       s12*(-4*s15^3 + s34*s45*(-4*s34 + 3*s45) + 
         2*s15^2*(s23 + 5*s34 + 7*s45) + s15*(10*s23*s34 - 4*s34^2 + 
           4*s23*s45 - 10*s34*s45 - s45^2) + s23*(4*s34^2 - 2*s34*s45 + 
           s45^2)) + s15*(s45*(-7*s34^2 + 4*s34*s45 - 3*s45^2) + 
         s23*(4*s34^2 + s34*s45 + 4*s45^2)))/tr5^2 + 
     (4*s15^3*s34*s45 + (s23 + s34)*s45^2*(s34 + s45)^2 + 
       s15^2*(2*s34^3 - 5*s34^2*s45 + (2*s23 - 3*s45)*s45^2) + 
       s15*s45*(5*s34^3 + s34^2*s45 - s34*s45^2 - 3*s45^3 + 
         s23*(4*s34^2 + 5*s34*s45 + 4*s45^2)))/((s12 - s34 - s45)*tr5^2)))/3, 
  (-4*(3 - (17*s12)/s45 + (10*s15*(s12 + s34))/(s23*s45) - 
     (5*s15^2*(s12 + 2*s34))/(s23^2*s45) + (3*(s34 + s45))/
      (s12 - s34 - s45) - (5*s15^2*s34^3)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
     (15*s15^2*s34^2)/(s23^2*s45*(-s12 + s34 + s45)) - 
     (10*s15*s34^2)/(s23*s45*(-s12 + s34 + s45)) - 
     (5*s15*(s12 + s15 + 2*s34 + s45))/s23^2 + 
     (5*s12 + 12*s15 - 5*s34 + 7*s45)/s23 + (s15*(5*s15 + 12*s34 + 9*s45))/
      (s23*(s12 - s34 - s45)) - 
     (5*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
      (s23^2*(-s12 + s34 + s45)^2) - 
     (5*s15*(3*s34^2 + 4*s34*s45 + s45^2 + s15*(4*s34 + s45)))/
      (s23^2*(s12 - s34 - s45)) + (28*s12^3*s15*s34*s45*
       (2*s15^2 + s12*(s15 - s23) + s34*(s23 - s45) + 
        s15*(-2*s23 - 2*s34 + s45)))/tr5^4 - 
     (10*s15^3*s34*s45 + 3*(s23 + s34)*s45^2*(s34 + s45)^2 + 
       s15^2*(10*s34^3 - 4*s34^2*s45 + 2*s34*s45^2 + (5*s23 - 8*s45)*s45^2) + 
       s15*s45*(16*s23*s34^2 + 18*s34^3 + 24*s23*s34*s45 + 12*s34^2*s45 + 
         15*s23*s45^2 - 8*s45^3))/((s12 - s34 - s45)*tr5^2) + 
     (s15*s34*(5*s15^3*s34 + 5*s34^3*s45 - 2*s45^4 + 
        s15^2*(-10*s34^2 + 5*s34*s45 - 2*s45^2) + 
        s15*(5*s34^3 - 10*s34^2*s45 - 4*s45^3)))/(s23*(-s12 + s34 + s45)*
       tr5^2) - (5*s15^4*(s34 - s45) + 5*s12^2*s15*s34*s45 + 
       s34^2*s45^2*(-5*s34 + 7*s45) + s15*s34*s45*(5*s34^2 + 15*s34*s45 - 
         16*s45^2) + s15^3*(-10*s34^2 + 15*s34*s45 + 3*s45^2) + 
       s15^2*(5*s34^3 - 15*s34^2*s45 - 15*s34*s45^2 + 7*s45^3) + 
       s12*(5*s15^4 + 5*s34^2*s45^2 - 5*s15^3*(2*s34 + s45) + 
         s15*s34*s45*(-5*s34 + 2*s45) + s15^2*(5*s34^2 + 10*s34*s45 - 
           9*s45^2)))/(s23*tr5^2) - (12*s12^3*(s15 - s23) - 5*s23*s34^3 + 
       7*s23*s34^2*s45 + 10*s34^3*s45 + 3*s23*s34*s45^2 - 11*s34^2*s45^2 + 
       3*s23*s45^3 + 3*s34*s45^3 + s15^2*(-5*s23*s34 + 10*s34^2 + 5*s23*s45 + 
         16*s34*s45 - 8*s45^2) + s12^2*(24*s15^2 - 
         2*s15*(12*s23 + 9*s34 - 13*s45) - 7*s34*s45 + 2*s23*(s34 + 5*s45)) + 
       s12*(-10*s15^3 + s15^2*(5*s23 + 30*s34 + 14*s45) + 
         s34*s45*(-20*s34 + 17*s45) + s23*(15*s34^2 - 14*s34*s45 + 3*s45^2) + 
         s15*(4*s23*s34 - 10*s34^2 + 15*s23*s45 + 20*s34*s45 + 6*s45^2)) + 
       s15*(-2*s45*(6*s34^2 - 11*s34*s45 + 4*s45^2) + 
         s23*(10*s34^2 + 9*s34*s45 + 15*s45^2)))/tr5^2))/3, 
  (-4*(-3 + (30*s12)/s45 - (12*s15*(s12 + s34))/(s23*s45) + 
     (4*s15^2*(s12 + 2*s34))/(s23^2*s45) + (4*s15^2*s34^3)/
      (s23^2*s45*(-s12 + s34 + s45)^2) - (12*s15^2*s34^2)/
      (s23^2*s45*(-s12 + s34 + s45)) + (12*s15*s34^2)/
      (s23*s45*(-s12 + s34 + s45)) + (3*(s34 + s45))/(-s12 + s34 + s45) + 
     (4*s15*(s12 + s15 + 2*s34 + s45))/s23^2 - 
     (8*s12 + 13*s15 - 4*s34 + 9*s45)/s23 - (s15*(4*s15 + 17*s34 + 10*s45))/
      (s23*(s12 - s34 - s45)) + 
     (4*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
      (s23^2*(-s12 + s34 + s45)^2) + 
     (4*s15*(3*s34^2 + 4*s34*s45 + s45^2 + s15*(4*s34 + s45)))/
      (s23^2*(s12 - s34 - s45)) - (36*s12^3*s15*s34*s45*
       (2*s15^2 + s12*(s15 - s23) + s34*(s23 - s45) + 
        s15*(-2*s23 - 2*s34 + s45)))/tr5^4 + 
     (s15*s34*(4*s15^3*s34 + 4*s34^3*s45 - s45^4 - 
        s15^2*(8*s34^2 - 4*s34*s45 + s45^2) + s15*(4*s34^3 - 8*s34^2*s45 - 
          2*s45^3)))/(s23*(s12 - s34 - s45)*tr5^2) + 
     (4*s15^4*(s34 - s45) + 8*s12^2*s15*s34*s45 + 
       s34^2*s45^2*(-4*s34 + 9*s45) + s15*s34*s45*(4*s34^2 + 12*s34*s45 - 
         19*s45^2) + s15^3*(-8*s34^2 + 12*s34*s45 + 3*s45^2) + 
       s15^2*(4*s34^3 - 12*s34^2*s45 - 12*s34*s45^2 + 9*s45^3) + 
       s12*(4*s15^4 + 8*s34^2*s45^2 + s15*s34*s45*(-4*s34 + s45) - 
         4*s15^3*(2*s34 + s45) + 2*s15^2*(2*s34^2 + 4*s34*s45 - 5*s45^2)))/
      (s23*tr5^2) + (22*s12^3*(s15 - s23) - 4*s23*s34^3 + 9*s23*s34^2*s45 + 
       8*s34^3*s45 + 3*s23*s34*s45^2 - 15*s34^2*s45^2 + 3*s23*s45^3 + 
       3*s34*s45^3 + s15^2*(-4*s23*s34 + 12*s34^2 + 4*s23*s45 + 15*s34*s45 - 
         7*s45^2) + 2*s12^2*(22*s15^2 + 5*s23*s34 + 6*s23*s45 - 7*s34*s45 + 
         s15*(-22*s23 - 34*s34 + 5*s45)) + 
       s12*(-8*s15^3 + 4*s15^2*(s23 + 7*s34 - 3*s45) + 
         3*s34*s45*(-8*s34 + 7*s45) + s23*(16*s34^2 - 18*s34*s45 + 3*s45^2) + 
         s15*(-20*s23*s34 - 8*s34^2 + 16*s23*s45 + 58*s34*s45 + 11*s45^2)) + 
       s15*(s45*(-5*s34^2 + 26*s34*s45 - 7*s45^2) + 
         s23*(8*s34^2 + 13*s34*s45 + 16*s45^2)))/tr5^2 + 
     (8*s15^3*s34*s45 + 3*(s23 + s34)*s45^2*(s34 + s45)^2 + 
       s15^2*(12*s34^3 + 3*s34^2*s45 + 2*s34*s45^2 + (4*s23 - 7*s45)*s45^2) + 
       s15*s45*(19*s34^3 + 17*s34^2*s45 + s34*s45^2 - 7*s45^3 + 
         s23*(18*s34^2 + 29*s34*s45 + 16*s45^2)))/((s12 - s34 - s45)*tr5^2)))/
   3, (-4*s12*(4*s12^6*(s15 - s23)^5*(s15 - s23 + s45) + 
     s23^2*(s34 + s45)*(s23*s34 + (s15 - s34)*s45)^3*
      (2*s23*s34*(2*s34 + 3*s45) + s45*(4*s15*s34 - 4*s34^2 + 9*s15*s45 - 
         6*s34*s45)) - s12^5*(s15 - s23)^3*(s15 - s23 + s45)*
      (25*s15^2*s45 + 2*s23*(12*s23*s34 + 5*s23*s45 - 6*s34*s45) - 
       s15*(24*s23*s34 + 35*s23*s45 + 27*s34*s45)) + 
     s12^4*(s15 - s23)*(64*s15^5*s45^2 + s15^4*s45*
        (4*s45*(-35*s34 + 16*s45) - 3*s23*(28*s34 + 81*s45)) - 
       s23^2*(15*s34^2*s45^3 + 12*s23*s34*s45^2*(6*s34 + 7*s45) + 
         s23^3*(60*s34^2 + 50*s34*s45 + 6*s45^2) + 
         s23^2*s45*(-120*s34^2 - 80*s34*s45 + 21*s45^2)) + 
       s15*s23*(23*s34^2*s45^3 + s23*s34*s45^2*(-43*s34 + 47*s45) - 
         s23^2*s45*(148*s34^2 + 207*s34*s45 + 9*s45^2) + 
         3*s23^3*(60*s34^2 + 78*s34*s45 + 23*s45^2)) + 
       s15^2*(76*s34^2*s45^3 + 3*s23*s34*s45^2*(13*s34 + 59*s45) + 
         s23^2*s45*(-64*s34^2 + 34*s34*s45 + 145*s45^2) - 
         s23^3*(180*s34^2 + 402*s34*s45 + 235*s45^2)) + 
       s15^3*(4*s34*(19*s34 - 35*s45)*s45^2 + 
         s23*s45*(92*s34^2 + 233*s34*s45 - 179*s45^2) + 
         s23^2*(60*s34^2 + 302*s34*s45 + 351*s45^2))) + 
     s12*(-13*s15^6*s45^5 + s15^5*s45^4*(-26*s23*s34 + 38*s23*s45 + 
         79*s34*s45 - 13*s45^2) - s34^3*(s23 - s45)^3*(54*s23*s34*s45^3 + 
         27*s34^2*s45^3 + s23^2*s45*(-12*s34^2 - 20*s34*s45 + 21*s45^2) + 
         s23^3*(24*s34^2 + 50*s34*s45 + 24*s45^2)) + 
       s15^4*s45^3*(s34*s45^2*(-186*s34 + 79*s45) + 
         s23^2*(-22*s34^2 + 42*s34*s45 - 82*s45^2) + 
         s23*s45*(132*s34^2 - 234*s34*s45 + 25*s45^2)) + 
       s15*s34^2*(s23 - s45)^2*(s34^2*(27*s34 - 121*s45)*s45^3 + 
         11*s23*s34*(11*s34 - 17*s45)*s45^3 + s23^2*s45*
          (11*s34^3 + 74*s34^2*s45 + 216*s34*s45^2 - 45*s45^3) + 
         s23^3*(24*s34^3 + 11*s34^2*s45 - 54*s34*s45^2 - 3*s45^3)) + 
       s15^3*s45^2*(2*s34^2*(107*s34 - 93*s45)*s45^3 - 3*s23*s34*s45^2*
          (80*s34^2 - 185*s34*s45 + 43*s45^2) + s23^2*s45*
          (82*s34^3 - 235*s34^2*s45 + 390*s34*s45^2 - 3*s45^3) + 
         s23^3*(6*s34^3 + 41*s34^2*s45 - 94*s34*s45^2 + 57*s45^3)) + 
       s15^2*s34*(s23 - s45)*s45*(s34^2*(121*s34 - 214*s45)*s45^3 + 
         s23*s34*s45^2*(-67*s34^2 + 427*s34*s45 - 237*s45^2) + 
         s23^2*s45*(31*s34^3 + 14*s34^2*s45 + 479*s34*s45^2 - 27*s45^3) + 
         s23^3*(39*s34^3 + 72*s34^2*s45 - 16*s34*s45^2 + 78*s45^3))) + 
     s12^3*(-82*s15^6*s45^3 + s15^5*s45^2*(86*s23*s34 + 343*s23*s45 + 
         278*s34*s45 - 82*s45^2) - s23^2*s34*(s23 - s45)*
        (77*s34^2*s45^3 + 48*s23*s34*s45^2*(s34 + 4*s45) + 
         4*s23^3*(20*s34^2 + 25*s34*s45 + 6*s45^2) + 
         3*s23^2*s45*(-40*s34^2 - 40*s34*s45 + 21*s45^2)) - 
       s15^4*s45*(2*s34*(155*s34 - 139*s45)*s45^2 + 
         s23*s45*(192*s34^2 + 748*s34*s45 - 261*s45^2) + 
         s23^2*(86*s34^2 + 368*s34*s45 + 588*s45^2)) + 
       s15*s23*(61*s34^3*s45^4 + 2*s23*s34^2*s45^3*(57*s34 + 32*s45) + 
         s23^2*s34*s45^2*(33*s34^2 + 342*s34*s45 + 41*s45^2) + 
         s23^3*s45*(-302*s34^3 - 423*s34^2*s45 + 90*s34*s45^2 + 39*s45^3) + 
         s23^4*(240*s34^3 + 386*s34^2*s45 + 182*s34*s45^2 + 51*s45^3)) + 
       s15^2*(114*s34^3*s45^4 + s23*s34^2*s45^3*(53*s34 + 234*s45) + 
         s23^2*s34*s45^2*(29*s34^2 - 72*s34*s45 + 174*s45^2) + 
         s23^3*s45*(4*s34^3 - 6*s34^2*s45 - 255*s34*s45^2 + 19*s45^3) - 
         2*s23^4*(120*s34^3 + 279*s34^2*s45 + 244*s34*s45^2 + 125*s45^3)) + 
       s15^3*(2*s34^2*(57*s34 - 155*s45)*s45^3 + 2*s23*s34*s45^2*
          (53*s34^2 + 176*s34*s45 - 278*s45^2) + s23^2*s45*
          (98*s34^3 + 401*s34^2*s45 + 674*s34*s45^2 - 237*s45^3) + 
         s23^3*(80*s34^3 + 358*s34^2*s45 + 612*s34*s45^2 + 526*s45^3))) + 
     s12^2*(52*s15^6*s45^4 + s15^5*s45^4*(-185*s23 - 244*s34 + 52*s45) + 
       s23*s34^2*(s23 - s45)^2*(81*s34^2*s45^3 + 4*s23*s34*s45^2*
          (3*s34 + 43*s45) + 4*s23^3*(15*s34^2 + 25*s34*s45 + 9*s45^2) + 
         s23^2*s45*(-60*s34^2 - 80*s34*s45 + 63*s45^2)) + 
       s15^4*(s23*(681*s34 - 133*s45)*s45^4 + 4*s34*(105*s34 - 61*s45)*
          s45^4 + s23^2*s45^2*(4*s34^2 + 47*s34*s45 + 307*s45^2)) - 
       s15*s34*(s23 - s45)*(88*s34^3*s45^4 + 9*s23*s34^2*s45^3*
          (9*s34 + s45) + s23^2*s34*s45^2*(-33*s34^2 + 250*s34*s45 - 
           134*s45^2) + s23^3*s45*(-48*s34^3 + 7*s34^2*s45 + 369*s34*s45^2 - 
           6*s45^3) + 3*s23^4*(40*s34^3 + 68*s34^2*s45 + 32*s34*s45^2 + 
           25*s45^3)) - s15^3*s45*(s23*s34*(814*s34 - 437*s45)*s45^3 + 
         4*s34^2*(79*s34 - 105*s45)*s45^3 + s23^2*s45*(12*s34^3 + 
           233*s34^2*s45 + 838*s34*s45^2 - 66*s45^3) + 
         s23^3*(4*s34^3 + 32*s34^2*s45 + 169*s34*s45^2 + 267*s45^3)) + 
       s15^2*(s23*s34^2*(325*s34 - 394*s45)*s45^4 + 4*s34^3*(22*s34 - 79*s45)*
          s45^4 + 4*s23^2*s34*s45^2*(2*s34^3 + 75*s34^2*s45 + 110*s34*s45^2 - 
           26*s45^3) + s23^3*s45*(12*s34^4 + 95*s34^3*s45 + 515*s34^2*s45^2 + 
           320*s34*s45^3 + 15*s45^4) + s23^4*(60*s34^4 + 108*s34^3*s45 + 
           88*s34^2*s45^2 + 197*s34*s45^3 + 93*s45^4)))))/
   (3*s23^2*s45^3*tr5^4), (4*s12*(14*s12^6*(s15 - s23)^5*(s15 - s23 + s45) + 
     s23^2*(s23*s34 + (s15 - s34)*s45)^3*
      (s23*s34*(14*s34^2 + 21*s34*s45 + 16*s45^2) - 
       s34*s45*(14*s34^2 + 21*s34*s45 + 16*s45^2) + 
       s15*s45*(14*s34^2 + 23*s34*s45 + 18*s45^2)) - 
     s12^5*(s15 - s23)^3*(s15 - s23 + s45)*(84*s15^2*s45 + 
       21*s23*(-2*s34*s45 + s23*(4*s34 + s45)) - 
       s15*(89*s34*s45 + 21*s23*(4*s34 + 5*s45))) + 
     s12^4*(s15 - s23)*(206*s15^5*s45^2 - 2*s15^4*s45*
        ((221*s34 - 103*s45)*s45 + 20*s23*(7*s34 + 18*s45)) - 
       s23^2*(39*s34^2*s45^3 + 9*s23*s34*s45^2*(28*s34 + 19*s45) + 
         s23^3*(210*s34^2 + 105*s34*s45 + 16*s45^2) + 
         2*s23^2*s45*(-210*s34^2 - 84*s34*s45 + 19*s45^2)) + 
       s15*s23*(75*s34^2*s45^3 + s23*s34*s45^2*(-123*s34 + 127*s45) - 
         2*s23^2*s45*(270*s34^2 + 286*s34*s45 + 13*s45^2) + 
         5*s23^3*(126*s34^2 + 119*s34*s45 + 30*s45^2)) + 
       s15^2*(236*s34^2*s45^3 + s23*s34*s45^2*(139*s34 + 486*s45) - 
         35*s23^3*(18*s34^2 + 33*s34*s45 + 16*s45^2) + 
         6*s23^2*s45*(-30*s34^2 + 33*s34*s45 + 62*s45^2)) + 
       s15^3*(2*s34*(118*s34 - 221*s45)*s45^2 + 2*s23*s45*
          (150*s34^2 + 324*s34*s45 - 257*s45^2) + 
         5*s23^2*(42*s34^2 + 189*s34*s45 + 188*s45^2))) + 
     s12^3*(-254*s15^6*s45^3 + 2*s15^5*s45^2*((425*s34 - 127*s45)*s45 + 
         68*s23*(2*s34 + 7*s45)) - 2*s15^4*s45*
        (s34*(469*s34 - 425*s45)*s45^2 + s23*s45*(297*s34^2 + 1007*s34*s45 - 
           349*s45^2) + 14*s23^2*(10*s34^2 + 37*s34*s45 + 52*s45^2)) - 
       s23^2*s34*(s23 - s45)*(229*s34^2*s45^3 + 3*s23*s34*s45^2*
          (56*s34 + 129*s45) + 6*s23^2*s45*(-70*s34^2 - 42*s34*s45 + 
           19*s45^2) + s23^3*(280*s34^2 + 210*s34*s45 + 64*s45^2)) + 
       s15*s23*(181*s34^3*s45^4 + 2*s23*s34^2*s45^3*(171*s34 + 53*s45) + 
         s23^2*s34*s45^2*(165*s34^2 + 809*s34*s45 + 75*s45^2) + 
         2*s23^3*s45*(-545*s34^3 - 522*s34^2*s45 + 63*s34*s45^2 + 28*s45^3) + 
         2*s23^4*(420*s34^3 + 455*s34^2*s45 + 206*s34*s45^2 + 62*s45^3)) + 
       s15^2*(342*s34^3*s45^4 + s23*s34^2*s45^3*(161*s34 + 557*s45) + 
         s23^2*s34*s45^2*(101*s34^2 - 133*s34*s45 + 397*s45^2) + 
         2*s23^3*s45*(40*s34^3 + 54*s34^2*s45 - 208*s34*s45^2 + 39*s45^3) - 
         2*s23^4*(420*s34^3 + 735*s34^2*s45 + 562*s34*s45^2 + 281*s45^3)) + 
       s15^3*(2*s34^2*(171*s34 - 469*s45)*s45^3 + s23*s34*s45^2*
          (322*s34^2 + 901*s34*s45 - 1436*s45^2) + 2*s23^2*s45*
          (155*s34^3 + 534*s34^2*s45 + 752*s34*s45^2 - 289*s45^3) + 
         2*s23^3*(140*s34^3 + 525*s34^2*s45 + 770*s34*s45^2 + 598*s45^3))) - 
     s12*(38*s15^6*s45^5 + s15^5*s45^4*(76*s23*s34 - 87*s23*s45 - 
         233*s34*s45 + 38*s45^2) + s34^3*(s23 - s45)^3*(108*s23*s34*s45^3 + 
         81*s34^2*s45^3 + 2*s23^2*s45*(-21*s34^2 - 21*s34*s45 + 19*s45^2) + 
         s23^3*(84*s34^2 + 105*s34*s45 + 64*s45^2)) + 
       s15^4*s45^3*(s34*(552*s34 - 233*s45)*s45^2 + 
         s23*s45*(-390*s34^2 + 564*s34*s45 - 49*s45^2) + 
         s23^2*(66*s34^2 - 112*s34*s45 + 177*s45^2)) - 
       s15^2*s34*(s23 - s45)*s45*(2*s34^2*(181*s34 - 319*s45)*s45^3 + 
         s23*s34*s45^2*(-200*s34^2 + 1087*s34*s45 - 471*s45^2) + 
         2*s23^2*s45*(47*s34^3 + 9*s34^2*s45 + 484*s34*s45^2 - 39*s45^3) + 
         2*s23^3*(70*s34^3 + 64*s34^2*s45 - 15*s34*s45^2 + 92*s45^3)) + 
       s15*s34^2*(s23 - s45)^2*(s34^2*s45^3*(-81*s34 + 362*s45) + 
         s23*s34*s45^3*(-308*s34 + 373*s45) + 
         s23^3*(-84*s34^3 + 35*s34^2*s45 + 92*s34*s45^2 + 8*s45^3) + 
         s23^2*s45*(-33*s34^3 - 198*s34^2*s45 - 434*s34*s45^2 + 96*s45^3)) + 
       s15^3*s45^2*(2*s34^2*s45^3*(-319*s34 + 276*s45) + 
         3*s23*s34*s45^2*(238*s34^2 - 471*s34*s45 + 85*s45^2) - 
         4*s23^3*(7*s34^3 + 26*s34^2*s45 - 55*s34*s45^2 + 32*s45^3) + 
         s23^2*(-246*s34^3*s45 + 602*s34^2*s45^2 - 802*s34*s45^3 + 
           20*s45^4))) + s12^2*(156*s15^6*s45^4 - 
       2*s15^5*(235*s23 + 365*s34 - 78*s45)*s45^4 + 3*s23*s34^2*(s23 - s45)^2*
        (81*s34^2*s45^3 + s23*s34*s45^2*(14*s34 + 115*s45) + 
         2*s23^2*s45*(-35*s34^2 - 28*s34*s45 + 19*s45^2) + 
         s23^3*(70*s34^2 + 70*s34*s45 + 32*s45^2)) + 
       2*s15^4*(s34*(627*s34 - 365*s45)*s45^4 + s23*(859*s34 - 157*s45)*
          s45^4 + s23^2*s45^2*(5*s34^2 + 48*s34*s45 + 345*s45^2)) - 
       s15^3*s45^2*(s23*s34*(2045*s34 - 988*s45)*s45^2 + 
         6*s34^2*(157*s34 - 209*s45)*s45^2 + s23^3*(68*s34^2 + 374*s34*s45 + 
           594*s45^2) + 2*s23^2*(15*s34^3 + 270*s34^2*s45 + 889*s34*s45^2 - 
           80*s45^3)) - s15*s34*(s23 - s45)*(9*s23*s34^2*(27*s34 - 14*s45)*
          s45^3 + 262*s34^3*s45^4 + s23^2*s34*s45^2*(-99*s34^2 + 
           604*s34*s45 - 286*s45^2) + 2*s23^3*s45*(-95*s34^3 + 24*s34^2*s45 + 
           357*s34*s45^2 - 20*s45^3) + 2*s23^4*(210*s34^3 + 210*s34^2*s45 + 
           120*s34*s45^2 + 91*s45^3)) + 
       s15^2*(s23*s34^2*(816*s34 - 791*s45)*s45^4 + 
         2*s34^3*(131*s34 - 471*s45)*s45^4 + s23^2*s34*s45^2*
          (20*s34^3 + 786*s34^2*s45 + 802*s34*s45^2 - 219*s45^3) + 
         2*s23^3*s45*(10*s34^4 + 123*s34^3*s45 + 546*s34^2*s45^2 + 
           284*s34*s45^3 - s45^4) + s23^4*(210*s34^4 + 210*s34^3*s45 + 
           202*s34^2*s45^2 + 460*s34*s45^3 + 218*s45^4)))))/
   (3*s23^2*s45^3*tr5^4), (-4*s12*(18*s12^6*(s15 - s23)^5*(s15 - s23 + s45) - 
     s12^5*(s15 - s23)^3*(s15 - s23 + s45)*(103*s15^2*s45 - 107*s15*s34*s45 - 
       9*s15*s23*(12*s34 + 13*s45) + 2*s23*(54*s23*s34 + 7*s23*s45 - 
         27*s34*s45)) + s23^2*(s23*s34 + (s15 - s34)*s45)^3*
      (2*s23*s34*(9*s34^2 + 7*s34*s45 + 7*s45^2) - 
       2*s34*s45*(9*s34^2 + 7*s34*s45 + 7*s45^2) + 
       s15*s45*(18*s34^2 + 11*s34*s45 + 11*s45^2)) + 
     s12^4*(s15 - s23)*(240*s15^5*s45^2 + s15^4*s45*(-340*s23*s34 - 
         783*s23*s45 - 504*s34*s45 + 240*s45^2) - 
       s23^2*(33*s34^2*s45^3 + 108*s23*s34*s45^2*(3*s34 + s45) + 
         2*s23^3*(135*s34^2 + 35*s34*s45 + 7*s45^2) + 
         s23^2*s45*(-540*s34^2 - 112*s34*s45 + 19*s45^2)) + 
       s15*s23*(89*s34^2*s45^3 + s23*s34*s45^2*(-121*s34 + 125*s45) + 
         5*s23^3*(162*s34^2 + 110*s34*s45 + 21*s45^2) - 
         s23^2*s45*(724*s34^2 + 581*s34*s45 + 25*s45^2)) + 
       s15^2*(264*s34^2*s45^3 + s23*s34*s45^2*(181*s34 + 487*s45) - 
         3*s23^3*(270*s34^2 + 410*s34*s45 + 157*s45^2) + 
         s23^2*s45*(-172*s34^2 + 322*s34*s45 + 347*s45^2)) + 
       s15^3*(24*s34*(11*s34 - 21*s45)*s45^2 + 
         s23*s45*(356*s34^2 + 651*s34*s45 - 543*s45^2) + 
         s23^2*(270*s34^2 + 1090*s34*s45 + 923*s45^2))) - 
     s12*(39*s15^6*s45^5 + s15^5*s45^4*(78*s23*s34 - 68*s23*s45 - 
         243*s34*s45 + 39*s45^2) + s34^3*(s23 - s45)^3*(66*s23*s34*s45^3 + 
         87*s34^2*s45^3 + s23^2*s45*(-54*s34^2 - 28*s34*s45 + 19*s45^2) + 
         2*s23^3*(54*s34^2 + 35*s34*s45 + 28*s45^2)) + 
       s15^4*s45^3*(3*s34*(194*s34 - 81*s45)*s45^2 + 
         s23*s45*(-408*s34^2 + 474*s34*s45 - 29*s45^2) + 
         2*s23^2*(35*s34^2 - 52*s34*s45 + 64*s45^2)) + 
       s15*s34^2*(s23 - s45)^2*(3*s34^2*s45^3*(-29*s34 + 129*s45) + 
         s23*s34*s45^3*(-279*s34 + 227*s45) + 
         s23^3*(-108*s34^3 + 115*s34^2*s45 + 40*s34*s45^2 + s45^3) + 
         s23^2*s45*(-35*s34^3 - 202*s34^2*s45 - 268*s34*s45^2 + 71*s45^3)) + 
       s15^3*s45^2*(6*s34^2*s45^3*(-113*s34 + 97*s45) + 
         3*s23*s34*s45^2*(252*s34^2 - 425*s34*s45 + 51*s45^2) + 
         s23^2*s45*(-262*s34^3 + 537*s34^2*s45 - 526*s34*s45^2 + 33*s45^3) - 
         s23^3*(46*s34^3 + 93*s34^2*s45 - 180*s34*s45^2 + 99*s45^3)) - 
       s15^2*s34*(s23 - s45)*s45*(3*s34^2*(129*s34 - 226*s45)*s45^3 + 
         s23*s34*s45^2*(-213*s34^2 + 983*s34*s45 - 285*s45^2) + 
         s23^2*s45*(101*s34^3 + 14*s34^2*s45 + 609*s34*s45^2 - 85*s45^3) + 
         s23^3*(185*s34^3 + 50*s34^2*s45 - 22*s34*s45^2 + 154*s45^3))) + 
     s12^3*(-282*s15^6*s45^3 + s15^5*s45^2*(310*s23*s34 + 959*s23*s45 + 
         930*s34*s45 - 282*s45^2) - s23^2*s34*(s23 - s45)*
        (243*s34^2*s45^3 + 24*s23*s34*s45^2*(9*s34 + 10*s45) + 
         4*s23^3*(90*s34^2 + 35*s34*s45 + 14*s45^2) + 
         3*s23^2*s45*(-180*s34^2 - 56*s34*s45 + 19*s45^2)) - 
       s15^4*s45*(6*s34*(169*s34 - 155*s45)*s45^2 + 
         s23*s45*(660*s34^2 + 1954*s34*s45 - 677*s45^2) + 
         2*s23^2*(165*s34^2 + 533*s34*s45 + 645*s45^2)) + 
       s15*s23*(191*s34^3*s45^4 + 6*s23*s34^2*s45^3*(61*s34 + 6*s45) + 
         s23^2*s34*s45^2*(279*s34^2 + 658*s34*s45 + 33*s45^2) + 
         s23^3*s45*(-1446*s34^3 - 909*s34^2*s45 + 18*s34*s45^2 + 5*s45^3) + 
         s23^4*(1080*s34^3 + 750*s34^2*s45 + 304*s34*s45^2 + 105*s45^3)) + 
       s15^2*(366*s34^3*s45^4 + s23*s34^2*s45^3*(175*s34 + 466*s45) + 
         s23^2*s34*s45^2*(127*s34^2 - 56*s34*s45 + 314*s45^2) + 
         s23^3*s45*(192*s34^3 + 234*s34^2*s45 - 127*s34*s45^2 + 103*s45^3) - 
         2*s23^4*(540*s34^3 + 705*s34^2*s45 + 443*s34*s45^2 + 214*s45^3)) + 
       s15^3*(6*s34^2*(61*s34 - 169*s45)*s45^3 + 2*s23*s34*s45^2*
          (175*s34^2 + 410*s34*s45 - 667*s45^2) + 
         s23^2*s45*(354*s34^3 + 1027*s34^2*s45 + 1134*s34*s45^2 - 
           503*s45^3) + 2*s23^3*(180*s34^3 + 565*s34^2*s45 + 697*s34*s45^2 + 
           468*s45^3))) + s12^2*(166*s15^6*s45^4 + 
       s15^5*s45^4*(-425*s23 - 776*s34 + 166*s45) + s23*s34^2*(s23 - s45)^2*
        (261*s34^2*s45^3 + 2*s23*s34*s45^2*(27*s34 + 106*s45) + 
         2*s23^3*(135*s34^2 + 70*s34*s45 + 42*s45^2) + 
         s23^2*s45*(-270*s34^2 - 112*s34*s45 + 57*s45^2)) + 
       s15^4*(s23*(1539*s34 - 259*s45)*s45^4 + 4*s34*(333*s34 - 194*s45)*
          s45^4 + s23^2*s45^2*(8*s34^2 + 61*s34*s45 + 531*s45^2)) + 
       s15^3*s45*(7*s23*s34*s45^3*(-260*s34 + 109*s45) + 
         4*s34^2*s45^3*(-250*s34 + 333*s45) + 
         s23^3*(20*s34^3 - 46*s34^2*s45 - 279*s34*s45^2 - 451*s45^3) + 
         s23^2*s45*(-24*s34^3 - 427*s34^2*s45 - 1234*s34*s45^2 + 
           140*s45^3)) - s15*s34*(s23 - s45)*(s23*s34^2*(261*s34 - 277*s45)*
          s45^3 + 278*s34^3*s45^4 + s23^2*s34*s45^2*(-105*s34^2 + 
           502*s34*s45 - 200*s45^2) + s23^3*s45*(-274*s34^3 + 101*s34^2*s45 + 
           411*s34*s45^2 - 66*s45^3) + s23^4*(540*s34^3 + 260*s34^2*s45 + 
           198*s34*s45^2 + 157*s45^3)) + 
       s15^2*(2*s34^3*(139*s34 - 500*s45)*s45^4 + 
         s23*s34^2*(723*s34 - 488*s45)*s45^4 + 4*s23^2*s34*s45^2*
          (4*s34^3 + 183*s34^2*s45 + 98*s34*s45^2 - 38*s45^3) + 
         s23^3*s45*(-4*s34^4 + 257*s34^3*s45 + 751*s34^2*s45^2 + 
           248*s34*s45^3 - 47*s45^4) + s23^4*(270*s34^4 + 100*s34^3*s45 + 
           152*s34^2*s45^2 + 375*s34*s45^3 + 179*s45^4)))))/
   (3*s23^2*s45^3*tr5^4), (8 - (2*s15^2)/s23^2 - (6*s12 + s15 - 2*s45)/s34 - 
    (s23 - s45)/s12 - s15/(s12 - s34 - s45) - (2*s15^3)/(s23^2*s45) + 
    (4*s15^2)/(s23*s45) - (2*s23)/s45 + (2*s12^2*s15^3)/(s23^2*s34^2*s45) - 
    (6*s12^2*s15^2)/(s23*s34^2*s45) - (2*s12^2*(-3*s15 + s23))/(s34^2*s45) - 
    (s12*(8*s15 - 4*s23))/(s34*s45) + (4*s12*s15^2)/(s23*s34*s45) - 
    (4*s45)/s23 + (s15*s45)/(s12*s34) + (2*s15*(s12 - s45)*(s15 + s45))/
     (s23^2*s34) + (s15*(3*s15 + s45))/(s23*(s12 - s34 - s45)) - 
    (s45*(s15 - s23 + s45))/(s12*(s12 - s34 - s45)) - 
    (2*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
    (2*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) - 
    (2*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) + 
    (4*s15^3*s34)/(s23^2*s45*(-s12 + s34 + s45)) - 
    (4*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) + (2*s15*s34*(3*s15 + s45))/
     (s23^2*(-s12 + s34 + s45)) + 
    (2*(s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45))/s34^2 + 
    (4*s12*s15 + s15^2 + 2*s12*s45 + 3*s15*s45)/(s23*s34) - 
    (2*s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/
     (s23*s34^2) + (2*s15^2*(s12^2 - 2*s12*(s15 + s45) + s45*(s15 + s45)))/
     (s23^2*s34^2) + (2*(s12 + s15)*s45^2*(s12*(s15 - s23) - s15*s45))/
     (s34*tr5^2) - (2*(s12 + 2*s15 - 2*s34)*s45^2*
      (s12*s15 + (-s15 + s34)*s45))/(s23*tr5^2) + 
    (2*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2) - 
    (2*s45*(2*s15*s23*s34 - 2*s34^2*(s23 - 2*s45) - s15^2*(s34 - 2*s45) + 
       s12^2*s45 - s15*s45*(7*s34 + s45) + s12*(-s15^2 + 2*s23*s34 - 
         s23*s45 - 3*s34*s45 + s45^2 + s15*(s23 + 2*s45))))/tr5^2)/3, 
  ((2*s12^2)/s34^2 - (4*s12)/s34 - (2*s12^3)/(s23^2*s34) - 
    (2*s12^2*s15*(s12 - s15 - s45))/(s23^2*s34^2) + 
    (6*s12^2*(s12 + s15 - s34))/(s23^2*(-s15 + s23 - s45)) + 
    (4*s12^3*s15^2)/(s23^2*s45^3) - (8*s12^2*s15*(s12 - s34))/(s23*s45^3) + 
    (4*s12*(s12 - s34)^2)/s45^3 - (s12^2*(8*s12 - 11*s15 - 8*s34))/
     (s23*s45^2) - (s12^2*s15*(-8*s12 + 5*s15 - 7*s34))/(s23^2*s45^2) - 
    (2*s12*(3*s12 - 5*s34))/s45^2 + (20*s12)/s45 - 
    (-40*s12^2 + 3*s12*(s15 - 5*s34) - 2*(s15 - 2*s34)*s34)/(s23*s45) - 
    (s12*(-10*s12^2 + s12*(19*s15 - 15*s34) + 2*(s15 - s34)*s34))/
     (s23^2*s45) - (2*s12^2*(-s12 + 2*s15 + s45))/(s23*s34^2) + 
    (6*s12^2*s15)/(s23^2*(s34 + s45)) - (2*s12^3)/(s34^2*(s34 + s45)) - 
    (2*s12^3*s15^2)/(s23^2*s34^2*(s34 + s45)) + 
    (4*s12^3*s15)/(s23*s34^2*(s34 + s45)) + (4*s12^2)/(s34*(s34 + s45)) - 
    (4*s12^3)/(s45^2*(s34 + s45)) - (4*s12^3*s15^2)/
     (s23^2*s45^2*(s34 + s45)) + (8*s12^3*s15)/(s23*s45^2*(s34 + s45)) - 
    (2*s12^2)/(s45*(s34 + s45)) + (6*s12^2*s15^2)/(s23^2*s45*(s34 + s45)) + 
    (3*s12 - 7*s15 + 20*s34 + 6*s45)/s23 - (4*s12^2*s15)/
     (s23*s34^2 + s23*s34*s45) - (4*s12^2*s15)/(s23*s34*s45 + s23*s45^2) - 
    (6*s12^2 - 3*s12*(s15 + s45) - 3*s45*(s15 + s45))/(s23*s34) + 
    (2*(3*s12^2 - s15*s34 + 2*s34^2 + 2*s15*s45 - 7*s34*s45 + 3*s45^2 + 
       s12*(2*s15 - 5*s34 + 3*s45)))/s23^2 - 
    (s12^2*s15*s34*(-7*s12^2 + 9*s12*s34 - 2*s34^2))/(s23*s45*tr5^2) - 
    (s34*(7*s12^4 + 2*s23*(s15 - 2*s34)*s34^2 - 
       3*s12^3*(5*s15 - 5*s23 + 4*s34) + s12^2*(-8*s15^2 + 8*s15*s23 + 
         25*s15*s34 - 34*s23*s34 + 3*s34^2) + 
       s12*s34*(4*s15^2 - 10*s15*(s23 + s34) + s34*(23*s23 + 2*s34))))/
     (s45*tr5^2) - (s15*(s12 - s45)*s45*(2*s12^3 - 2*s12^2*s45 - 
       3*s15*s45*(s15 + s45)))/(s23*s34*tr5^2) - 
    (s12*s45*(-2*s12^3 + s12^2*(s15 - s23) + 3*s15*s45*(s15 + 2*s45) + 
       s12*(-2*s15^2 + 2*s15*(s23 - 4*s45) + 3*s23*s45)))/(s34*tr5^2) - 
    (2*(s12^4*s15*(2*s34 - s45) - (s15 - s34)^2*s45^2*
        (-2*s34^2 + s15*(s34 - 2*s45) + 7*s34*s45 - 3*s45^2) + 
       s12^2*s34^2*(s15*(s34 - 2*s45) + 3*s45*(-s34 + s45)) + 
       s12^3*(s34*(2*s34 - s45)*s45 + s15*(-3*s34^2 + s34*s45 + s45^2)) + 
       s12*(s15 - s34)*s45*(s15^2*(s34 - 2*s45) + 
         s15*(-2*s34^2 + 7*s34*s45 - 3*s45^2) - 
         s34*(s34^2 - 5*s34*s45 + 3*s45^2))))/(s23^2*tr5^2) - 
    (14*s12^4 - 2*s12^3*(s15 - s23 + 22*s34 + s45) + 
      2*s15^2*(2*s34^2 - 7*s34*s45 + 3*s45^2) + 
      s34*(20*s23*s34^2 + 12*s34^3 + 6*s23*s34*s45 - 54*s34^2*s45 + 
        3*s23*s45^2 - 6*s34*s45^2 - 6*s45^3) + 
      s15*(-14*s34^3 + 58*s34^2*s45 + 6*s34*s45^2 + 6*s45^3 + 
        s23*s34*(-7*s34 + 3*s45)) + s12^2*(14*s15^2 + 15*s23*s34 + 74*s34^2 + 
        4*s23*s45 - 15*s34*s45 + 10*s45^2 - s15*(14*s23 + 56*s34 + 17*s45)) - 
      s12*(37*s23*s34^2 + 56*s34^3 + 9*s23*s34*s45 - 68*s34^2*s45 + 
        6*s23*s45^2 + 6*s34*s45^2 - 6*s45^3 + s15^2*(19*s34 + 8*s45) - 
        s15*(11*s23*s34 + 83*s34^2 - 9*s23*s45 + 36*s34*s45 + 33*s45^2)))/
     tr5^2 - (-2*s12^4*(7*s15 - 4*s34 + 2*s45) + 
      s12^3*(27*s15*s34 - 7*s34^2 - 10*s15*s45 + 16*s34*s45 + 2*s45^2) + 
      s12^2*(3*s34^3 - 46*s34^2*s45 + 6*s34*s45^2 - 2*s45^3 + 
        s15*(-6*s34^2 + 63*s34*s45 + 9*s45^2)) + 
      s45*(s15^3*(2*s34 - 7*s45) - 6*s15^2*s34*(2*s34 - 7*s45) + 
        s15*(22*s34^3 - 83*s34^2*s45 + 3*s34*s45^2 - 6*s45^3) + 
        3*s34*(-4*s34^3 + 16*s34^2*s45 - 2*s34*s45^2 + s45^3)) + 
      s12*(s15^3*(-4*s34 + 11*s45) + s15^2*(4*s34^2 - 21*s34*s45 - s45^2) + 
        s15*(8*s34^3 - 45*s34^2*s45 + 13*s34*s45^2 + 12*s45^3) + 
        s34*(-4*s34^3 + 43*s34^2*s45 - 37*s34*s45^2 + 15*s45^3)))/
     (s23*tr5^2))/3, 
  -((s12*(2*s23*s45^2*(-3*s15*s34 + 13*s34^2 + 3*s15*s45 + 9*s34*s45 + 
          2*s45^2) + 6*s34*s45^2*(-(s15*s34) + s34^2 + 2*s15*s45 - 
          5*s34*s45 + 3*s45^2) + s23^2*(14*s34^3 + 21*s34^2*s45 + 
          47*s34*s45^2 - 5*s45^3)))/(s34*s45^3) + 
     s12^2*(18 + (41*s34)/s45 + (22*s34)/(s15 - s23 + s45) + 
       s23*(-13/s34 + (26*s34)/s45^2 + 79/s45 - (5*s45)/s34^2) - 
       (s23^2*(28*s34^4 + 37*s34^3*s45 + 19*s34^2*s45^2 - 11*s34*s45^3 - 
          5*s45^4))/(s34^2*s45^3*(s34 + s45)) + 
       s15*(s23*(-10/s34^2 + (28*s34)/s45^3 + 25/s45^2 - 6/(s34*s45)) + 
         (21*s34)/s45^2 - 52/s45 + (5*s45)/s34^2 - 22/(s15 - s23 + s45) + 
         16/(s34 + s45)) + s15^2*(5/s34^2 - (16*s34)/(s45^2*(s34 + s45)))) + 
     2*(6*s34^2 - 21*s34*s45 + 9*s45^2 + s23*(9*s34 - (3*s34^2)/s45 + 
         20*s45 + (2*s45^2)/s34) + s15*(-3*s34 + 6*s45 + 
         s23*(-7 + (2*s34)/s45 + (3*s45)/s34))) + 
     (s12^3*(6*s34*s45^3*(2*s34^2 + s34*s45 - s45^2) + 
        2*s23^2*s45*(20*s34^3 + 13*s34^2*s45 - 4*s34*s45^2 - 5*s45^3) + 
        s15^3*(14*s34^3 + 2*s34^2*s45 - s34*s45^2 - 5*s45^3) + 
        s23^3*(-14*s34^3 - 2*s34^2*s45 + s34*s45^2 + 5*s45^3) + 
        s23*s45^2*(-60*s34^3 - 52*s34^2*s45 + 13*s34*s45^2 + 5*s45^3) + 
        s15*(s45^2*(60*s34^3 + 52*s34^2*s45 - 13*s34*s45^2 - 5*s45^3) + 
          3*s23^2*(14*s34^3 + 2*s34^2*s45 - s34*s45^2 - 5*s45^3) + 
          4*s23*s45*(-20*s34^3 - 13*s34^2*s45 + 4*s34*s45^2 + 5*s45^3)) + 
        s15^2*(2*s45*(20*s34^3 + 13*s34^2*s45 - 4*s34*s45^2 - 5*s45^3) + 
          s23*(-42*s34^3 - 6*s34^2*s45 + 3*s34*s45^2 + 15*s45^3))))/
      (s34^2*s45^3*(s15 - s23 + s45)*(s34 + s45)) + 
     (s12^4*(6*s15*s34*s45*(-2*s34 + s45) + 12*s23*s34*s45*(-2*s34 + s45) + 
         s15*s23*(15*s34^2 + 44*s34*s45 - 7*s45^2) + 
         s23^2*(-15*s34^2 - 44*s34*s45 + 7*s45^2)) - 
       2*(s23*s34 + (s15 - s34)*s45)^2*(-3*s15*s34*(s34 - 2*s45)*s45 + 
         s15*s23*(2*s34^2 - 7*s34*s45 + 3*s45^2) + 
         3*s34*s45*(2*s34^2 - 7*s34*s45 + 3*s45^2) + 
         s23*(-3*s34^3 + 9*s34^2*s45 + 20*s34*s45^2 + 2*s45^3)) + 
       s12^3*(6*s34^2*s45^2*(-2*s34 + s45) + s23*s34*s45*
          (27*s34^2 - 50*s34*s45 - 5*s45^2) + s23^3*(-26*s34^2 - 24*s34*s45 + 
           2*s45^2) + s23^2*(24*s34^3 + 121*s34^2*s45 - s45^3) + 
         s15*(s23^2*(26*s34^2 + 24*s34*s45 - 2*s45^2) + 
           6*s34*s45*(3*s34^2 - s34*s45 - s45^2) + 
           s23*(-17*s34^3 - 106*s34^2*s45 + 31*s34*s45^2 + 12*s45^3))) + 
       s12^2*(18*s34^3*(s34 - s45)*s45^2 + 4*s15^2*s23^2*
          (3*s34^2 - 7*s34*s45 + 2*s45^2) + s23^3*(58*s34^3 + 24*s34^2*s45 - 
           38*s34*s45^2 - 4*s45^3) + s23*s34*s45*(-15*s34^3 + 125*s34^2*s45 - 
           23*s34*s45^2 + 5*s45^3) - s23^2*s34*(3*s34^3 + 171*s34^2*s45 - 
           23*s34*s45^2 + 25*s45^3) + s15*(-6*s34^3*(s34 - 2*s45)*s45 - 
           4*s23^3*(3*s34^2 - 7*s34*s45 + 2*s45^2) + 
           s23^2*(-44*s34^3 + 42*s34^2*s45 + 52*s34*s45^2 + 14*s45^3) + 
           s23*(2*s34^4 + 59*s34^3*s45 - 195*s34^2*s45^2 - 17*s34*s45^3 - 
             5*s45^4))) + 2*s12*(s15^3*s45*(-3*s34*(s34 - 2*s45)*s45 + 
           s23*(4*s34^2 - 11*s34*s45 + 3*s45^2)) + 
         s15^2*(9*s34*s45^2*(s34^2 - 3*s34*s45 + s45^2) + 
           s23^2*(-4*s34^3 + 17*s34^2*s45 + 4*s34*s45^2 - 5*s45^3) + 
           s23*s45*(2*s34^3 - 5*s34^2*s45 + 19*s34*s45^2 + 2*s45^3)) + 
         s15*(-3*s34^3*(s34 - 2*s45)*s45^2 + s23^3*s34*(8*s34^2 - 
             15*s34*s45 + 7*s45^2) - s23*s34*s45*(18*s34^3 - 89*s34^2*s45 + 
             31*s34*s45^2 + 18*s45^3) + s23^2*(9*s34^4 - 61*s34^3*s45 - 
             46*s34^2*s45^2 - 55*s34*s45^3 - 4*s45^4)) - 
         s34*(3*s34^2*s45^2*(s34^2 - 5*s34*s45 + 3*s45^2) + 
           s23^3*(19*s34^3 - 9*s34^2*s45 - 38*s34*s45^2 - 4*s45^3) + 
           s23*s34*s45*(-6*s34^3 + 55*s34^2*s45 - 51*s34*s45^2 + 20*s45^3) + 
           s23^2*(3*s34^4 - 59*s34^3*s45 + 51*s34^2*s45^2 + 18*s34*s45^3 + 
             4*s45^4))))/(s34*s45*tr5^2))/(3*s23^2), 
  (-3 - (6*s12^2)/(s15*s23) - (6*s12^2*s34)/(s15*s23^2) - 
    (6*(s15 - s34)*s34^2)/(s23^2*(s12 - s34)) + 
    (6*s34^2)/(s12*s23 - s23*s34) - (12*s15*s34^2)/
     (s23*(s12 - s34)*(s12 - s34 - s45)) - (4*s12^3*s15^2)/(s23^2*s45^3) - 
    (4*s12*(s12 - s34)^2)/s45^3 - (8*s12^2*s15*(-s12 + s34))/(s23*s45^3) - 
    (2*s12*(s12 - s34))/s45^2 - (7*s12^2*(s12 + s15 - s34))/(s23*s45^2) + 
    (s15*(7*s12^3 + s12^2*(9*s15 - 7*s34) + 4*s12*s15*s34 + 4*s15*s34^2))/
     (s23^2*s45^2) - (17*s12 - 2*s34)/s45 + 
    (-22*s12^2 + 7*s12*s15 + 5*s12*s34 + 6*s15*s34 + 4*s34^2)/(s23*s45) - 
    (2*(8*s12^3 + s12^2*(5*s15 - 6*s34) + s15*(3*s15 - 4*s34)*s34 + 
       s12*(3*s15^2 - 5*s15*s34 + s34^2)))/(s23^2*s45) + 
    (6*s15^2*s34^3)/(s23^2*(s12 - s34)*(-s12 + s34 + s45)^2) - 
    (4*s15^2*s34^3)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
    (6*s15*(s15 - 2*s34)*s34^2)/(s23^2*(-s12 + s34)*(-s12 + s34 + s45)) - 
    (s34 - 4*s45)/(-s12 + s34 + s45) - (4*s15^2*s34^3)/
     (s23^2*s45^2*(-s12 + s34 + s45)) - (8*s15*s34^2)/
     (s23*s45*(-s12 + s34 + s45)) - (2*s15*s34^2*(-3*s15 + 4*s34))/
     (s23^2*s45*(-s12 + s34 + s45)) - (9*s12 + 6*s15 - 24*s34 + 14*s45)/s23 - 
    (2*s15*(-(s15*s34) + 3*s34^2 + 2*s34*s45 + s45^2))/
     (s23^2*(s12 - s34 - s45)) - (s15*(5*s34 - 2*s45) - 2*(s34 + s45)^2)/
     (s23*(s12 - s34 - s45)) + (2*(4*s12^2 + s34^2 - 4*s34*s45 + s45^2 + 
       s15*(-4*s34 + s45) + s12*(-2*s15 + s34 + s45)))/s23^2 + 
    (2*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
     (s23^2*(-s12 + s34 + s45)^2) - 
    (s12^2*s15*s34*(-5*s12^2 + 3*s12*s34 + 2*s34^2))/(s23*s45*tr5^2) + 
    (s34*(-5*s12^4 - 2*s23*s34^2*(-s15 + s23 + 2*s34) + 
       s12^3*(5*s15 - 5*s23 + 12*s34) + s12^2*(2*s15*s23 - 2*s23^2 + 
         5*s15*s34 + 6*s23*s34 - 9*s34^2) + s12*s34*(4*s15^2 + 4*s23^2 + 
         3*s23*s34 + 2*s34^2 - 2*s15*(2*s23 + 5*s34))))/(s45*tr5^2) - 
    (s34*s45*(-3*s15^3*s45 - 6*s15^2*s45^2 + 2*s34*s45*(s34 + s45)^2 + 
       s15*(2*s34^3 + 4*s34^2*s45 + 2*s34*s45^2 - 3*s45^3)))/
     (s23*(s12 - s34 - s45)*tr5^2) - 
    (2*(s12^4*s15*s34 + s12^3*s34^2*s45 + s12^2*s34^2*
        (s45^2 - s15*(s34 + 2*s45)) + (s15 - s34)^2*s45^2*
        (-2*s34^2 - 4*s34*s45 + s45^2 + s15*(s34 + 2*s45)) - 
       s12*(s15 - s34)*s45*(s15^2*(s34 + 2*s45) + 
         s15*(-2*s34^2 - 4*s34*s45 + s45^2) + s34*(-s34^2 - 2*s34*s45 + 
           s45^2))))/(s23^2*tr5^2) - 
    (s45*(s15^2*(10*s34 - s45)*s45 + s45*(-5*s23^2*s45 + 
         5*s34*(s34^2 + s34*s45 + s45^2) + s23*(3*s34^2 - 4*s34*s45 + 
           3*s45^2)) + s15*((s34 - 3*s45)*(s34 - s45)^2 + 
         s23*(-2*s34^2 - 11*s34*s45 + 4*s45^2))))/((s12 - s34 - s45)*tr5^2) - 
    (10*s12^4*(s15 - 2*s34) + s12^2*s34*(24*s15*s34 - 9*s34^2 + 17*s15*s45 - 
        22*s34*s45 + 4*s45^2) + s12^3*(-3*s15*(11*s34 + 4*s45) + 
        s34*(25*s34 + 16*s45)) + s45*(-2*s15^3*(s34 + 4*s45) + 
        2*s34^2*(6*s34^2 + 17*s34*s45 - 9*s45^2) + 
        2*s15^2*(6*s34^2 + 17*s34*s45 - 8*s45^2) + 
        s15*s34*(-20*s34^2 - 59*s34*s45 + 33*s45^2)) + 
      s12*(s15^3*(4*s34 + 9*s45) + s15^2*(-4*s34^2 - 15*s34*s45 + 23*s45^2) - 
        s15*(8*s34^3 + 13*s34^2*s45 + s34*s45^2 - 4*s45^3) + 
        s34*(4*s34^3 + 5*s34^2*s45 - 35*s34*s45^2 + 4*s45^3)))/(s23*tr5^2) + 
    (10*s12^4 + 4*s23^2*s34^2 - 12*s23*s34^3 + 12*s34^4 - 5*s23^2*s34*s45 + 
      8*s23*s34^2*s45 + 38*s34^3*s45 + 5*s23^2*s45^2 + 7*s23*s34*s45^2 - 
      35*s34^2*s45^2 - 3*s23*s45^3 - 5*s34*s45^3 - 
      2*s12^3*(7*s15 - 7*s23 - 3*s34 + s45) + 4*s15^2*s34*(s34 + 2*s45) + 
      s12^2*(4*s23^2 - 47*s23*s34 - 26*s34^2 + 13*s23*s45 + 41*s34*s45 - 
        2*s45^2 + s15*(-4*s23 + 78*s34 + s45)) + 
      s15*(-14*s34^3 - 43*s34^2*s45 + 24*s34*s45^2 + 3*s45^3 + 
        s23*(s34^2 + 13*s34*s45 - 4*s45^2)) - 
      s12*(s23^2*(8*s34 - 5*s45) - s15^2*(23*s34 + 14*s45) + 
        s34*(2*s34^2 + 84*s34*s45 - 31*s45^2) + 
        3*s23*(-15*s34^2 + 8*s34*s45 + s45^2) + 
        s15*(55*s34^2 - 53*s34*s45 - 35*s45^2 + 3*s23*(s34 + 2*s45))))/tr5^2)/
   3, (1 + (22*s12^2)/(s15*s23) + (22*s12^2*s34)/(s15*s23^2) - 
    (16*s34^2*(-s15 + s34))/(s23^2*(s12 - s34)) - 
    (16*s34^2)/(s12*s23 - s23*s34) + (32*s15*s34^2)/
     (s23*(s12 - s34)*(s12 - s34 - s45)) + (14*s12^3*s15^2)/(s23^2*s45^3) - 
    (28*s12^2*s15*(s12 - s34))/(s23*s45^3) + (14*s12*(s12 - s34)^2)/s45^3 + 
    (s12^2*(19*s12 + 35*s15 - 19*s34))/(s23*s45^2) - 
    (7*s12*(s12 - s34))/s45^2 - (s15*(19*s12^3 + 7*s12^2*(4*s15 - 3*s34) + 
       12*s12*s15*s34 + 12*s15*s34^2))/(s23^2*s45^2) + (42*s12)/s45 - 
    (-29*s12^2 + 8*s12*(3*s15 + s34) + 2*s34*(11*s15 + 3*s34))/(s23*s45) - 
    (-48*s12^3 + 2*s15*s34*(-7*s15 + 11*s34) + s12^2*(-25*s15 + 32*s34) + 
      s12*(-15*s15^2 + 28*s15*s34 - 6*s34^2))/(s23^2*s45) - 
    (16*s15^2*s34^3)/(s23^2*(s12 - s34)*(-s12 + s34 + s45)^2) + 
    (11*s15^2*s34^3)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
    (16*s15*(s15 - 2*s34)*s34^2)/(s23^2*(-s12 + s34)*(-s12 + s34 + s45)) + 
    (12*s15^2*s34^3)/(s23^2*s45^2*(-s12 + s34 + s45)) + 
    (26*s15*s34^2)/(s23*s45*(-s12 + s34 + s45)) - 
    (s15*(13*s15 - 22*s34)*s34^2)/(s23^2*s45*(-s12 + s34 + s45)) - 
    (s34 + 15*s45)/(-s12 + s34 + s45) + (17*s12 + 10*s15 - 51*s34 + 29*s45)/
     s23 - (28*s12^2 - 9*s12*s15 + s15^2 + 4*s12*s34 - 20*s15*s34 + 4*s34^2 + 
      6*s12*s45 + 7*s15*s45 - 24*s34*s45 + 6*s45^2)/s23^2 - 
    (-6*s15*s34 + 7*s34^2 + 6*s15*s45 + 16*s34*s45 + 11*s45^2)/
     (s23*(s12 - s34 - s45)) - 
    (5*s15*s34*((s34 + s45)^2 + s15*(2*s34 + s45)))/
     (s23^2*(-s12 + s34 + s45)^2) - 
    (s15*(s15*(8*s34 + s45) - 5*(3*s34^2 + 2*s34*s45 + s45^2)))/
     (s23^2*(s12 - s34 - s45)) - 
    (s12^2*s15*s34*(13*s12^2 - 11*s12*s34 - 2*s34^2))/(s23*s45*tr5^2) - 
    (s34*(-13*s12^4 + 5*s12^2*(2*s15 + 2*s23 - 5*s34)*s34 + 
       2*s23*(2*s15 - 3*s34)*s34^2 + 8*s12^3*(s15 - s23 + 4*s34) + 
       2*s12*s34*(4*s15^2 - 2*s15*s23 - 9*s15*s34 + 2*s23*s34 + 3*s34^2)))/
     (s45*tr5^2) - (s34*s45*(-6*s15^3*s45 - 14*s15^2*s45^2 + 
       s34*s45*(7*s34^2 + 16*s34*s45 + 11*s45^2) + 
       s15*(7*s34^3 + 16*s34^2*s45 + 11*s34*s45^2 - 8*s45^3)))/
     (s23*(-s12 + s34 + s45)*tr5^2) + 
    (6*(s12^4*s15*s34 + s12^3*s34^2*s45 + s12^2*s34^2*
        (s45^2 - s15*(s34 + 2*s45)) + (s15 - s34)^2*s45^2*
        (-2*s34^2 - 4*s34*s45 + s45^2 + s15*(s34 + 2*s45)) - 
       s12*(s15 - s34)*s45*(s15^2*(s34 + 2*s45) + 
         s15*(-2*s34^2 - 4*s34*s45 + s45^2) + s34*(-s34^2 - 2*s34*s45 + 
           s45^2))))/(s23^2*tr5^2) - 
    (s45*(2*s15^2*s45*(-12*s34 + s45) - 2*s15*(s34^3 - 4*s34^2*s45 + 
         13*s34*s45^2 - 4*s45^3 + s23*(-4*s34^2 - 15*s34*s45 + 6*s45^2)) - 
       s45*(-2*s23^2*(2*s34 + 9*s45) + 2*s23*(s34^2 - 7*s34*s45 + 7*s45^2) + 
         s34*(13*s34^2 + 20*s34*s45 + 25*s45^2))))/
     ((s12 - s34 - s45)*tr5^2) - (26*s12^4 - 28*s23*s34^3 + 24*s34^4 + 
      s12^3*(-30*s15 + 30*s23 + 13*s34 - 6*s45) - 14*s23^2*s34*s45 + 
      38*s23*s34^2*s45 + 80*s34^3*s45 + 18*s23^2*s45^2 + 28*s23*s34*s45^2 - 
      95*s34^2*s45^2 - 14*s23*s45^3 - 25*s34*s45^3 + 
      s12^2*(4*s23^2 - 98*s23*s34 - 55*s34^2 - 4*s15*(s23 - 38*s34 - s45) + 
        26*s23*s45 + 99*s34*s45 - 6*s45^2) + 
      4*s15^2*(2*s34^2 + 5*s34*s45 - 3*s45^2) + 
      2*s15*(-13*s34^3 - 45*s34^2*s45 + 37*s34*s45^2 + 4*s45^3 + 
        s23*(5*s34^2 + 7*s34*s45 - 6*s45^2)) + 
      s12*(s23^2*(-4*s34 + 18*s45) + s15^2*(34*s34 + 44*s45) - 
        2*s15*(7*s23*s34 + 41*s34^2 + 20*s23*s45 - 65*s34*s45 - 44*s45^2) + 
        2*s23*(48*s34^2 - 33*s34*s45 - 7*s45^2) + 
        s34*(-8*s34^2 - 190*s34*s45 + 67*s45^2)))/tr5^2 - 
    (-26*s12^4*(s15 - 2*s34) + s12^3*(74*s15*s34 - 65*s34^2 + 32*s15*s45 - 
        44*s34*s45) + s12^2*s34*(-55*s15*s34 + 25*s34^2 - 56*s15*s45 + 
        57*s34*s45 - 12*s45^2) + s45*(4*s15^3*(s34 + 4*s45) + 
        3*s15*s34*(15*s34^2 + 43*s34*s45 - 28*s45^2) + 
        s15^2*(-26*s34^2 - 72*s34*s45 + 40*s45^2) + 
        s34^2*(-30*s34^2 - 83*s34*s45 + 41*s45^2)) - 
      s12*(2*s15^3*(4*s34 + 9*s45) + 4*s15^2*(s34^2 - s34*s45 + 15*s45^2) - 
        3*s15*(12*s34^3 + 21*s34^2*s45 - 4*s45^3) + 
        s34*(12*s34^3 + 8*s34^2*s45 - 93*s34*s45^2 + 12*s45^3)))/(s23*tr5^2))/
   3, (-7 - (6*s12 + 5*s15 - 8*s34)/s23 + (2*s15*(3*s12 + 6*s15 - 8*s34))/
     s23^2 - (-10*s15 + s34)/s12 - (2*s15^3)/(s12*(s12 + s23 - s45)^2) - 
    (8*s15^2)/(s12*(s12 + s23 - s45)) - (2*(3*s15 + s23 - s45))/
     (s12 + s23 - s45) - (4*s12^2*s15^3)/(s23^2*s45^3) - 
    (4*s23*s34^3)/(s12*s45^3) - (12*s12*s15^2*(-s12 + s34))/(s23*s45^3) - 
    (4*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
       3*(s15 - s23)*s34^2))/s45^3 + (s12*s15^2*(3*s12 + 13*s15 - 11*s34))/
     (s23^2*s45^2) - (2*(s23 - 2*s34)*s34^2)/(s12*s45^2) - 
    (s15*(6*s12^2 + 28*s12*s15 - 13*s12*s34 - 13*s15*s34 + 7*s34^2))/
     (s23*s45^2) - (-3*s12^2 - 17*s12*s15 + 2*s12*(s23 + s34) + 
      s34*(17*s15 - 4*s23 + 5*s34))/s45^2 - (4*s12 + 2*s15 + s23 - 2*s34)/
     s45 - ((s15 - s23 - 2*s34)*s34)/(s12*s45) - 
    (-2*s12^2 - 15*s12*s15 - 16*s15^2 + 2*s12*s34 + 17*s15*s34 + 2*s34^2)/
     (s23*s45) - (s15*(2*s12^2 + 11*s12*s15 + 13*s15^2 - 7*s12*s34 - 
       26*s15*s34 + 9*s34^2))/(s23^2*s45) - (4*s15*s34^2*s45)/
     (s23^2*(s12 + s23 - s45)^2) - (4*s15*s34*(3*s15 - 3*s34 + s45))/
     (s23^2*(s12 + s23 - s45)) - (2*s15*(2*s15 - s23 - 3*s34 + s45))/
     (s12 + s23 - s45)^2 + (2*s15*(3*s15 - s34 + s45))/
     (s23*(s12 + s23 - s45)) - (2*s15*s34*(3*s15 - 2*s34 + 3*s45))/
     (s23*(s12 + s23 - s45)^2) - (2*s15^2*s34^2*(-2*s15 + s34))/(s12*tr5^2) + 
    (2*s15^2*s23*s34^3)/(s12*s45*tr5^2) + 
    (2*s12*s15^2*s34*(s15^2 - s15*s34 + s34^2))/(s23*s45*tr5^2) + 
    (2*s34*(-2*s12*s15^3 + 2*s15^3*s34 + s12^2*(-s15 + s23)*s34 - 
       2*s12*s23*s34^2 + s15*s34^3 + s23*s34^3 + s12*s15^2*(s23 + s34) - 
       s15^2*s34*(2*s23 + s34)))/(s45*tr5^2) + (2*s15^4*s34*s45)/
     (s12*(s12 + s23 - s45)*tr5^2) - (2*s15^2*s34^2*(-2*s15 + s34)*s45)/
     (s23*(s12 + s23 - s45)*tr5^2) + 
    (2*(s12^3*s15*s34 + s34^3*(s34 - 4*s45)*s45 + s15^4*(-3*s34 + 4*s45) - 
       s12^2*s34*(5*s15*s34 + 2*s15*s45 + s34*s45) - 
       s15*s34^2*(s34^2 + 10*s34*s45 - 10*s45^2) + 
       s15^2*s34*(-2*s34^2 + 21*s34*s45 - 8*s45^2) + 
       s15^3*(7*s34^2 - 16*s34*s45 + 2*s45^2) - s12*(s15 - s34)*
        (4*s15^3 + 2*s15^2*(2*s34 + s45) + s34*s45*(s34 + 3*s45) + 
         s15*s34*(7*s34 + 8*s45))))/(s23*tr5^2) - 
    (2*(-4*s15^4 + s12^3*s34 + 2*s34^3*(2*s23 + s34 - 4*s45) + 
       s15^3*(8*s23 + 4*s34 - 2*s45) - s12^2*s34*(4*s15 - 4*s23 + 2*s34 + 
         3*s45) + s15^2*(-4*s23^2 - 7*s23*s34 + 8*s34^2 + 8*s23*s45 + 
         3*s34*s45) + s15*(-3*s23*s34^2 - 10*s34^3 - 2*s23^2*s45 - 
         2*s23*s34*s45 + 13*s34^2*s45 + 2*s23*s45^2 + 2*s34*s45^2) - 
       s12*(8*s15^3 + s34^2*(8*s23 + s34 - 11*s45) + 
         s15^2*(-4*s23 + 3*s34 + 4*s45) - s15*(3*s23*s34 + 10*s34^2 + 
           2*s23*s45 - 6*s34*s45))))/tr5^2 - 
    (2*s15*(s15^3*(4*s23 - s34) + 2*(s23 + s34)*(s23 - s45)^2*s45 + 
       2*s15^2*(-4*s23^2 + s34*(s34 + s45) + s23*(-3*s34 + 5*s45)) + 
       s15*(4*s23^3 + s23^2*(7*s34 - 12*s45) - s34*(s34^2 + 2*s34*s45 - 
           6*s45^2) + s23*(2*s34^2 - 13*s34*s45 + 8*s45^2))))/
     ((s12 + s23 - s45)*tr5^2))/3, 
  (-((s15*(18*s12 + 33*s15 - 43*s34))/s23^2) + (3*(6*s12 + 11*s15 - 8*s34))/
     s23 - (-7*s15 + 13*s34)/s12 + (6*s15^3)/(s12*(s12 + s23 - s45)^2) - 
    (4*s15^2)/(s12*(s12 + s23 - s45)) - (6*s15*(-2*s15 + s23 + 3*s34 - s45))/
     (s12 + s23 - s45)^2 + (14*s12^2*s15^3)/(s23^2*s45^3) - 
    (42*s12*s15^2*(s12 - s34))/(s23*s45^3) + (14*s23*s34^3)/(s12*s45^3) + 
    (14*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
       3*(s15 - s23)*s34^2))/s45^3 - (7*s12*s15^2*(s12 + 6*s15 - 5*s34))/
     (s23^2*s45^2) - (s34^2*(-2*s15 - 19*s23 + 14*s34))/(s12*s45^2) - 
    (7*s12^2 + 80*s12*s15 - 19*s12*s23 - 78*s15*s34 + 38*s23*s34 - 21*s34^2)/
     s45^2 + (s15*(14*s12^2 + 103*s12*s15 - 35*s12*s34 - 40*s15*s34 + 
       21*s34^2))/(s23*s45^2) + (13*s12 + 46*s15 - 13*s23 + 6*s34)/s45 - 
    (s34*(-9*s15 - 13*s23 + 19*s34))/(s12*s45) - 
    (6*s12^2 + 39*s12*s15 + 71*s15^2 - 6*s12*s34 - 61*s15*s34 - 6*s34^2)/
     (s23*s45) + (s15*(6*s12^2 + 26*s12*s15 + 38*s15^2 - 19*s12*s34 - 
       75*s15*s34 + 27*s34^2))/(s23^2*s45) + (12*s15*s34^2*s45)/
     (s23^2*(s12 + s23 - s45)^2) + (6*s15*s34*(3*s15 - 2*s34 + 3*s45))/
     (s23*(s12 + s23 - s45)^2) - (2*s15*(9*s15 + 10*s34 + 3*s45))/
     (s23*(s12 + s23 - s45)) + (2*s15*s34*(17*s15 - 16*s34 + 5*s45))/
     (s23^2*(s12 + s23 - s45)) - (10*s15 - 6*s23 + 6*s45)/(s12 + s23 - s45) - 
    (6*s15^2*(2*s15 - s34)*s34^2)/(s12*tr5^2) - (6*s15^2*s23*s34^3)/
     (s12*s45*tr5^2) - (6*s12*s15^2*s34*(s15^2 - s15*s34 + s34^2))/
     (s23*s45*tr5^2) - (6*s34*(-2*s12*s15^3 + 2*s15^3*s34 + 
       s12^2*(-s15 + s23)*s34 - 2*s12*s23*s34^2 + s15*s34^3 + s23*s34^3 + 
       s12*s15^2*(s23 + s34) - s15^2*s34*(2*s23 + s34)))/(s45*tr5^2) - 
    (6*s15^4*s34*s45)/(s12*(s12 + s23 - s45)*tr5^2) - 
    (6*s15^2*(2*s15 - s34)*s34^2*s45)/(s23*(s12 + s23 - s45)*tr5^2) - 
    (6*(s12^3*s15*s34 + s34^3*(s34 - 4*s45)*s45 + s15^4*(-3*s34 + 4*s45) - 
       s12^2*s34*(5*s15*s34 + 2*s15*s45 + s34*s45) - 
       s15*s34^2*(s34^2 + 10*s34*s45 - 10*s45^2) + 
       s15^2*s34*(-2*s34^2 + 21*s34*s45 - 8*s45^2) + 
       s15^3*(7*s34^2 - 16*s34*s45 + 2*s45^2) - s12*(s15 - s34)*
        (4*s15^3 + 2*s15^2*(2*s34 + s45) + s34*s45*(s34 + 3*s45) + 
         s15*s34*(7*s34 + 8*s45))))/(s23*tr5^2) - 
    (6*(4*s15^4 - s12^3*s34 - 2*s34^3*(2*s23 + s34 - 4*s45) + 
       s15^3*(-8*s23 - 4*s34 + 2*s45) + s12^2*s34*(4*s15 - 4*s23 + 2*s34 + 
         3*s45) + s15^2*(4*s23^2 + 7*s23*s34 - 8*s34^2 - 8*s23*s45 - 
         3*s34*s45) + s15*(3*s23*s34^2 + 10*s34^3 + 2*s23^2*s45 + 
         2*s23*s34*s45 - 13*s34^2*s45 - 2*s23*s45^2 - 2*s34*s45^2) + 
       s12*(8*s15^3 + s34^2*(8*s23 + s34 - 11*s45) + 
         s15^2*(-4*s23 + 3*s34 + 4*s45) - s15*(3*s23*s34 + 10*s34^2 + 
           2*s23*s45 - 6*s34*s45))))/tr5^2 + 
    (6*s15*(s15^3*(4*s23 - s34) + 2*(s23 + s34)*(s23 - s45)^2*s45 + 
       2*s15^2*(-4*s23^2 + s34*(s34 + s45) + s23*(-3*s34 + 5*s45)) + 
       s15*(4*s23^3 + s23^2*(7*s34 - 12*s45) - s34*(s34^2 + 2*s34*s45 - 
           6*s45^2) + s23*(2*s34^2 - 13*s34*s45 + 8*s45^2))))/
     ((s12 + s23 - s45)*tr5^2))/3, 
  (15 + (2*s15*(9*s12 + 15*s15 - 19*s34))/s23^2 - 
    (3*(6*s12 + 15*s15 - 8*s34))/s23 - (9*(4*s15 - 3*s34))/s12 - 
    (6*s15^3)/(s12*(s12 + s23 - s45)^2) + 
    (24*s15^2)/(s12*(s12 + s23 - s45)) - (18*s12^2*s15^3)/(s23^2*s45^3) - 
    (18*s23*s34^3)/(s12*s45^3) - (54*s12*s15^2*(-s12 + s34))/(s23*s45^3) - 
    (18*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
       3*(s15 - s23)*s34^2))/s45^3 + (s12*s15^2*(5*s12 + 49*s15 - 41*s34))/
     (s23^2*s45^2) - (2*(3*s15 + 17*s23 - 9*s34)*s34^2)/(s12*s45^2) - 
    (s15*(10*s12^2 + 33*s12*(4*s15 - s34) + s34*(-43*s15 + 23*s34)))/
     (s23*s45^2) - (-5*s12^2 + s12*(-117*s15 + 34*s23 - 8*s34) + 
      s34*(111*s15 - 68*s23 + 31*s34))/s45^2 - 
    ((19*s15 + 27*s23 - 34*s34)*s34)/(s12*s45) - 
    (12*s12 + 82*s15 - 27*s23 + 22*s34)/s45 - 
    (-6*s12^2 - 31*s12*s15 - 94*s15^2 + 6*s12*s34 + 73*s15*s34 + 6*s34^2)/
     (s23*s45) - (s15*(6*s12^2 + 19*s12*s15 + 39*s15^2 - 17*s12*s34 - 
       76*s15*s34 + 29*s34^2))/(s23^2*s45) - (12*s15*s34^2*s45)/
     (s23^2*(s12 + s23 - s45)^2) + (6*(5*s15 - s23 + s45))/
     (s12 + s23 - s45) - (6*s15*(2*s15 - s23 - 3*s34 + s45))/
     (s12 + s23 - s45)^2 - (4*s15*s34*(8*s15 - 7*s34 + 2*s45))/
     (s23^2*(s12 + s23 - s45)) - (6*s15*s34*(3*s15 - 2*s34 + 3*s45))/
     (s23*(s12 + s23 - s45)^2) + (2*s15*(9*s15 + 19*s34 + 3*s45))/
     (s23*(s12 + s23 - s45)) - (6*s15^2*s34^2*(-2*s15 + s34))/(s12*tr5^2) + 
    (6*s15^2*s23*s34^3)/(s12*s45*tr5^2) + 
    (6*s12*s15^2*s34*(s15^2 - s15*s34 + s34^2))/(s23*s45*tr5^2) + 
    (6*s34*(-2*s12*s15^3 + 2*s15^3*s34 + s12^2*(-s15 + s23)*s34 - 
       2*s12*s23*s34^2 + s15*s34^3 + s23*s34^3 + s12*s15^2*(s23 + s34) - 
       s15^2*s34*(2*s23 + s34)))/(s45*tr5^2) + (6*s15^4*s34*s45)/
     (s12*(s12 + s23 - s45)*tr5^2) - (6*s15^2*s34^2*(-2*s15 + s34)*s45)/
     (s23*(s12 + s23 - s45)*tr5^2) + 
    (6*(s12^3*s15*s34 + s34^3*(s34 - 4*s45)*s45 + s15^4*(-3*s34 + 4*s45) - 
       s12^2*s34*(5*s15*s34 + 2*s15*s45 + s34*s45) - 
       s15*s34^2*(s34^2 + 10*s34*s45 - 10*s45^2) + 
       s15^2*s34*(-2*s34^2 + 21*s34*s45 - 8*s45^2) + 
       s15^3*(7*s34^2 - 16*s34*s45 + 2*s45^2) - s12*(s15 - s34)*
        (4*s15^3 + 2*s15^2*(2*s34 + s45) + s34*s45*(s34 + 3*s45) + 
         s15*s34*(7*s34 + 8*s45))))/(s23*tr5^2) - 
    (6*(-4*s15^4 + s12^3*s34 + 2*s34^3*(2*s23 + s34 - 4*s45) + 
       s15^3*(8*s23 + 4*s34 - 2*s45) - s12^2*s34*(4*s15 - 4*s23 + 2*s34 + 
         3*s45) + s15^2*(-4*s23^2 - 7*s23*s34 + 8*s34^2 + 8*s23*s45 + 
         3*s34*s45) + s15*(-3*s23*s34^2 - 10*s34^3 - 2*s23^2*s45 - 
         2*s23*s34*s45 + 13*s34^2*s45 + 2*s23*s45^2 + 2*s34*s45^2) - 
       s12*(8*s15^3 + s34^2*(8*s23 + s34 - 11*s45) + 
         s15^2*(-4*s23 + 3*s34 + 4*s45) - s15*(3*s23*s34 + 10*s34^2 + 
           2*s23*s45 - 6*s34*s45))))/tr5^2 - 
    (6*s15*(s15^3*(4*s23 - s34) + 2*(s23 + s34)*(s23 - s45)^2*s45 + 
       2*s15^2*(-4*s23^2 + s34*(s34 + s45) + s23*(-3*s34 + 5*s45)) + 
       s15*(4*s23^3 + s23^2*(7*s34 - 12*s45) - s34*(s34^2 + 2*s34*s45 - 
           6*s45^2) + s23*(2*s34^2 - 13*s34*s45 + 8*s45^2))))/
     ((s12 + s23 - s45)*tr5^2))/3, 
  (-5 - (21*s15 - 6*s34)/s23 - (3*(-5*s15 + 2*s34))/s12 - 
    (-13*s15^2 + 26*s15*s34 - 9*s34^2)/s23^2 + 
    (2*s15^3)/(s12*(s12 + s23 - s45)^2) - 
    (16*s15^2)/(s12*(s12 + s23 - s45)) + (4*s12^2*s15^3)/(s23^2*s45^3) - 
    (12*s12*s15^2*(s12 - s34))/(s23*s45^3) + (4*s23*s34^3)/(s12*s45^3) + 
    (4*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
       3*(s15 - s23)*s34^2))/s45^3 - (2*s34^2*(-5*s23 + 2*s34))/(s12*s45^2) + 
    (s12*s15^2*(4*s12 - 13*s15 + 11*s34))/(s23^2*s45^2) + 
    (s15*(-8*s12^2 + s12*(36*s15 + s34) + s34*(-13*s15 + 7*s34)))/
     (s23*s45^2) - (-4*s12^2 + (-33*s15 + 20*s23 - 12*s34)*s34 + 
      s12*(33*s15 - 10*s23 + 12*s34))/s45^2 - 
    (10*s12 - 27*s15 + 6*s23 - 20*s34)/s45 - (s34*(-3*s15 - 6*s23 + 10*s34))/
     (s12*s45) + (23*s12*s15 - 34*s15^2 + 19*s15*s34 + 2*s34^2)/(s23*s45) + 
    (s15*(-13*s12*s15 + 13*s15^2 + 11*s12*s34 - 26*s15*s34 + 9*s34^2))/
     (s23^2*s45) + (12*(s15 - s34)*s34*(s15 + s45))/
     (s23^2*(s12 + s23 - s45)) + (4*s34^2*s45*(s15 + s45))/
     (s23^2*(s12 + s23 - s45)^2) - (4*(8*s15 - 4*s23 - 7*s34 + 4*s45))/
     (s12 + s23 - s45) - (2*s34*(-3*s15^2 + s15*(2*s34 - 7*s45) + 
       4*(s34 - s45)*s45))/(s23*(s12 + s23 - s45)^2) - 
    (s15*(38*s34 - 4*s45) + 4*s34*(-3*s34 + 7*s45))/(s23*(s12 + s23 - s45)) + 
    (2*(4*s15^2 + s15*(-5*s23 - 7*s34 + 5*s45) + 
       2*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2)))/
     (s12 + s23 - s45)^2 - (2*s15^2*(2*s15 - s34)*s34^2)/(s12*tr5^2) - 
    (2*s15^2*s23*s34^3)/(s12*s45*tr5^2) - 
    (2*s12*s15^2*s34*(s15^2 - s15*s34 + s34^2))/(s23*s45*tr5^2) - 
    (2*s34*(-2*s12*s15^3 + 2*s15^3*s34 + s12^2*(-s15 + s23)*s34 - 
       2*s12*s23*s34^2 + s15*s34^3 + s23*s34^3 + s12*s15^2*(s23 + s34) - 
       s15^2*s34*(2*s23 + s34)))/(s45*tr5^2) - (2*s15^4*s34*s45)/
     (s12*(s12 + s23 - s45)*tr5^2) - (2*s15^2*(2*s15 - s34)*s34^2*s45)/
     (s23*(s12 + s23 - s45)*tr5^2) - 
    (2*s15^2*s34*(s15^2 + s23^2 + 2*s23*s34 + s34^2 - 
       2*s15*(s23 + s34 - s45) - s23*s45 - 2*s34*s45))/
     ((s12 + s23 - s45)*tr5^2) + 
    (2*(3*s15^4*s34 + 2*s12^2*s15*s34^2 - s34^4*s45 + 
       s12*s15*(s15 - s34)*(4*s15*s34 + 5*s34^2 - 2*s15*s45 + 4*s34*s45) + 
       s15^2*s34*(2*s34^2 - 9*s34*s45 - 4*s45^2) + 
       s15^3*(-7*s34^2 + 4*s34*s45 + 2*s45^2) + 
       s15*s34^2*(s34^2 + 6*s34*s45 + 2*s45^2)))/(s23*tr5^2) - 
    (2*(s12*(2*s34^3 - s15*s34*(s23 + 2*s34) + s15^2*(5*s34 - 2*s45)) + 
       (s15 - s34)*s34*(4*s15^2 + 2*s34^2 - s15*(s23 + 4*s34 + s45))))/tr5^2)/
   3, (-6 - (22*s15 - 16*s34)/s12 - (-39*s15 + 4*s34)/s23 - 
    (38*s15^2 - 75*s15*s34 + 27*s34^2)/s23^2 - 
    (6*s15^3)/(s12*(s12 + s23 - s45)^2) + 
    (20*s15^2)/(s12*(s12 + s23 - s45)) - 
    (2*(-17*s15 + 8*(s23 + 3*s34 - s45)))/(s12 + s23 - s45) - 
    (14*s12^2*s15^3)/(s23^2*s45^3) - (14*s23*s34^3)/(s12*s45^3) - 
    (42*s12*s15^2*(-s12 + s34))/(s23*s45^3) - 
    (14*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
       3*(s15 - s23)*s34^2))/s45^3 - ((2*s15 + 21*s23 - 14*s34)*s34^2)/
     (s12*s45^2) - (7*s12*s15^2*(2*s12 - 6*s15 + 5*s34))/(s23^2*s45^2) - 
    (14*s12^2 + 82*s15*s34 + 42*s34*(-s23 + s34) - 
      21*s12*(4*s15 - s23 + 2*s34))/s45^2 - 
    (s15*(-28*s12^2 + 7*s12*(15*s15 + s34) + s34*(-40*s15 + 21*s34)))/
     (s23*s45^2) - ((7*s15 + 16*s23 - 21*s34)*s34)/(s12*s45) - 
    (-21*s12 + 55*s15 - 16*s23 + 42*s34)/s45 - 
    (63*s12*s15 - 77*s15^2 + 39*s15*s34 + 6*s34^2)/(s23*s45) - 
    (s15*(-42*s12*s15 + 38*s15^2 + 35*s12*s34 - 75*s15*s34 + 27*s34^2))/
     (s23^2*s45) - (2*(17*s15 - 16*s34)*s34*(s15 + s45))/
     (s23^2*(s12 + s23 - s45)) - (12*s34^2*s45*(s15 + s45))/
     (s23^2*(s12 + s23 - s45)^2) + 
    (2*(s15^2 + s15*(38*s34 - 5*s45) + 8*s34*(-2*s34 + 3*s45)))/
     (s23*(s12 + s23 - s45)) - (6*s34*(3*s15^2 + 4*s45*(-s34 + s45) + 
       s15*(-2*s34 + 7*s45)))/(s23*(s12 + s23 - s45)^2) - 
    (6*(4*s15^2 + s15*(-5*s23 - 7*s34 + 5*s45) + 
       2*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2)))/
     (s12 + s23 - s45)^2 - (6*s15^2*s34^2*(-2*s15 + s34))/(s12*tr5^2) + 
    (6*s15^2*s23*s34^3)/(s12*s45*tr5^2) + 
    (6*s12*s15^2*s34*(s15^2 - s15*s34 + s34^2))/(s23*s45*tr5^2) + 
    (6*s34*(-2*s12*s15^3 + 2*s15^3*s34 + s12^2*(-s15 + s23)*s34 - 
       2*s12*s23*s34^2 + s15*s34^3 + s23*s34^3 + s12*s15^2*(s23 + s34) - 
       s15^2*s34*(2*s23 + s34)))/(s45*tr5^2) + (6*s15^4*s34*s45)/
     (s12*(s12 + s23 - s45)*tr5^2) - (6*s15^2*s34^2*(-2*s15 + s34)*s45)/
     (s23*(s12 + s23 - s45)*tr5^2) + 
    (6*s15^2*s34*(s15^2 + s23^2 + 2*s23*s34 + s34^2 - 
       2*s15*(s23 + s34 - s45) - s23*s45 - 2*s34*s45))/
     ((s12 + s23 - s45)*tr5^2) - 
    (6*(3*s15^4*s34 + 2*s12^2*s15*s34^2 - s34^4*s45 + 
       s12*s15*(s15 - s34)*(4*s15*s34 + 5*s34^2 - 2*s15*s45 + 4*s34*s45) + 
       s15^2*s34*(2*s34^2 - 9*s34*s45 - 4*s45^2) + 
       s15^3*(-7*s34^2 + 4*s34*s45 + 2*s45^2) + 
       s15*s34^2*(s34^2 + 6*s34*s45 + 2*s45^2)))/(s23*tr5^2) + 
    (6*(s12*(2*s34^3 - s15*s34*(s23 + 2*s34) + s15^2*(5*s34 - 2*s45)) + 
       (s15 - s34)*s34*(4*s15^2 + 2*s34^2 - s15*(s23 + 4*s34 + s45))))/tr5^2)/
   3, (21 - (21*s15 + 6*s34)/s23 - (-5*s15 + 14*s34)/s12 - 
    (-39*s15^2 + 76*s15*s34 - 29*s34^2)/s23^2 + 
    (6*s15^3)/(s12*(s12 + s23 - s45)^2) + (18*s12^2*s15^3)/(s23^2*s45^3) - 
    (54*s12*s15^2*(s12 - s34))/(s23*s45^3) + (18*s23*s34^3)/(s12*s45^3) + 
    (18*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
       3*(s15 - s23)*s34^2))/s45^3 + (2*(3*s15 + 7*s23 - 9*s34)*s34^2)/
     (s12*s45^2) + (s12*s15^2*(18*s12 - 49*s15 + 41*s34))/(s23^2*s45^2) + 
    (s15*(-36*s12^2 + 112*s12*s15 + 13*s12*s34 - 43*s15*s34 + 23*s34^2))/
     (s23*s45^2) - (-18*s12^2 + (-71*s15 + 28*s23 - 54*s34)*s34 + 
      s12*(77*s15 - 14*s23 + 54*s34))/s45^2 - 
    (7*(2*s12 - 5*s15 + 2*s23 - 4*s34))/s45 + 
    (3*(21*s12*s15 - 20*s15^2 + 9*s15*s34 + 2*s34^2))/(s23*s45) + 
    (s15*(-49*s12*s15 + 39*s15^2 + 41*s12*s34 - 76*s15*s34 + 29*s34^2))/
     (s23^2*s45) - (s34*(-5*s15 + 14*(-s23 + s34)))/(s12*s45) + 
    (4*(8*s15 - 7*s34)*s34*(s15 + s45))/(s23^2*(s12 + s23 - s45)) + 
    (12*s34^2*s45*(s15 + s45))/(s23^2*(s12 + s23 - s45)^2) + 
    (4*(3*s15 - 2*s23 + 5*s34 + 2*s45))/(s12 + s23 - s45) - 
    (6*s34*(-3*s15^2 + s15*(2*s34 - 7*s45) + 4*(s34 - s45)*s45))/
     (s23*(s12 + s23 - s45)^2) - (4*s15^2 + s15*(46*s34 - 8*s45) + 
      4*s34*(-7*s34 + 5*s45))/(s23*(s12 + s23 - s45)) + 
    (6*(4*s15^2 + s15*(-5*s23 - 7*s34 + 5*s45) + 
       2*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2)))/
     (s12 + s23 - s45)^2 - (6*s15^2*(2*s15 - s34)*s34^2)/(s12*tr5^2) - 
    (6*s15^2*s23*s34^3)/(s12*s45*tr5^2) - 
    (6*s12*s15^2*s34*(s15^2 - s15*s34 + s34^2))/(s23*s45*tr5^2) - 
    (6*s34*(-2*s12*s15^3 + 2*s15^3*s34 + s12^2*(-s15 + s23)*s34 - 
       2*s12*s23*s34^2 + s15*s34^3 + s23*s34^3 + s12*s15^2*(s23 + s34) - 
       s15^2*s34*(2*s23 + s34)))/(s45*tr5^2) - (6*s15^4*s34*s45)/
     (s12*(s12 + s23 - s45)*tr5^2) - (6*s15^2*(2*s15 - s34)*s34^2*s45)/
     (s23*(s12 + s23 - s45)*tr5^2) - 
    (6*s15^2*s34*(s15^2 + s23^2 + 2*s23*s34 + s34^2 - 
       2*s15*(s23 + s34 - s45) - s23*s45 - 2*s34*s45))/
     ((s12 + s23 - s45)*tr5^2) + 
    (6*(3*s15^4*s34 + 2*s12^2*s15*s34^2 - s34^4*s45 + 
       s12*s15*(s15 - s34)*(4*s15*s34 + 5*s34^2 - 2*s15*s45 + 4*s34*s45) + 
       s15^2*s34*(2*s34^2 - 9*s34*s45 - 4*s45^2) + 
       s15^3*(-7*s34^2 + 4*s34*s45 + 2*s45^2) + 
       s15*s34^2*(s34^2 + 6*s34*s45 + 2*s45^2)))/(s23*tr5^2) - 
    (6*(s12*(2*s34^3 - s15*s34*(s23 + 2*s34) + s15^2*(5*s34 - 2*s45)) + 
       (s15 - s34)*s34*(4*s15^2 + 2*s34^2 - s15*(s23 + 4*s34 + s45))))/tr5^2)/
   3, (10 - (6*s15*(s12 - s15 + s34))/s23^2 - (-4*s15 + 13*s34)/s12 - 
    (-6*s12 + 8*(2*s15 + s34))/s23 - (2*(2*s12 - 3*s15)*(s12 + s15 - s34))/
     (s23*(-s15 + s23 - s45)) + (2*s15*(s12 + s15 - s34)*(2*s12 + s34))/
     (s23^2*(-s15 + s23 - s45)) - ((s15 - s23 - s34)*s34)/
     (s12*(s12 - s34 - s45)) - (-2*s15 + s23 + s34 - s45)/(s12 - s34 - s45) - 
    (s15*(s15 + 6*s34 - s45))/(s23*(s12 - s34 - s45)) + 
    (2*s15*(4*s12^2 - 2*s12*s15 + s15*(s15 - 2*s34)))/(s23^2*s45) - 
    (20*s12 - 22*s15 + 14*s23 - 20*s34)/s45 + (14*s23*s34)/(s12*s45) - 
    (8*s12^2 + 10*s15^2 - 8*s12*(3*s15 + s34))/(s23*s45) - 
    (2*(s12 + s15)^2)/(s15 - s23 + s45)^2 + 
    (4*s15*(s12 + s15)*(s12 + s15 - s34))/(s23*(s15 - s23 + s45)^2) - 
    (2*s15^2*(s12 + s15 - s34)^2)/(s23^2*(s15 - s23 + s45)^2) + 
    (6*(s12 + s15))/(s15 - s23 + s45) + (2*s15^3*s34^2)/
     (s23^2*s45*(-s12 + s34 + s45)^2) + (2*s15*s34*(s15 + s45))/
     (s23*(-s12 + s34 + s45)^2) + (2*s15*s34^2*(2*s15 + s45))/
     (s23^2*(-s12 + s34 + s45)^2) - (4*s15*(s15 - s34)*s34)/
     (s23^2*(-s12 + s34 + s45)) + (10*s15^2*s34)/
     (s23*s45*(-s12 + s34 + s45)) - (4*s15^2*(s15 - s34)*s34)/
     (s23^2*s45*(-s12 + s34 + s45)) - 
    (2*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2) - 
    (2*(-2*s12^3*s34 - 4*s34^3*(s23 - 2*s45) + 2*s15^2*s34*s45 + 
       s15*s34*s45*(-9*s34 + s45) + s12^2*s34*(4*s15 - 4*s23 + 4*s34 + 
         3*s45) + s15*s23*(2*s34^2 + s45^2) + 
       s12*(s34^2*(8*s23 - 2*s34 - 11*s45) + 2*s15^2*(s34 - s45) + 
         s15*s23*(-2*s34 + s45) + s15*s34*(-4*s34 + 3*s45))))/tr5^2 - 
    (4*s12^3*s15*s34 - 2*(s15 - s34)^2*(s15 + 4*s34)*s45^2 - 
      2*s12^2*s34*(2*s34*s45 + s15*(2*s34 + s45)) + 2*s12*(s15 - s34)*s45*
       (s15^2 + 2*s15*s34 - s34*(2*s34 + 3*s45)))/(s23*tr5^2))/3, 
  (-9 - (22*s15 - 28*s34)/s12 - (s15*(-18*s12 + 15*s15 - 16*s34))/s23^2 - 
    (3*(6*s12 - 8*(s15 + s34)))/s23 + (2*(8*s12 - 9*s15)*(s12 + s15 - s34))/
     (s23*(-s15 + s23 - s45)) - (2*s15*(8*s12^2 + 6*s12*s15 - 2*s15^2 - 
       3*s12*s34 + 7*s15*s34 - 5*s34^2))/(s23^2*(-s15 + s23 - s45)) - 
    (3*s34*(-s15 + s23 + s34))/(s12*(s12 - s34 - s45)) + 
    (3*(-2*s15 + s23 + s34 - s45))/(s12 - s34 - s45) - 
    (s15*(28*s12^2 - 10*s12*s15 + 5*s15*(s15 - 2*s34)))/(s23^2*s45) - 
    (31*s23*s34)/(s12*s45) - (-42*s12 + 45*s15 - 31*s23 + 42*s34)/s45 - 
    (-28*s12^2 + 52*s12*s15 - 19*s15^2 + 28*s12*s34)/(s23*s45) + 
    (10*(s12 + s15)^2)/(s15 - s23 + s45)^2 - 
    (20*s15*(s12 + s15)*(s12 + s15 - s34))/(s23*(s15 - s23 + s45)^2) + 
    (10*s15^2*(s12 + s15 - s34)^2)/(s23^2*(s15 - s23 + s45)^2) - 
    (14*(s12 + s15))/(s15 - s23 + s45) - (5*s15^3*s34^2)/
     (s23^2*s45*(-s12 + s34 + s45)^2) - (5*s15*s34*(s15 + s45))/
     (s23*(-s12 + s34 + s45)^2) - (5*s15*s34^2*(2*s15 + s45))/
     (s23^2*(-s12 + s34 + s45)^2) - (s15*(3*s15 + 8*s34 - 3*s45))/
     (s23*(-s12 + s34 + s45)) + (s15*s34*(9*s15 - 10*s34 - s45))/
     (s23^2*(-s12 + s34 + s45)) - (19*s15^2*s34)/
     (s23*s45*(-s12 + s34 + s45)) - (10*s15^2*s34*(-s15 + s34))/
     (s23^2*s45*(-s12 + s34 + s45)) + 
    (6*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2) - 
    (6*(-2*s12^3*s15*s34 + (s15 - s34)^2*(s15 + 4*s34)*s45^2 + 
       s12^2*s34*(2*s34*s45 + s15*(2*s34 + s45)) - s12*(s15 - s34)*s45*
        (s15^2 + 2*s15*s34 - s34*(2*s34 + 3*s45))))/(s23*tr5^2) - 
    (6*(2*s12^3*s34 + 4*s34^3*(s23 - 2*s45) - 2*s15^2*s34*s45 - 
       s12^2*s34*(4*s15 - 4*s23 + 4*s34 + 3*s45) + 
       s12*(-2*s15^2*(s34 - s45) + s34^2*(-8*s23 + 2*s34 + 11*s45) + 
         s15*(2*s23*s34 + 4*s34^2 - s23*s45 - 3*s34*s45)) - 
       s15*(s34*s45*(-9*s34 + s45) + s23*(2*s34^2 + s45^2))))/tr5^2)/3, 
  (-6 - (6*(-3*s12 + s15 + 4*s34))/s23 - (2*s15*(9*s12 - 6*s15 + 7*s34))/
     s23^2 - (-28*s15 + 19*s34)/s12 - (2*(12*s12 - 11*s15)*(s12 + s15 - s34))/
     (s23*(-s15 + s23 - s45)) - (6*s15*(-4*s12^2 + 2*s15^2 - 5*s15*s34 + 
       3*s34^2 + s12*(-2*s15 + s34)))/(s23^2*(-s15 + s23 - s45)) - 
    (3*(s15 - s23 - s34)*s34)/(s12*(s12 - s34 - s45)) - 
    (3*(-2*s15 + s23 + s34 - s45))/(s12 - s34 - s45) + 
    (4*s15*(9*s12^2 - 2*s12*s15 + s15*(s15 - 2*s34)))/(s23^2*s45) - 
    (28*s12 - 28*s15 + 22*s23 - 28*s34)/s45 + (22*s23*s34)/(s12*s45) - 
    (36*s12^2 + 10*s15^2 - 36*s12*(s15 + s34))/(s23*s45) - 
    (18*(s12 + s15)^2)/(s15 - s23 + s45)^2 + 
    (36*s15*(s12 + s15)*(s12 + s15 - s34))/(s23*(s15 - s23 + s45)^2) - 
    (18*s15^2*(s12 + s15 - s34)^2)/(s23^2*(s15 - s23 + s45)^2) + 
    (10*(s12 + s15))/(s15 - s23 + s45) + (4*s15^3*s34^2)/
     (s23^2*s45*(-s12 + s34 + s45)^2) + (4*s15*s34*(s15 + s45))/
     (s23*(-s12 + s34 + s45)^2) + (4*s15*s34^2*(2*s15 + s45))/
     (s23^2*(-s12 + s34 + s45)^2) + (3*s15*(s15 - s45))/
     (s23*(-s12 + s34 + s45)) + (10*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) - 
    (8*s15^2*(s15 - s34)*s34)/(s23^2*s45*(-s12 + s34 + s45)) - 
    (2*s15*s34*(-3*s15 + 4*s34 + s45))/(s23^2*(s12 - s34 - s45)) - 
    (6*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2) - 
    (6*(-2*s12^3*s34 - 4*s34^3*(s23 - 2*s45) + 2*s15^2*s34*s45 + 
       s15*s34*s45*(-9*s34 + s45) + s12^2*s34*(4*s15 - 4*s23 + 4*s34 + 
         3*s45) + s15*s23*(2*s34^2 + s45^2) + 
       s12*(s34^2*(8*s23 - 2*s34 - 11*s45) + 2*s15^2*(s34 - s45) + 
         s15*s23*(-2*s34 + s45) + s15*s34*(-4*s34 + 3*s45))))/tr5^2 - 
    (6*(2*s12^3*s15*s34 - (s15 - s34)^2*(s15 + 4*s34)*s45^2 - 
       s12^2*s34*(2*s34*s45 + s15*(2*s34 + s45)) + s12*(s15 - s34)*s45*
        (s15^2 + 2*s15*s34 - s34*(2*s34 + 3*s45))))/(s23*tr5^2))/3, 
  (-66 - (2*(s12 - s34)^2)/s15^2 - (42*s12 - 16*s15 - 26*s45)/s23 - 
    (5*s15 + 10*s23 - 14*s34 - 10*s45)/s12 - (4*s12*s15*(s12 - s15 - s45))/
     (s23^2*s34) - (8*s12^2*s15)/(s23^2*s45) - (2*s12^2*(3*s15 - s23))/
     (s34^2*s45) - (2*s12^2*s15^3)/(s23^2*s34^2*s45) + 
    (6*s12^2*s15^2)/(s23*s34^2*s45) - (4*s12^2*s15^2)/(s23^2*s34*s45) - 
    (2*s12*s15*(-4*s12 + 5*s15))/(s23*s34*s45) - 
    (2*s12*(2*s12 + 5*(-2*s15 + s23)))/(s34*s45) - (14*s23*s34)/(s12*s45) - 
    (8*s12*(-s12 + 3*s15 + s34))/(s23*s45) - 
    (-24*s12 + 22*s15 - 22*s23 + 20*s34)/s45 - (s15*s45)/(s12*s34) - 
    (4*(s12 - s34)*s34*s45)/(s15^2*s23) - (2*s34*(3*s12 + s34 - 3*s45)*s45)/
     (s15*s23^2) - (2*s34^2*s45^2)/(s15^2*s23^2) - 
    (2*(4*s12 - 4*s34 + s45))/s15 - (-18*s12 + 15*s15 - 8*s23 + 12*s45)/s34 - 
    (2*(s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45))/s34^2 + 
    (2*s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/
     (s23*s34^2) + (4*s12^2 - 22*s12*s15 + 7*s15^2 - 8*s12*s45 + 9*s15*s45 + 
      2*s45^2)/(s23*s34) - (2*s15^2*(s12^2 - 2*s12*(s15 + s45) + 
       s45*(s15 + s45)))/(s23^2*s34^2) - 
    (2*(4*s12^2 + s12*(-5*s15 + 3*s34 - 5*s45) + s45*(s15 - 3*s34 + s45)))/
     s23^2 - (2*(-s34^2 + 7*s34*s45 - s45^2 + s12*(s34 + s45)))/(s15*s23) - 
    (2*(s12 + s15)*s45^2*(s12*(s15 - s23) - s15*s45))/(s34*tr5^2) - 
    (2*(s12^3*(2*s34 - 3*s45) - s15^2*s45*(s34 + 6*s45) + 
       s12^2*(-4*s15*s34 + 4*s23*s34 - 4*s34^2 + 6*s15*s45 - 6*s23*s45 - 
         8*s34*s45 + 6*s45^2) + s12*(-8*s23*s34^2 + 2*s34^3 - 2*s23^2*s45 + 
         2*s23*s34*s45 + 19*s34^2*s45 + 7*s23*s45^2 + 4*s34*s45^2 - 5*s45^3 + 
         s15^2*(-2*s34 + 3*s45) + s15*(2*s23*s34 + 4*s34^2 - 15*s34*s45 - 
           10*s45^2)) + s15*(s45*(9*s34^2 + 14*s34*s45 - s45^2) + 
         s23*(-2*s34^2 - 6*s34*s45 + s45^2)) + 
       2*s34*(s23^2*s45 + 2*s23*(s34^2 + s34*s45 - s45^2) + 
         s45*(-4*s34^2 - 4*s34*s45 + s45^2))))/tr5^2 + 
    (2*(s12^3*(2*s15*s34 - 3*s15*s45 + 4*s34*s45) - (s15 - s34)^2*s45^2*
        (s15 + 4*(s34 + s45)) + s12*(s15 - s34)*s45*(s15^2 - 2*s34^2 - 
         11*s34*s45 - 6*s45^2 + 2*s15*(s34 + 2*s45)) + 
       s12^2*(-3*s34*s45*(2*s34 + 3*s45) + s15*(-2*s34^2 + 5*s34*s45 + 
           9*s45^2))))/(s23*tr5^2))/3, 
  (151 + (10*(s12 - s34)^2)/s15^2 - (39*s12 - 25*s15 + 14*s23 - 24*s45)/s34 + 
    (28*s12^2*s15)/(s23^2*s45) - (52*s12 - 45*s15 + 45*s23 - 42*s34)/s45 - 
    (4*s12*(7*s12 - 13*s15 - 7*s34))/(s23*s45) + 
    (5*s12^2*s15^3)/(s23^2*s34^2*s45) - (15*s12^2*s15^2)/(s23*s34^2*s45) - 
    (5*s12^2*(-3*s15 + s23))/(s34^2*s45) + (10*s12^2*s15^2)/(s23^2*s34*s45) - 
    (s12*(20*s12 - 19*s15)*s15)/(s23*s34*s45) + 
    (s12*(10*s12 + 19*(-2*s15 + s23)))/(s34*s45) + (31*s23*s34)/(s12*s45) + 
    (3*s15*s45)/(s12*s34) - (20*s34*(-s12 + s34)*s45)/(s15^2*s23) + 
    (2*s34*(13*s12 + 5*s34 - 13*s45)*s45)/(s15*s23^2) + 
    (10*s34^2*s45^2)/(s15^2*s23^2) + (6*(4*s12 - 4*s34 + s45))/s15 - 
    (-25*s15 - 9*s23 + 31*s34 + 9*s45)/s12 - (-116*s12 + 30*s15 + 66*s45)/
     s23 + (5*(s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45))/s34^2 + 
    (2*(5*s12*s34 - 5*s34^2 + 3*s12*s45 + 25*s34*s45 - 3*s45^2))/(s15*s23) - 
    (5*s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/
     (s23*s34^2) - (10*s12^2 - 48*s12*s15 + 11*s15^2 - 20*s12*s45 + 
      14*s15*s45 + 4*s45^2)/(s23*s34) + 
    (5*s15^2*(s12^2 - 2*s12*(s15 + s45) + s45*(s15 + s45)))/(s23^2*s34^2) - 
    (s15*(-10*s12^2 + 9*s12*(s15 + s45) + s45*(s15 + s45)))/(s23^2*s34) + 
    (2*(14*s12^2 + s12*(-20*s15 + 13*s34 - 20*s45) + 
       s45*(6*s15 - 13*s34 + 6*s45)))/s23^2 + 
    (6*(s12 + s15)*s45^2*(s12*(s15 - s23) - s15*s45))/(s34*tr5^2) + 
    (6*(s12^3*(2*s34 - 3*s45) - s15^2*s45*(s34 + 6*s45) + 
       s12^2*(-4*s15*s34 + 4*s23*s34 - 4*s34^2 + 6*s15*s45 - 6*s23*s45 - 
         8*s34*s45 + 6*s45^2) + s12*(-8*s23*s34^2 + 2*s34^3 - 2*s23^2*s45 + 
         2*s23*s34*s45 + 19*s34^2*s45 + 7*s23*s45^2 + 4*s34*s45^2 - 5*s45^3 + 
         s15^2*(-2*s34 + 3*s45) + s15*(2*s23*s34 + 4*s34^2 - 15*s34*s45 - 
           10*s45^2)) + s15*(s45*(9*s34^2 + 14*s34*s45 - s45^2) + 
         s23*(-2*s34^2 - 6*s34*s45 + s45^2)) + 
       2*s34*(s23^2*s45 + 2*s23*(s34^2 + s34*s45 - s45^2) + 
         s45*(-4*s34^2 - 4*s34*s45 + s45^2))))/tr5^2 - 
    (6*(s12^3*(2*s15*s34 - 3*s15*s45 + 4*s34*s45) - (s15 - s34)^2*s45^2*
        (s15 + 4*(s34 + s45)) + s12*(s15 - s34)*s45*(s15^2 - 2*s34^2 - 
         11*s34*s45 - 6*s45^2 + 2*s15*(s34 + 2*s45)) + 
       s12^2*(-3*s34*s45*(2*s34 + 3*s45) + s15*(-2*s34^2 + 5*s34*s45 + 
           9*s45^2))))/(s23*tr5^2))/3, 
  (-18 + (2*s15*(-2*s12 + s15 - 2*s34))/s23^2 - (6*(s12 + s15 - s45))/s23 - 
    (5*(s23 - s45))/s12 + s15/(s12 - s34 - s45) - (10*s15^2)/(s23*s45) + 
    (4*(s12 + 2*s23))/s45 + (2*s15^2*(-2*s12 + s15 - 2*s34))/(s23^2*s45) - 
    (2*s12^2*(3*s15 - s23))/(s34^2*s45) - (2*s12^2*s15^3)/(s23^2*s34^2*s45) + 
    (6*s12^2*s15^2)/(s23*s34^2*s45) - (4*s12^2*s15^2)/(s23^2*s34*s45) - 
    (2*s12*s15*(-4*s12 + 5*s15))/(s23*s34*s45) - 
    (2*s12*(2*s12 + 5*(-2*s15 + s23)))/(s34*s45) - (s15*s45)/(s12*s34) + 
    (s45*(s15 - s23 + s45))/(s12*(s12 - s34 - s45)) + 
    (2*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
    (2*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) + 
    (2*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) - 
    (2*s15*s34*(s15 - 2*s34 - s45))/(s23^2*(-s12 + s34 + s45)) + 
    (10*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) - (4*s15^2*(s15 - s34)*s34)/
     (s23^2*s45*(-s12 + s34 + s45)) - (s15*(3*s15 + 6*s34 + s45))/
     (s23*(s12 - s34 - s45)) - (-16*s12 + 11*s15 - 6*s23 + 8*s45)/s34 - 
    (2*(s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45))/s34^2 + 
    (2*s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/
     (s23*s34^2) - (2*s15^2*(s12^2 - 2*s12*(s15 + s45) + s45*(s15 + s45)))/
     (s23^2*s34^2) + (2*s15*(-2*s12^2 + s12*(s15 + s45) + s45*(s15 + s45)))/
     (s23^2*s34) + (4*s12^2 - 6*s12*(3*s15 + s45) + s15*(5*s15 + 3*s45))/
     (s23*s34) - (2*(s12 + s15)*s45^2*(s12*(s15 - s23) - s15*s45))/
     (s34*tr5^2) - (2*s15*s45*(s34 + s45)*(s15*s34 + (s23 + s34)*s45))/
     ((s12 - s34 - s45)*tr5^2) - 
    (2*s12^2*s45*(s12*s15 - s34*s45 - s15*(2*s34 + s45)))/(s23*tr5^2) + 
    (2*s45*(s12^3 - s12^2*(2*s15 - 2*s23 + s34) - 
       s15*(-2*s23*s34 + s15*(s34 - 2*s45) + 3*s34*s45 + s45^2) + 
       s12*(-s15^2 - (s23 - s45)*(2*s34 + s45) + s15*(s23 + 4*(s34 + s45)))))/
     tr5^2)/3, 
  -(s12*(s23^2*s34*(s34 + s45)*(s15^3*s45^2*(-4*s34^3 + 5*s34^2*s45 + 
          s34*s45^2 + s45^3) + s34^2*(s23 + s34)*(s23 - s45)^2*
         (4*s34^3 - 2*s34^2*s45 + 5*s34*s45^2 + 2*s45^3) + 
        s15*s34*(-3*s34*s45^2*(4*s34^3 - 3*s34^2*s45 + 3*s34*s45^2 + s45^3) + 
          s23*s45*(16*s34^4 - 19*s34^3*s45 + 21*s34^2*s45^2 + s34*s45^3 - 
            s45^4) + s23^2*(-4*s34^4 + 10*s34^3*s45 - 12*s34^2*s45^2 + 
            2*s34*s45^3 + s45^4)) - s15^2*s45*
         (-3*s34^2*s45*(-2*s34 + s45)^2 + s23*(8*s34^4 - 11*s34^3*s45 + 
            9*s34^2*s45^2 + 2*s34*s45^3 + s45^4))) - 
      s12^4*(s15 - s23)^2*(2*s34^2*s45^2*(-s34^2 + s34*s45 + 2*s45^2) + 
        s15^3*(4*s34^3 - 2*s45^3) + s23^3*(-4*s34^3 + 2*s45^3) - 
        s23*s34*s45*(3*s34^3 + s34^2*s45 + 2*s34*s45^2 + 4*s45^3) + 
        s23^2*(-4*s34^4 - 3*s34^3*s45 + s34^2*s45^2 + 4*s34*s45^3 - 
          2*s45^4) + s15^2*(-4*s34^4 - 3*s34^3*s45 + s34^2*s45^2 + 
          4*s34*s45^3 - 2*s45^4 + 6*s23*(-2*s34^3 + s45^3)) + 
        s15*(6*s23^2*(2*s34^3 - s45^3) + s34*s45*(3*s34^3 + s34^2*s45 + 
            2*s34*s45^2 + 4*s45^3) + s23*(8*s34^4 + 6*s34^3*s45 - 
            2*s34^2*s45^2 - 8*s34*s45^3 + 4*s45^4))) + 
      s12^3*(-(s15^5*s45*(-13*s34^3 + s34^2*s45 + 2*s34*s45^2 + 6*s45^3)) - 
        2*s15^4*(s23*(8*s34^4 + 27*s34^3*s45 - s34^2*s45^2 - 6*s34*s45^3 - 
            13*s45^4) + s45*(14*s34^4 + 4*s34^3*s45 - s34^2*s45^2 - 
            6*s34*s45^3 + 3*s45^4)) - 
        s23^2*(s34^2*s45^2*(s34^3 + 3*s34^2*s45 - 12*s34*s45^2 - 14*s45^3) + 
          s23*s34^2*s45*(s34^3 + 2*s34^2*s45 + 13*s34*s45^2 + 24*s45^3) + 
          2*s23^3*(8*s34^4 + s34^3*s45 + s34^2*s45^2 - 2*s34*s45^3 - s45^4) + 
          s23^2*(16*s34^5 + 3*s34^4*s45 + 3*s34^3*s45^2 - 12*s34^2*s45^3 + 
            4*s34*s45^4 + 2*s45^5)) - 
        s15^2*(2*s34^2*s45^2*(5*s34^3 - 3*s34*s45^2 + 2*s45^3) + 
          4*s23^3*(24*s34^4 + 16*s34^3*s45 + 2*s34^2*s45^2 - 8*s34*s45^3 - 
            9*s45^4) + s23*s34*s45*(31*s34^4 + 40*s34^3*s45 + 9*s34^2*s45^2 + 
            4*s34*s45^3 + 28*s45^4) + 3*s23^2*(16*s34^5 + 31*s34^4*s45 + 
            11*s34^3*s45^2 - 14*s34^2*s45^3 - 8*s34*s45^4 + 8*s45^5)) + 
        s15*(2*s34^3*s45^3*(s34^2 - s34*s45 - 2*s45^2) + 
          s23*s34^2*s45^2*(11*s34^3 + 3*s34^2*s45 - 18*s34*s45^2 - 
            10*s45^3) + s23^4*(64*s34^4 + 21*s34^3*s45 + 7*s34^2*s45^2 - 
            18*s34*s45^3 - 14*s45^4) + s23^2*s34*s45*(17*s34^4 + 
            23*s34^3*s45 + 24*s34^2*s45^2 + 38*s34*s45^3 + 14*s45^4) + 
          s23^3*(48*s34^5 + 37*s34^4*s45 + 17*s34^3*s45^2 - 38*s34^2*s45^3 + 
            12*s45^5)) + s15^3*(2*s23^2*(32*s34^4 + 43*s34^3*s45 + 
            s34^2*s45^2 - 14*s34*s45^3 - 22*s45^4) + 
          s34*s45*(15*s34^4 + 19*s34^3*s45 - 2*s34^2*s45^2 - 10*s34*s45^3 + 
            14*s45^4) + s23*(16*s34^5 + 87*s34^4*s45 + 27*s34^3*s45^2 - 
            18*s34^2*s45^3 - 32*s34*s45^4 + 20*s45^5))) + 
      s12*(-(s15^5*s45^3*(-5*s34^3 + s34^2*s45 + 2*s34*s45^2 + 2*s45^3)) + 
        s15^4*s45^3*(-24*s34^4 + 2*s34^3*s45 + 8*s34^2*s45^2 + 4*s34*s45^3 - 
          2*s45^4 + s23*(-15*s34^3 + 3*s34*s45^2 + 6*s45^3)) + 
        s15^3*(6*s34*s45^3*(7*s34^4 - 2*s34^2*s45^2 + s45^4) + 
          s23*s45^3*(56*s34^4 + 7*s34^3*s45 - 12*s34^2*s45^2 - 13*s34*s45^3 + 
            4*s45^4) + s23^2*s45*(-3*s34^5 + 5*s34^4*s45 + 22*s34^3*s45^2 + 
            11*s34^2*s45^3 + 3*s34*s45^4 - 6*s45^5)) + 
        s15*s34*(s34^2*s45^3*(9*s34^4 + s34^3*s45 - 2*s34^2*s45^2 + 
            2*s34*s45^3 + 2*s45^4) + s23*s34*s45^3*(26*s34^4 + 7*s34^3*s45 - 
            6*s34^2*s45^2 - s34*s45^3 + 4*s45^4) + 
          s23^4*(32*s34^5 + 9*s34^4*s45 + 21*s34^3*s45^2 + 35*s34^2*s45^3 + 
            12*s34*s45^4 + 3*s45^5) + s23^3*(16*s34^6 - 19*s34^5*s45 + 
            18*s34^4*s45^2 - s34^3*s45^3 - 14*s34^2*s45^4 + 4*s34*s45^5 - 
            6*s45^6) + s23^2*s45*(-s34^6 + 15*s34^5*s45 + 13*s34^4*s45^2 + 
            10*s34^3*s45^3 - 6*s34^2*s45^4 - 17*s34*s45^5 + 2*s45^6)) + 
        s23^2*s34^2*(-2*s23^3*(8*s34^4 + 3*s34^3*s45 + 4*s34^2*s45^2 + 
            7*s34*s45^3 + s45^4) + s34*s45^2*(-5*s34^4 + s34^3*s45 - 
            5*s34^2*s45^2 + 3*s34*s45^3 + 8*s45^4) + 
          s23^2*s34*(-16*s34^4 + 15*s34^3*s45 - 3*s34^2*s45^2 + 5*s34*s45^3 + 
            21*s45^4) + s23*(21*s34^5*s45 + 14*s34^3*s45^3 - 15*s34*s45^5 + 
            2*s45^6)) - s15^2*(2*s34^2*s45^3*(16*s34^4 + s34^3*s45 - 
            4*s34^2*s45^2 + 2*s34*s45^3 + 3*s45^4) + s23*s34*s45^3*
           (67*s34^4 + 14*s34^3*s45 - 15*s34^2*s45^2 - 8*s34*s45^3 + 
            8*s45^4) + s23^3*(16*s34^6 + 18*s34^4*s45^2 + 33*s34^3*s45^3 + 
            20*s34^2*s45^4 + 7*s34*s45^5 - 2*s45^6) + 
          s23^2*s45*(-4*s34^6 + 15*s34^5*s45 + 36*s34^4*s45^2 + 
            16*s34^3*s45^3 - 15*s34*s45^5 + 2*s45^6))) + 
      s12^2*(2*s15^5*s45^2*(-7*s34^3 + s34^2*s45 + 2*s34*s45^2 + 3*s45^3) + 
        s15^4*s45*(s23*(18*s34^4 + 47*s34^3*s45 - 6*s34^2*s45^2 - 
            15*s34*s45^3 - 22*s45^4) + 3*s45*(16*s34^4 + s34^3*s45 - 
            3*s34^2*s45^2 - 4*s34*s45^3 + 2*s45^4)) + 
        s23^2*s34*(2*s34*s45^3*(s34^3 - 3*s34^2*s45 - 12*s34*s45^2 - 
            5*s45^3) + s23^3*(24*s34^4 + 6*s34^3*s45 + 7*s34^2*s45^2 + 
            5*s34*s45^3 - 2*s45^4) + s23*s45*(-15*s34^5 + s34^4*s45 + 
            s34^3*s45^2 + 31*s34^2*s45^3 + 12*s34*s45^4 - 4*s45^5) + 
          s23^2*(24*s34^5 - 9*s34^4*s45 + 8*s34^3*s45^2 - 14*s34^2*s45^3 - 
            7*s34*s45^4 + 6*s45^5)) - 
        s15^3*(s34*s45^2*(54*s34^4 + 19*s34^3*s45 - 9*s34^2*s45^2 - 
            12*s34*s45^3 + 16*s45^4) + s23^2*(24*s34^5 + 60*s34^4*s45 + 
            64*s34^3*s45^2 - s34^2*s45^3 - 23*s34*s45^4 - 30*s45^5) + 
          s23*s45*(40*s34^5 + 116*s34^4*s45 + 24*s34^3*s45^2 - 
            13*s34^2*s45^3 - 29*s34*s45^4 + 16*s45^5)) - 
        s15*(s34^3*s45^3*(7*s34^3 - 3*s34^2*s45 - 6*s34*s45^2 + 4*s45^3) + 
          s23*s34^2*s45^2*(7*s34^4 + 25*s34^3*s45 - 8*s34^2*s45^2 - 
            18*s34*s45^3 + 8*s45^4) + s23^4*(72*s34^5 + 36*s34^4*s45 + 
            26*s34^3*s45^2 + 15*s34^2*s45^3 - 9*s34*s45^4 - 4*s45^5) + 
          s23^2*s34*s45*(7*s34^5 + 23*s34^4*s45 + 37*s34^3*s45^2 + 
            34*s34^2*s45^3 - s34*s45^4 + 4*s45^5) + 
          s23^3*(48*s34^6 + 22*s34^5*s45 + 36*s34^4*s45^2 - 10*s34^3*s45^3 - 
            9*s34^2*s45^4 + 7*s34*s45^5 + 4*s45^6)) + 
        s15^2*(s34^2*s45^2*(20*s34^4 + 21*s34^3*s45 - 7*s34^2*s45^2 - 
            12*s34*s45^3 + 14*s45^4) + s23^3*(72*s34^5 + 72*s34^4*s45 + 
            50*s34^3*s45^2 + 13*s34^2*s45^3 - 19*s34*s45^4 - 18*s45^5) + 
          s23*s34*s45*(22*s34^5 + 76*s34^4*s45 + 55*s34^3*s45^2 - 
            6*s34^2*s45^3 - 25*s34*s45^4 + 24*s45^5) + 
          s23^2*(24*s34^6 + 71*s34^5*s45 + 96*s34^4*s45^2 + 25*s34^3*s45^3 - 
            6*s34^2*s45^4 - 16*s34*s45^5 + 14*s45^6)))))/
   (3*s23^2*s34^2*(-s15 + s23 + s34)*s45^3*(s34 + s45)*tr5^2), 
  -((s23 - s45)*(s23 + s23^2*(s34^(-1) + s45^(-1)) - 
      (s23*(s12 - s34)*(s23 - s45))/(s12*s15) - (s12*s23*(s23 - s45))/
       (s34*s45) - s45 - (s23*s45)/s34 - (s15^2*(s12 - s45))/
       (s34*(-s12 + s34 + s45)) + (s12*s15^2*(s12 - s45))/
       (s34*s45*(-s12 + s34 + s45)) + 
      (s15*(s12 - s45)*(-s45^2 + s12*(-2*s23 + s45) + 2*s23*(s34 + s45)))/
       (s34*s45*(-s12 + s34 + s45)) + 
      (s23*(-((s23 - s45)*(3*s23 - s34 + s45)) + s15*(3*s23 + 2*s45)))/
       (s12*(s15 - s23 + s45)) - (4*s12*s15^2*s23*s45)/tr5^2 + 
      (4*s15^2*s23*s45^2)/tr5^2 - (2*s15*s23*s45*(s12^2 + 4*s34*s45 + 
         s23*(-2*s34 + s45) - s12*(s23 + 2*s34 + s45)))/tr5^2 + 
      (2*s23*s45*(s12^2*s23 - s34*(s23 + 2*s34)*(s23 - s45) + 
         s12*(s23^2 + s23*(s34 - 2*s45) - s34*s45)))/tr5^2))/(3*s23^2), 
  (11 - (9*(s12 - s34))/s15 + (2*(s12 - s34))/(s12 + s15 - s34) + 
    (2*s12^2*s34)/(s23^2*(-s15 + s23 + s34)) - 
    (2*(14*s12 + 2*s15 + s34 - 7*s45))/s23 + (4*s12^2*s15^2)/(s23^2*s45^2) - 
    (8*s12*s15*(s12 - s34))/(s23*s45^2) + (4*(s12 - s34)^2)/s45^2 + 
    (12*s12*s15)/(s23*s45) - (4*(s12 - s34))/s45 - 
    (8*s12*s15*(s15 - s34))/(s23^2*s45) - (9*s34^2*s45)/(s15*s23^2) - 
    (9*s34*(s12 - s34 + s45))/(s15*s23) - (2*(s34 + s45))/(s15 - s23 - s34) + 
    (9*(s34 + s45))/(s15 - s23 + s45) - (2*s12^2*(-s12 + s34 + s45))/
     (s23^2*(s12 + s15 - s34)) - (9*s45*(-s12 + s34 + s45)^2)/
     (s23^2*(-s15 + s23 - s45)) + (2*s12*(2*s34 + s45))/
     (s23*(-s15 + s23 + s34)) - (2*s12*(-2*s12 + 2*s34 + s45))/
     (s23*(s12 + s15 - s34)) + (9*(-s12 + s34 + s45)*(s34 + 2*s45))/
     (s23*(-s15 + s23 - s45)) - (13*s12^2 - 4*s15^2 - 8*s34^2 - 2*s34*s45 + 
      9*s45^2 + 2*s15*(6*s34 + s45) - 2*s12*(s15 - 2*s34 + 10*s45))/s23^2 - 
    (4*(s12^3*s15*(s34 + s45) - 2*(s15 - s34)^2*s45^2*(s34 + s45) - 
       s12^2*s34*(s45*(s34 + s45) + s15*(3*s34 + 2*s45)) + 
       s12*(2*s15^2*(-s34^2 + s34*s45 + s45^2) + 
         s34*s45*(s34^2 + s34*s45 + s45^2) + s15*(2*s34^3 - 3*s34^2*s45 - 
           3*s34*s45^2 - s45^3))))/(s23*tr5^2) + 
    (4*(s12^3*(s34 + s45) + 2*s34*(s34 + s45)*(s23*s34 + 2*(s15 - s34)*s45) - 
       s12^2*(2*s34^2 + 2*s34*s45 + s45^2 + 2*s15*(s34 + s45) - 
         2*s23*(s34 + s45)) + s12*(2*s15*(s34^2 + 3*s34*s45 + s45^2) + 
         s34*(s34^2 + 5*s34*s45 + 5*s45^2 - 4*s23*(s34 + s45)))))/tr5^2)/3, 
  (-3 - (15*s15 - 19*s34)/s23 + (s15 - s34)^3/(s12*s23^2) - 
    (3*s15)/(s12 + s15 - s34) + s34/(-s15 + s23 + s34) - 
    (-6*s15^2 + 13*s15*s34 - 7*s34^2)/s23^2 - 
    (9*s15^2 - 15*s15*s34 + 6*s34^2)/(s12*s23) - (2*s12*s15^2*(s15 - s34))/
     (s23^2*s45^2) - (2*(s12 - 2*s34)*(s15 - s34))/s45^2 - 
    (2*(s15 - s34)*s34^2)/(s12*s45^2) - (4*s15*(s15 - s34)*(-s12 + s34))/
     (s23*s45^2) + (6*(s15 - s34))/s45 + 
    ((2*s12 - 11*s15 - 3*s34)*(s15 - s34))/(s23*s45) - 
    (6*(s15 - s34)*s34)/(s12*s45) - (s15*(s15 - s34)*(2*s12 - 5*s15 + 5*s34))/
     (s23^2*s45) - (3*(s15 - s34)^2*(s15 + s45))/(s23^2*(s12 + s15 - s34)) + 
    (3*(s15 - s34)*(2*s15 + s45))/(s23*(s12 + s15 - s34)) - 
    (s15*(s15 - s34)*s34)/(s23^2*(-s12 + s34 + s45)) - 
    (s15^2*(s15 - s34)*s34)/(s23^2*s45*(-s12 + s34 + s45)) - 
    (2*(s15 - s34)^3*s34^2)/(s12*tr5^2) - (s12*s15^2*(s15 - s34)^2*s34)/
     (s23*s45*tr5^2) - (s23*(s15 - s34)^2*s34^3)/(s12*s45*tr5^2) - 
    ((s15 - s34)^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/
     (s45*tr5^2) - ((s15 - s34)^4*s34*s45)/(s12*s23*tr5^2) + 
    (2*(s15 - s34)^2*s34*(s15 + s45)*(s12*s15 + (-s15 + s34)*s45))/
     (s23^2*tr5^2) - (2*s34*(s15^3 - 3*s15^2*s34 - s12^2*(s15 - s23 + s34) + 
       s34^2*(s23 - 2*s45) + 2*s15*s34*(s34 + s45) + 
       2*s12*(s15^2 + s15*(-s34 + s45) + s34*(-s23 + s34 + s45))))/tr5^2 - 
    (2*s34*(s12^2*s15*s34 - s12*(s15 - s34)*(s15^2 - 2*s15*s34 + 4*s15*s45 - 
         2*s34*s45) - (s15 - s34)^2*(s15^2 - 2*s15*(s34 - s45) - 
         s45*(2*s34 + s45))))/(s23*tr5^2))/3, 
  (2 - (s15 - s34)^3/(s12*s23^2) + (3*s12^2*s15)/(s23^2*(-s15 + s23 + s34)) - 
    (3*s12*(s12 - 2*s15 - s45))/(s23*(-s15 + s23 + s34)) - 
    (-3*s15 + s23 - s45)/s34 - (3*(-3*s15 + s23 + 2*s34 - s45))/s12 + 
    (2*s12*s15^2*(s12 + s15 - s34))/(s23^2*s45^2) - 
    (2*s34^2*(-s15 + s23 + s34))/(s12*s45^2) - 
    (2*s15*(2*s12^2 + s12*(3*s15 - 4*s34) + 2*s34*(-s15 + s34)))/
     (s23*s45^2) + (2*(s12^2 + s12*(3*s15 - s23 - 3*s34) + 
       s34*(-4*s15 + 2*s23 + 3*s34)))/s45^2 - (s12*(s12 + 3*s15 - s23))/
     (s34*s45) - (s12*s15^2*(s12 + s15))/(s23^2*s34*s45) + 
    (s12*s15*(2*s12 + 3*s15))/(s23*s34*s45) - ((4*s15 - 3*s23 - 4*s34)*s34)/
     (s12*s45) - (-2*s12 - 4*s15 + 4*s23 + 5*s34)/s45 + 
    (3*s12^2 + 4*s12*s15 + 4*s15^2 - 5*s12*s34 - 6*s15*s34 + s34^2)/
     (s23*s45) - (s15*(3*s12^2 + 6*s12*s15 + 4*s15^2 - 8*s12*s34 - 
       9*s15*s34 + 5*s34^2))/(s23^2*s45) - (s15 + s45)/(s12 + s15 - s34) + 
    (s15*(s12 + s15)*(-s12 + s15 + s45))/(s23^2*s34) - 
    (3*(-2*s12 + s34 + s45))/(s15 - s23 - s34) - 
    ((s15 - s34)*(5*s15 - 2*s34 + 3*s45))/(s12*s23) - 
    (-2*s12 + 8*s15 + 4*s34 + 8*s45)/s23 - 
    (-s12^2 + s12*s45 + s15*(3*s15 + 2*s45))/(s23*s34) - 
    (-3*s12^2 + 3*s15^2 + 5*s34*(-s34 + s45) + s12*(7*s34 + s45) + 
      s15*(3*s34 + 2*s45))/s23^2 + (2*(s15 - s34)^3*s34^2)/(s12*tr5^2) + 
    (s12*s15^2*(s15 - s34)^2*s34)/(s23*s45*tr5^2) + 
    (s23*(s15 - s34)^2*s34^3)/(s12*s45*tr5^2) + 
    ((s15 - s34)^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/
     (s45*tr5^2) + ((s15 - s34)^4*s34*s45)/(s12*s23*tr5^2) - 
    (2*s34*(s12^3*s15*s45 - (s15 - s34)^2*s45*(s15^2 - s15*(s34 - 3*s45) + 
         3*s45*(-s34 + s45)) + s12^2*s45*(s34*s45 - s15*(3*s34 + s45)) + 
       s12*(s15^4 + 3*s15*s34^2*s45 - 3*s34^2*s45^2 + 
         s15^3*(-2*s34 + 3*s45) + s15^2*(s34^2 - 6*s34*s45 + 3*s45^2))))/
     (s23^2*tr5^2) - (2*(s12^3*s34*(2*s15 + s45) + 
       s12^2*(-6*s34^2*s45 + s15*(-7*s34^2 + 6*s34*s45 + s45^2)) + 
       (s15 - s34)*(s15^3*s34 - s15^2*(3*s34^2 - 2*s34*s45 + s45^2) + 
         2*s34*s45*(3*s34^2 - 2*s34*s45 + s45^2) + 
         s15*(2*s34^3 - 8*s34^2*s45 - s34*s45^2 - 2*s45^3)) + 
       s12*(s15^3*(-s34 + s45) + s34*s45*(11*s34^2 - 7*s34*s45 + s45^2) + 
         s15^2*(-5*s34^2 + 4*s34*s45 + 2*s45^2) + 
         s15*(6*s34^3 - 22*s34^2*s45 - 7*s34*s45^2 - s45^3))))/(s23*tr5^2) + 
    (2*(2*s12^3*s34 + s15^3*s34 + s15^2*(-3*s34^2 + 2*s34*s45 - 2*s45^2) + 
       s15*(4*s34^3 + s23*(s34 - s45)^2 + 2*s34^2*s45 + 6*s34*s45^2 - 
         s45^3) - s12^2*(7*s34^2 - 4*s34*s45 + s45^2 + 2*s15*(s34 + s45) - 
         2*s23*(s34 + s45)) + s34*(-2*s34^3 + s23^2*s45 - s34^2*s45 - 
         4*s34*s45^2 + s45^3 + 2*s23*(s34^2 + s34*s45 - s45^2)) + 
       s12*(-(s23^2*s45) + s15^2*(s34 + s45) + s23*(-4*s34^2 - 4*s34*s45 + 
           s45^2) + s34*(8*s34^2 - 3*s34*s45 + 5*s45^2) + 
         s15*(-3*s34^2 + 11*s34*s45 + s45^2 + s23*(-s34 + s45)))))/tr5^2)/3, 
  (-6 + s12/s15 - s12/s34 - (-s23 + s34)/(s12 + s23 - s34 - s45) - 
    (2*s12^2*s15^2)/(s23^2*s45^2) - (2*s12*(s12 - s34))/s45^2 - 
    (2*s12*s15*(-2*s12 + s34))/(s23*s45^2) - (3*s12)/s45 + 
    (2*s12*s15*(s12 + s15 - 2*s34))/(s23^2*s45) + s12^2/(s34*s45) + 
    (s12^2*s15^2)/(s23^2*s34*s45) - (2*s12^2*s15)/(s23*s34*s45) - 
    ((s12 - s34)*(2*s12 - s15 + 2*s34))/(s23*s45) - (s12*s45)/(s15*s23) - 
    (2*s15*(-2*s15 + s34 - 2*s45)*s45)/(s23^2*(s12 + s23 - s45)) + 
    (2*s15*s34*s45^2)/(s23^2*(s12 + s23 - s45)^2) - 
    ((s15 - s34 - s45)*(s15 + s45))/(s23*(s12 + s23 - s34 - s45)) + 
    (s12^2*(2*s15 + s45))/(s23^2*s34) + (s15*s45*(s15 - 4*s34 + s45))/
     (s23*(s12 + s23 - s45)^2) + (s15*(s15 + 2*s34 + s45))/
     (s23*(s12 + s23 - s45)) - (s15*(s15 - s23 - 2*s34 + 2*s45))/
     (s12 + s23 - s45)^2 - (2*s12 - 2*s15 - s34 + 7*s45)/s23 - 
    (3*s15 - 4*s23 - 3*s34 + 15*s45)/(s12 + s23 - s45) + 
    (s15^2 - s15*s23 + 4*s15*s45 + 3*s23*s45)/((s12 + s23 - s45)*
      (s12 + s23 - s34 - s45)) - 
    (2*(s12^2 - s15^2 + s34^2 - 4*s34*s45 + s45^2 + s12*(-2*s34 + s45)))/
     s23^2 + (-2*s12^2 + s12*(s15 + 2*s45) + s45*(s15 + 2*s45))/(s23*s34) + 
    ((2*s12 + s15 - 2*s34)*s34^2*(s12*(s15 - s23) + s23*s34))/(s45*tr5^2) + 
    (s12^2*s34*s45^3)/(s15*s23*tr5^2) - (s15*s34*s45*(s15 + s45)^3)/
     (s23*(s12 + s23 - s34 - s45)*tr5^2) - 
    (s12*s45^2*(s12^2 - 2*s12*s15 + s15^2 + 2*s12*s23 + 4*s15*s45))/
     (s34*tr5^2) - (s15*s34*s45^2*(3*s15^2 + 5*s15*s45 + 2*s45^2))/
     (s23*(s12 + s23 - s45)*tr5^2) + 
    (s12^2*s45*(s34*(s23 - 2*s45) + s12*(-s23 + s45)))/(s15*tr5^2) - 
    (s23*s45*(s15 - s23 + s45)^2*(s15^2 + 3*s23^2 + s15*(2*s23 + s45)))/
     ((s12 + s23 - s45)*(s12 + s23 - s34 - s45)*tr5^2) + 
    (s15*(s12 - s45)*s45^2*(s12^2 + s15*(s15 + 2*s45)))/(s23*s34*tr5^2) - 
    (-s15^4 - 3*s23^4 - 10*s23^3*s34 - 11*s23^2*s34^2 + s23*s34^3 - 6*s34^4 + 
      s12^3*(4*s34 - 6*s45) + 17*s23^3*s45 + 36*s23^2*s34*s45 + 
      8*s23*s34^2*s45 + 6*s34^3*s45 - 10*s23^2*s45^2 - 21*s23*s34*s45^2 + 
      9*s34^2*s45^2 - s23*s45^3 - 5*s34*s45^3 + s15^3*(s34 + 7*s45) + 
      s12^2*(5*s23*s34 - 10*s34^2 - 19*s23*s45 + 9*s34*s45 + 4*s45^2) + 
      s15^2*(-13*s12*s34 + 10*s12*s45 - 8*s34*s45 + 17*s45^2) + 
      s15*(4*s23^3 + 10*s34^3 + 3*s23^2*(3*s34 - 7*s45) + 10*s34^2*s45 - 
        41*s34*s45^2 + 7*s45^3 + s12^2*(-5*s34 + 19*s45) - 
        2*s12*(2*s23^2 + s23*(s34 - 2*s45) + (21*s34 - s45)*s45) + 
        s23*(3*s34^2 - 22*s34*s45 - 7*s45^2)) + 
      s12*(3*s23^3 + 12*s34^3 + s23^2*(8*s34 - 11*s45) - 8*s34^2*s45 - 
        21*s34*s45^2 + 4*s45^3 + s23*(-6*s34^2 + 18*s34*s45 - 5*s45^2)))/
     tr5^2 - (s15^4*(s23 + 3*s45) + s15^2*s45*(7*s23*s34 - 16*s23*s45 - 
        9*s34*s45 + 5*s45^2) - s15^3*((2*s34 - 7*s45)*s45 + 
        s23*(s34 + 5*s45)) + (s23 - s45)^2*(3*s23^3 + 
        s23^2*(10*s34 - 19*s45) + s23*(10*s34^2 - 31*s34*s45 - s45^2) + 
        s34*(3*s34^2 - 15*s34*s45 - s45^2)) + 
      s15*(-4*s23^4 - 9*s23^3*(s34 - 3*s45) + s23^2*(-4*s34^2 + 28*s34*s45 - 
          13*s45^2) + s23*s45*(2*s34^2 - 11*s34*s45 - 11*s45^2) + 
        s45^2*(2*s34^2 - 10*s34*s45 + s45^2)))/((s12 + s23 - s45)*tr5^2) + 
    (2*s45*(s12^3*s15*s34 + s12^2*s34^2*(-2*s15 + s45) + 
       (s15 - s34)^2*s45*(s15^2 - 2*s15*s34 + s34^2 + 2*s15*s45 - 4*s34*s45 + 
         s45^2) - s12*(s15 - s34)*(s15^3 - 2*s15^2*(s34 - s45) + 
         s34*s45*(-2*s34 + s45) + s15*(s34^2 - 4*s34*s45 + s45^2))))/
     (s23^2*tr5^2) - (s45*(-2*s15^4 + 2*s23^4 - 10*s23^3*s45 - 
       4*s23^2*(s34 - 2*s45)*s45 + 7*s23*s34*s45^2 + 2*s34^2*s45^2 - 
       2*s15^3*(s23 - s34 + s45) + s15^2*(-(s23*s34) + 2*(s34 + s45)^2) + 
       2*s15*(s23^3 + 2*s23^2*s34 + s23*s45*(3*s34 + s45) + 
         s45*(2*s34^2 + s34*s45 + s45^2))))/((s12 + s23 - s34 - s45)*tr5^2) - 
    (s12^3*(-4*s15*s34 + 5*s15*s45 - 4*s34*s45 + s45^2) + 
      s12^2*(5*s34*(2*s34 - s45)*s45 + s15*(4*s34^2 - 26*s34*s45 + 
          3*s45^2)) + s12*(s15^4 + s15^3*(7*s34 - 5*s45) + 
        s15*s45*(31*s34^2 - 4*s34*s45 - 4*s45^2) - 
        2*s34*s45*(6*s34^2 - 8*s34*s45 + s45^2) + 
        s15^2*(-5*s34^2 + 4*s45^2)) + s45*(-3*s15^4 + s15^3*(6*s34 - 2*s45) + 
        s15^2*(12*s34^2 + 5*s34*s45 - 10*s45^2) + 
        s15*(-17*s34^3 + 19*s34^2*s45 + 16*s34*s45^2 - 4*s45^3) + 
        s34*(6*s34^3 - 15*s34^2*s45 - 4*s34*s45^2 + 2*s45^3)))/(s23*tr5^2))/
   3, (-6 - s15/(s23 + s34) - (s15*(s15 - s34))/(s23*(-s15 + s23 - s45)) + 
    (2*s12^2*s15^2)/(s23^2*s45^2) - (2*s12*s15*(s12 - s34))/(s23*s45^2) - 
    (s15*(-2*s12^2 + 3*s12*s15 - 4*s12*s34 + s15*s34))/(s23^2*s45) + 
    ((s15 - 2*s34)*s34 + 2*s12*(3*s15 + s34))/(s23*s45) - 
    (2*s34*s45^2*(s15 + s45))/(s23^2*(s12 + s23 - s45)^2) + 
    (s15*(s12 + s15 + s45))/(s23*(s23 + s34)) - 
    (2*s15^2)/(s23*(-s12 + s34 + s45)) + (s15^2*s34^2)/
     (s23^2*s45*(-s12 + s34 + s45)) + 
    (2*s45*(s15 + s45)*(-2*s15 + s34 + s45))/(s23^2*(s12 + s23 - s45)) - 
    (s15^2*(2*s34 + s45))/(s23^2*(s12 - s34 - s45)) - 
    (s15*(s15 + s34 + 2*s45))/((s23 + s34)*(s12 + s23 - s45)) + 
    (2*s12 + s15 + 9*s34 + 2*s45)/s23 - (2*(s15 - 2*s23 - s34 + 3*s45))/
     (s12 + s23 - s45) - (s15^2 + 2*s15*s34 - 5*s15*s45 + 4*s34*s45)/
     (s23*(s12 + s23 - s45)) - (s45*(s15^2 + 2*s45*(-3*s34 + s45) + 
       s15*(-4*s34 + 3*s45)))/(s23*(s12 + s23 - s45)^2) + 
    (s15^2 + s15*(-3*s23 - 2*s34 + 6*s45) + 
      2*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     (s12 + s23 - s45)^2 - (3*s15^2 - 2*(s34^2 + s45^2 + s12*(2*s34 + s45)))/
     s23^2 + (s15^3*(s15 - s34)^2*(s12 + s15 - s34))/
     (s23*(-s15 + s23 - s45)*tr5^2) + ((2*s12 + s15 - 2*s34)*(s12 - s34)*s34*
      (s12*(s15 - s23) + s23*s34))/(s45*tr5^2) + 
    (s15^3*(s12 - s45)*s45*(s15 + s45))/(s23*(s23 + s34)*tr5^2) - 
    (s15^3*s34*s45*(s15 + s45))/((s23 + s34)*(s12 + s23 - s45)*tr5^2) - 
    (s15^2*s45*(4*s15*s34 - s34^2 + 2*s34*s45 + (2*s23 - s45)*s45))/
     ((s12 - s34 - s45)*tr5^2) + 
    (s15*s34*s45^2*(3*s15^2 + 4*s15*s45 + s45^2))/(s23*(s12 + s23 - s45)*
      tr5^2) - (s15*s45*(s15 + s45)*(s15^2 + s12*(2*s15 + s34) + 2*s15*s45 - 
       s34*(s34 + s45)))/((s23 + s34)*tr5^2) - 
    (s15^2*s34*(2*s15^2*s34 - s15*(s34 - s45)^2 - s45*(s34^2 + s45^2)))/
     (s23*(s12 - s34 - s45)*tr5^2) + 
    (2*s45*(s12^2*s15*s34^2 - (s15 - s34)^2*s45*(s15^2 + s34*(s34 - 2*s45) + 
         s15*(-2*s34 + s45)) + s12*(s15 - s34)*
        (s15^3 + s15*s34*(s34 - 2*s45) - s34^2*s45 + s15^2*(-2*s34 + s45))))/
     (s23^2*tr5^2) + (s15*(s15^2*(s15 - s34)*(s15 - 2*s34 - s45) + 
       s12^2*s34*s45 + s12*s15*(s15^2 + 2*s34*(s34 + s45) - 
         s15*(2*s34 + s45))))/((s15 - s23 + s45)*tr5^2) + 
    (s15*(s15^3*(s23 + 4*s45) + s45^2*(s23^2 + s23*(s34 - 2*s45) + 
         s45*(-2*s34 + s45)) + 2*s15*(s23^3 + s23^2*s34 - 4*s23*s45^2 + 
         3*s45^2*(-s34 + s45)) - s15^2*(3*s23^2 + (2*s34 - 9*s45)*s45 + 
         s23*(s34 + 5*s45))))/((s12 + s23 - s45)*tr5^2) - 
    (-s15^5 + s15^4*(5*s34 + 3*s45) - s34^2*s45*(4*s12^2 - 10*s12*s34 + 
        6*s34^2 + 12*s12*s45 - 21*s34*s45 + 2*s45^2) - 
      s15^3*(6*s12*s34 + 4*s34^2 - 11*s12*s45 + 6*s34*s45 + 7*s45^2) + 
      s15^2*(s34^3 - 10*s34^2*s45 + 23*s34*s45^2 - 4*s45^3 + 
        4*s12*(s34^2 - 7*s34*s45 + s45^2)) + 
      s15*s34*(-4*s12^3 - s12*s34*s45 + s12^2*(4*s34 + 6*s45) + 
        s45*(16*s34^2 - 43*s34*s45 + 4*s45^2)))/(s23*tr5^2) - 
    (s15^4 + s12^3*(4*s15 - 2*(2*s23 + s34)) - s15^3*(3*s23 + s34 + 8*s45) + 
      s15^2*(2*s23^2 - s34^2 + 4*s23*s45 - 5*s34*s45 - 7*s45^2) + 
      s34^2*(13*s23*s34 + 6*s34^2 - 2*s23*s45 - 30*s34*s45 + 4*s45^2) - 
      s15*(5*s23*s34^2 + 9*s34^3 - 38*s34^2*s45 - s23*s45^2 + 3*s34*s45^2 + 
        s45^3) + s12^2*(5*s15^2 + 21*s23*s34 + 10*s34^2 - 2*s23*s45 - 
        12*s34*s45 - s15*(5*s23 + 34*s34 + 2*s45)) - 
      s12*(s15^3 + s15^2*(7*s34 + 15*s45) + 2*s34*(15*s23*s34 + 7*s34^2 - 
          2*s23*s45 - 21*s34*s45 + 2*s45^2) + s15*(-10*s23*s34 - 39*s34^2 + 
          5*s45^2)))/tr5^2)/3, (-2 - (6*s12^2 - 2*s34^2)/s23^2 - 
    (5*s15 + s23 - 2*s34 - s45)/s12 + s15/(s12 - s34 - s45) - 
    (s15*(s15 + 4*s34 - s45))/(s23*(s12 - s34 - s45)) - 
    (4*(2*s15 - 3*s34)*s34^2)/(s12*(s15 - s23 - s34)*s45) - 
    (6*s34^3)/((-s15 + s23 + s34)^2*s45) - (2*s12^2*s34^3)/
     (s23^2*(-s15 + s23 + s34)^2*s45) - (6*s12*s34^3)/
     (s23*(-s15 + s23 + s34)^2*s45) - (2*(s15 - s34)*s34^3)/
     (s12*(-s15 + s23 + s34)^2*s45) + (26*s34^2)/((-s15 + s23 + s34)*s45) - 
    (4*s34^2*(-7*s12 + s34))/(s23*(-s15 + s23 + s34)*s45) - 
    (2*s12*s34^2*(-5*s12 + s34))/(s23^2*(-s15 + s23 + s34)*s45) + 
    (2*s34*(s15 + 2*s23 + 5*s34))/(s12*s45) - 
    (-8*s12 - 8*s15 + 4*s23 + 18*s34)/s45 - 
    (2*s15^2*s34 - 2*s12*s34*(s15 + s34) + s12^2*(6*s15 + 8*s34))/
     (s23^2*s45) - (-6*s12^2 + 8*s12*(s15 + 3*s34) + 
      4*(s15^2 - s15*s34 - s34^2))/(s23*s45) + (2*s34*(s15 + s34)*s45)/
     (s23^2*(s12 + s23 - s45)) + (s45*(s15 - s23 + s45))/
     (s12*(s12 - s34 - s45)) - (2*s34^2*s45^2*(s34 + s45))/
     (s23^2*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (2*(s34 - 2*s45)*(s34 + s45)^2)/(s12*(s15 - s23 - s34)*
      (s12 + s23 - s45)) - (2*s45*(s34 + s45)^3)/(s12*(-s15 + s23 + s34)^2*
      (s12 + s23 - s45)) + (2*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
    (2*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) + 
    (2*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) + 
    (8*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) - (2*s15^2*(s15 - s34)*s34)/
     (s23^2*s45*(-s12 + s34 + s45)) + (2*s15*s34*(s34 + s45))/
     (s23^2*(-s12 + s34 + s45)) - (2*(7*s12 + 4*s15 + 5*s45))/s23 - 
    (34*s34 + 8*s45)/(s15 - s23 - s34) + 
    (2*(s15^2 + s15*s34 + s34^2 - s45^2))/(s12*(s12 + s23 - s45)) - 
    (2*s34*s45*(s34^2 - s34*s45 - s45^2))/(s23^2*(-s15 + s23 + s34)*
      (s12 + s23 - s45)) - (2*(7*s15*s34 - 10*s34^2 + 3*s15*s45 - 3*s34*s45 + 
       s45^2))/(s12*(s15 - s23 - s34)) - (2*(7*s34^2 + 5*s34*s45 + s45^2))/
     (-s15 + s23 + s34)^2 - (2*s34*s45*(s34^2 + 3*s34*s45 + 2*s45^2))/
     (s23*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) - 
    (2*(s34^3 - 3*s34*s45^2 - s45^3))/(s23*(-s15 + s23 + s34)*
      (s12 + s23 - s45)) + (2*s34*(4*s12^2 - s34^2 + s34*s45 + s45^2 + 
       s12*(s34 + s45)))/(s23^2*(-s15 + s23 + s34)) + 
    (2*(s15^2 + s34^2 - s45^2 + s15*(s34 + s45)))/(s23*(s12 + s23 - s45)) - 
    (2*s34^2*(s12^2 + s12*(s34 + s45) + s45*(s34 + s45)))/
     (s23^2*(-s15 + s23 + s34)^2) + 
    (2*(s34^2 + 4*s34*s45 + s45^2 + s12*(14*s34 + s45)))/
     (s23*(-s15 + s23 + s34)) - 
    (2*s34*(2*(s34 + s45)^2 + s12*(5*s34 + 2*s45)))/
     (s23*(-s15 + s23 + s34)^2) - 
    (2*(-2*s34^3 + 2*s34*s45^2 + s45^3 + s15*(3*s34^2 + 3*s34*s45 + s45^2)))/
     (s12*(-s15 + s23 + s34)^2) - (2*s15*s45*(s34 + s45)*
      (s15*s34 + (s23 + s34)*s45))/((s12 - s34 - s45)*tr5^2) + 
    (2*s45*(-2*s12^3*s15 + (s15 - s34)^2*s45*(3*s15 + 4*s45) - 
       s12*(s15 - s34)*(3*s15^2 - 6*s15*s34 + 4*s15*s45 - 3*s34*s45) + 
       s12^2*(7*s15*s34 + 2*s15*s45 + 2*s34*s45)))/(s23*tr5^2) + 
    (2*s45*(2*s12^3 + s12^2*(-4*s15 + 4*s23 - 5*s34) + 2*s15^2*s34 + 
       4*s34^2*(s23 - 2*s45) - s15*(3*s34^2 + s23*s45 - 7*s34*s45) + 
       s12*(4*s15^2 + s34*(-8*s23 + 3*s34 + 8*s45) + 
         s15*(-s23 + 3*s34 + 8*s45))))/tr5^2)/3, 
  (-1 + (s15 + 3*s23 + s34 - 3*s45)/s12 - (3*s15)/(s12 - s34 - s45) - 
    (10*s12 + 11*s15 - 5*s23 - 26*s34)/s45 + 
    (18*s34^3)/((-s15 + s23 + s34)^2*s45) + (6*s12^2*s34^3)/
     (s23^2*(-s15 + s23 + s34)^2*s45) + (18*s12*s34^3)/
     (s23*(-s15 + s23 + s34)^2*s45) - (6*s34^3*(-s15 + s34))/
     (s12*(-s15 + s23 + s34)^2*s45) - (54*s34^2)/((-s15 + s23 + s34)*s45) - 
    (2*(6*s15 - 11*s34)*s34^2)/(s12*(-s15 + s23 + s34)*s45) - 
    (2*s12*(15*s12 - 2*s34)*s34^2)/(s23^2*(-s15 + s23 + s34)*s45) + 
    (8*s34^2*(-9*s12 + s34))/(s23*(-s15 + s23 + s34)*s45) - 
    (s34*(4*s15 + 5*s23 + 16*s34))/(s12*s45) - 
    (18*s12^2 - 8*s12*s15 - 7*s15^2 - 58*s12*s34 + 8*s15*s34 + 8*s34^2)/
     (s23*s45) - (s15^2*(s15 - 6*s34) - 6*s12^2*(3*s15 + 4*s34) + 
      s12*(-2*s15^2 + 4*s15*s34 + 4*s34^2))/(s23^2*s45) - 
    (2*s34*(2*s15 + 2*s34 - s45)*s45)/(s23^2*(s12 + s23 - s45)) - 
    (3*s45*(s15 - s23 + s45))/(s12*(s12 - s34 - s45)) + 
    (6*s34^2*s45^2*(s34 + s45))/(s23^2*(-s15 + s23 + s34)^2*
      (s12 + s23 - s45)) - (2*(2*s34 - 7*s45)*(s34 + s45)^2)/
     (s12*(s15 - s23 - s34)*(s12 + s23 - s45)) + (6*s45*(s34 + s45)^3)/
     (s12*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) - 
    (5*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
    (5*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) - 
    (5*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) + 
    (s15*s34*(s15 - 6*s34 - 5*s45))/(s23^2*(-s12 + s34 + s45)) - 
    (s15*(3*s15 + 4*s34 - 3*s45))/(s23*(-s12 + s34 + s45)) - 
    (15*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) - (6*s15^2*s34*(-s15 + s34))/
     (s23^2*s45*(-s12 + s34 + s45)) - (3*(22*s34 + 4*s45))/
     (-s15 + s23 + s34) + (28*s12 + 20*s15 + 6*s34 + 32*s45)/s23 - 
    (-18*s12^2 + s15^2 - 2*s15*s34 + 4*s34^2 - 2*s12*(s15 + s34) - 2*s34*s45)/
     s23^2 - (4*s15^2 + 4*s15*s34 + 4*s34^2 - 2*s15*s45 - 4*s34*s45 - 
      8*s45^2)/(s12*(s12 + s23 - s45)) - 
    (4*s15^2 + 4*s15*s34 + 4*s34^2 + 2*s15*s45 - 4*s34*s45 - 8*s45^2)/
     (s23*(s12 + s23 - s45)) + (6*(7*s34^2 + 5*s34*s45 + s45^2))/
     (-s15 + s23 + s34)^2 + (6*s34*s45*(s34^2 + 3*s34*s45 + 2*s45^2))/
     (s23*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) - 
    (2*s34*s45*(-2*s34^2 + 4*s34*s45 + 3*s45^2))/(s23^2*(-s15 + s23 + s34)*
      (s12 + s23 - s45)) - (2*s34*(12*s12^2 + 4*s12*s34 - 2*s34^2 + 
       3*s12*s45 + 4*s34*s45 + 3*s45^2))/(s23^2*(-s15 + s23 + s34)) - 
    (-4*s34^3 + 6*s34^2*s45 + 22*s34*s45^2 + 6*s45^3)/
     (s23*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
    (6*s34^2*(s12^2 + s12*(s34 + s45) + s45*(s34 + s45)))/
     (s23^2*(-s15 + s23 + s34)^2) - 
    (3*(-10*s34^2 + (8*s45^2)/3 + 2*s15*(3*s34 + s45)))/
     (s12*(-s15 + s23 + s34)) - 
    (2*(7*s34^2 + 14*s34*s45 + 3*s45^2 + 3*s12*(12*s34 + s45)))/
     (s23*(-s15 + s23 + s34)) + 
    (6*s34*(2*(s34 + s45)^2 + s12*(5*s34 + 2*s45)))/
     (s23*(-s15 + s23 + s34)^2) + 
    (6*(-2*s34^3 + 2*s34*s45^2 + s45^3 + s15*(3*s34^2 + 3*s34*s45 + s45^2)))/
     (s12*(-s15 + s23 + s34)^2) + (6*s15*s45*(s34 + s45)*
      (s15*s34 + (s23 + s34)*s45))/((s12 - s34 - s45)*tr5^2) - 
    (6*s45*(-2*s12^3*s15 + (s15 - s34)^2*s45*(3*s15 + 4*s45) - 
       s12*(s15 - s34)*(3*s15^2 - 6*s15*s34 + 4*s15*s45 - 3*s34*s45) + 
       s12^2*(7*s15*s34 + 2*s15*s45 + 2*s34*s45)))/(s23*tr5^2) - 
    (6*s45*(2*s12^3 + s12^2*(-4*s15 + 4*s23 - 5*s34) + 2*s15^2*s34 + 
       4*s34^2*(s23 - 2*s45) - s15*(3*s34^2 + s23*s45 - 7*s34*s45) + 
       s12*(4*s15^2 + s34*(-8*s23 + 3*s34 + 8*s45) + 
         s15*(-s23 + 3*s34 + 8*s45))))/tr5^2)/3, 
  (6 - (18*s12^2 + 4*s12*(s15 + s34) - 2*(s15^2 - 2*s15*s34 + 
        s34*(s34 - 2*s45)))/s23^2 + (3*s15)/(s12 - s34 - s45) - 
    (3*(-3*s15 + s23 + 2*s34 - s45))/s12 + (2*(s15 - 3*s34))/s45 - 
    (18*s34^3)/((-s15 + s23 + s34)^2*s45) - (6*s12^2*s34^3)/
     (s23^2*(-s15 + s23 + s34)^2*s45) - (18*s12*s34^3)/
     (s23*(-s15 + s23 + s34)^2*s45) - (6*(s15 - s34)*s34^3)/
     (s12*(-s15 + s23 + s34)^2*s45) + (38*s34^2)/((-s15 + s23 + s34)*s45) + 
    (4*(s15 - 3*s34)*s34^2)/(s12*(-s15 + s23 + s34)*s45) - 
    (4*s34^2*(-16*s12 + s34))/(s23*(-s15 + s23 + s34)*s45) - 
    (2*s12*s34^2*(-15*s12 + s34))/(s23^2*(-s15 + s23 + s34)*s45) + 
    (2*s34*(s15 + 3*s34))/(s12*s45) + 
    (2*(s15^2*(s15 - 3*s34) - 3*s12^2*(3*s15 + 4*s34) + 
       s12*(-2*s15^2 + s15*s34 + s34^2)))/(s23^2*s45) + 
    (2*(9*s12^2 + 2*s12*(s15 - 12*s34) + 2*(-s15^2 + s15*s34 + s34^2)))/
     (s23*s45) + (2*s34*(s15 + s34 - 2*s45)*s45)/(s23^2*(s12 + s23 - s45)) + 
    (3*s45*(s15 - s23 + s45))/(s12*(s12 - s34 - s45)) - 
    (6*s34^2*s45^2*(s34 + s45))/(s23^2*(-s15 + s23 + s34)^2*
      (s12 + s23 - s45)) + (2*(s34 - 8*s45)*(s34 + s45)^2)/
     (s12*(s15 - s23 - s34)*(s12 + s23 - s45)) - (6*s45*(s34 + s45)^3)/
     (s12*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (4*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
    (4*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) + 
    (4*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) + 
    (s15*(3*s15 - 2*s34 - 3*s45))/(s23*(-s12 + s34 + s45)) - 
    (2*s15*s34*(s15 - 3*s34 - 2*s45))/(s23^2*(-s12 + s34 + s45)) + 
    (8*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) - (6*s15^2*(s15 - s34)*s34)/
     (s23^2*s45*(-s12 + s34 + s45)) - (42*s34 + 4*s45)/(s15 - s23 - s34) - 
    (2*(9*s12 + 9*s15 + 6*s34 + 17*s45))/s23 + 
    (2*(s15^2 + s34^2 + s15*(s34 - 2*s45) - 4*s34*s45 - 5*s45^2))/
     (s12*(s12 + s23 - s45)) + (2*(s15^2 + s34^2 + s15*(s34 - s45) - 
       4*s34*s45 - 5*s45^2))/(s23*(s12 + s23 - s45)) - 
    (2*s34*s45*(s34^2 - 5*s34*s45 - 3*s45^2))/(s23^2*(-s15 + s23 + s34)*
      (s12 + s23 - s45)) - (6*(7*s34^2 + 5*s34*s45 + s45^2))/
     (-s15 + s23 + s34)^2 - (6*s34*s45*(s34^2 + 3*s34*s45 + 2*s45^2))/
     (s23*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (2*s34*(12*s12^2 + 5*s12*s34 - s34^2 + 3*s12*s45 + 5*s34*s45 + 3*s45^2))/
     (s23^2*(-s15 + s23 + s34)) + 
    (2*(32*s12*s34 + 11*s34^2 + 3*s12*s45 + 16*s34*s45 + 3*s45^2))/
     (s23*(-s15 + s23 + s34)) - (2*(-4*s34^2 + s15*(s34 - s45) + 7*s34*s45 + 
       5*s45^2))/(s12*(s15 - s23 - s34)) - 
    (2*(s34^3 - 6*s34^2*s45 - 13*s34*s45^2 - 3*s45^3))/
     (s23*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
    (6*s34^2*(s12^2 + s12*(s34 + s45) + s45*(s34 + s45)))/
     (s23^2*(-s15 + s23 + s34)^2) - 
    (6*s34*(2*(s34 + s45)^2 + s12*(5*s34 + 2*s45)))/
     (s23*(-s15 + s23 + s34)^2) - 
    (6*(-2*s34^3 + 2*s34*s45^2 + s45^3 + s15*(3*s34^2 + 3*s34*s45 + s45^2)))/
     (s12*(-s15 + s23 + s34)^2) - (6*s15*s45*(s34 + s45)*
      (s15*s34 + (s23 + s34)*s45))/((s12 - s34 - s45)*tr5^2) + 
    (6*s45*(-2*s12^3*s15 + (s15 - s34)^2*s45*(3*s15 + 4*s45) - 
       s12*(s15 - s34)*(3*s15^2 - 6*s15*s34 + 4*s15*s45 - 3*s34*s45) + 
       s12^2*(7*s15*s34 + 2*s15*s45 + 2*s34*s45)))/(s23*tr5^2) + 
    (6*s45*(2*s12^3 + s12^2*(-4*s15 + 4*s23 - 5*s34) + 2*s15^2*s34 + 
       4*s34^2*(s23 - 2*s45) - s15*(3*s34^2 + s23*s45 - 7*s34*s45) + 
       s12*(4*s15^2 + s34*(-8*s23 + 3*s34 + 8*s45) + 
         s15*(-s23 + 3*s34 + 8*s45))))/tr5^2)/3, 
  (-32 + (4*s15^2)/(s12 + s15 - s34)^2 + 
    (2*s15^3)/(s12*(s12 + s15 - s34)^2) + (10*s15)/(s12 + s15 - s34) + 
    (2*s15*s23)/(s12*(s12 + s15 - s34)) - (2*(3*s12 - 9*s15 - 8*s45))/s23 + 
    (2*s15^3)/(s12*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
    (2*s15^3)/(s23*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (2*s15*(s15 - 6*s34 - s45))/(s23*(s12 + s15 - s34)) - 
    (2*(6*s12 - 5*s15)*s15)/(s23*s45) + (6*s15^3)/((s12 + s15 - s34)^2*s45) + 
    (2*s15^3*s23)/(s12*(s12 + s15 - s34)^2*s45) - 
    (6*s15^3*(s15 - s34))/(s23*(s12 + s15 - s34)^2*s45) + 
    (2*s15^3*(s15 - s34)^2)/(s23^2*(s12 + s15 - s34)^2*s45) + 
    (8*s15^2)/((s12 + s15 - s34)*s45) + (2*s15^2*(s15 + s23))/
     (s12*(s12 + s15 - s34)*s45) - (2*s12^2*(3*s15 - s23))/(s34^2*s45) - 
    (2*s12^2*s15^3)/(s23^2*s34^2*s45) + (6*s12^2*s15^2)/(s23*s34^2*s45) - 
    (2*s12*(s12 - s15)*s15^2)/(s23^2*s34*s45) - (2*s12*s15*(-2*s12 + 7*s15))/
     (s23*s34*s45) - (2*s12*(s12 - 11*s15 + 5*s23))/(s34*s45) + 
    (10*s15^2*s34)/(s23*(s12 + s15 - s34)*s45) + (4*s15^2*(s12 + s34))/
     (s23^2*s45) - (-8*s12 + 30*s15 - 20*s23 + 6*s34)/s45 - 
    (2*(s15^2 + 2*s15*s23 + 6*s23*s34))/(s12*s45) - 
    (2*s15^2*(s15^2 + s15*s34 - 2*s34^2))/(s23^2*(s12 + s15 - s34)*s45) - 
    (s15*s45)/(s12*s34) + (2*s15*s45)/(s23*(s12 + s23 - s45)) + 
    (2*s15^3*s45)/(s12*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (2*s15*s45*(s15 + s45))/(s23^2*(s12 + s23 - s45)) + 
    (2*s15^2*s45*(s15 + s45))/(s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
    (2*s15*s45^2*(s15 + s45)^2)/(s23^2*(s12 + s15 - s34)^2*
      (s12 + s23 - s45)) + (2*s15*(2*s12 + s15 + 2*s34 + s45))/s23^2 - 
    (-14*s12 + 17*s15 - 8*s23 + 10*s45)/s34 - 
    (2*(s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45))/s34^2 + 
    (2*s15*s45*(s15^2 - s45^2))/(s23*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (2*s15*(s12^2 - s12*s15 + s15^2 - s45^2))/(s23^2*s34) + 
    (2*s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/
     (s23*s34^2) - (2*s15^2*(s12^2 - 2*s12*(s15 + s45) + s45*(s15 + s45)))/
     (s23^2*s34^2) - (2*s15*(s15^2 - 2*s34^2 - 2*s34*s45 - s45^2 - 
       s15*(s34 + s45)))/(s23^2*(s12 + s15 - s34)) + 
    (s15 + 12*(-s23 + s34 + s45))/s12 - 
    (2*s15*(2*s15^2 - s34*s45 - s15*(4*s34 + s45)))/
     (s23*(s12 + s15 - s34)^2) + (2*s12^2 - 4*s12*(4*s15 + s45) + 
      s15*(11*s15 + 7*s45))/(s23*s34) + 
    (2*s15*(s15^3 - 3*s15^2*s34 + s15*(2*s34^2 + s45^2) + 
       s45*(s34^2 + s34*s45 + s45^2)))/(s23^2*(s12 + s15 - s34)^2) - 
    (2*(s12 + s15)*s45^2*(s12*(s15 - s23) - s15*s45))/(s34*tr5^2) - 
    (2*s45*(s12^3 + 3*s15^2*(s34 - 2*s45) - 2*s12^2*(2*s15 - 2*s23 + 2*s34 + 
         s45) + s12*(s15^2 + 4*s15*s23 - 2*s23^2 + 3*s15*s34 - 12*s23*s34 + 
         3*s34^2 + 3*s23*s45 + 14*s34*s45 - s45^2) - 
       s15*(6*s23*s34 + 3*s34^2 - s23*s45 - 22*s34*s45 + s45^2) + 
       2*s34*(s23^2 + 4*s23*s34 - 2*s23*s45 - 8*s34*s45 + s45^2)))/tr5^2 + 
    (2*s45*(s12^3*s15 - (s15 - s34)^2*s45*(3*s15 + 8*s45) + 
       s12^2*(-(s34*s45) + s15*(-5*s34 + s45)) + 
       s12*(3*s15^3 + s34*s45*(3*s34 + 2*s45) + s15^2*(-9*s34 + 8*s45) + 
         s15*(6*s34^2 - 11*s34*s45 - 2*s45^2))))/(s23*tr5^2))/3, 
  (65 - (12*s15^2)/(s12 + s15 - s34)^2 - 
    (6*s15^3)/(s12*(s12 + s15 - s34)^2) - (18*s15)/(s12 + s15 - s34) - 
    (6*s15*s23)/(s12*(s12 + s15 - s34)) - (31*s12 - 29*s15 + 14*s23 - 20*s45)/
     s34 - (4*s15^3)/(s12*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (18*s15*(-2*s12 + s15))/(s23*s45) - (24*s12 - 45*s15 + 29*s23 - 18*s34)/
     s45 + (2*s15^2*(-6*s12 + s15 - 6*s34))/(s23^2*s45) - 
    (18*s15^3)/((s12 + s15 - s34)^2*s45) - (6*s15^3*s23)/
     (s12*(s12 + s15 - s34)^2*s45) - (6*s15^3*(s15 - s34)^2)/
     (s23^2*(s12 + s15 - s34)^2*s45) - (2*s15^2*(2*s15 - 3*s23))/
     (s12*(s12 + s15 - s34)*s45) + (5*s12^2*s15^3)/(s23^2*s34^2*s45) - 
    (15*s12^2*s15^2)/(s23*s34^2*s45) - (5*s12^2*(-3*s15 + s23))/(s34^2*s45) - 
    (2*s12*s15^2*(-3*s12 + 2*s15))/(s23^2*s34*s45) - 
    (3*s12*(4*s12 - 9*s15)*s15)/(s23*s34*s45) + 
    (s12*(6*s12 - 42*s15 + 19*s23))/(s34*s45) - (18*s15^3*(-s15 + s34))/
     (s23*(s12 + s15 - s34)^2*s45) - (2*s15^2*(4*s15 + 9*s34))/
     (s23*(s12 + s15 - s34)*s45) + (4*s15^2 + 15*s23*s34)/(s12*s45) + 
    (4*s15^2*(s15^2 + 2*s15*s34 - 3*s34^2))/(s23^2*(s12 + s15 - s34)*s45) + 
    (3*s15*s45)/(s12*s34) - (4*s15*s45)/(s23*(s12 + s23 - s45)) - 
    (6*s15^3*s45)/(s12*(s12 + s15 - s34)^2*(s12 + s23 - s45)) + 
    (4*s15*s45*(s15 + s45))/(s23^2*(s12 + s23 - s45)) - 
    (6*s15*s45^2*(s15 + s45)^2)/(s23^2*(s12 + s15 - s34)^2*
      (s12 + s23 - s45)) - (2*s15*(6*s12 + s15 + 6*s34 + 2*s45))/s23^2 - 
    (6*(-3*s12 + 7*s15 + 8*s45))/s23 + 
    (5*(s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45))/s34^2 - 
    (6*s15*s45*(s15^2 - s45^2))/(s23*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (2*s15*s45*(2*s15^2 + s15*s45 - s45^2))/(s23^2*(s12 + s15 - s34)*
      (s12 + s23 - s45)) - (2*s15*(2*s15^2 + s45^2))/
     (s23*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (5*s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/
     (s23*s34^2) + (5*s15^2*(s12^2 - 2*s12*(s15 + s45) + s45*(s15 + s45)))/
     (s23^2*s34^2) - (s15*(-6*s12^2 - 4*s15^2 + s15*s45 + 5*s45^2 + 
       s12*(5*s15 + s45)))/(s23^2*s34) - (3*(-3*s15 + 5*(-s23 + s34 + s45)))/
     s12 - (2*s15*(s15 + 3*(4*s34 + s45)))/(s23*(s12 + s15 - s34)) - 
    (6*s15*(-2*s15^2 + s34*s45 + s15*(4*s34 + s45)))/
     (s23*(s12 + s15 - s34)^2) - 
    (2*s15*(-2*s15^2 + 6*s34^2 + 5*s34*s45 + 2*s45^2 + s15*(s34 + 2*s45)))/
     (s23^2*(s12 + s15 - s34)) - (6*s12^2 - 12*s12*(3*s15 + s45) + 
      s15*(19*s15 + 10*s45))/(s23*s34) - 
    (6*s15*(s15^3 - 3*s15^2*s34 + s15*(2*s34^2 + s45^2) + 
       s45*(s34^2 + s34*s45 + s45^2)))/(s23^2*(s12 + s15 - s34)^2) + 
    (6*(s12 + s15)*s45^2*(s12*(s15 - s23) - s15*s45))/(s34*tr5^2) + 
    (6*s45*(s12^3 + 3*s15^2*(s34 - 2*s45) - 2*s12^2*(2*s15 - 2*s23 + 2*s34 + 
         s45) + s12*(s15^2 + 4*s15*s23 - 2*s23^2 + 3*s15*s34 - 12*s23*s34 + 
         3*s34^2 + 3*s23*s45 + 14*s34*s45 - s45^2) - 
       s15*(6*s23*s34 + 3*s34^2 - s23*s45 - 22*s34*s45 + s45^2) + 
       2*s34*(s23^2 + 4*s23*s34 - 2*s23*s45 - 8*s34*s45 + s45^2)))/tr5^2 - 
    (6*s45*(s12^3*s15 - (s15 - s34)^2*s45*(3*s15 + 8*s45) + 
       s12^2*(-(s34*s45) + s15*(-5*s34 + s45)) + 
       s12*(3*s15^3 + s34*s45*(3*s34 + 2*s45) + s15^2*(-9*s34 + 8*s45) + 
         s15*(6*s34^2 - 11*s34*s45 - 2*s45^2))))/(s23*tr5^2))/3, 
  (-42 - (17*s15)/s12 + (12*s15^2)/(s12 + s15 - s34)^2 + 
    (6*s15^3)/(s12*(s12 + s15 - s34)^2) + (10*s15)/(s12 + s15 - s34) + 
    (6*s15*s23)/(s12*(s12 + s15 - s34)) - (18*s12 - 34*s15 - 48*s45)/s23 + 
    (2*s15^3)/(s12*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (2*s15*(s15 - 4*s23))/(s12*s45) - (2*(18*s12 - 5*s15)*s15)/(s23*s45) - 
    (4*s15^2*(-3*s12 + s15 - 3*s34))/(s23^2*s45) + 
    (6*(4*s12 - 2*s15 + s23 - 3*s34))/s45 + 
    (18*s15^3)/((s12 + s15 - s34)^2*s45) + (6*s15^3*s23)/
     (s12*(s12 + s15 - s34)^2*s45) - (18*s15^3*(s15 - s34))/
     (s23*(s12 + s15 - s34)^2*s45) + (6*s15^3*(s15 - s34)^2)/
     (s23^2*(s12 + s15 - s34)^2*s45) - (16*s15^2)/((s12 + s15 - s34)*s45) + 
    (2*s15^2*(s15 - 7*s23))/(s12*(s12 + s15 - s34)*s45) - 
    (4*s12^2*(3*s15 - s23))/(s34^2*s45) - (4*s12^2*s15^3)/(s23^2*s34^2*s45) + 
    (12*s12^2*s15^2)/(s23*s34^2*s45) - (2*s12*(3*s12 - s15)*s15^2)/
     (s23^2*s34*s45) - (2*s12*s15*(-6*s12 + 7*s15))/(s23*s34*s45) - 
    (2*s12*(3*s12 - 11*s15 + 5*s23))/(s34*s45) + (2*s15^2*(6*s15 + 5*s34))/
     (s23*(s12 + s15 - s34)*s45) - (2*s15^2*(s15^2 + 5*s15*s34 - 6*s34^2))/
     (s23^2*(s12 + s15 - s34)*s45) - (3*s15*s45)/(s12*s34) + 
    (2*s15*s45)/(s23*(s12 + s23 - s45)) + (6*s15^3*s45)/
     (s12*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (2*s15*s45*(s15 + s45))/(s23^2*(s12 + s23 - s45)) + 
    (6*s15*s45^2*(s15 + s45)^2)/(s23^2*(s12 + s15 - s34)^2*
      (s12 + s23 - s45)) + (2*s15*(6*s12 - s15 + 6*s34 + s45))/s23^2 + 
    (2*s15*(3*s15 + 8*s34 + 3*s45))/(s23*(s12 + s15 - s34)) - 
    (-22*s12 + 11*s15 - 6*s23 + 12*s45)/s34 - 
    (4*(s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45))/s34^2 - 
    (2*s15*(s15^2 - 6*s34^2 + s15*(s34 - s45) - 4*s34*s45 - s45^2))/
     (s23^2*(s12 + s15 - s34)) + 
    (4*s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/
     (s23*s34^2) - (2*s15*s45*(-s15^2 + s15*s45 + 2*s45^2))/
     (s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
    (2*(s15^3 + 2*s15*s45^2))/(s23*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (-6*s15^3*s45 + 6*s15*s45^3)/(s23*(s12 + s15 - s34)^2*
      (s12 + s23 - s45)) - (4*s15^2*(s12^2 - 2*s12*(s15 + s45) + 
       s45*(s15 + s45)))/(s23^2*s34^2) - 
    (2*s15*(3*s12^2 + s15^2 - s15*s45 - 2*s45^2 - s12*(2*s15 + s45)))/
     (s23^2*s34) - (6*s15*(2*s15^2 - s34*s45 - s15*(4*s34 + s45)))/
     (s23*(s12 + s15 - s34)^2) + (6*s12^2 + s15*(7*s15 + s45) - 
      2*s12*(13*s15 + 6*s45))/(s23*s34) + 
    (6*s15*(s15^3 - 3*s15^2*s34 + s15*(2*s34^2 + s45^2) + 
       s45*(s34^2 + s34*s45 + s45^2)))/(s23^2*(s12 + s15 - s34)^2) - 
    (6*(s12 + s15)*s45^2*(s12*(s15 - s23) - s15*s45))/(s34*tr5^2) - 
    (6*s45*(s12^3 + 3*s15^2*(s34 - 2*s45) - 2*s12^2*(2*s15 - 2*s23 + 2*s34 + 
         s45) + s12*(s15^2 + 4*s15*s23 - 2*s23^2 + 3*s15*s34 - 12*s23*s34 + 
         3*s34^2 + 3*s23*s45 + 14*s34*s45 - s45^2) - 
       s15*(6*s23*s34 + 3*s34^2 - s23*s45 - 22*s34*s45 + s45^2) + 
       2*s34*(s23^2 + 4*s23*s34 - 2*s23*s45 - 8*s34*s45 + s45^2)))/tr5^2 + 
    (6*s45*(s12^3*s15 - (s15 - s34)^2*s45*(3*s15 + 8*s45) + 
       s12^2*(-(s34*s45) + s15*(-5*s34 + s45)) + 
       s12*(3*s15^3 + s34*s45*(3*s34 + 2*s45) + s15^2*(-9*s34 + 8*s45) + 
         s15*(6*s34^2 - 11*s34*s45 - 2*s45^2))))/(s23*tr5^2))/3, 
  (1 + (9*s12^2)/(s15*s23) + (2*s34)/(s12 + s15) + 
    (9*s12^2*s34)/(s15*s23^2) - (2*s34*(s23 - 3*s45))/
     ((s12 + s15)*(s12 + s23 - s45)) - (2*s12^2*s15*(s12 + s15))/
     (s23^2*s45^2) + (2*s12*(s12 + s15)*(s12 - s34))/(s23*s45^2) - 
    (4*s12*(s12 + s15))/(s23*s45) + (s12*(s12 + s15)*(s12 + s15 - 2*s34))/
     (s23^2*s45) - (5*s15*s45)/(s23*(s12 + s23 - s45)) + 
    (2*s15*s34*s45^2)/(s23^2*(s12 + s23 - s45)^2) - 
    (6*s34*s45^2)/((s12 + s15)*s23*(s12 + s23 - s45)) + 
    (2*s34*s45^3)/((s12 + s15)*s23^2*(s12 + s23 - s45)) + 
    (s15*s45*(3*s15 + s45))/(s23^2*(s12 + s23 - s45)) - 
    (4*s34)/(s15 - s23 + s45) + (2*s34*(s23 - 3*s45))/
     ((s12 + s23 - s45)*(s15 - s23 + s45)) + 
    (6*s34*s45^2)/(s23*(s12 + s23 - s45)*(s15 - s23 + s45)) - 
    (2*s34*s45^3)/(s23^2*(s12 + s23 - s45)*(s15 - s23 + s45)) - 
    (-s12 - 9*s34 + s45)/s23 + (s15*s45*(s15 - 4*s34 + s45))/
     (s23*(s12 + s23 - s45)^2) - (7*s12^2*(s34 + s45))/
     (s23*(s15 - s23 + s45)^2) + (7*s12^2*s45*(-s12 + s34 + s45))/
     (s23^2*(s15 - s23 + s45)^2) - (s15*(s15 - s23 - 2*s34 + 2*s45))/
     (s12 + s23 - s45)^2 - (-3*s15 - s23 + s34 + 10*s45)/(s12 + s23 - s45) - 
    (2*(s15^2 - s15*s34 + 2*s34*s45))/((s12 + s15)*s23) - 
    (7*s12^2 + 3*s12*s15 + s15^2 - 8*s12*s34 - 2*s15*s34 + 2*s34^2 + 
      4*s12*s45 + 5*s15*s45 - 16*s34*s45 + 4*s45^2)/s23^2 + 
    (2*(s15^3 - s15*s34*s45 + s34*s45^2))/((s12 + s15)*s23^2) + 
    (9*s12^2 + 4*s12*s34 + s34*(3*s34 + 7*s45))/(s23*(s15 - s23 + s45)) - 
    (-15*s12^3 + 2*s12*s34*s45 + 2*s34*s45^2 + s12^2*(7*s34 + 13*s45))/
     (s23^2*(s15 - s23 + s45)) - (2*s15*s34*s45^2*(s15 + s45)^2)/
     (s23*(s12 + s23 - s45)*tr5^2) + 
    (s34*s45*(s12^4 - s12^3*s34 - 4*s12*s45*(s34 + s45)^2 + 
       3*s45*(s34 + s45)^3))/(s23*(-s15 + s23 - s45)*tr5^2) - 
    (s34*(s12^3*(s34 + 2*s45) - (s34 + s45)^2*(2*s23^2 - 3*s23*s34 - 
         7*s23*s45 + 6*s34*s45 + 8*s45^2) + 
       s12^2*(2*s34*s45 + s23*(s34 + s45)) + 2*s12*(s34 + s45)*
        (s23*(s34 - s45) + s45*(s34 + 3*s45))))/((s15 - s23 + s45)*tr5^2) - 
    (2*s15^4*s45 + s15^3*s45*(-7*s23 - 2*s34 + 6*s45) + 
      s15^2*s45*(4*s23*s34 - 15*s23*s45 - 9*s34*s45 + 6*s45^2) - 
      (s23 - s45)^2*(8*s23^2*s45 + s34*(s34^2 + 10*s34*s45 + s45^2) + 
        s23*(s34^2 + 18*s34*s45 + s45^2)) + 
      s15*(13*s23^3*s45 - s23*s45^2*(10*s34 + 9*s45) + 
        s23^2*(s34^2 + 16*s34*s45 - 6*s45^2) + 
        s45^2*(-s34^2 - 8*s34*s45 + 2*s45^2)))/((s12 + s23 - s45)*tr5^2) - 
    (2*(-2*s12^4*s15*s34 + s12^3*s34^2*(s15 - 2*s45) + 
       s12^2*s34^2*(3*s15 + s34 - 2*s45)*s45 - (s15 - s34)^2*s45^2*
        (s15^2 - 2*s15*s34 + s34^2 + 3*s15*s45 - 7*s34*s45 + 2*s45^2) + 
       s12*(s15 - s34)*s45*(s15^3 + 2*s34*s45*(-2*s34 + s45) + 
         s15^2*(-2*s34 + 3*s45) + s15*(s34^2 - 7*s34*s45 + 2*s45^2))))/
     (s23^2*tr5^2) - (3*s23^2*s34^2 + 11*s23*s34^3 - 2*s34^4 + 
      s12^3*(-2*s15 + 2*s23 + 13*s34 - 4*s45) + 7*s15^3*s45 + 8*s23^3*s45 + 
      18*s23^2*s34*s45 - 9*s23*s34^2*s45 - 2*s34^3*s45 + 17*s15^2*s45^2 - 
      7*s23^2*s45^2 - 19*s23*s34*s45^2 + 12*s34^2*s45^2 - s23*s45^3 + 
      4*s34*s45^3 + s12^2*(2*s23^2 + 8*s23*s34 - 23*s34^2 - 
        2*s15*(s23 + 3*s34 - 2*s45) - 2*s23*s45 + 27*s34*s45 - 4*s45^2) + 
      s12*(6*s15^2*s34 - 4*s23^2*(s34 + 2*s45) + 
        s15*(7*s34^2 + 17*s23*s45 + 46*s34*s45) - 
        s23*(23*s34^2 - 6*s34*s45 + s45^2) + s34*(18*s34^2 - 10*s34*s45 + 
          3*s45^2)) + s15*(-13*s23^2*s45 + s23*(s34^2 - 12*s34*s45 - 
          7*s45^2) + 2*(2*s34^3 + 4*s34^2*s45 - 16*s34*s45^2 + s45^3)))/
     tr5^2 + (s12^4*s34 + 2*s12^3*(9*s15*s34 - 2*s34^2 - 2*s15*s45 + 
        6*s34*s45) + s12^2*s34*(-27*s15*s34 + 2*s34^2 + 42*s15*s45 - 
        27*s34*s45 + 8*s45^2) + s45*(2*s15^4 - s15^3*(2*s34 + 3*s45) + 
        s15*s34*(12*s34^2 - 24*s34*s45 + s45^2) + 
        s15^2*(-10*s34^2 + 3*s34*s45 + s45^2) + 
        s34*(-4*s34^3 + 23*s34^2*s45 + 2*s34*s45^2 + 3*s45^3)) + 
      s12*(9*s15^3*s45 + s34*s45*(14*s34^2 - 47*s34*s45 + 4*s45^2) + 
        s15^2*(-8*s34^2 + 34*s34*s45 + 7*s45^2) + 
        s15*(6*s34^3 - 77*s34^2*s45 + 10*s34*s45^2 + 8*s45^3)))/(s23*tr5^2))/
   3, (3 - (7*s12^2*(-s12 + s34))/(s15^2*s23) - 
    (-5*s15 + 7*s23 + s34 - 14*s45)/(s12 + s23 - s45) - 
    (9*s12^2*(s12 - s34 - s45))/(s23^2*(-s15 + s23 - s45)) - 
    (2*s12^2*(s12 - s15)*s15)/(s23^2*s45^2) - (2*s12*(-s12 + s34))/s45^2 + 
    (2*s12*(s12^2 + s15*s34 - s12*(2*s15 + s34)))/(s23*s45^2) + s12/s45 - 
    (2*s12^2)/(s23*s45) - (s12*(s12^2 - 4*s12*s15 + s15^2 + 2*s12*s34 - 
       2*s15*s34))/(s23^2*s45) + (7*s12^2*s34*s45)/(s15^2*s23^2) + 
    (2*s34*s45^3)/(s15*s23^2*(s12 + s23 - s45)) - (3*s15*s45*(s15 + s45))/
     (s23^2*(s12 + s23 - s45)) - (2*s34*s45^2*(s15 + s45))/
     (s23^2*(s12 + s23 - s45)^2) + (9*s12^2)/(s23*(s15 - s23 + s45)) - 
    (2*s34*s45^3)/(s23^2*(s12 + s23 - s45)*(-s12 + s15 - s23 + s45)) + 
    (2*s45^2*(-3*s34 + s45))/(s15*s23*(s12 + s23 - s45)) + 
    (2*s45^2*(-3*s34 + s45))/(s23*(s12 + s23 - s45)*(s12 - s15 + s23 - 
       s45)) - (3*s45*(s15 + 2*s45))/(s23*(s12 + s23 - s45)) - 
    (2*(s12 - s23 - s34 + 2*s45))/s15 - (3*s12 + 5*s34 + 7*s45)/s23 - 
    (4*s15 - 6*s23 - 4*s34 + 12*s45)/(s12 - s15 + s23 - s45) - 
    (2*(s15^2 + s15*(s34 - s45) + (4*s34 - 3*s45)*s45))/
     (s23*(s12 - s15 + s23 - s45)) + (8*s12^3 + s12^2*(7*s34 - 8*s45) + 
      2*s12*s34*s45 + 2*s34*s45^2)/(s15*s23^2) + 
    (2*(5*s12^2 + s45*(-2*s34 + s45) + s12*(-s34 + s45)))/(s15*s23) - 
    (2*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     (s15*(s12 + s23 - s45)) - 
    (2*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     ((s12 + s23 - s45)*(s12 - s15 + s23 - s45)) + 
    (2*(s15^3 + 2*s15^2*s45 + 2*s34*s45^2 + s15*s45*(s34 + s45)))/
     (s23^2*(s12 - s15 + s23 - s45)) - 
    (s45*(s15^2 + 2*s45*(-3*s34 + s45) + s15*(-4*s34 + 3*s45)))/
     (s23*(s12 + s23 - s45)^2) + (s12^2 + s15^2 - s15*(2*s34 + s45) - 
      s12*(s15 - 6*s34 + 2*s45) + 2*(s34^2 + 3*s34*s45 - s45^2))/s23^2 + 
    (s15^2 + s15*(-3*s23 - 2*s34 + 6*s45) + 
      2*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     (s12 + s23 - s45)^2 + (2*s15^2*s34*s45^2*(s15 + s45))/
     (s23*(s12 + s23 - s45)*tr5^2) - 
    (s12^2*s34*s45*(s12^2 + s45^2 - s12*(s34 + 2*s45)))/(s15*s23*tr5^2) - 
    (-((s23 + s34)^2*(s23 + s34 - 2*s45)*(s23 - s45)^2) - 2*s15^4*s45 + 
      s15^3*(3*s23 + 2*s34 - 4*s45)*s45 + s15*(s23 + s34)*(s23 - s45)*
       (s23^2 + s23*(s34 - 3*s45) + s34*s45) + 
      s15^2*s45*(-2*s23*s34 + 3*s23*s45 + 3*s34*s45 - 2*s45^2))/
     ((s12 + s23 - s45)*tr5^2) - 
    (s12^2*(s12^3 + s34*(s23 - 2*s45)*s45 - 2*s12^2*(s34 + s45) + 
       s12*(s34^2 + 2*s34*s45 + s45*(-s23 + s45))))/(s15*tr5^2) + 
    (2*(s12^5*s15 + s12^4*(-2*s15 + s34)*s45 + s12^2*s34^2*s45*(-s34 + s45) - 
       (s15 - s34)^2*s45^2*(s15^2 - 2*s15*s34 + s34^2 + s34*s45 - s45^2) + 
       s12*(s15 - s34)*s45*(s15^3 - 2*s15^2*s34 + s34*(s34 - s45)*s45 + 
         s15*(s34^2 + s34*s45 - s45^2)) + s12^3*(-(s34*s45^2) + 
         s15*(-s34^2 + s34*s45 + s45^2))))/(s23^2*tr5^2) - 
    (3*s12^4 + s23^4 + 3*s23^3*s34 + 5*s23^2*s34^2 - s23*s34^3 + 2*s34^4 + 
      s12^3*(5*s15 - 5*s23 + 3*s34 - 10*s45) - 3*s15^3*s45 - 3*s23^3*s45 - 
      7*s23^2*s34*s45 - 15*s23*s34^2*s45 + 4*s34^3*s45 + 
      s15^2*(6*s34 - s45)*s45 + 2*s23^2*s45^2 + 4*s23*s34*s45^2 + 
      15*s34^2*s45^2 - s12^2*(-s23^2 - 7*s23*s34 + 6*s34^2 + 
        s15*(s23 + 6*s34 - 4*s45) + 5*s23*s45 + 3*s34*s45 + s45^2) + 
      s12*(-s23^3 - s23*s34*(s34 - 16*s45) + s15^2*(6*s34 - 4*s45) + 
        s23^2*(-5*s34 + 2*s45) + s15*(s23^2 - 2*s23*s34 + 3*s34^2 + 
          4*s23*s45 - 6*s34*s45 - 16*s45^2) - 
        2*s34*(s34^2 + s34*s45 + 4*s45^2)) - 
      s15*(s23^3 + s23^2*(2*s34 - 3*s45) - s23*s34*(s34 + 6*s45) + 
        2*s34*(2*s34^2 + 5*s34*s45 + 8*s45^2)))/tr5^2 - 
    (s12^5 + s12^4*(-3*s15 + s34 - 5*s45) + 
      s12^3*(-10*s15*(s34 - s45) + s45*(-8*s34 + 5*s45)) - 
      s12^2*(2*s34^3 - 10*s34^2*s45 + 3*s34*s45^2 + s45^3 + 
        s15*(-6*s34^2 + 17*s34*s45 + s45^2)) - 
      s45*(-2*s15^4 + s15^3*(2*s34 - 3*s45) + s34^2*(4*s34^2 + 5*s34*s45 + 
          3*s45^2) + s15^2*(10*s34^2 + 9*s34*s45 + 7*s45^2) - 
        s15*s34*(12*s34^2 + 9*s34*s45 + 10*s45^2)) + 
      s12*(s15^3*s45 + s34*(5*s34 - 4*s45)*s45^2 + 
        s15^2*(-8*s34^2 - 4*s34*s45 + 11*s45^2) + 
        s15*(6*s34^3 + 5*s34^2*s45 - 12*s34*s45^2 - 4*s45^3)))/(s23*tr5^2))/
   3, (49 - (-26*s15 + 4*(s23 + 5*s34 - s45))/s12 - 
    (6*(s12 + s15)*(s12 + s15 - s34))/(s23*(-s15 + s23 - s45)) + 
    (6*s15*(s12 + s15 - s34)^2)/(s23^2*(-s15 + s23 - s45)) + 
    (4*s12^2*s15^3)/(s23^2*s45^3) - (12*s12*s15^2*(s12 - s34))/(s23*s45^3) + 
    (4*s23*s34^3)/(s12*s45^3) + 
    (4*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
       3*(s15 - s23)*s34^2))/s45^3 - (2*s34^2*(-2*s15 - 5*s23 + 2*s34))/
     (s12*s45^2) + (s12*s15^2*(8*s12 - 9*s15 + 11*s34))/(s23^2*s45^2) + 
    (s15*(-16*s12^2 + 20*s12*s15 + 9*s12*s34 - 5*s15*s34 + 7*s34^2))/
     (s23*s45^2) - (-8*s12^2 - 21*s15*s34 + 16*(s23 - s34)*s34 + 
      s12*(13*s15 - 2*s23 + 20*s34))/s45^2 - 
    (36*s12 - 33*s15 + 22*s23 - 46*s34)/s45 - 
    (10*s12^2 - 67*s12*s15 + 16*s15^2 - 10*s12*s34 - 23*s15*s34 - 2*s34^2)/
     (s23*s45) + (s15*(10*s12^2 - 31*s12*s15 + 5*s15^2 + 23*s12*s34 - 
       14*s15*s34 + 9*s34^2))/(s23^2*s45) - 
    (s34*(-13*s15 + 10*(-2*s23 + s34)))/(s12*s45) - (s15*s45)/(s12*s34) - 
    (2*s15*(s12 - s45)*(s12 + s15 + s45))/(s23^2*s34) - 
    (2*s12^2*(3*s15 - s23))/(s34^2*(s34 + s45)) - 
    (2*s12^2*s15^3)/(s23^2*s34^2*(s34 + s45)) + 
    (6*s12^2*s15^2)/(s23*s34^2*(s34 + s45)) - 
    (2*s12*s15^3)/(s23^2*s34*(s34 + s45)) - (s12*(-10*s15 + 6*s23))/
     (s34*(s34 + s45)) - (4*s12^2*(3*s15 - s23))/(s45^2*(s34 + s45)) - 
    (4*s12^2*s15^3)/(s23^2*s45^2*(s34 + s45)) + 
    (12*s12^2*s15^2)/(s23*s45^2*(s34 + s45)) - (2*s12*(s15 - 3*s23))/
     (s45*(s34 + s45)) + (10*s12*s15^3)/(s23^2*s45*(s34 + s45)) + 
    (6*s15*(-s12 + s15 + s45))/(s23*(s34 + s45)) - 
    (6*(s12 + s15 - s23 + s45))/(s34 + s45) - 
    (-10*s12 + 11*s15 - 6*s23 + 8*s45)/s34 + 
    (6*s12 - 43*s15 + 30*s34 + 16*s45)/s23 - 
    (2*(s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45))/s34^2 + 
    (2*s12*s15 + 35*s15^2 - 56*s15*s34 + 27*s34^2 + 6*s15*s45)/s23^2 - 
    (2*s12*s15^2)/(s23*s34^2 + s23*s34*s45) + 
    (2*s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/
     (s23*s34^2) - (14*s12*s15^2)/(s23*s34*s45 + s23*s45^2) - 
    (2*s15^2*(s12^2 - 2*s12*(s15 + s45) + s45*(s15 + s45)))/(s23^2*s34^2) - 
    (6*s15*(-2*s12*s15 + (s15 + s45)^2))/(s23^2*(s34 + s45)) - 
    (-2*s12^2 + 4*s12*(2*s15 + s45) - s15*(5*s15 + 3*s45))/(s23*s34) - 
    (2*s12*s15^2*s34^2*(-s15 + s34))/(s23*s45*tr5^2) + 
    (2*(s12 - s34)*s34^2*(-s15^2 + s12*(s15 - s23) + s15*s34 + s23*s34))/
     (s45*tr5^2) - (2*(s12 + s15)*s45^2*(s12*(s15 - s23) - s15*s45))/
     (s34*tr5^2) + (2*(s12^3*(2*s34 - s45) - 2*s12^2*(6*s15*s34 - 6*s23*s34 + 
         2*s34^2 - 5*s15*s45 + 5*s23*s45 + s34*s45 - s45^2) + 
       2*s15^2*(s34^2 - 5*s34*s45 + s45^2) + 
       2*s34^2*(6*s23*s34 + s34^2 - 4*s23*s45 - 12*s34*s45 + 8*s45^2) - 
       s15*(4*s34^3 - 34*s34^2*s45 + 18*s34*s45^2 + s45^3 + 
         s23*(5*s34^2 - 2*s34*s45 - s45^2)) + 
       s12*(s15^2*(s34 + s45) + s15*(5*s23*s34 + 12*s34^2 - 6*s23*s45 - 
           11*s34*s45 - 4*s45^2) + s45*(27*s34^2 - 20*s34*s45 + s45^2) - 
         s23*(24*s34^2 - 18*s34*s45 + s45^2))))/tr5^2 - 
    (2*(s12^3*s15*(2*s34 - s45) + s12^2*(s34*s45*(-2*s34 + s45) - 
         s15*(8*s34^2 - 9*s34*s45 + s45^2)) - (s15 - s34)^2*
        (s15*(s34^2 + 2*s34*s45 - 5*s45^2) - s45*(s34^2 - 12*s34*s45 + 
           8*s45^2)) + s12*(s15^3*(6*s34 - 5*s45) + 
         s15^2*(-15*s34^2 + 27*s34*s45 - 8*s45^2) + 
         s34*s45*(2*s34^2 + 3*s34*s45 - 2*s45^2) + 
         s15*(9*s34^3 - 24*s34^2*s45 + 5*s34*s45^2 + 2*s45^3))))/(s23*tr5^2))/
   3, (-111 - (23*s12 - 17*s15 + 10*s23 - 16*s45)/s34 + 
    (22*(s12 + s15)*(s12 + s15 - s34))/(s23*(-s15 + s23 - s45)) - 
    (22*s15*(s12 + s15 - s34)^2)/(s23^2*(-s15 + s23 - s45)) - 
    (14*s12^2*s15^3)/(s23^2*s45^3) - (14*s23*s34^3)/(s12*s45^3) - 
    (42*s12*s15^2*(-s12 + s34))/(s23*s45^3) - 
    (14*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
       3*(s15 - s23)*s34^2))/s45^3 - (7*(2*s15 + 3*s23 - 2*s34)*s34^2)/
     (s12*s45^2) - (s12*s15^2*(26*s12 - 30*s15 + 35*s34))/(s23^2*s45^2) - 
    (s15*(-52*s12^2 + 57*s12*s15 + 31*s12*s34 - 16*s15*s34 + 21*s34^2))/
     (s23*s45^2) - (26*s12^2 - 3*s12*(8*s15 + s23 + 22*s34) + 
      2*s34*(23*s15 - 15*s23 + 27*s34))/s45^2 - 
    ((23*s15 + 47*s23 - 21*s34)*s34)/(s12*s45) - 
    (-65*s12 + 80*s15 - 57*s23 + 88*s34)/s45 - 
    (-34*s12^2 + 155*s12*s15 - 39*s15^2 + 34*s12*s34 + 51*s15*s34 + 6*s34^2)/
     (s23*s45) - (s15*(34*s12^2 - 90*s12*s15 + 16*s15^2 + 67*s12*s34 - 
       43*s15*s34 + 27*s34^2))/(s23^2*s45) + (3*s15*s45)/(s12*s34) + 
    (s12^2*s15^3)/(s23^2*s34*(s34 + s45)^2) - (3*s12^2*s15^2)/
     (s23*s34*(s34 + s45)^2) - (s12^2*(-3*s15 + s23))/(s34*(s34 + s45)^2) + 
    (s12^2*s15^3)/(s23^2*s45*(s34 + s45)^2) - (3*s12^2*s15^2)/
     (s23*s45*(s34 + s45)^2) - (s12^2*(-3*s15 + s23))/(s45*(s34 + s45)^2) + 
    (5*s12^2*s15^3)/(s23^2*s34^2*(s34 + s45)) - 
    (15*s12^2*s15^2)/(s23*s34^2*(s34 + s45)) - (5*s12^2*(-3*s15 + s23))/
     (s34^2*(s34 + s45)) + (2*s12*s15^2*(s12 + 2*s15))/
     (s23^2*s34*(s34 + s45)) - (s12*(4*s12 - 3*s15)*s15)/
     (s23*s34*(s34 + s45)) + (s12*(2*s12 - 18*s15 + 11*s23))/
     (s34*(s34 + s45)) + (12*s12^2*s15^3)/(s23^2*s45^2*(s34 + s45)) - 
    (36*s12^2*s15^2)/(s23*s45^2*(s34 + s45)) - (12*s12^2*(-3*s15 + s23))/
     (s45^2*(s34 + s45)) + (s12*(2*s12 + 14*s15 - 21*s23))/
     (s45*(s34 + s45)) + (2*s12*(s12 - 14*s15)*s15^2)/
     (s23^2*s45*(s34 + s45)) - (s12*(4*s12 - 35*s15)*s15)/
     (s23*s45*(s34 + s45)) - (16*s15*(-s12 + s15 + s45))/(s23*(s34 + s45)) + 
    (16*(s12 + s15 - s23 + s45))/(s34 + s45) - 
    (51*s15 - 5*s23 - 47*s34 + 5*s45)/s12 - 
    (18*s12 - 81*s15 + 36*s34 + 48*s45)/s23 + 
    (5*(s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45))/s34^2 - 
    (4*s12*s15 + 102*s15^2 - 167*s15*s34 + 81*s34^2 + 16*s15*s45)/s23^2 - 
    (5*s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/
     (s23*s34^2) + (5*s15^2*(s12^2 - 2*s12*(s15 + s45) + s45*(s15 + s45)))/
     (s23^2*s34^2) - (s15*(-6*s12^2 + s12*(-3*s15 + s45) + 
       5*s45*(s15 + s45)))/(s23^2*s34) + 
    (16*s15*(-2*s12*s15 + (s15 + s45)^2))/(s23^2*(s34 + s45)) - 
    (6*s12^2 + s15*(7*s15 + 2*s45) - 4*s12*(5*s15 + 3*s45))/(s23*s34) - 
    (6*s12*s15^2*(s15 - s34)*s34^2)/(s23*s45*tr5^2) - 
    (6*(s12 - s34)*s34^2*(-s15^2 + s12*(s15 - s23) + s15*s34 + s23*s34))/
     (s45*tr5^2) + (6*(s12 + s15)*s45^2*(s12*(s15 - s23) - s15*s45))/
     (s34*tr5^2) - (6*(s12^3*(2*s34 - s45) - 2*s12^2*(6*s15*s34 - 6*s23*s34 + 
         2*s34^2 - 5*s15*s45 + 5*s23*s45 + s34*s45 - s45^2) + 
       2*s15^2*(s34^2 - 5*s34*s45 + s45^2) + 
       2*s34^2*(6*s23*s34 + s34^2 - 4*s23*s45 - 12*s34*s45 + 8*s45^2) - 
       s15*(4*s34^3 - 34*s34^2*s45 + 18*s34*s45^2 + s45^3 + 
         s23*(5*s34^2 - 2*s34*s45 - s45^2)) + 
       s12*(s15^2*(s34 + s45) + s15*(5*s23*s34 + 12*s34^2 - 6*s23*s45 - 
           11*s34*s45 - 4*s45^2) + s45*(27*s34^2 - 20*s34*s45 + s45^2) - 
         s23*(24*s34^2 - 18*s34*s45 + s45^2))))/tr5^2 + 
    (6*(s12^3*s15*(2*s34 - s45) + s12^2*(s34*s45*(-2*s34 + s45) - 
         s15*(8*s34^2 - 9*s34*s45 + s45^2)) - (s15 - s34)^2*
        (s15*(s34^2 + 2*s34*s45 - 5*s45^2) - s45*(s34^2 - 12*s34*s45 + 
           8*s45^2)) + s12*(s15^3*(6*s34 - 5*s45) + 
         s15^2*(-15*s34^2 + 27*s34*s45 - 8*s45^2) + 
         s34*s45*(2*s34^2 + 3*s34*s45 - 2*s45^2) + 
         s15*(9*s34^3 - 24*s34^2*s45 + 5*s34*s45^2 + 2*s45^3))))/(s23*tr5^2))/
   3, (-41 + (12*s15)/(s12 - s34) - (6*(s12 - s34))/s15 - 
    (24*s12 - 17*s15 + 16*s34 - 6*s45)/s23 - (17*s15 + s23 - 17*s34 - s45)/
     s12 - (24*s15^2*s34)/(s23*(s12 - s34)*(s12 - s34 - s45)) - 
    (6*s15^2*s34*(-2*s15 + 3*s34))/(s23^2*(s12 - s34)*(s12 - s34 - s45)) - 
    (s15*(s15 + 4*s34 - s45))/(s23*(s12 - s34 - s45)) - 
    (4*s12^2*s15^3)/(s23^2*s45^3) - (4*s23*s34^3)/(s12*s45^3) - 
    (12*s12*s15^2*(-s12 + s34))/(s23*s45^3) - 
    (4*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
       3*(s15 - s23)*s34^2))/s45^3 - (2*(2*s15 - s23 - 2*s34)*s34^2)/
     (s12*s45^2) + (s15^2*(7*s12^2 + 13*s12*s15 - 11*s12*s34 + 4*s15*s34))/
     (s23^2*s45^2) - (s15*(14*s12^2 + 3*s12*(8*s15 - 7*s34) + 
       s34*(-5*s15 + 7*s34)))/(s23*s45^2) - 
    (-7*s12^2 + s34*(5*s15 + 4*s23 + s34) + s12*(-9*s15 - 2*s23 + 10*s34))/
     s45^2 - (s34*(-5*s15 + 17*s23 + 2*s34))/(s12*s45) - 
    (-22*s12 + 22*s15 - 17*s23 + 20*s34)/s45 - 
    (-16*s12^2 + 5*s12*s15 - 20*s15^2 + 16*s12*s34 + 5*s15*s34 + 2*s34^2)/
     (s23*s45) - (s15*(16*s12^2 + 17*s12*s15 + 15*s15^2 - 19*s12*s34 - 
       26*s15*s34 + 9*s34^2))/(s23^2*s45) - (6*s34^2*s45)/(s15*s23^2) + 
    (s45*(s15 - s23 + s45))/(s12*(s12 - s34 - s45)) - 
    (6*s34*(s12 - s34 + s45))/(s15*s23) + (6*s15^3*s34^2)/
     (s23^2*(s12 - s34)*(-s12 + s34 + s45)^2) - 
    (4*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) + 
    (2*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) + 
    (2*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) - 
    (s15 - 2*s45)/(-s12 + s34 + s45) - (4*s15^3*s34^2)/
     (s23^2*s45^2*(-s12 + s34 + s45)) - (16*s15^2*s34)/
     (s23*s45*(-s12 + s34 + s45)) - (2*s15^2*s34*(-5*s15 + 6*s34))/
     (s23^2*s45*(-s12 + s34 + s45)) + (2*s15*s34*(2*s34 + s45))/
     (s23^2*(-s12 + s34 + s45)) - 
    (6*(2*s15^2 - s34*s45 + s15*(-5*s34 + s45)))/(s23*(s12 - s34)) + 
    (6*(s15 - s34)*(s15^2 - s34*s45 + s15*(-3*s34 + s45)))/
     (s23^2*(s12 - s34)) + (2*(3*s15^2 + 12*s12*(s15 - s34) + 
       6*s34*(s34 + s45) - s15*(10*s34 + 3*s45)))/s23^2 - 
    (2*s12*s15^2*(s15 - s34)*s34^2)/(s23*s45*tr5^2) - 
    (2*(s12 - s34)*s34^2*(-s15^2 + s12*(s15 - s23) + s15*s34 + s23*s34))/
     (s45*tr5^2) + (2*(s15 - s23 - s34)*s45^2*(s15*s34 + (s23 + s34)*s45))/
     ((-s12 + s34 + s45)*tr5^2) + 
    (2*(s12^3*s34 + 2*s23*s34^3 - 2*s34^4 - 2*s12^2*s34*(s15 - s23 + s34) - 
       s23^2*s34*s45 - 4*s34^3*s45 + s23^2*s45^2 + 2*s23*s34*s45^2 + 
       s15*s23*(s34^2 - s45^2) - s15^2*(2*s34^2 - 2*s34*s45 + s45^2) + 
       s15*s34*(4*s34^2 + 2*s34*s45 + s45^2) + 
       s12*(-4*s23*s34^2 + 3*s34^3 + s23^2*s45 + 4*s34^2*s45 + 
         3*s15^2*(s34 + s45) - s15*s23*(s34 + 3*s45) + 
         s15*s34*(2*s34 + 5*s45))))/tr5^2 - 
    (2*(s12^3*s15*s34 - s12^2*s34*(s15*(s34 - s45) + s34*s45) + 
       s12*(s15 - s34)*(-(s34^2*s45) + s15^2*(2*s34 + s45) + 
         s15*s34*(3*s34 + 8*s45)) + (s15 - s34)^2*(-(s34*s45*(s34 + 2*s45)) + 
         s15*(s34^2 + 2*s34*s45 - s45^2))))/(s23*tr5^2))/3, 
  (61 - (32*s15)/(s12 - s34) + (22*(s12 - s34))/s15 + 
    (64*s15^2*s34)/(s23*(s12 - s34)*(s12 - s34 - s45)) + 
    (14*s12^2*s15^3)/(s23^2*s45^3) - (42*s12*s15^2*(s12 - s34))/(s23*s45^3) + 
    (14*s23*s34^3)/(s12*s45^3) + 
    (14*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
       3*(s15 - s23)*s34^2))/s45^3 + (7*(2*s15 + s23 - 2*s34)*s34^2)/
     (s12*s45^2) - (s15^2*(19*s12^2 + 7*s12*(6*s15 - 5*s34) + 12*s15*s34))/
     (s23^2*s45^2) - (19*s12^2 + s12*(56*s15 - 7*s23 - 24*s34) + 
      (-42*s15 + 14*s23 - 9*s34)*s34)/s45^2 + 
    (s15*(38*s12^2 + 91*s12*s15 - 59*s12*s34 - 16*s15*s34 + 21*s34^2))/
     (s23*s45^2) - (29*s12 - 73*s15 + 42*s23 - 36*s34)/s45 - 
    (48*s12^2 + 15*s12*s15 + 74*s15^2 - 48*s12*s34 - 33*s15*s34 - 6*s34^2)/
     (s23*s45) + (s15*(48*s12^2 + 44*s12*s15 + 43*s15^2 - 51*s12*s34 - 
       77*s15*s34 + 27*s34^2))/(s23^2*s45) - 
    (s34*(-5*s15 + 7*(-6*s23 + s34)))/(s12*s45) + 
    (22*s34^2*s45)/(s15*s23^2) - (3*s45*(s15 - s23 + s45))/
     (s12*(s12 - s34 - s45)) + (22*s34*(s12 - s34 + s45))/(s15*s23) - 
    (16*s15^3*s34^2)/(s23^2*(s12 - s34)*(-s12 + s34 + s45)^2) + 
    (11*s15^3*s34^2)/(s23^2*s45*(-s12 + s34 + s45)^2) - 
    (5*s15*s34*(s15 + s45))/(s23*(-s12 + s34 + s45)^2) - 
    (5*s15*s34^2*(2*s15 + s45))/(s23^2*(-s12 + s34 + s45)^2) - 
    (16*s15^2*(2*s15 - 3*s34)*s34)/(s23^2*(-s12 + s34)*(-s12 + s34 + s45)) - 
    (s15*(3*s15 + 4*s34 - 3*s45))/(s23*(-s12 + s34 + s45)) + 
    (12*s15^3*s34^2)/(s23^2*s45^2*(-s12 + s34 + s45)) + 
    (49*s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) - 
    (2*s15^2*(13*s15 - 17*s34)*s34)/(s23^2*s45*(-s12 + s34 + s45)) - 
    (3*(-14*s15 - s23 + 14*s34 + s45))/s12 - (3*(-s15 + 2*s45))/
     (-s12 + s34 + s45) - (-76*s12 + 21*s15 - 26*s34 + 22*s45)/s23 - 
    (16*(-2*s15^2 + 5*s15*s34 - s15*s45 + s34*s45))/(s23*(s12 - s34)) - 
    (16*s15^2 + 76*s12*(s15 - s34) - 53*s15*s34 + 32*s34^2 - 22*s15*s45 + 
      44*s34*s45)/s23^2 - (16*(s15 - s34)*(s15^2 - s34*s45 + 
       s15*(-3*s34 + s45)))/(s23^2*(s12 - s34)) + 
    (s15*s34*(s15 - 5*(2*s34 + s45)))/(s23^2*(-s12 + s34 + s45)) - 
    (6*s12*s15^2*s34^2*(-s15 + s34))/(s23*s45*tr5^2) + 
    (6*(s12 - s34)*s34^2*(-s15^2 + s12*(s15 - s23) + s15*s34 + s23*s34))/
     (s45*tr5^2) - (6*(s15 - s23 - s34)*s45^2*(s15*s34 + (s23 + s34)*s45))/
     ((-s12 + s34 + s45)*tr5^2) - 
    (6*(s12^3*s34 + 2*s23*s34^3 - 2*s34^4 - 2*s12^2*s34*(s15 - s23 + s34) - 
       s23^2*s34*s45 - 4*s34^3*s45 + s23^2*s45^2 + 2*s23*s34*s45^2 + 
       s15*s23*(s34^2 - s45^2) - s15^2*(2*s34^2 - 2*s34*s45 + s45^2) + 
       s15*s34*(4*s34^2 + 2*s34*s45 + s45^2) + 
       s12*(-4*s23*s34^2 + 3*s34^3 + s23^2*s45 + 4*s34^2*s45 + 
         3*s15^2*(s34 + s45) - s15*s23*(s34 + 3*s45) + 
         s15*s34*(2*s34 + 5*s45))))/tr5^2 + 
    (6*(s12^3*s15*s34 - s12^2*s34*(s15*(s34 - s45) + s34*s45) + 
       s12*(s15 - s34)*(-(s34^2*s45) + s15^2*(2*s34 + s45) + 
         s15*s34*(3*s34 + 8*s45)) + (s15 - s34)^2*(-(s34*s45*(s34 + 2*s45)) + 
         s15*(s34^2 + 2*s34*s45 - s45^2))))/(s23*tr5^2))/3, 
  (-17 + (6*s12^2*s15)/(s23^2*(-s15 + s23 + s34)) - (s15 - 2*s45)/s34 - 
    (6*s12*(s12 - 2*s15 - s45))/(s23*(-s15 + s23 + s34)) - 
    (4*s12^2*s15^3)/(s23^2*s45^3) - (4*s23*s34^3)/(s12*s45^3) - 
    (12*s12*s15^2*(-s12 + s34))/(s23*s45^3) - 
    (4*(s12^2*(3*s15 - s23) + 3*s12*(-2*s15 + s23)*s34 + 
       3*(s15 - s23)*s34^2))/s45^3 + (s12*s15^2*(3*s12 + 9*s15 - 11*s34))/
     (s23^2*s45^2) - (2*(2*s15 - s23 - 2*s34)*s34^2)/(s12*s45^2) - 
    (s15*(6*s12^2 + 8*s12*s15 - 13*s12*s34 - 5*s15*s34 + 7*s34^2))/
     (s23*s45^2) - (-3*s12^2 + 11*s12*s15 + 2*s12*(-5*s23 + s34) + 
      s34*(-3*s15 + 8*s23 + 5*s34))/s45^2 - (12*s15 - 13*s23 - 6*s34)/s45 - 
    (s34*(-5*s15 + 5*s23 + 2*s34))/(s12*s45) - 
    (-2*s12^2 + 5*s12*s15 - 4*s15^2 + 2*s12*s34 + 5*s15*s34 + 2*s34^2)/
     (s23*s45) - (s15*(2*s12^2 - 5*s12*s15 + 5*s15^2 - 7*s12*s34 - 
       14*s15*s34 + 9*s34^2))/(s23^2*s45) + (s15*s45)/(s12*s34) + 
    (2*s12^2*s15^3)/(s23^2*s34^2*(s34 + s45)) - 
    (6*s12^2*s15^2)/(s23*s34^2*(s34 + s45)) - (2*s12^2*(-3*s15 + s23))/
     (s34^2*(s34 + s45)) - (2*s12*(2*s12 - s15))/(s34*(s34 + s45)) - 
    (2*s12*(2*s12 - s15)*s15^2)/(s23^2*s34*(s34 + s45)) - 
    (4*s12*s15*(-2*s12 + s15))/(s23*s34*(s34 + s45)) + 
    (4*s12^2*s15^3)/(s23^2*s45^2*(s34 + s45)) - 
    (12*s12^2*s15^2)/(s23*s45^2*(s34 + s45)) - (4*s12^2*(-3*s15 + s23))/
     (s45^2*(s34 + s45)) - (2*s12*s15^2*(2*s12 + 5*s15))/
     (s23^2*s45*(s34 + s45)) + (8*s12*s15*(s12 + s15))/
     (s23*s45*(s34 + s45)) - (2*s12*(2*s12 - 7*s15 + 6*s23))/
     (s45*(s34 + s45)) - (6*s15*(-s12 + s15 + s45))/(s23*(s34 + s45)) + 
    (6*(s12 + s15 - s23 + s45))/(s34 + s45) - (6*(-2*s12 + s34 + s45))/
     (s15 - s23 - s34) + (s15 - 2*s23 + 5*s34 + 2*s45)/s12 - 
    (2*s15*(5*s12 + 7*s15 - 4*s34 + 3*s45))/s23^2 + 
    (2*(s12^2 + s12*(-4*s15 + s23 - s45) + s15*s45))/s34^2 + 
    (2*s12^2 - 6*s12*s15 + s15^2 + 3*s15*s45)/(s23*s34) - 
    (2*s15*(2*s12^2 - 5*s12*s15 - 3*s12*s45 + 2*s15*s45 + s45^2))/
     (s23*s34^2) + (2*s15^2*(s12^2 - 2*s12*(s15 + s45) + s45*(s15 + s45)))/
     (s23^2*s34^2) + (6*s15*(-2*s12*s15 + (s15 + s45)^2))/
     (s23^2*(s34 + s45)) - (2*s15*(s12^2 + s45*(s15 + s45) - 
       s12*(3*s15 + 2*s45)))/(s23^2*s34) - (2*s12 + 5*(s15 - 4*s34 + 4*s45))/
     s23 - (2*s12*s15^2*(s15 - s34)*s34^2)/(s23*s45*tr5^2) - 
    (2*(s12 - s34)*s34^2*(-s15^2 + s12*(s15 - s23) + s15*s34 + s23*s34))/
     (s45*tr5^2) + (2*(s12 + s15)*s45^2*(s12*(s15 - s23) - s15*s45))/
     (s34*tr5^2) - (2*(s12^3*(s34 - 2*s45) + 
       2*s15^2*(s34^2 - 5*s34*s45 + s45^2) + 
       s12^2*(-10*s15*s34 + 10*s23*s34 - 2*s34^2 + 12*s15*s45 - 12*s23*s45 + 
         s34*s45 + 3*s45^2) + 2*s34^2*(s34^2 + 5*s23*(s34 - s45) - 
         10*s34*s45 + 10*s45^2) - s15*(4*s34^3 - 30*s34^2*s45 + 
         22*s34*s45^2 + s45^3 + s23*(5*s34^2 - 2*s34*s45 - s45^2)) + 
       s12*(-s34^3 + 21*s34^2*s45 - 25*s34*s45^2 + s45^3 + 
         s15^2*(s34 + s45) + s15*(5*s23*s34 + 10*s34^2 - 6*s23*s45 - 
           15*s34*s45 - 6*s45^2) - s23*(20*s34^2 - 22*s34*s45 + s45^2))))/
     tr5^2 - (-2*s12^3*s15*(s34 - 2*s45) + 2*s12^2*(s34*(s34 - 2*s45)*s45 + 
        s15*(5*s34^2 - 12*s34*s45 + s45^2)) + 2*(s15 - s34)^2*
       (s15*(s34^2 + 2*s34*s45 - 5*s45^2) - s45*(s34^2 - 10*s34*s45 + 
          10*s45^2)) - 2*s12*(s15^3*(6*s34 - 5*s45) + 
        s15^2*(-13*s34^2 + 27*s34*s45 - 10*s45^2) + 
        s34*s45*(s34^2 + s34*s45 - 3*s45^2) + s15*(7*s34^3 - 23*s34^2*s45 + 
          9*s34*s45^2 + 3*s45^3)))/(s23*tr5^2))/3, 
  (2 - (3*s12^2)/(s15*s23) - (3*s34)/(s12 + s15) - 
    (3*s12^2*s34)/(s15*s23^2) + (s12 - 7*s15 + 7*s34)/s23 - 
    (s15*(-s15 + s23 + 2*s34 - 2*s45))/(s12 + s23 - s45)^2 - 
    (-4*s15 + 4*s23 + s34 - 13*s45)/(s12 + s23 - s45) + 
    (3*s34*(s23 - 3*s45))/((s12 + s15)*(s12 + s23 - s45)) + 
    (2*s12^2*s15*(s12 + s15))/(s23^2*s45^2) - (2*s12*(s12 + s15)*(s12 - s34))/
     (s23*s45^2) + s34/s45 - (s34*(-3*s12 - s15 + 2*s34))/(s23*s45) - 
    (3*s12^3 + s12^2*(6*s15 - 4*s34) + 3*s12*s15*(s15 - s34) + 
      s15*s34*(s15 + s34))/(s23^2*s45) - s45/(s12 - s34 - s45) - 
    (2*s15*s34*s45^2)/(s23^2*(s12 + s23 - s45)^2) + 
    (9*s34*s45^2)/((s12 + s15)*s23*(s12 + s23 - s45)) - 
    (3*s34*s45^3)/((s12 + s15)*s23^2*(s12 + s23 - s45)) + 
    (3*s34)/(s15 - s23 + s45) - (s34*(s23 - 3*s45))/
     ((s12 + s23 - s45)*(s15 - s23 + s45)) - 
    (3*s34*s45^2)/(s23*(s12 + s23 - s45)*(s15 - s23 + s45)) + 
    (s34*s45^3)/(s23^2*(s12 + s23 - s45)*(s15 - s23 + s45)) - 
    (s15*s45*(s15 - 4*s34 + s45))/(s23*(s12 + s23 - s45)^2) + 
    (s12^2*(s34 + s45))/(s23*(s15 - s23 + s45)^2) + 
    (s15*s34^2*(s15 + s34))/(s23^2*s45*(-s12 + s34 + s45)) - 
    (s12^2*s45*(-s12 + s34 + s45))/(s23^2*(s15 - s23 + s45)^2) + 
    (3*(s15^2 - s15*s34 + 2*s34*s45))/((s12 + s15)*s23) + 
    (6*s12^2 - 6*s12*s34 - 2*s15*s34 + 2*s34^2 + 4*s12*s45 + 3*s15*s45 - 
      15*s34*s45 + 4*s45^2)/s23^2 - (3*(s15^3 - s15*s34*s45 + s34*s45^2))/
     ((s12 + s15)*s23^2) - (2*s45*(2*s15^2 - s34*s45 + s15*(-s34 + s45)))/
     (s23^2*(s12 + s23 - s45)) - 
    (s15*(3*s34^2 + 3*s34*s45 + s45^2 + s15*(2*s34 + s45)))/
     (s23^2*(s12 - s34 - s45)) - (-3*s12^3 + s12*s34*s45 + s34*s45^2 + 
      s12^2*(s34 + 2*s45))/(s23^2*(-s15 + s23 - s45)) + 
    ((s34 + s45)^2 + s15*(s34 + 2*s45))/(s23*(s12 - s34 - s45)) - 
    (s15^2 + 4*s34*s45 + 2*s15*(s34 + 2*s45))/(s23*(s12 + s23 - s45)) - 
    (5*s12^2 + 3*s12*s34 + s34*(3*s34 + 5*s45))/(s23*(s15 - s23 + s45)) - 
    (2*s12^3*s15*s34*(-s12 + s34))/(s23*s45*tr5^2) - 
    (s34*(2*s12^4 + s12^3*(-3*s15 + 3*s23 - 4*s34) + s23*(s15 + s23 - 2*s34)*
        s34^2 + s12^2*(-(s15*s23) + s23^2 + 5*s15*s34 - 8*s23*s34 + 
         2*s34^2) + s12*s34*(s15^2 - 2*s15*s34 + s23*(-2*s23 + 7*s34))))/
     (s45*tr5^2) + (3*s15*s34*s45^2*(s15 + s45)^2)/(s23*(s12 + s23 - s45)*
      tr5^2) - (s34*s45*(s12^4 - s12^3*s34 - 4*s12*s45*(s34 + s45)^2 + 
       3*s45*(s34 + s45)^3))/(s23*(-s15 + s23 - s45)*tr5^2) - 
    (s34*s45*(-(s15^3*s45) - 2*s15^2*s45^2 + s34*s45*(s34 + s45)^2 + 
       s15*(s34^3 + 2*s34^2*s45 + s34*s45^2 - s45^3)))/
     (s23*(s12 - s34 - s45)*tr5^2) + 
    (s34*(s12^3*(s34 + 2*s45) - (s34 + s45)^2*(2*s23^2 - 3*s23*s34 - 
         7*s23*s45 + 6*s34*s45 + 8*s45^2) + 
       s12^2*(2*s34*s45 + s23*(s34 + s45)) + 2*s12*(s34 + s45)*
        (s23*(s34 - s45) + s45*(s34 + 3*s45))))/((s15 - s23 + s45)*tr5^2) - 
    (4*s12^4*s15*s34 - 2*s12^3*s34^2*(s15 - 2*s45) - 
      2*s12^2*s34^2*(3*s15 + s34 - 2*s45)*s45 + 2*(s15 - s34)^2*s45^2*
       (s15^2 - 2*s15*s34 + s34^2 + 3*s15*s45 - 7*s34*s45 + 2*s45^2) - 
      2*s12*(s15 - s34)*s45*(s15^3 + 2*s34*s45*(-2*s34 + s45) + 
        s15^2*(-2*s34 + 3*s45) + s15*(s34^2 - 7*s34*s45 + 2*s45^2)))/
     (s23^2*tr5^2) - (s45*(s15^2*(2*s34 - s45)*s45 + 
       s15*(s34^3 + s34^2*s45 + (2*s23 - s45)*s45^2 + 
         s34*s45*(-s23 + 3*s45)) + s45*(-(s23^2*s45) + s23*(s34^2 + s45^2) + 
         s34*(2*s34^2 + 3*s34*s45 + 2*s45^2))))/((s12 - s34 - s45)*tr5^2) - 
    (-2*s12^4 + s15^4 + 3*s23^4 + 10*s23^3*s34 + 8*s23^2*s34^2 + 
      3*s23*s34^3 + 6*s34^4 - 14*s23^3*s45 - 33*s23^2*s34*s45 - 
      7*s23*s34^2*s45 - 29*s34^3*s45 + 5*s15^2*(s34 - 4*s45)*s45 + 
      9*s23^2*s45^2 + 24*s23*s34*s45^2 - 3*s34^2*s45^2 + 2*s23*s45^3 - 
      2*s34*s45^3 + s12^3*(s15 - s23 - 6*s34 + 4*s45) - s15^3*(s34 + 7*s45) + 
      s12^2*(s23^2 + 24*s34^2 - 25*s34*s45 + 4*s45^2 + s23*(7*s34 + s45) - 
        s15*(s23 + 5*s34 + 2*s45)) + s12*(-3*s23^3 + s15^2*(3*s34 - 4*s45) + 
        s23^2*(-6*s34 + 10*s45) + s15*(4*s23^2 + 10*s23*s34 + 24*s34^2 - 
          13*s23*s45 - 3*s34*s45 - 6*s45^2) + s34*(-28*s34^2 + 42*s34*s45 - 
          5*s45^2) + s23*(-7*s34^2 + 4*s34*s45 + 2*s45^2)) + 
      s15*(-4*s23^3 - 10*s34^3 + 9*s34^2*s45 + 31*s34*s45^2 - 4*s45^3 + 
        s23^2*(-9*s34 + 17*s45) + s23*(-4*s34^2 + 12*s34*s45 + 10*s45^2)))/
     tr5^2 - (-(s15^4*(s23 + 3*s45)) + s15^2*s45*(-8*s23*s34 + 18*s23*s45 + 
        11*s34*s45 - 9*s45^2) - (s23 + s34)*(s23 - s45)^2*
       (3*s23^2 + 7*s23*s34 + 3*s34^2 - 11*s23*s45 - 13*s34*s45 - s45^2) + 
      s15^3*((2*s34 - 9*s45)*s45 + s23*(s34 + 7*s45)) + 
      s15*(4*s23^4 + 3*s23^3*(3*s34 - 7*s45) + 
        s45^2*(-2*s34^2 + 10*s34*s45 - 3*s45^2) + 
        s23^2*(4*s34^2 - 26*s34*s45 + 9*s45^2) + 
        s23*s45*(-2*s34^2 + 10*s34*s45 + 11*s45^2)))/
     ((s12 + s23 - s45)*tr5^2) - (s12^4*(2*s15 - 3*s34) + 
      2*s12^2*s34*(-4*s15*s34 + 17*s15*s45 - 11*s34*s45 + 4*s45^2) + 
      s12^3*(s15*(9*s34 - 6*s45) + 2*s34*(s34 + 7*s45)) + 
      s12*(-s15^4 + s15^3*(-7*s34 + 10*s45) + 
        s34*s45*(17*s34^2 - 46*s34*s45 + 4*s45^2) + 
        s15*s45*(-43*s34^2 + 4*s34*s45 + 8*s45^2) + 
        s15^2*(5*s34^2 - 5*s34*s45 + 11*s45^2)) + 
      s45*(4*s15^4 - s15^3*(6*s34 + s45) - s15^2*(12*s34^2 - 11*s34*s45 + 
          s45^2) + s15*s34*(18*s34^2 - 52*s34*s45 + 3*s45^2) + 
        s34*(-6*s34^3 + 40*s34^2*s45 + s34*s45^2 + 3*s45^3)))/(s23*tr5^2))/3, 
  (12 - (s12^2*(s12 - s34))/(s15^2*s23) - s12/s34 - 
    (-s12 + s23 + s34 - 2*s45)/s15 - (s12^2*(s12 - 2*s15 - s45))/
     (s23^2*s34) - (3*(-2*s15 + 3*s23 + 2*s34 - 6*s45))/
     (s12 - s15 + s23 - s45) - (2*s12^2*s15*(-s12 + s15))/(s23^2*s45^2) - 
    (2*s12*(s12 - s34))/s45^2 - (2*s12*(s12^2 + s15*s34 - s12*(2*s15 + s34)))/
     (s23*s45^2) + (3*s12)/s45 + s12^2/(s34*s45) - 
    (s12^2*(s12 - s15)*s15)/(s23^2*s34*s45) + (s12^2*(s12 - 2*s15))/
     (s23*s34*s45) - (-6*s12^2 + s12*(5*s15 - s34) + (s15 - 2*s34)*s34)/
     (s23*s45) + (s12*(s12^2 + 2*s15*(s15 - 2*s34) + s12*(-5*s15 + 4*s34)))/
     (s23^2*s45) - (s12^2*s34*s45)/(s15^2*s23^2) - 
    (2*s15*(-2*s15 + s34 - 2*s45)*s45)/(s23^2*(s12 + s23 - s45)) - 
    (s34*s45^3)/(s15*s23^2*(s12 + s23 - s45)) - 
    (3*s34*s45^3)/(s23^2*(s12 + s23 - s45)*(s12 - s15 + s23 - s45)) + 
    (2*s34*s45^2*(s15 + s45))/(s23^2*(s12 + s23 - s45)^2) - 
    (3*s12^2)/(s23*(s15 - s23 + s45)) - (s45^2*(-3*s34 + s45))/
     (s15*s23*(s12 + s23 - s45)) - (3*s45^2*(-3*s34 + s45))/
     (s23*(s12 + s23 - s45)*(s12 - s15 + s23 - s45)) - 
    (3*s12^2*(-s12 + s34 + s45))/(s23^2*(-s15 + s23 - s45)) + 
    (7*s15 + s23 + 4*s34 + s45)/(s12 + s23 - s45) - 
    (4*s12 + 5*s15 + s34 + 4*s45)/s23 - 
    (3*(s15^2 + s15*(s34 - s45) + (4*s34 - 3*s45)*s45))/
     (s23*(-s12 + s15 - s23 + s45)) - (5*s12^2 - s12*s34 + s12*s45 - 
      2*s34*s45 + s45^2)/(s15*s23) - (-s15^2 - 2*s15*s34 + 8*s15*s45 + 
      3*s45^2)/(s23*(s12 + s23 - s45)) - 
    (2*s12^3 + s12^2*(s34 - 2*s45) + s12*s34*s45 + s34*s45^2)/(s15*s23^2) + 
    (-3*s12^2 + s12*(s15 + s45) + s45*(s15 + s45))/(s23*s34) + 
    (s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45))/
     (s15*(s12 + s23 - s45)) - 
    (3*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     ((s12 + s23 - s45)*(-s12 + s15 - s23 + s45)) - 
    (3*(s15^3 + 2*s15^2*s45 + 2*s34*s45^2 + s15*s45*(s34 + s45)))/
     (s23^2*(s12 - s15 + s23 - s45)) - (s12^2 + s15^2 + 2*s34^2 - s15*s45 + 
      7*s34*s45 - 2*s45^2 - s12*(s15 - 6*s34 + 2*s45))/s23^2 + 
    (s45*(s15^2 + 2*s45*(-3*s34 + s45) + s15*(-4*s34 + 3*s45)))/
     (s23*(s12 + s23 - s45)^2) - (s15^2 + s15*(-3*s23 - 2*s34 + 6*s45) + 
      2*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     (s12 + s23 - s45)^2 - (2*s12^3*s15*s34*(-s12 + s34))/(s23*s45*tr5^2) - 
    (s34*(2*s12^4 + s12^3*(-s15 + s23 - 4*s34) + s12^2*s34*(-s15 + 2*s34) + 
       s23*s34^2*(-s15 + 2*s34) + s12*s34*(-s15^2 - 3*s23*s34 + 
         s15*(s23 + 2*s34))))/(s45*tr5^2) - (3*s15^2*s34*s45^2*(s15 + s45))/
     (s23*(s12 + s23 - s45)*tr5^2) - 
    (s15*(s12 - s45)*s45*(s12^3 - s12^2*s45 - s15*s45*(s15 + s45)))/
     (s23*s34*tr5^2) - (s12*s45*(-s12^3 + s12*(-2*s15 + s23)*s45 + 
       s12^2*(s15 - s23 + s45) + s15*s45*(s15 + 2*s45)))/(s34*tr5^2) + 
    (s12^2*s34*s45*(s12^2 + s45^2 - s12*(s34 + 2*s45)))/(s15*s23*tr5^2) + 
    (s12^2*(s12^3 + s34*(s23 - 2*s45)*s45 - 2*s12^2*(s34 + s45) + 
       s12*(s34^2 + 2*s34*s45 + s45*(-s23 + s45))))/(s15*tr5^2) - 
    ((s23 + s34)^2*(4*s23 + 4*s34 - 5*s45)*(s23 - s45)^2 + 
      s15^4*(s23 + 3*s45) - s15*(s23 + s34)*(s23 - s45)*
       (5*s23^2 + 5*s23*s34 - 7*s23*s45 + 3*s34*s45) + 
      s15^2*s45*(5*s23*s34 - 4*s23*s45 - 4*s34*s45 + 3*s45^2) - 
      s15^3*(2*(s34 - 3*s45)*s45 + s23*(s34 + 3*s45)))/
     ((s12 + s23 - s45)*tr5^2) - 
    (2*(s12^5*s15 + s12^4*(-2*s15 + s34)*s45 + s12^2*s34^2*s45*(-s34 + s45) - 
       (s15 - s34)^2*s45^2*(s15^2 - 2*s15*s34 + s34^2 + s34*s45 - s45^2) + 
       s12*(s15 - s34)*s45*(s15^3 - 2*s15^2*s34 + s34*(s34 - s45)*s45 + 
         s15*(s34^2 + s34*s45 - s45^2)) + s12^3*(-(s34*s45^2) + 
         s15*(-s34^2 + s34*s45 + s45^2))))/(s23^2*tr5^2) - 
    (-7*s12^4 - s15^4 - 4*s23^4 - 12*s23^3*s34 - 7*s23^2*s34^2 - 
      6*s23*s34^3 - 6*s34^4 + 9*s23^3*s45 + 22*s23^2*s34*s45 + 
      13*s23*s34^2*s45 + 10*s34^3*s45 - 5*s23^2*s45^2 - 9*s23*s34*s45^2 - 
      11*s34^2*s45^2 - 2*s34*s45^3 + s15^3*(s34 + 3*s45) + 
      s15^2*s45*(5*s34 + 11*s45) + s12^3*(5*s15 - 5*s23 - 6*s34 + 20*s45) + 
      s12^2*(-s23^2 - 7*s23*s34 + 15*s34^2 + s15*(s23 + 3*s34 - 19*s45) + 
        17*s23*s45 + 3*s34*s45 - 6*s45^2) + 
      s15*(5*s23^3 + s23^2*(10*s34 - 7*s45) + s23*s34*(10*s34 + 7*s45) + 
        2*(5*s34^3 - 4*s34^2*s45 + s45^3)) + 
      s12*(4*s23^3 + s23^2*(4*s34 - 5*s45) + s15^2*(5*s34 - 2*s45) + 
        s23*(18*s34^2 - 15*s34*s45 - 2*s45^2) + 
        s15*(-5*s23^2 - 15*s23*s34 - 16*s34^2 + 11*s23*s45 + 24*s34*s45 + 
          19*s45^2) + 2*(2*s34^3 - 9*s34^2*s45 + 5*s34*s45^2 + s45^3)))/
     tr5^2 - (-s12^5 + s12^4*(7*s15 - s34 + 3*s45) + 
      s12^3*(3*s15*s34 + 2*s34^2 - 19*s15*s45 + 14*s34*s45 - 2*s45^2) + 
      s12*(s15^4 + 7*s15^3*(s34 - s45) + s15^2*(-5*s34^2 + 22*s34*s45 - 
          8*s45^2) + s15*s45*(-17*s34^2 + 7*s34*s45 + 4*s45^2) + 
        s34*s45*(s34^2 - 2*s34*s45 + 5*s45^2)) + 
      s12^2*(-(s34*s45*(17*s34 + 4*s45)) + s15*(-5*s34^2 + 25*s34*s45 + 
          9*s45^2)) + s45*(-4*s15^4 + 2*s15^3*(3*s34 + s45) + 
        s15^2*(12*s34^2 - 7*s34*s45 + 5*s45^2) + 
        s34*(6*s34^3 - 2*s34^2*s45 + 3*s34*s45^2 + s45^3) - 
        s15*(17*s34^3 - 10*s34^2*s45 + 9*s34*s45^2 + 2*s45^3)))/(s23*tr5^2))/
   3, ((-7*s12^2*(s12 - s34))/(s15^2*s23) + (s12 + s15 + s34)/s23 + 
    s15^2/(s12 + s15 - s34 - s45)^2 - (2*s15)/(s12 + s15 - s34 - s45) - 
    (3*s12^2)/(s23*(-s15 + s23 + s34 - s45)) - (s12^2*(6*s12 + s34 - 4*s45))/
     (s23^2*(-s15 + s23 + s34 - s45)) + (s12 - 2*s15)/s45 - 
    (2*(s12^2 - s15^2))/(s23*s45) - (3*s12^3 - 2*s12^2*s15 + 
      s12*s15*(s15 - 2*s34) + 2*s15*(s15 - s34)*s34)/(s23^2*s45) - 
    (s15^2*(s15 - s34))/((s12 + s15 - s34 - s45)^2*s45) + 
    (2*s15^2*(s15 - s34)^2)/(s23*(s12 + s15 - s34 - s45)^2*s45) - 
    (s15^2*(s15 - s34)^3)/(s23^2*(s12 + s15 - s34 - s45)^2*s45) - 
    (4*s15^2*(s15 - s34))/(s23*(s12 + s15 - s34 - s45)*s45) - 
    (s15*(-3*s15 + 2*s34))/((s12 + s15 - s34 - s45)*s45) + 
    (s15*(s15 - s34)^2*(s15 + 2*s34))/(s23^2*(s12 + s15 - s34 - s45)*s45) - 
    (7*s12^2*s34*s45)/(s15^2*s23^2) + (2*s34)/(s15 - s23 + s45) - 
    (s12*s34^2)/(s45*(s15 - s23 - s34 + s45)^2) - 
    (s12^3*s34^2)/(s23^2*s45*(s15 - s23 - s34 + s45)^2) - 
    (2*s12^2*s34^2)/(s23*s45*(s15 - s23 - s34 + s45)^2) - 
    (s12^2*(-2*s34 + s45))/(s23*(s15 - s23 - s34 + s45)^2) - 
    (4*s12^3*s34)/(s23^2*s45*(s15 - s23 - s34 + s45)) - 
    (4*s12^2*s34)/(s23*s45*(s15 - s23 - s34 + s45)) - 
    (2*s12^2*s45)/(s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) - 
    (2*s12^2*(s12 - s45)*s45)/(s23^2*(s15 - s23 + s45)*
      (s15 - s23 - s34 + s45)) + (7*s12^2*(s34 + s45))/
     (s23*(s15 - s23 + s45)^2) + (2*s45*(s34 + s45)^2)/
     (s15*s23*(s12 + s15 - s34 - s45)) + (2*s34*s45*(s34 + s45)^2)/
     (s15*s23^2*(s12 + s15 - s34 - s45)) - (7*s12^2*s45*(-s12 + s34 + s45))/
     (s23^2*(s15 - s23 + s45)^2) - (s12^2*(-15*s12 + 7*s34 + 13*s45))/
     (s23^2*(-s15 + s23 - s45)) - 
    (s12^2*((s34 - s45)*s45 + s12*(-2*s34 + s45)))/
     (s23^2*(s15 - s23 - s34 + s45)^2) + 
    (s15^2 + s34^2 - s45^2 + 2*s15*(s34 + s45))/
     (s23*(s12 + s15 - s34 - s45)) - 
    (3*((7*s12^2)/3 + (2*s12*s34)/3 + s34*(s34 + s45)))/
     (s23*(s15 - s23 + s45)) - (6*s12^2 - 2*s12*s45 - 2*s45*(s34 + s45))/
     (s15*s23) - (8*s12^3 + s12^2*(7*s34 - 8*s45) - 2*s12*s34*s45 - 
      2*s34*s45*(s34 + s45))/(s15*s23^2) - 
    (2*s15^3 + s15^2*s45 - 2*s15*s34*(s34 + s45) - s45*(s34 + s45)^2)/
     (s23*(s12 + s15 - s34 - s45)^2) - 
    (-5*s12^2 + s15^2 + s12*(s15 - 4*s34) + s15*(s34 + s45) - 
      s34*(4*s34 + 3*s45))/s23^2 - (-s15^3 + s15^2*(4*s34 + s45) - 
      2*s34*(2*s34^2 + 3*s34*s45 + s45^2) + s15*(s34^2 + 4*s34*s45 + s45^2))/
     (s23^2*(s12 + s15 - s34 - s45)) + 
    (s15^4 + s15^3*s45 + 2*s15*s34^2*(s34 + s45) + s34*s45*(s34 + s45)^2 - 
      s15^2*(3*s34^2 + 4*s34*s45 + s45^2))/
     (s23^2*(s12 + s15 - s34 - s45)^2) - 
    (2*s12^3*(s12 - s45)*(s12*s15 + (-s15 + s34)*s45))/(s23^2*tr5^2) - 
    (s34*s45*(s12^4 - s12^3*s34 - 4*s12*s45*(s34 + s45)^2 + 
       3*s45*(s34 + s45)^3))/(s23*(-s15 + s23 - s45)*tr5^2) + 
    (s12^2*s34*s45*(s12^2 + s45^2 - s12*(s34 + 2*s45)))/(s15*s23*tr5^2) + 
    (s12^2*(s12^3 + s34*(s23 - 2*s45)*s45 - 2*s12^2*(s34 + s45) + 
       s12*(s34^2 + 2*s34*s45 + s45*(-s23 + s45))))/(s15*tr5^2) + 
    (s34*(s12^3*(s34 + 2*s45) - (s34 + s45)^2*(2*s23^2 - 3*s23*s34 - 
         7*s23*s45 + 6*s34*s45 + 8*s45^2) + 
       s12^2*(2*s34*s45 + s23*(s34 + s45)) + 2*s12*(s34 + s45)*
        (s23*(s34 - s45) + s45*(s34 + 3*s45))))/((s15 - s23 + s45)*tr5^2) - 
    (-7*s12^4 + 2*s12^3*(s15 - s23 + 4*s34 + 5*s45) - 
      s12^2*(-2*s23^2 + 2*s15*(s23 - s34) + s34^2 + 2*s23*s45 + s34*s45 + 
        s45^2) + s34*s45*(-6*s34^2 + 2*s15*s45 - 13*s34*s45 - 5*s45^2 + 
        2*s23*(2*s34 + s45)) - 2*s12*(s23^2*s34 + 3*s34^3 + 2*s15*s34*s45 + 
        3*s34^2*s45 - s15*s45^2 + s23*(-2*s34^2 + s15*s45 - 2*s34*s45)))/
     tr5^2 - (-s12^5 + 3*s34*s45^2*(s34 + s45)*(-s15 + 2*s34 + s45) + 
      s12^4*(7*s15 + 5*s45) - 2*s12*s34*s45*(-3*s15*s34 + 3*s34^2 - 
        2*s15*s45 + 4*s34*s45 + 2*s45^2) - 
      s12^3*(2*s15*(s34 + 4*s45) + s45*(-4*s34 + 5*s45)) + 
      s12^2*(s45*(-s34^2 - s34*s45 + s45^2) + s15*(-3*s34^2 + s34*s45 + 
          s45^2)))/(s23*tr5^2))/3, 
  (-((s23 - 2*s45)/s15) + (s34*(s23 - 2*s45))/(s12*s15) + 
    (2*s12 - 3*s15 + s23 - 2*s45)/s34 + s15^3/(s12*(s12 + s23 - s45)^2) + 
    (4*s15^2)/(s12*(s12 + s23 - s45)) - (8*s15 + 11*s23 + 9*s34 - 3*s45)/
     (s12 + s23 - s45) - (s15*(s34 - 2*s45))/(s23*(s12 + s23 - s45)) - 
    s15^3/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
    (s15*(-2*s15 + s23 + 3*s34 - s45))/(s12 + s23 - s45)^2 - 
    (2*s12*s15^3)/(s23^2*s45^2) - (2*(s15 - s23)*s34^2)/(s12*s45^2) - 
    (2*s15^2*(-3*s12 + 2*s34))/(s23*s45^2) - 
    (6*s12*s15 - 2*s12*s23 - 8*s15*s34 + 4*s23*s34)/s45^2 + 
    (2*(s12 - 2*s15 + 2*s23))/s45 + (2*s15^2*(s12 + 2*s15 - 3*s34))/
     (s23^2*s45) - (2*s15*(2*s12 + 2*s15 - 3*s34))/(s23*s45) + 
    (s12*s15^3)/(s23^2*s34*s45) - (3*s12*s15^2)/(s23*s34*s45) - 
    (s12*(-3*s15 + s23))/(s34*s45) - (s34*(-4*s15 + 3*s23 + 2*s34))/
     (s12*s45) + (2*s15*s34^2*s45)/(s23^2*(s12 + s23 - s45)^2) - 
    s45^2/(s15*s23) + (s34*s45^2)/(s12*s15*s23) - (-2*s12 - 2*s15 + s45)/
     s23 - (s15 + s45)^2/(s23*(s12 + s23 - s34 - s45)) + 
    (s15 + s45)^3/(s12*s23*(s12 + s23 - s34 - s45)) - 
    (s15*(2*s15 - s23 + s45))/((s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
    (s15 - s23 - s34 + s45)/(s12 + s23 - s34 - s45) + 
    ((2*s15 - s34)*(s15 + 2*s45))/(s12*s23) - (9*s15 - 3*s23 - 4*s34 + 2*s45)/
     s12 + (2*s15*s34*(3*s15 - 3*s34 + 2*s45))/(s23^2*(s12 + s23 - s45)) + 
    (s15*s34*(3*s15 - 2*s34 + 3*s45))/(s23*(s12 + s23 - s45)^2) - 
    (s15^2 - 2*s15*s34 + s34^2 + 3*s15*s45 - s34*s45 + s45^2)/
     (s12*(s12 + s23 - s34 - s45)) - 
    (s15*((s15 + s45)^2 - s12*(2*s15 + s45)))/(s23^2*s34) + 
    (3*s15^2 + 4*s15*s45 + s45^2 - s12*(4*s15 + s45))/(s23*s34) - 
    (2*s12*s15 + s15^2 - s45^2 - 2*s15*(3*s34 + s45))/s23^2 - 
    (s15^2*(2*s15 - s34)*s34^2)/(s12*tr5^2) - (s12*s15^4*s34)/
     (s23*s45*tr5^2) - (s15^2*s23*s34^3)/(s12*s45*tr5^2) - 
    (s15^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/(s45*tr5^2) - 
    (s15^4*s34*s45)/(s12*(s12 + s23 - s45)*tr5^2) - 
    (s15^2*(2*s15 - s34)*s34^2*s45)/(s23*(s12 + s23 - s45)*tr5^2) - 
    (4*s15^4 + 12*s23^4 + 33*s23^3*s34 + 18*s23^2*s34^2 - 16*s23^3*s45 - 
      39*s23^2*s34*s45 - 14*s23*s34^2*s45 + 4*s23^2*s45^2 + 4*s23*s34*s45^2 - 
      8*s34^2*s45^2 + 2*s34*s45^3 + 2*s12^2*s45*(s34 + s45) + 
      s15^3*(-4*s34 + 10*s45) - s15^2*(6*s34^2 + 5*s12*(s34 - 2*s45) + 
        9*s34*s45 + 8*s45^2) - 2*s15*(8*s23^3 - 3*s34^3 + 
        s23^2*(13*s34 - s45) + 12*s34^2*s45 - 9*s34*s45^2 + s45^3 + 
        s23*s34*(8*s34 + 17*s45) + s12*(-8*s23^2 - 8*s23*s34 + 3*s34^2 + 
          4*s23*s45 - 6*s34*s45 + s45^2)) - 
      s12*(12*s23^3 + s23^2*(9*s34 - 2*s45) + 2*s23*(2*s34 - 3*s45)*s45 + 
        2*s45*(s34^2 - 3*s34*s45 + 2*s45^2)))/tr5^2 - 
    (4*s34^2*s45^3 - 2*s12^2*s15*s45*(s34 + s45) + s15^4*(-3*s34 + 4*s45) + 
      2*s15^3*(4*s34^2 - 7*s34*s45 + 2*s45^2) - 2*s15*s34*s45*
       (3*s34^2 - 2*s34*s45 + 4*s45^2) - 4*s15^2*(s34^3 - 4*s34^2*s45 + 
        2*s34*s45^2 - s45^3) - 2*s12*(2*s15^4 + s34*s45^2*(-s34 + s45) + 
        s15^3*(s34 + 2*s45) - s15*s45*(6*s34^2 + s34*s45 + s45^2) + 
        s15^2*(-3*s34^2 + 4*s34*s45 + 2*s45^2)))/(s23*tr5^2) - 
    (s15^4*(-4*s23 + s34) - (s23 + s34)^2*(12*s23 + 9*s34 - 4*s45)*
       (s23 - s45)^2 + 2*s15^3*(s23*(3*s34 - 5*s45) - s34*(s34 + s45)) + 
      2*s15*(s23 - s45)*(8*s23^3 + s23^2*(13*s34 - s45) + 
        s34*s45*(4*s34 + s45) + s23*(5*s34^2 + 3*s34*s45 + s45^2)) + 
      s15^2*(s34*(s34^2 + 2*s34*s45 - 6*s45^2) - 
        s23*(2*s34^2 + 3*s34*s45 + 8*s45^2)))/((s12 + s23 - s45)*tr5^2))/3, 
  (10 - (2*s34)/s12 + s15/(s23 + s34) - s15^2/(s12*(s23 + s34)) - 
    s15^2/(s23*(s23 + s34)) - s15^3/(s12*s23^2 + s12*s23*s34) - 
    s15^3/(s12*(s12 + s23 - s45)^2) + (8*s15^2)/(s12*(s12 + s23 - s45)) - 
    (-11*s15 + 6*s23 + 12*s34 - 4*s45)/(s12 + s23 - s45) - 
    (2*s15*(s15 - 3*s34 - s45))/s23^2 + 
    s15^3/(s12*(s23 + s34)*(s12 - s34 - s45)) - 
    s15^2/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
    s15^3/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (2*s12*s15^3)/(s23^2*s45^2) + (2*s15*(s12 - 2*s34))/s45^2 - 
    (4*s15^2*(s12 - s34))/(s23*s45^2) + (2*s15*s34^2)/(s12*s45^2) - 
    (6*s15)/s45 - (s15^2*(-2*s12 + 5*s15 - 6*s34))/(s23^2*s45) - 
    (s15*(2*s12 - 11*s15 - 2*s34))/(s23*s45) + (6*s15*s34)/(s12*s45) - 
    (2*s34^2*s45*(s15 + s45))/(s23^2*(s12 + s23 - s45)^2) + 
    s15^2/(s12*(s15 - s23 + s45)) - (s15^2*(s15 - s34))/
     (s12*s23*(s15 - s23 + s45)) + (s15^2*s34)/(s23^2*(-s12 + s34 + s45)) - 
    s15^2/((s23 + s34)*(-s12 + s34 + s45)) + 
    (s15^3*s34)/(s23^2*s45*(-s12 + s34 + s45)) + 
    (2*s34*(s15 + s45)*(-3*s15 + 3*s34 + s45))/(s23^2*(s12 + s23 - s45)) - 
    (-6*s15 - 4*s34 + 2*s45)/s23 + (3*s15^2 + 17*s15*s34 - 6*s34^2 + 
      3*s15*s45 + 10*s34*s45 + 2*s45^2)/(s23*(s12 + s23 - s45)) - 
    (-3*s15^2 - 2*s34*s45 + 2*s15*(s34 + s45))/(s12*s23) - 
    (s34*(3*s15^2 + 4*s45*(-s34 + s45) + s15*(-2*s34 + 7*s45)))/
     (s23*(s12 + s23 - s45)^2) - (4*s15^2 + s15*(-5*s23 - 7*s34 + 5*s45) + 
      2*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2))/
     (s12 + s23 - s45)^2 - (s15^2*s34^2*(-2*s15 + s34))/(s12*tr5^2) + 
    (s12*s15^4*s34)/(s23*s45*tr5^2) + (s15^2*s23*s34^3)/(s12*s45*tr5^2) - 
    (s15^2*s34*(2*s12*s15 - s12*s23 - 2*s15*s34 + 2*s23*s34))/(s45*tr5^2) + 
    (s15^4*s34*s45)/(s12*(s12 + s23 - s45)*tr5^2) - 
    (s15^2*s34^2*(-2*s15 + s34)*s45)/(s23*(s12 + s23 - s45)*tr5^2) + 
    (s15^2*s34*(s15^2 + s23^2 + 2*s23*s34 + s34^2 - 2*s15*(s23 + s34 - s45) - 
       s23*s45 - 2*s34*s45))/((s12 + s23 - s45)*tr5^2) - 
    (s34*(3*s15^4 - 2*s34^2*s45^2 + 6*s12*s15*(s15 - s34)*(s15 + s45) + 
       s15^3*(-8*s34 + 2*s45) + 2*s15*s34*s45*(s34 + 2*s45) + 
       s15^2*(4*s34^2 - 4*s34*s45 - 2*s45^2)))/(s23*tr5^2) + 
    (s34*(4*s15^3 - 2*s12^2*(s15 - s23) - s15^2*(s23 + 6*s34) + 
       2*s34^2*(s23 - 2*s45) + 2*s15*s34*(s34 + 2*s45) + 
       s12*(6*s15^2 + 4*s15*s45 + 4*s34*(-s23 + s45))))/tr5^2)/3, 
  (-5 - (s15 - s34)/(s12 + s15 - s34) - s15^2/(s12 + s15 - s34 - s45)^2 - 
    (2*s15^2*(s15 - s34)^2)/(s23*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)^
       2) + (s15^2*(s15 - s34)^3)/(s23^2*(s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)^2) - (s15^2*(-s15 + s34))/
     ((s12 + s15 - s34)*(s12 + s15 - s34 - s45)^2) + 
    (2*s15)/(s12 + s15 - s34 - s45) - (2*s15^2*(s15 - s34)^2)/
     (s23*(s12 + s15 - s34)^2*(s12 + s15 - s34 - s45)) + 
    (s15^2*(s15 - s34)^3)/(s23^2*(s12 + s15 - s34)^2*
      (s12 + s15 - s34 - s45)) - (s15*(3*s15 - 2*s34))/
     ((s12 + s15 - s34)*(s12 + s15 - s34 - s45)) - 
    (s15^2*(-s15 + s34))/((s12 + s15 - s34)^2*(s12 + s15 - s34 - s45)) - 
    (4*s15^2*(-s15 + s34))/(s23*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)) - 
    (s15*(s15 - s34)^2*(s15 + 2*s34))/(s23^2*(s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)) - (2*s12*(s12 - s34))/s45^2 - 
    (2*s12^2*s15*(s15 - s34))/(s23^2*s45^2) - 
    (2*s12*((s15 - s34)*s34 + s12*(-2*s15 + s34)))/(s23*s45^2) - s12/s45 + 
    (2*s12^2)/(s23*s45) - (s12*(s15 - s34)*(2*s12 - s15 + s34))/(s23^2*s45) - 
    (2*s34^2*s45)/(s15*s23^2) - s45^2/(s23*(s12 + s23 - s45)) - 
    s45^2/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (s34*s45^2)/((s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (s34*(s34 - 2*s45)*s45^2)/(s23*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (2*(s34 - s45)*s45^2)/(s23*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
    s45^3/(s23^2*(s12 + s23 - s45)) + (2*s34*s45^3)/
     (s15*s23^2*(s12 + s23 - s45)) - (2*s34*s45^3)/(s23^2*(s12 + s23 - s45)*
      (-s12 + s15 - s23 + s45)) + (2*s45^2*(-3*s34 + s45))/
     (s15*s23*(s12 + s23 - s45)) + (2*s45^2*(-3*s34 + s45))/
     (s23*(s12 + s23 - s45)*(s12 - s15 + s23 - s45)) - 
    (s45^3*(-2*s34 + s45))/(s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (s34*s45^3*(-s34 + s45))/(s23^2*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (2*s45*(s34 + s45)^2)/(s15*s23*(s12 + s15 - s34 - s45)) - 
    (2*s34*s45*(s34 + s45)^2)/(s15*s23^2*(s12 + s15 - s34 - s45)) - 
    (2*(s12 - s23 - s34 + 2*s45))/s15 - (2*s34*(s12 + 3*s45))/(s15*s23) + 
    (2*s12 - 3*s15 + 4*s34 + 9*s45)/s23 - (4*s15 - 6*s23 - 4*s34 + 12*s45)/
     (s12 - s15 + s23 - s45) - 
    (2*(s15^2 + s15*(s34 - s45) + (4*s34 - 3*s45)*s45))/
     (s23*(s12 - s15 + s23 - s45)) - (s34*(s15^2 - s15*s34 - s45^2))/
     (s23*(s12 + s15 - s34)^2) + (2*s12^2 + 4*s12*s15 + 2*s15^2 - 3*s12*s34 + 
      7*s15*s34 - 12*s34^2 + 2*s12*s45 + 4*s15*s45 + 4*s34*s45 + 2*s45^2)/
     s23^2 - (2*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     (s15*(s12 + s23 - s45)) - 
    (2*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     ((s12 + s23 - s45)*(s12 - s15 + s23 - s45)) - 
    (s15^2 + s34^2 - s45^2 + 2*s15*(s34 + s45))/
     (s23*(s12 + s15 - s34 - s45)) + 
    (2*(s15^3 + 2*s15^2*s45 + 2*s34*s45^2 + s15*s45*(s34 + s45)))/
     (s23^2*(s12 - s15 + s23 - s45)) - 
    (-2*s15^3 - s15^2*s45 + 2*s15*s34*(s34 + s45) + s45*(s34 + s45)^2)/
     (s23*(s12 + s15 - s34 - s45)^2) + 
    (s34^2 + 2*s34*s45 + s45*(-s15 + 2*s45))/(s23*(s12 + s15 - s34)) + 
    (s34*(s15^3 - s45^3 - s15^2*(2*s34 + s45) + 
       s15*(s34^2 + s34*s45 + s45^2)))/(s23^2*(s12 + s15 - s34)^2) - 
    (-s15^3 + s45^3 + s15^2*(4*s34 + s45) - 
      s15*(3*s34^2 + 2*s34*s45 + s45^2))/(s23^2*(s12 + s15 - s34)) - 
    (s15^3 - s15^2*(4*s34 + s45) + 2*s34*(2*s34^2 + 3*s34*s45 + s45^2) - 
      s15*(s34^2 + 4*s34*s45 + s45^2))/(s23^2*(s12 + s15 - s34 - s45)) - 
    (s15^4 + s15^3*s45 + 2*s15*s34^2*(s34 + s45) + s34*s45*(s34 + s45)^2 - 
      s15^2*(3*s34^2 + 4*s34*s45 + s45^2))/
     (s23^2*(s12 + s15 - s34 - s45)^2) - 
    ((s15 - s34)^2*s45*(s15 + s45)*(s34 + s45)^2)/(s23*(s12 + s15 - s34)*
      tr5^2) - (s45*(-(s15^3*s45) + s34^3*s45 + 
       s15*s34*(s23*s34 + 2*s34^2 + s34*s45 + 2*s45^2) - 
       s15^2*(2*s34^2 + s34*s45 + s45*(-s23 + 2*s45))))/
     ((s12 + s15 - s34)*tr5^2) - (s12^3*s15*s34*(s34 + 2*s45) + 
      s12^2*s34^2*(-4*s15*s34 + 8*s15*s45 - 3*s34*s45 + 2*s45^2) + 
      (s15 - s34)^2*s45^2*(4*s15*s34 - 8*s34^2 + 5*s34*s45 + 2*s45^2) - 
      s12*(s15 - s34)*s45*(8*s15^2*s34 + s34*s45*(s34 + 2*s45) + 
        s15*(-16*s34^2 + 9*s34*s45 + 2*s45^2)))/(s23^2*tr5^2) - 
    (-(s15^2*s45*(4*s34 + s45)) + s12^3*(-4*s34 + 6*s45) + 
      s12^2*(-6*s15*(s34 + s45) + 6*s23*(s34 + s45) + s34*(-5*s34 + 2*s45)) - 
      s34*(2*s23^2*s34 + 8*s34^3 + 7*s34^2*s45 + 5*s34*s45^2 - 2*s45^3 + 
        s23*(-6*s34^2 - 7*s34*s45 + s45^2)) + 
      s12*(2*s23^2*s34 + s15^2*(-6*s34 + 4*s45) + 
        s23*(-12*s34^2 - 8*s34*s45 + s45^2) + s34*(17*s34^2 + 4*s34*s45 + 
          5*s45^2) + s15*(4*s23*s34 + 6*s34^2 - 6*s23*s45 + 8*s34*s45 + 
          9*s45^2)) + s15*(-(s23*(2*s34^2 + 4*s34*s45 + s45^2)) + 
        2*(2*s34^3 + 9*s34^2*s45 + 7*s34*s45^2 + s45^3)))/tr5^2 - 
    (s12^3*(4*s15*s34 - 3*s34^2 - 6*s15*s45 + 4*s34*s45) + 
      s12^2*s34*(11*s15*s34 + 3*s34^2 + 8*s15*s45 - 5*s34*s45 + 4*s45^2) - 
      (s15 - s34)*s45*(2*s15^2*s45 + s34*(16*s34^2 - 3*s34*s45 + s45^2) - 
        s15*(7*s34^2 + 6*s34*s45 + 3*s45^2)) + 
      s12*(2*s15^3*s45 + s15^2*(8*s34^2 - 4*s34*s45 - 8*s45^2) + 
        s34*s45*(-18*s34^2 + 7*s34*s45 + 4*s45^2) + 
        s15*(-16*s34^3 + 15*s34^2*s45 + 26*s34*s45^2 + 4*s45^3)))/
     (s23*tr5^2))/3, (-3 + (9*(s12 - s34))/s15 - 
    (2*(s15 - s34))/(s12 + s15) + (25*s12 + 8*s15 + 5*s34 - 18*s45)/s23 + 
    s15^3/(s12*(s12 + s23 - s45)^2) - (6*s15^2)/(s12*(s12 + s23 - s45)) + 
    (2*s34^2)/((s12 + s15)*(s12 + s23 - s45)) - 
    (15*s15 + 11*s23 + 9*s34 - 3*s45)/(s12 + s23 - s45) - 
    (s15*(-2*s15 + s23 + 3*s34 - s45))/(s12 + s23 - s45)^2 - 
    (2*s12*s15^2*(s12 + s15))/(s23^2*s45^2) + (4*s15*(s12 + s15)*(s12 - s34))/
     (s23*s45^2) - (2*s15*s34^2)/(s12*s45^2) - 
    (2*(s12^2 + s12*(s15 - 2*s34) + s34*(-2*s15 + s34)))/s45^2 + 
    (s15*(s12 + s15)*(s12 + 3*s15 - 4*s34))/(s23^2*s45) + 
    (4*(s12 + s15 - s34))/s45 - (4*s15*s34)/(s12*s45) - 
    (s12^2 + 8*s12*s15 + 7*s15^2 - s12*s34)/(s23*s45) + 
    (9*s34^2*s45)/(s15*s23^2) + (2*s15*s34^2*s45)/
     (s23^2*(s12 + s23 - s45)^2) - (4*s34^2*s45)/((s12 + s15)*s23*
      (s12 + s23 - s45)) + (2*s34^2*s45^2)/((s12 + s15)*s23^2*
      (s12 + s23 - s45)) - (2*s34^2)/((s12 + s23 - s45)*(s15 - s23 + s45)) + 
    (4*s34^2*s45)/(s23*(s12 + s23 - s45)*(s15 - s23 + s45)) - 
    (2*s34^2*s45^2)/(s23^2*(s12 + s23 - s45)*(s15 - s23 + s45)) + 
    (s15*s34*(5*s15 - 4*s34 + s45))/(s23^2*(s12 + s23 - s45)) + 
    (9*s34*(s12 - s34 + s45))/(s15*s23) + 
    (14*(s12 - s34 - s45)*s45*(s34 + s45))/(s23*(s15 - s23 + s45)^2) + 
    (7*(s34 + s45)^2)/(s15 - s23 + s45)^2 + (7*s45^2*(-s12 + s34 + s45)^2)/
     (s23^2*(s15 - s23 + s45)^2) - (s15*(3*s15 + 8*s34 + s45))/
     (s23*(s12 + s23 - s45)) + (s15*s34*(3*s15 - 2*s34 + 3*s45))/
     (s23*(s12 + s23 - s45)^2) - (8*s34 + 9*s45)/(s15 - s23 + s45) - 
    (2*s15*(s15^2 + s15*s45 - 2*s34*s45))/((s12 + s15)*s23^2) + 
    (2*(2*s15^2 + s15*s45 - s34*s45))/((s12 + s15)*s23) - 
    (7*s12*s34 - 7*s34^2 + 31*s12*s45 - 33*s34*s45 - 29*s45^2)/
     (s23*(s15 - s23 + s45)) + (s45*(22*s12^2 - 29*s12*s34 + 7*s34^2 - 
       42*s12*s45 + 25*s34*s45 + 20*s45^2))/(s23^2*(-s15 + s23 - s45)) - 
    (-15*s12^2 + 5*s15^2 + 4*s34^2 + 7*s34*s45 - 13*s45^2 - 
      3*s15*(4*s34 + s45) + s12*(8*s15 - 7*s34 + 28*s45))/s23^2 - 
    (s15^2*(2*s15 - s34)*s34^2)/(s12*tr5^2) - (s12*s15^4*s34)/
     (s23*s45*tr5^2) - (s15^2*s23*s34^3)/(s12*s45*tr5^2) - 
    (s15^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/(s45*tr5^2) - 
    (s15^4*s34*s45)/(s12*(s12 + s23 - s45)*tr5^2) - 
    (s15^2*(2*s15 - s34)*s34^2*s45)/(s23*(s12 + s23 - s45)*tr5^2) - 
    (-4*s12^3*s15*s34 + 10*s34^3*s45^2 - 6*s15*s34^2*s45*(s34 + 3*s45) + 
      s15^4*(-3*s34 + 4*s45) + 4*s12^2*s34*(2*s15*s34 - s15*s45 + s34*s45) + 
      2*s15^3*(4*s34^2 - 7*s34*s45 + s45^2) + 
      2*s15^2*s34*(-2*s34^2 + 8*s34*s45 + 3*s45^2) - 
      2*s12*(s15 - s34)*(2*s15^3 - 2*s34^2*s45 + s15^2*(5*s34 + s45) + 
        s15*s34*(-2*s34 + 15*s45)))/(s23*tr5^2) - 
    (4*s15^4 + 12*s23^4 + 4*s12^3*s34 + 33*s23^3*s34 + 
      2*s12^2*(5*s23 - 4*s34)*s34 + 18*s23^2*s34^2 + 10*s23*s34^3 - 
      16*s23^3*s45 - 41*s23^2*s34*s45 - 18*s23*s34^2*s45 - 20*s34^3*s45 + 
      4*s23^2*s45^2 + 8*s23*s34*s45^2 + s15^3*(-4*s34 + 10*s45) - 
      s15^2*(3*s12*s34 + 6*s34^2 - 8*s12*s45 + 13*s34*s45 + 4*s45^2) + 
      s12*(-12*s23^3 - 20*s23*s34^2 + s23^2*(-9*s34 + 4*s45) + 
        4*s34^2*(s34 + 5*s45)) - 2*s15*(8*s23^3 + 5*s12^2*s34 + 
        s23^2*(13*s34 - s45) - s12*(8*s23^2 + 9*s23*s34 + 2*s34^2 - 
          5*s23*s45 + 11*s34*s45) - 3*s34*(s34^2 + s45^2) + 
        s23*(9*s34^2 + 15*s34*s45 + s45^2)))/tr5^2 - 
    (s15^4*(-4*s23 + s34) - (s23 + s34)^2*(12*s23 + 9*s34 - 4*s45)*
       (s23 - s45)^2 + 2*s15^3*(s23*(3*s34 - 5*s45) - s34*(s34 + s45)) + 
      2*s15*(s23 - s45)*(8*s23^3 + s23^2*(13*s34 - s45) + 
        s34*s45*(4*s34 + s45) + s23*(5*s34^2 + 3*s34*s45 + s45^2)) + 
      s15^2*(s34*(s34^2 + 2*s34*s45 - 6*s45^2) - 
        s23*(2*s34^2 + 3*s34*s45 + 8*s45^2)))/((s12 + s23 - s45)*tr5^2))/3, 
  (8 + (7*(s12 - s34)^2)/s15^2 - (-10*s12 + 2*s23 + 12*s34 - 3*s45)/s15 - 
    (-5*s15 + 2*s23 + s34 - 2*s45)/s12 - s15^3/(s12*(s12 + s23 - s45)^2) - 
    (2*s15^2)/(s12*(s12 + s23 - s45)) - (-4*s15 + 6*(s23 + s34 - s45))/
     (s12 - s15 + s23 - s45) - (2*s12*(s12 - s15)*s15^2)/(s23^2*s45^2) - 
    (2*(-s15 + s23)*s34^2)/(s12*s45^2) - 
    (2*s15*(-2*s12^2 + 3*s12*s15 + 2*s12*s34 - 2*s15*s34))/(s23*s45^2) - 
    (2*(s12^2 + s12*(-3*s15 + s23 - 2*s34) + s34*(4*s15 - 2*s23 + s34)))/
     s45^2 - ((2*s15 - s23 - 2*s34)*s34)/(s12*s45) - 
    (-2*s12 + s15 + s23 + 4*s34)/s45 - 
    (s15*(s12^2 - 6*s12*s15 + 3*s15^2 + 4*s12*s34 - 4*s15*s34))/(s23^2*s45) - 
    (-s12^2 - 5*s15^2 + s12*(8*s15 + s34))/(s23*s45) - 
    (14*s34*(-s12 + s34)*s45)/(s15^2*s23) + 
    (s34*(15*s12 + 7*s34 - 15*s45)*s45)/(s15*s23^2) + 
    (7*s34^2*s45^2)/(s15^2*s23^2) - ((5*s15 - 4*s34)*s34*(s15 + s45))/
     (s23^2*(s12 + s23 - s45)) - (2*s34^2*s45*(s15 + s45))/
     (s23^2*(s12 + s23 - s45)^2) - (2*s34^2*s45^2)/
     (s15*s23^2*(-s12 + s15 - s23 + s45)) - (4*s34*s45*(-s34 + s45))/
     (s15*s23*(-s12 + s15 - s23 + s45)) - (9*(s34 + s45))/(s15 - s23 + s45) + 
    (9*s45*(-s12 + s34 + s45)^2)/(s23^2*(-s15 + s23 - s45)) - 
    (9*(-s12 + s34 + s45)*(s34 + 2*s45))/(s23*(-s15 + s23 - s45)) - 
    (7*s15 - 4*s23 - s34 + 4*s45)/(s12 + s23 - s45) - 
    (-21*s12 - 3*s34 + 22*s45)/s23 - (2*(s15^2 - 3*s34*s45))/
     (s23*(s12 - s15 + s23 - s45)) + (2*(s15^3 + 2*s15*s34*s45))/
     (s23^2*(s12 - s15 + s23 - s45)) - 
    (2*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2))/
     (s15*(-s12 + s15 - s23 + s45)) - (-s15^2 + 4*s34^2 + s15*(-4*s34 + s45))/
     (s23*(s12 + s23 - s45)) - (7*s34^2 - 27*s34*s45 + s45^2 - 
      s12*(7*s34 + s45))/(s15*s23) - 
    (s34*(3*s15^2 + 4*s45*(-s34 + s45) + s15*(-2*s34 + 7*s45)))/
     (s23*(s12 + s23 - s45)^2) - (-19*s12^2 + 5*s15^2 + 4*s34^2 - 7*s34*s45 - 
      17*s45^2 + 3*s15*(-4*s34 + s45) + s12*(-2*s15 + 3*s34 + 36*s45))/
     s23^2 - (4*s15^2 + s15*(-5*s23 - 7*s34 + 5*s45) + 
      2*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2))/
     (s12 + s23 - s45)^2 - (s15^2*s34^2*(-2*s15 + s34))/(s12*tr5^2) + 
    (s12*s15^4*s34)/(s23*s45*tr5^2) + (s15^2*s23*s34^3)/(s12*s45*tr5^2) + 
    (s15^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/(s45*tr5^2) + 
    (s15^4*s34*s45)/(s12*(s12 + s23 - s45)*tr5^2) - 
    (s15^2*s34^2*(-2*s15 + s34)*s45)/(s23*(s12 + s23 - s45)*tr5^2) - 
    (s34*(-s15^4 - 2*s15*s23*(s23 + s34)*(s23 - s45) + 
       (s23 + s34)^2*(s23 - s45)^2 + 2*s15^3*(s23 + s34 - s45) + 
       s15^2*(-(s34*(s34 - 2*s45)) + s23*(-2*s34 + s45))))/
     ((s12 + s23 - s45)*tr5^2) - (3*s15^4*s34 + 4*s12^3*(-s15 + s34)*s45 + 
      4*s34^2*(s34 - s45)*s45^2 - 2*s15^3*(4*s34^2 - s34*s45 + s45^2) + 
      2*s15*s34*s45*(s34^2 - 5*s34*s45 + 4*s45^2) + 
      4*s15^2*(s34^3 - s34^2*s45 + 2*s34*s45^2 - s45^3) + 
      2*s12^2*(-2*s34*s45*(s34 + 2*s45) + s15*(2*s34^2 + s34*s45 + 
          4*s45^2)) + 2*s12*(s15^3*(s34 + s45) + s34*s45^2*(3*s34 + 2*s45) + 
        s15^2*(s34^2 - 5*s34*s45 + 2*s45^2) - s15*(2*s34^3 - 4*s34^2*s45 + 
          5*s34*s45^2 + 2*s45^3)))/(s23*tr5^2) - 
    (-4*s15^3*s34 + 4*s12^3*s45 + s15^2*(6*s34^2 - 5*s34*s45 + 4*s45^2) + 
      2*s15*(s23^2*s34 - s34^3 + 7*s34^2*s45 + s23*(2*s34 - s45)*s45 - 
        6*s34*s45^2 + s45^3) + s12^2*(2*(s34 - 4*s45)*s45 - 
        4*s15*(s34 + s45) + 4*s23*(s34 + s45)) + 
      s34*(-s23^3 - 2*s45*(-2*s34 + s45)^2 - s23^2*(2*s34 + s45) + 
        s23*(4*s34^2 - 2*s34*s45 + 4*s45^2)) + 
      s12*(s23^2*(s34 + 2*s45) - s15^2*(3*s34 + 2*s45) + 
        2*s45*(s34^2 - 2*s34*s45 + 2*s45^2) - 2*s23*(4*s34^2 + 3*s45^2) + 
        2*s15*(3*s34^2 + 5*s34*s45 + s45*(-s23 + s45))))/tr5^2)/3, 
  (-2 + s12/s34 - (-s15 + s34)/(s12 + s15 - s34) - 
    (s12^2*s15)/(s23*(s23 + s34)^2) - (s12^2*s15)/(s34*(s23 + s34)^2) + 
    s15/(s23 + s34) - (s12^2*s15)/(s23^2*(s23 + s34)) - 
    (-s12 + s23 + s34 - 2*s45)/s15 - (3*(-2*s15 + 3*s23 + 2*s34 - 6*s45))/
     (s12 - s15 + s23 - s45) + (2*s15)/(s12 + s15 - s34 - s45) - 
    (s15^2*(s15 - s34))/((s12 + s15 - s34)^2*(s12 + s15 - s34 - s45)) + 
    (2*s15^2*(s15 - s34)^2)/(s23*(s12 + s15 - s34)^2*
      (s12 + s15 - s34 - s45)) - (s15^2*(s15 - s34)^3)/
     (s23^2*(s12 + s15 - s34)^2*(s12 + s15 - s34 - s45)) - 
    (s15*(s15 - 2*s34))/((s12 + s15 - s34)*(s12 + s15 - s34 - s45)) + 
    (s15*(s15 - s34)^2*(2*s15 + 3*s34))/(s23^2*(s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)) - (s15*(s15^2 + 4*s15*s34 - 5*s34^2))/
     (s23*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)) - 
    (2*s12*(-s12 + s34))/s45^2 - (2*s12^2*s15*(-s15 + s34))/(s23^2*s45^2) - 
    (2*s12*(2*s12*s15 - s12*s34 - s15*s34 + s34^2))/(s23*s45^2) - 
    (3*s12)/s45 - s12^2/(s34*s45) - (s12^2*s15^2)/(s23*(s23 + s34)^2*s45) - 
    (s12^2*s15^2)/(s34*(s23 + s34)^2*s45) - (s12^2*s15^2)/
     (s23^2*(s23 + s34)*s45) - (s12*(-3*s12*s15 + 2*s15^2 + 2*s12*s34 - 
       5*s15*s34 + 3*s34^2))/(s23^2*s45) - 
    (3*s12^2 - 5*s12*s15 + 4*s12*s34 - s15*s34 + 3*s34^2)/(s23*s45) + 
    (s34^2*s45)/(s15*s23^2) + (s34*s45^2)/((s12 + s15 - s34)^2*
      (s12 + s23 - s45)) + (s34*(s34 - 2*s45)*s45^2)/
     (s23*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (s34*s45^3)/(s15*s23^2*(s12 + s23 - s45)) - 
    (3*s34*s45^3)/(s23^2*(s12 + s23 - s45)*(s12 - s15 + s23 - s45)) - 
    (s34*(s34 - s45)*s45^3)/(s23^2*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (s45^2*(-3*s34 + s45))/(s15*s23*(s12 + s23 - s45)) - 
    (3*s45^2*(-3*s34 + s45))/(s23*(s12 + s23 - s45)*(s12 - s15 + s23 - 
       s45)) - (s45^2*(2*s15 - 2*s34 + s45))/(s23^2*(s12 + s23 - s45)) - 
    (2*s45*(s34 + s45))/((s12 + s23 - s45)*(s12 + s15 - s34 - s45)) + 
    (2*s34*s45^2*(s34 + s45))/(s23^2*(s12 + s23 - s45)*
      (s12 + s15 - s34 - s45)) + (s45*(s34 + s45)^2)/
     (s15*s23*(s12 + s15 - s34 - s45)) + (s34*s45*(s34 + s45)^2)/
     (s15*s23^2*(s12 + s15 - s34 - s45)) + (s45*(2*s34 + s45))/
     ((s12 + s15 - s34)*(s12 + s23 - s45)) + (s15*(s15 + s34 + 2*s45))/
     ((s23 + s34)*(s12 + s23 - s45)) + (s34*(s12 + 3*s45))/(s15*s23) - 
    (4*s12 - s15 - 25*s34 + 8*s45)/s23 + (s45*(5*s15 - 4*s34 + 8*s45))/
     (s23*(s12 + s23 - s45)) - (4*s15 - 5*s23 - 2*s34 + 13*s45)/
     (s12 + s23 - s45) + (2*s12^2*s15)/(s23^2*s45 + s23*s34*s45) + 
    (2*s12^2*s15)/(s23*s34*s45 + s34^2*s45) - 
    (3*(s15^2 + s15*(s34 - s45) + (4*s34 - 3*s45)*s45))/
     (s23*(-s12 + s15 - s23 + s45)) - (2*s45*(s34^2 - s45^2))/
     (s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) - 
    (s34*(-s15^2 + s15*s34 + s45^2))/(s23*(s12 + s15 - s34)^2) - 
    (2*s45*(-s34^2 + s34*s45 + s45^2))/(s23*(s12 + s15 - s34)*
      (s12 + s23 - s45)) - (2*s12^2 + 6*s12*s15 + 4*s15^2 - 7*s12*s34 + 
      s15*s34 - 6*s34^2 + 2*s12*s45 + 6*s15*s45 - 2*s34*s45 + 2*s45^2)/
     s23^2 - (2*s34^2*s45^2 - s45^4)/(s23^2*(s12 + s15 - s34)*
      (s12 + s23 - s45)) - (-s12^2 + s12*(s15 + s45) + s45*(s15 + s45))/
     (s34*(s23 + s34)) - (-s12^2 + (s15 + s45)^2 + s12*(2*s15 + s45))/
     (s23*(s23 + s34)) + (s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45))/
     (s15*(s12 + s23 - s45)) - 
    (3*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     ((s12 + s23 - s45)*(-s12 + s15 - s23 + s45)) - 
    (3*(s15^3 + 2*s15^2*s45 + 2*s34*s45^2 + s15*s45*(s34 + s45)))/
     (s23^2*(s12 - s15 + s23 - s45)) - 
    (2*(s15^2 + s15*(-s34 + s45) - 2*(s34 + s45)^2))/
     (s23*(s12 + s15 - s34 - s45)) - (s34^2 + 4*s34*s45 + s45*(-s15 + 2*s45))/
     (s23*(s12 + s15 - s34)) - (s34*(s15^3 - s45^3 - s15^2*(2*s34 + s45) + 
       s15*(s34^2 + s34*s45 + s45^2)))/(s23^2*(s12 + s15 - s34)^2) + 
    (3*s34*(s34 + s45)^2 - 2*s15^2*(3*s34 + s45) + 
      s15*(3*s34^2 + 2*s34*s45 + s45^2))/(s23^2*(s12 + s15 - s34 - s45)) - 
    (s15^3 - s45^2*(2*s34 + s45) - s15^2*(6*s34 + s45) + 
      s15*(5*s34^2 + 4*s34*s45 + s45^2))/(s23^2*(s12 + s15 - s34)) - 
    (2*s12^2*s15*(s12 - s34)*s34^2)/(s23*s45*tr5^2) - 
    (s34^2*(-2*s12^3 + s23*(s15 - 3*s34)*s34 + 
       s12^2*(3*s15 - 3*s23 + 4*s34) + s12*(s15^2 + 2*(3*s23 - s34)*s34 - 
         s15*(s23 + 3*s34))))/(s45*tr5^2) + (s15^3*s34*s45*(s15 + s45))/
     ((s23 + s34)*(s12 + s23 - s45)*tr5^2) - 
    (s15^2*(s12 - s45)*s45^2*(s15 + s45))/(s34*(s23 + s34)*tr5^2) - 
    (s15*s34*s45^3*(s15 + s45))/(s23*(s12 + s23 - s45)*tr5^2) - 
    (s15^2*(s12 - s45)*s45*(s15 + s45)^2)/(s23*(s23 + s34)*tr5^2) + 
    ((s15 - s34)^2*s45*(s15 + s45)*(s34 + s45)^2)/(s23*(s12 + s15 - s34)*
      tr5^2) + (s15*s45*(s15 + s45)*(s15^2 + s12*(2*s15 + s34) + 2*s15*s45 - 
       s34*(s34 + s45)))/((s23 + s34)*tr5^2) - 
    (s12*s45^2*(s12*(s15 - s23) - s15*(s15 + 2*s45)))/(s34*tr5^2) - 
    (s45*(s15^3*s45 - s34^3*s45 - s15*s34*(s23*s34 + 2*s34^2 + s34*s45 + 
         2*s45^2) + s15^2*(2*s34^2 + s34*s45 + s45*(-s23 + 2*s45))))/
     ((s12 + s15 - s34)*tr5^2) - 
    (s45*(s15^4 - (s23 + s34)^2*(s23 - s45)^2 + s15^3*(-2*s23 + 3*s45) + 
       s15*(2*s23^3 + s23^2*(2*s34 - s45) + s45^2*(-2*s34 + s45) - 
         s23*s45*(s34 + 2*s45)) + s15^2*(s23*(s34 - 4*s45) + 
         s45*(-2*s34 + 3*s45))))/((s12 + s23 - s45)*tr5^2) - 
    (s12^3*s15*s34*(s34 - 2*s45) + s12^2*s34^2*(2*s15*s34 - 7*s15*s45 + 
        5*s34*s45 - 2*s45^2) - (s15 - s34)^2*s45^2*(s15^2 - 3*s34^2 + 
        s15*s45 + s34*s45 + 2*s45^2) + s12*(s15 - s34)*s45*
       (s15^3 + s15^2*(4*s34 + s45) + 2*s34*(s34^2 - s34*s45 + s45^2) + 
        s15*(-11*s34^2 + 5*s34*s45 + 2*s45^2)))/(s23^2*tr5^2) - 
    (s12^3*(-14*s15*s34 + 5*s34^2 + 5*s15*s45 - 4*s34*s45) + 
      s12^2*(s15*(25*s34^2 - 27*s34*s45 - 2*s45^2) - 
        3*s34*(3*s34^2 - 6*s34*s45 + s45^2)) + 
      s45*(-(s15^3*(s34 + s45)) + s15^2*(-2*s34^2 + 27*s34*s45 - 6*s45^2) - 
        s34*(9*s34^3 - 22*s34^2*s45 + 8*s34*s45^2 + s45^3) + 
        s15*(12*s34^3 - 46*s34^2*s45 + 17*s34*s45^2 + 2*s45^3)) + 
      s12*(s15^3*(-6*s34 + 2*s45) + s15^2*(16*s34^2 - 50*s34*s45 + 
          11*s45^2) + s34*(4*s34^3 + 2*s34^2*s45 - 8*s34*s45^2 - 5*s45^3) - 
        s15*(10*s34^3 - 49*s34^2*s45 + 17*s34*s45^2 + 4*s45^3)))/
     (s23*tr5^2) - (-2*s23^2*s34^2 + 21*s23*s34^3 + 9*s34^4 + 
      s12^3*(14*s34 - 5*s45) + 2*s15^3*s45 + s23^3*s45 + 2*s23^2*s34*s45 - 
      6*s23*s34^2*s45 - 43*s34^3*s45 - s23^2*s45^2 - 2*s23*s34*s45^2 + 
      15*s34^2*s45^2 + s15^2*(s34^2 - 7*s34*s45 - s45^2) - 
      s12^2*(30*s15*s34 - 30*s23*s34 + 13*s34^2 - 16*s15*s45 + 16*s23*s45 + 
        8*s34*s45 + s45^2) - s15*(8*s34^3 + 2*s23^2*s45 - 45*s34^2*s45 + 
        21*s34*s45^2 + 3*s45^3 + s23*s34*(3*s34 + 7*s45)) - 
      s12*(3*s15^2*s34 + 10*s34^3 - 60*s34^2*s45 + 21*s34*s45^2 + 2*s45^3 + 
        s23^2*(-2*s34 + s45) + s23*(51*s34^2 - 21*s34*s45 - s45^2) + 
        s15*(-38*s34^2 + 10*s34*s45 + 25*s45^2 + s23*(-7*s34 + s45))))/tr5^2)/
   3, ((2*s12)/(s15 - s23 - s34) - (3*s34)/(s12 + s15) + 
    (3*s34*(s23 - 3*s45))/((s12 + s15)*(s12 + s23 - s45)) - 
    (s23 - s34)/(s12 + s23 - s34 - s45) - 
    (s12*s34^2)/((-s15 + s23 + s34)^2*(-s15 + s23 + s34 - s45)) - 
    (s12^3*s34^2)/(s23^2*(-s15 + s23 + s34)^2*(-s15 + s23 + s34 - s45)) - 
    (2*s12^2*s34^2)/(s23*(-s15 + s23 + s34)^2*(-s15 + s23 + s34 - s45)) - 
    (s12*s34*(-5*s12 + 2*s34))/(s23*(-s15 + s23 + s34)*
      (-s15 + s23 + s34 - s45)) - (s12^2*s34*(-3*s12 + 2*s34))/
     (s23^2*(-s15 + s23 + s34)*(-s15 + s23 + s34 - s45)) - 
    (2*s12^2*s15*(s12 + s15 - s34))/(s23^2*s45^2) + 
    (2*s12*(s12 - s34)*(s12 + s15 - s34))/(s23*s45^2) - s34/s45 - 
    ((3*s12 + s15 - 3*s34)*s34)/(s23*s45) + 
    (3*s12^3 + 6*s12^2*(s15 - s34) + s15^2*s34 + 
      s12*(3*s15^2 - 5*s15*s34 + 3*s34^2))/(s23^2*s45) + 
    (s15^2*s34^2)/(s23*(s12 + s23 - s34 - s45)^2*s45) + 
    (s15^2*s34^2)/(s23^2*(s12 + s23 - s34 - s45)*s45) + 
    s45/(s12 - s34 - s45) + (2*s34*(s34 - 2*s45)*s45)/
     (s23*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) + 
    (9*s34*s45^2)/((s12 + s15)*s23*(s12 + s23 - s45)) - 
    (2*s34*(s34 - s45)*s45^2)/(s23^2*(s12 + s23 - s45)*
      (-s15 + s23 + s34 - s45)) - (3*s34*s45^3)/((s12 + s15)*s23^2*
      (s12 + s23 - s45)) + s34/(s15 - s23 + s45) - 
    (s34*(s23 - 3*s45))/((s12 + s23 - s45)*(s15 - s23 + s45)) - 
    (3*s34*s45^2)/(s23*(s12 + s23 - s45)*(s15 - s23 + s45)) + 
    (s34*s45^3)/(s23^2*(s12 + s23 - s45)*(s15 - s23 + s45)) + 
    (s45*(5*s15 - 4*s34 + s45))/(s23*(s12 + s23 - s45)) - 
    (s45^2*(2*s15 - 2*s34 + s45))/(s23^2*(s12 + s23 - s45)) + 
    (2*s12*s34)/((s15 - s23 - s34)*(s15 - s23 - s34 + s45)) - 
    (2*s34*s45)/((s12 + s23 - s45)*(s15 - s23 - s34 + s45)) - 
    (s12^2*s45)/(s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) - 
    (s12^2*(s12 - s45)*s45)/(s23^2*(s15 - s23 + s45)*
      (s15 - s23 - s34 + s45)) - (s45^2*(s34 + s45))/
     ((-s15 + s23 + s34)^2*(s12 + s23 - s45)) + (s34*s45^3*(s34 + s45))/
     (s23^2*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) - 
    (s15^2*s34^2)/((s12 + s23 - s34 - s45)^2*s45*(-s12 + s34 + s45)) + 
    (s12*(2*s34 + s45))/(-s15 + s23 + s34)^2 + (s45*(2*s34 + s45))/
     ((s15 - s23 - s34)*(s12 + s23 - s45)) - (s15*(s34 + 2*s45))/
     ((s12 - s34 - s45)*(s12 + s23 - s34 - s45)) - 
    (-3*s12 + 2*s15 + 5*s34 + 3*s45)/s23 - 
    (s15^2 - s15*s23 + 4*s15*s45 + 3*s23*s45)/((s12 + s23 - s45)*
      (s12 + s23 - s34 - s45)) - (2*(2*s12^2 + s34*s45))/
     (s23*(-s15 + s23 + s34 - s45)) - (s45*(-2*s12^2 + s12*s34 + s34*s45))/
     (s23^2*(-s15 + s23 - s45)) - (-s12^2 + s12*s34 + 2*s34*s45)/
     (s23*(s15 - s23 + s45)) + (3*(s15^2 - s15*s34 + 2*s34*s45))/
     ((s12 + s15)*s23) - (3*s12^3 - 3*s12^2*s34 + 2*s12*s34*(s34 - s45) + 
      2*s34*(s34 - s45)*s45)/(s23^2*(-s15 + s23 + s34 - s45)) - 
    (s45^2*(s34^2 - s45^2))/(s23*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (2*s45*(-s34^2 + s34*s45 + s45^2))/(s23*(-s15 + s23 + s34)*
      (s12 + s23 - s45)) - (4*s12^2 + 6*s12*s15 - 5*s15^2 - 11*s12*s34 - 
      s15*s34 + 3*s34^2 + 6*s12*s45 + 3*s15*s45 - 22*s34*s45 + 6*s45^2)/
     s23^2 - (3*(s15^3 - s15*s34*s45 + s34*s45^2))/((s12 + s15)*s23^2) - 
    (-2*s34^2*s45^2 + s45^4)/(s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
    (3*s15 - 2*(s34 + s45))/(s12 + s23 - s45) - 
    (-s15^2 + 2*s15*(s34 + s45) + s45*(s34 + s45))/
     (s23*(s12 + s23 - s34 - s45)) + 
    (s34*(s12^3 + s12^2*(s34 + s45) + s12*s45*(s34 + s45) + 
       s45^2*(s34 + s45)))/(s23^2*(-s15 + s23 + s34)^2) + 
    (s15*((s34 + s45)^2 + s15*(2*s34 + s45)))/
     (s23*(s12 + s23 - s34 - s45)^2) + 
    (s15*((s34 + s45)^2 + s15*(2*s34 + s45)))/((s12 - s34 - s45)*
      (s12 + s23 - s34 - s45)^2) + (s15*((s34 + s45)^2 + s15*(2*s34 + s45)))/
     (s23^2*(s12 + s23 - s34 - s45)) + 
    (-5*s12^2 + 2*s12*s34 + s45*(2*s34 + s45))/(s23*(-s15 + s23 + s34)) + 
    (s45^2*(s34 + s45) + s12*(s34 + s45)^2 + s12^2*(3*s34 + s45))/
     (s23*(-s15 + s23 + s34)^2) - (3*s12^3 + s12^2*s45 - 2*s34^2*s45 + 
      s45^3 + s12*(-2*s34^2 + s45^2))/(s23^2*(-s15 + s23 + s34)) - 
    (2*s12^2*s15*(s12 - s34)^2*s34)/(s23*s45*tr5^2) - 
    (s34*(-2*s12^4 - s23*(s15 + s23 - 3*s34)*s34^2 + 
       3*s12^3*(s15 - s23 + 2*s34) + s12^2*(-s23^2 + s15*(s23 - 6*s34) + 
         9*s23*s34 - 6*s34^2) + s12*s34*(-s15^2 + 2*s23^2 + 3*s15*s34 - 
         9*s23*s34 + 2*s34^2)))/(s45*tr5^2) + (s12^4*s34*s45)/
     (s23*(-s15 + s23 + s34)*tr5^2) - (s15*s34*s45^3*(s15 + s45))/
     (s23*(s12 + s23 - s45)*tr5^2) + (s15^2*s34*s45*(s15 + s45)^2)/
     (s23*(s12 + s23 - s34 - s45)*tr5^2) - (s15*s34*s45^2*(s15 + s45)^2)/
     ((s12 - s34 - s45)*(s12 + s23 - s34 - s45)*tr5^2) + 
    (s23*s45*(s15 - s23 + s45)^2*(s15^2 + 3*s23^2 + s15*(2*s23 + s45)))/
     ((s12 + s23 - s45)*(s12 + s23 - s34 - s45)*tr5^2) - 
    (s45^2*(s15*(s23*(s34 - 2*s45) + (s34 - s45)^2) + (s23 + s34)^2*s45 + 
       s15^2*(-2*s34 + s45)))/((s12 - s34 - s45)*tr5^2) - 
    (s12^2*s45*(s23*(s34 + s45) + s12*(2*s34 + s45)))/
     ((s15 - s23 - s34)*tr5^2) - 
    (s45*(s15^2*(s23 - 2*s45)*(s34 - 2*s45) - 2*s15^3*(s23 - s45) + 
       (8*s23^2 + 7*s23*s34 + 2*s34^2)*(s23 - s45)^2 + 
       s15*(-6*s23^3 - 2*s23^2*(s34 - 2*s45) + s23*s34*s45 + 2*s45^3)))/
     ((s12 + s23 - s45)*tr5^2) - 
    (3*s12^5*s15 + (s15 - s34)^2*s45^2*(s15^2 - 3*s34^2 - 2*s15*s45 + 
        23*s34*s45 - 5*s45^2) - s12^2*s34^2*(2*s15*(s34 - 13*s45) + 
        5*s45*(s34 + s45)) - s12^4*(s34*s45 + 4*s15*(2*s34 + s45)) - 
      s12*(s15 - s34)*s45*(s15^3 + s15^2*(4*s34 - 2*s45) + 
        s34*(2*s34^2 + 9*s34*s45 - 5*s45^2) + s15*(-11*s34^2 + 35*s34*s45 - 
          5*s45^2)) + s12^3*(s34*(4*s34 - s45)*s45 + 
        s15*(7*s34^2 - 9*s34*s45 + s45^2)))/(s23^2*tr5^2) + 
    (s45*(-2*s15^4 + 2*s23^4 - 10*s23^3*s45 - 4*s23^2*(s34 - 2*s45)*s45 + 
       7*s23*s34*s45^2 + 2*s34^2*s45^2 - 2*s15^3*(s23 - s34 + s45) + 
       s15^2*(-(s23*s34) + 2*(s34 + s45)^2) + 
       2*s15*(s23^3 + 2*s23^2*s34 + s23*s45*(3*s34 + s45) + 
         s45*(2*s34^2 + s34*s45 + s45^2))))/((s12 + s23 - s34 - s45)*tr5^2) - 
    (-3*s12^5 + 3*s12^4*(s15 + 3*s34) + s12^3*(-13*s34^2 - 7*s34*s45 + 
        s45^2 + s15*(-14*s34 + s45)) + 
      s12^2*(s34*(11*s34^2 + 26*s34*s45 - 11*s45^2) + 
        s15*(s34^2 - 51*s34*s45 + s45^2)) - 
      s45*(s15^4 - s15^3*s34 + s34^2*(-9*s34^2 + 52*s34*s45 - 8*s45^2) + 
        s15^2*(-3*s34^2 + 10*s34*s45 + 2*s45^2) + 
        s15*s34*(13*s34^2 - 62*s34*s45 + 5*s45^2)) + 
      s12*(s15^3*(6*s34 - s45) - s15^2*(16*s34^2 - 9*s34*s45 + s45^2) + 
        s15*(10*s34^3 + 53*s34^2*s45 + 21*s34*s45^2 - 10*s45^3) - 
        s34*(4*s34^3 + 27*s34^2*s45 - 55*s34*s45^2 + 10*s45^3)))/
     (s23*tr5^2) - (-3*s12^4 - s23^2*s34^2 - 4*s23*s34^3 - 9*s34^4 + 
      s12^3*(s15 - s23 + 15*s34 - 5*s45) - 3*s23^3*s45 - 3*s23^2*s34*s45 + 
      34*s34^3*s45 + s23^2*s45^2 + 2*s23*s34*s45^2 - 2*s34^2*s45^2 + 
      s15^2*(-s34^2 - 3*s34*s45 + s45^2) + 
      s12^2*(-s23^2 - 30*s34^2 + 32*s34*s45 - 4*s45^2 - 2*s23*(2*s34 + s45) + 
        s15*(s23 + 4*s34 + s45)) + s15*(8*s34^3 + 4*s23^2*s45 - 
        12*s34^2*s45 - 3*s34*s45^2 + s45^3 + s23*(-2*s34^2 + 3*s34*s45 - 
          3*s45^2)) + s12*(s23^2*(2*s34 + s45) + s23*s34*(9*s34 + 2*s45) + 
        s15^2*(-5*s34 + 6*s45) + s34*(27*s34^2 - 61*s34*s45 + 6*s45^2) - 
        3*s15*(5*s34^2 + 6*s34*s45 + s45^2 + s23*(s34 + 2*s45))))/tr5^2)/3, 
  (-20 - (3*(s12 - s34))/s15 - (3*(-s15 + s34))/(s12 + s15) - 
    (16*s12 - s15 + 12*s34 - 8*s45)/s23 - s15^3/(s12*(s12 + s23 - s45)^2) - 
    (3*s15^2)/(s12*(s12 + s23 - s45)) - 
    (3*s34^2)/((s12 + s15)*(s12 + s23 - s45)) + 
    (6*s15 + 11*s23 + 9*s34 - 3*s45)/(s12 + s23 - s45) + 
    (2*s12*s15^2*(s12 + s15))/(s23^2*s45^2) - (4*s15*(s12 + s15)*(s12 - s34))/
     (s23*s45^2) + (2*s15*s34^2)/(s12*s45^2) + 
    (2*(s12^2 + s12*(s15 - 2*s34) + s34*(-2*s15 + s34)))/s45^2 - 
    (s15*(3*s12^2 + s12*(8*s15 - 6*s34) + 5*s15*(s15 - s34)))/(s23^2*s45) - 
    (-3*s12^2 - 8*s12*s15 - 5*s15^2 + 3*s12*s34 + 2*s15*s34)/(s23*s45) - 
    (3*s34^2*s45)/(s15*s23^2) - (2*s15*s34^2*s45)/
     (s23^2*(s12 + s23 - s45)^2) + (6*s34^2*s45)/((s12 + s15)*s23*
      (s12 + s23 - s45)) - (3*s34^2*s45^2)/((s12 + s15)*s23^2*
      (s12 + s23 - s45)) - (2*(s15 - s34)*s34*(3*s15 + s45))/
     (s23^2*(s12 + s23 - s45)) + s34^2/((s12 + s23 - s45)*
      (s15 - s23 + s45)) - (2*s34^2*s45)/(s23*(s12 + s23 - s45)*
      (s15 - s23 + s45)) + (s34^2*s45^2)/(s23^2*(s12 + s23 - s45)*
      (s15 - s23 + s45)) - (s15*(2*s15 - s23 - 3*s34 + s45))/
     (s12 + s23 - s45)^2 - (3*s34*(s12 - s34 + s45))/(s15*s23) - 
    (2*(s12 - s34 - s45)*s45*(s34 + s45))/(s23*(s15 - s23 + s45)^2) - 
    (s34 + s45)^2/(s15 - s23 + s45)^2 + (s15^2*s34*(s15 + s34))/
     (s23^2*s45*(-s12 + s34 + s45)) - (s45^2*(-s12 + s34 + s45)^2)/
     (s23^2*(s15 - s23 + s45)^2) + (s15*s34*(2*s15 + s34 + s45))/
     (s23^2*(-s12 + s34 + s45)) - (s15*s34*(3*s15 - 2*s34 + 3*s45))/
     (s23*(s12 + s23 - s45)^2) + (4*s34 + 5*s45)/(s15 - s23 + s45) - 
    (6*s15^2 + 3*s15*s45 - 3*s34*s45)/(s12*s23 + s15*s23) + 
    (3*s15*(s15^2 + s15*s45 - 2*s34*s45))/((s12 + s15)*s23^2) - 
    (s45*(4*s12^2 - 5*s12*s34 + s34^2 - 7*s12*s45 + 3*s34*s45 + 3*s45^2))/
     (s23^2*(-s15 + s23 - s45)) + (3*s15^2 - 2*s34^2 + s15*(2*s34 + s45))/
     (s23*(s12 + s23 - s45)) - (3*s12^2 - 6*s15^2 - 6*s34^2 + 
      s12*(-9*s15 + 9*s34 - 5*s45) - 5*s34*s45 + 2*s45^2 + 
      2*s15*(8*s34 + s45))/s23^2 + (s34^2 + 7*s34*s45 + 8*s45^2 - 
      s12*(s34 + 9*s45))/(s23*(-s15 + s23 - s45)) - 
    (s15^2*s34^2*(-2*s15 + s34))/(s12*tr5^2) + 
    (s12*s15^4*s34)/(s23*s45*tr5^2) + (s15^2*s23*s34^3)/(s12*s45*tr5^2) + 
    (s15^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/(s45*tr5^2) + 
    (s15^4*s34*s45)/(s12*(s12 + s23 - s45)*tr5^2) - 
    (s15^2*s34^2*(-2*s15 + s34)*s45)/(s23*(s12 + s23 - s45)*tr5^2) - 
    (4*s12^3*s15*s34 + s15^4*(3*s34 - 4*s45) - 10*s34^3*s45^2 + 
      6*s15*s34^2*s45*(s34 + 3*s45) - 4*s12^2*s34*(2*s15*s34 - s15*s45 + 
        s34*s45) + 2*s15^2*s34*(2*s34^2 - 8*s34*s45 - 3*s45^2) - 
      2*s15^3*(4*s34^2 - 7*s34*s45 + s45^2) + 2*s12*(s15 - s34)*
       (2*s15^3 - 2*s34^2*s45 + s15^2*(5*s34 + s45) + 
        s15*s34*(-2*s34 + 15*s45)))/(s23*tr5^2) - 
    (-4*s15^4 - 12*s23^4 - 4*s12^3*s34 - 33*s23^3*s34 - 18*s23^2*s34^2 - 
      10*s23*s34^3 + 2*s12^2*s34*(-5*s23 + 4*s34) + 2*s15^3*(2*s34 - 5*s45) + 
      16*s23^3*s45 + 41*s23^2*s34*s45 + 18*s23*s34^2*s45 + 20*s34^3*s45 - 
      4*s23^2*s45^2 - 8*s23*s34*s45^2 + s15^2*(3*s12*s34 + 6*s34^2 - 
        8*s12*s45 + 13*s34*s45 + 4*s45^2) + 
      s12*(12*s23^3 + 20*s23*s34^2 + s23^2*(9*s34 - 4*s45) - 
        4*s34^2*(s34 + 5*s45)) + 2*s15*(8*s23^3 + 5*s12^2*s34 + 
        s23^2*(13*s34 - s45) - s12*(8*s23^2 + 9*s23*s34 + 2*s34^2 - 
          5*s23*s45 + 11*s34*s45) - 3*s34*(s34^2 + s45^2) + 
        s23*(9*s34^2 + 15*s34*s45 + s45^2)))/tr5^2 - 
    (s15^4*(4*s23 - s34) + (s23 + s34)^2*(12*s23 + 9*s34 - 4*s45)*
       (s23 - s45)^2 + 2*s15^3*(s34*(s34 + s45) + s23*(-3*s34 + 5*s45)) - 
      2*s15*(s23 - s45)*(8*s23^3 + s23^2*(13*s34 - s45) + 
        s34*s45*(4*s34 + s45) + s23*(5*s34^2 + 3*s34*s45 + s45^2)) + 
      s15^2*(-(s34*(s34^2 + 2*s34*s45 - 6*s45^2)) + 
        s23*(2*s34^2 + 3*s34*s45 + 8*s45^2)))/((s12 + s23 - s45)*tr5^2))/3, 
  (-18 - (s12 - s34)^2/s15^2 - (16*s12 + 11*s15 - 9*s34 - 15*s45)/s23 + 
    (3*s12 - 3*s15 + s23 - 2*s45)/s34 + s15^3/(s12*(s12 + s23 - s45)^2) - 
    (7*s15^2)/(s12*(s12 + s23 - s45)) - (3*(-3*s15 + s23 + s34 - s45))/s12 - 
    (2*s12*s15^2*(-s12 + s15))/(s23^2*s45^2) - (2*(s15 - s23)*s34^2)/
     (s12*s45^2) - (2*s15*(2*s12^2 - 3*s12*s15 - 2*s12*s34 + 2*s15*s34))/
     (s23*s45^2) + (2*(s12^2 + s12*(-3*s15 + s23 - 2*s34) + 
       s34*(4*s15 - 2*s23 + s34)))/s45^2 - (5*s12 - 8*s15 + 2*s23 - 8*s34)/
     s45 - (s12*(s12 - s15)*s15^2)/(s23^2*s34*s45) - 
    (s12*s15*(-2*s12 + 3*s15))/(s23*s34*s45) - (s12*(s12 - 3*s15 + s23))/
     (s34*s45) - (s34*(2*s15 - 3*s23 + 2*s34))/(s12*s45) + 
    (s15*(s12^2 - 7*s12*s15 + 4*s15^2 + 6*s12*s34 - 6*s15*s34))/(s23^2*s45) - 
    (s12^2 + 2*s15*(5*s15 - s34) - s12*(12*s15 + s34))/(s23*s45) - 
    (2*(s12 - s34)*s34*s45)/(s15^2*s23) - (s34*(3*s12 + s34 - 3*s45)*s45)/
     (s15*s23^2) - (s34^2*s45^2)/(s15^2*s23^2) - 
    (s34^2*s45^2)/(s15*s23^2*(s12 - s15 + s23 - s45)) - 
    (2*s34^2*s45^2)/(s23^2*(s12 + s23 - s45)*(s12 - s15 + s23 - s45)) + 
    (2*s34^2*s45*(s15 + s45))/(s23^2*(s12 + s23 - s45)^2) - 
    (-6*s15 + 9*(s23 + s34 - s45))/(-s12 + s15 - s23 + s45) - 
    (2*s34*(s34 - s45)*s45)/(s15*s23*(-s12 + s15 - s23 + s45)) - 
    (3*(4*s15 - s23 - 2*s34 + s45))/(s12 + s23 - s45) - 
    (4*s34*s45*(-s34 + s45))/(s23*(s12 + s23 - s45)*(s12 - s15 + s23 - 
       s45)) + (3*(s34 + s45))/(s15 - s23 + s45) - 
    (3*s45*(-s12 + s34 + s45)^2)/(s23^2*(-s15 + s23 - s45)) - 
    (5*s12 - s23 - 6*s34 + 2*s45)/s15 + (3*(-s12 + s34 + s45)*(s34 + 2*s45))/
     (s23*(-s15 + s23 - s45)) + (3*(s15^2 - 3*s34*s45))/
     (s23*(s12 - s15 + s23 - s45)) - 
    (2*s34*(-3*s15^2 + 3*s15*(s34 - s45) + 2*s34*s45))/
     (s23^2*(s12 + s23 - s45)) - (16*s15*s34 - 4*s34^2 - 2*s15*s45 + 
      7*s34*s45)/(s23*(s12 + s23 - s45)) - (3*(s15^3 + 2*s15*s34*s45))/
     (s23^2*(s12 - s15 + s23 - s45)) - 
    (s34*(-3*s15^2 + s15*(2*s34 - 7*s45) + 4*(s34 - s45)*s45))/
     (s23*(s12 + s23 - s45)^2) - 
    (2*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2))/
     ((s12 + s23 - s45)*(s12 - s15 + s23 - s45)) + 
    (s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2)/
     (s15*(-s12 + s15 - s23 + s45)) - (7*s12^2 + 3*s12*s15 - 7*s15^2 - 
      3*s12*s34 + 15*s15*s34 - 6*s34^2 - 11*s12*s45 - 5*s15*s45 + 6*s34*s45 + 
      4*s45^2)/s23^2 + (s12^2 + 3*s15^2 + 4*s15*s45 + s45^2 - 
      2*s12*(3*s15 + s45))/(s23*s34) + 
    (s34^2 - 9*s34*s45 + s45^2 - s12*(s34 + s45))/(s15*s23) - 
    (s15*(s12^2 + (s15 + s45)^2 - s12*(3*s15 + 2*s45)))/(s23^2*s34) - 
    (-4*s15^2 + s15*(5*s23 + 7*s34 - 5*s45) - 
      2*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2))/
     (s12 + s23 - s45)^2 - (s15^2*(2*s15 - s34)*s34^2)/(s12*tr5^2) - 
    (s12*s15^4*s34)/(s23*s45*tr5^2) - (s15^2*s23*s34^3)/(s12*s45*tr5^2) - 
    (s15^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/(s45*tr5^2) - 
    (s15^4*s34*s45)/(s12*(s12 + s23 - s45)*tr5^2) - 
    (s15^2*(2*s15 - s34)*s34^2*s45)/(s23*(s12 + s23 - s45)*tr5^2) - 
    (s34*(s15^4 + 2*s15*s23*(s23 + s34)*(s23 - s45) - 
       (s23 + s34)^2*(s23 - s45)^2 - 2*s15^3*(s23 + s34 - s45) + 
       s15^2*(2*s23*s34 + s34^2 - s23*s45 - 2*s34*s45)))/
     ((s12 + s23 - s45)*tr5^2) + (3*s15^4*s34 + 4*s12^3*(-s15 + s34)*s45 + 
      4*s34^2*(s34 - s45)*s45^2 - 2*s15^3*(4*s34^2 - s34*s45 + s45^2) + 
      2*s15*s34*s45*(s34^2 - 5*s34*s45 + 4*s45^2) + 
      4*s15^2*(s34^3 - s34^2*s45 + 2*s34*s45^2 - s45^3) + 
      2*s12^2*(-2*s34*s45*(s34 + 2*s45) + s15*(2*s34^2 + s34*s45 + 
          4*s45^2)) + 2*s12*(s15^3*(s34 + s45) + s34*s45^2*(3*s34 + 2*s45) + 
        s15^2*(s34^2 - 5*s34*s45 + 2*s45^2) - s15*(2*s34^3 - 4*s34^2*s45 + 
          5*s34*s45^2 + 2*s45^3)))/(s23*tr5^2) - 
    (4*s15^3*s34 - 4*s12^3*s45 + s15^2*(-6*s34^2 + 5*s34*s45 - 4*s45^2) - 
      2*s15*(s23^2*s34 - s34^3 + 7*s34^2*s45 + s23*(2*s34 - s45)*s45 - 
        6*s34*s45^2 + s45^3) + s12^2*(-2*(s34 - 4*s45)*s45 + 
        4*s15*(s34 + s45) - 4*s23*(s34 + s45)) + 
      s34*(s23^3 + 2*s45*(-2*s34 + s45)^2 + s23^2*(2*s34 + s45) + 
        s23*(-4*s34^2 + 2*s34*s45 - 4*s45^2)) + 
      s12*(-(s23^2*(s34 + 2*s45)) + s15^2*(3*s34 + 2*s45) - 
        2*s45*(s34^2 - 2*s34*s45 + 2*s45^2) + s23*(8*s34^2 + 6*s45^2) - 
        2*s15*(3*s34^2 + 5*s34*s45 + s45*(-s23 + s45))))/tr5^2)/3, 
  (-1 + s12/(s15 - s23 - s34) + (3*s12^2)/(s23*s34) - 
    (s12^2*(-s12 + s34))/(s15^2*s23) - s12^2/(s23*(-s15 + s23 + s34)) - 
    (s12^2*(3*s12 - s34 - 2*s45))/(s23^2*(-s15 + s23 - s45)) - 
    (s15^2*(s15 - s34))/((s12 + s15 - s34)*(s12 + s15 - s34 - s45)^2) + 
    (2*s15^2*(s15 - s34)^2)/(s23*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)^
       2) - (s15^2*(s15 - s34)^3)/(s23^2*(s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)^2) - (2*s15)/(s12 + s15 - s34 - s45) - 
    (s15*(s15 - s34)^2)/(s23*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)) + 
    (s15*(s15 - s34)^3)/(s23^2*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)) + 
    (s12^3*s34)/(s23^2*(-s15 + s23 + s34)*(-s15 + s23 + s34 - s45)) + 
    (3*s12^2*s34)/(s23*(-s15 + s23 + s34)*(-s15 + s23 + s34 - s45)) + 
    (s12^2*(3*s12 + s34 - 2*s45))/(s23^2*(-s15 + s23 + s34 - s45)) - 
    (-3*s12 + 2*s15)/s45 - s12^2/(s34*s45) + (s12^3*s15)/(s23^2*s34*s45) - 
    (s12^2*(s12 - s15))/(s23*s34*s45) - 
    (-3*s12^3 + s12^2*s15 + s15*s34*(-2*s15 + s34) + s12*s15*(-s15 + s34))/
     (s23^2*s45) - (-6*s12^2 + 3*s12*s15 + s15*(-2*s15 + 3*s34))/(s23*s45) - 
    (2*s15^2*(s15 - s34)^2)/(s23*(s12 + s15 - s34 - s45)^2*s45) + 
    (s15^2*(s15 - s34)^3)/(s23^2*(s12 + s15 - s34 - s45)^2*s45) - 
    (s15^2*(-s15 + s34))/((s12 + s15 - s34 - s45)^2*s45) + 
    (s15*(s15 - 2*s34))/((s12 + s15 - s34 - s45)*s45) - 
    (4*s15*s34*(-s15 + s34))/(s23*(s12 + s15 - s34 - s45)*s45) - 
    (s15*(s15 - s34)^2*(s15 + 2*s34))/(s23^2*(s12 + s15 - s34 - s45)*s45) - 
    (4*s12^3*s34)/(s23^2*(-s15 + s23 + s34 - s45)*s45) - 
    (8*s12^2*s34)/(s23*(-s15 + s23 + s34 - s45)*s45) + 
    (s12^2*s34*s45)/(s15^2*s23^2) + (s12 + s45)/s34 - 
    (s12^2*(-s12 + s15 + s45))/(s23^2*s34) - (s12^2*(s12 - s34 - s45)*s45)/
     (s23^2*(s15 - s23 + s45)^2) - (2*s34)/(s15 - s23 + s45) + 
    (s12*s34^2)/((s15 - s23 - s34)*(s15 - s23 - s34 + s45)^2) - 
    (s12^3*s34^2)/(s23^2*(-s15 + s23 + s34)*(s15 - s23 - s34 + s45)^2) - 
    (2*s12^2*s34^2)/(s23*(-s15 + s23 + s34)*(s15 - s23 - s34 + s45)^2) + 
    (s12*s34^2)/(s45*(s15 - s23 - s34 + s45)^2) + 
    (s12^3*s34^2)/(s23^2*s45*(s15 - s23 - s34 + s45)^2) + 
    (2*s12^2*s34^2)/(s23*s45*(s15 - s23 - s34 + s45)^2) - 
    (4*s12^2)/(s23*(s15 - s23 - s34 + s45)) + 
    (2*s12*s34)/((s15 - s23 - s34)*(s15 - s23 - s34 + s45)) + 
    (4*s12*s34)/(s45*(s15 - s23 - s34 + s45)) + 
    (s12^2*s45)/(s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) - 
    (s12^2*s45*(-s12 + s45))/(s23^2*(s15 - s23 + s45)*
      (s15 - s23 - s34 + s45)) - (s12^2*(s34 + s45))/
     (s23*(s15 - s23 + s45)^2) - (s45*(s34 + s45)^2)/
     (s15*s23*(s12 + s15 - s34 - s45)) - (s34*s45*(s34 + s45)^2)/
     (s15*s23^2*(s12 + s15 - s34 - s45)) - 
    (s15*s34^2)/(s23*s45*(-s12 + s34 + s45)) - 
    (s15*s34^3)/(s23^2*s45*(-s12 + s34 + s45)) - (s15*s34*(2*s34 + s45))/
     (s23^2*(-s12 + s34 + s45)) - (s34 + 2*s45)/(s12 - s34 - s45) - 
    (5*s12 + 5*s34 + 4*s45)/s23 - 
    ((s15 - s34)*(2*s15^2 - 2*s15*s34 - 3*s34^2 - 4*s34*s45 - s45^2))/
     (s23^2*(s12 + s15 - s34 - s45)) - 
    (2*(-2*s15^2 + 2*s34^2 + s15*(s34 - s45) + 3*s34*s45 + s45^2))/
     (s23*(s12 + s15 - s34 - s45)) - 
    (4*s12^2 + 2*s12*s34 + 3*s34*(s34 + s45))/(s23*(-s15 + s23 - s45)) - 
    (-3*s12^2 + s12*s45 + s45*(s34 + s45))/(s15*s23) - 
    (-2*s12^3 - s12^2*(s34 - 2*s45) + s12*s34*s45 + s34*s45*(s34 + s45))/
     (s15*s23^2) - ((s34 + s45)^2 - s15*(2*s34 + s45))/
     (s23*(s12 - s34 - s45)) + (-4*s12^2 + s15^2 + s12*(s15 - 3*s34) + 
      s15*(2*s34 + s45) - s34*(3*s34 + 2*s45))/s23^2 + 
    (s12^2*s15*(s12 - s45)^2*s45)/(s23*s34*tr5^2) + 
    (s34^2*s45*(s15 + s45)*(s34 + s45)^2)/(s23*(s12 - s34 - s45)*tr5^2) + 
    (2*s12^3*(s12 - s45)*(s12*s15 + (-s15 + s34)*s45))/(s23^2*tr5^2) + 
    (s34*s45*(s12^4 - s12^3*s34 - 4*s12*s45*(s34 + s45)^2 + 
       3*s45*(s34 + s45)^3))/(s23*(-s15 + s23 - s45)*tr5^2) - 
    (s12^2*s34*s45*(s12^2 + s45^2 - s12*(s34 + 2*s45)))/(s15*s23*tr5^2) - 
    (s45*(s12^4 - s12*s15*(s15 - 2*s23)*s45 + s15^2*s45^2 - 
       s12^3*(2*s15 - 2*s23 + s45) + s12^2*(-(s15*s23) + s23^2 + 2*s15*s45)))/
     (s34*tr5^2) + (s45*(-(s15^2*s34*s45) + 2*s15*s34^2*(s34 + 2*s45) + 
       s23^2*s45*(s34 + 2*s45) + s15*s23*(s34^2 + 2*s34*s45 - s45^2) + 
       s23*s45*(3*s34^2 + 6*s34*s45 + s45^2) + 
       s34*s45*(3*s34^2 + 6*s34*s45 + 2*s45^2)))/((s12 - s34 - s45)*tr5^2) - 
    (s12^2*(s12^3 + s34*(s23 - 2*s45)*s45 - 2*s12^2*(s34 + s45) + 
       s12*(s34^2 + 2*s34*s45 + s45*(-s23 + s45))))/(s15*tr5^2) - 
    (s34*(s12^3*(s34 + 2*s45) - (s34 + s45)^2*(2*s23^2 - 3*s23*s34 - 
         7*s23*s45 + 6*s34*s45 + 8*s45^2) + 
       s12^2*(2*s34*s45 + s23*(s34 + s45)) + 2*s12*(s34 + s45)*
        (s23*(s34 - s45) + s45*(s34 + 3*s45))))/((s15 - s23 + s45)*tr5^2) - 
    (s12^5 - s12^4*(10*s15 + 3*s45) + s12^3*(2*s15*s34 + 19*s15*s45 - 
        11*s34*s45 + 2*s45^2) + s12*s34*s45*(-7*s15*s34 + 6*s34^2 - 
        4*s15*s45 + 7*s34*s45 + 4*s45^2) - s34*s45*(s34 + s45)*
       (s15*(s34 - 3*s45) + s45*(7*s34 + 3*s45)) + 
      s12^2*(s34*s45*(s34 + 9*s45) + s15*(3*s34^2 - 2*s34*s45 - 9*s45^2)))/
     (s23*tr5^2) - (10*s12^4 - s12^3*(8*s15 - 8*s23 + 11*s34 + 19*s45) + 
      s12^2*(s23^2 - 6*s23*s34 + s34^2 - s15*(s23 + 2*s34 - 13*s45) - 
        13*s23*s45 - 2*s34*s45 + 10*s45^2) - 
      s45*(s15*s23*(s34 - 3*s45) - 2*s23^2*(s34 - s45) - s15^2*s45 + 
        2*s15*(s34 + s45)^2 + s23*(4*s34^2 + 9*s34*s45 + s45^2) - 
        2*s34*(3*s34^2 + 5*s34*s45 + 2*s45^2)) + 
      s12*(6*s34^3 + 6*s34^2*s45 + 2*s34*(s15 - 3*s45)*s45 + 3*s15*s45^2 - 
        s23^2*(s34 + 4*s45) + s23*(-4*s34^2 + 2*s34*s45 + 
          s45*(4*s15 + s45))))/tr5^2)/3, 
  (-13 - (7*(s12 - s34)^2)/s15^2 + (2*(s23 - s45))/s12 - 
    (2*s15 + s34)/(s12 + s15 - s34 - s45) - (-2*s12 - s15 + s23 + 2*s34)/
     s45 + (3*s12^2 - 4*s12*s15 + s15^2 - 7*s12*s34)/(s23*s45) - 
    (-2*s12*s15^2 + s15^2*(s15 - 2*s34) + s12^2*(3*s15 + 4*s34))/
     (s23^2*s45) - (3*s15^3*(s15 - s34))/(s23*(s12 + s15 - s34 - s45)^2*
      s45) + (s15^3*(s15 - s34)^2)/(s23^2*(s12 + s15 - s34 - s45)^2*s45) + 
    (s23*s34^3)/(s12*(s12 + s15 - s34 - s45)^2*s45) - 
    (-3*s15^3 + s15^2*s23 + s15*s23*s34 + s23*s34^2)/
     ((s12 + s15 - s34 - s45)^2*s45) - (2*s15^2*(s15 - s34)*s34)/
     (s23^2*(s12 + s15 - s34 - s45)*s45) + (s15^2*(2*s15 + s34))/
     (s23*(s12 + s15 - s34 - s45)*s45) - (4*s15^2 - 2*s15*s23 - s23*s34)/
     ((s12 + s15 - s34 - s45)*s45) - (14*(s12 - s34)*s34*s45)/(s15^2*s23) - 
    (s34*(15*s12 + 7*s34 - 15*s45)*s45)/(s15*s23^2) - 
    (7*s34^2*s45^2)/(s15^2*s23^2) + (2*s45^2)/(s15*(s12 + s15 - s34 - s45)) + 
    (4*s34*s45^2)/(s15*s23*(s12 + s15 - s34 - s45)) + 
    (2*s34^2*s45^2)/(s15*s23^2*(s12 + s15 - s34 - s45)) - 
    (4*s45^2*(-s12 + s45))/(s23*(-s15 + s23 - s45)*(-s15 + s23 + s34 - 
       s45)) - (s34^2*(s23 - s45))/(s12*(s15 - s23 - s34 + s45)^2) - 
    (3*s34^3)/(s45*(s15 - s23 - s34 + s45)^2) - 
    (s12^2*s34^3)/(s23^2*s45*(s15 - s23 - s34 + s45)^2) - 
    (3*s12*s34^3)/(s23*s45*(s15 - s23 - s34 + s45)^2) - 
    (s23*s34^3)/(s12*s45*(s15 - s23 - s34 + s45)^2) - 
    s34^2/(s12*(s15 - s23 - s34 + s45)) - 
    (5*s34^2)/(s45*(s15 - s23 - s34 + s45)) - (5*s12^2*s34^2)/
     (s23^2*s45*(s15 - s23 - s34 + s45)) - (10*s12*s34^2)/
     (s23*s45*(s15 - s23 - s34 + s45)) + 
    (2*s45^2)/((s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
    (2*(s12 - s45)^2*s45^2)/(s23^2*(s15 - s23 + s45)*
      (s15 - s23 - s34 + s45)) - (-s34 + s45)/(s15 - s23 - s34 + s45) - 
    (14*(s12 - s34 - s45)*s45*(s34 + s45))/(s23*(s15 - s23 + s45)^2) + 
    (s34 + s45)^2/(s12*(s12 + s15 - s34 - s45)) - 
    (7*(s34 + s45)^2)/(s15 - s23 + s45)^2 - (7*s45^2*(-s12 + s34 + s45)^2)/
     (s23^2*(s15 - s23 + s45)^2) + (-6*s12 + 6*s34 + s45)/s15 + 
    (6*s34 + 5*s45)/(s15 - s23 + s45) + (-22*s12 + 4*s15 + s34 + 13*s45)/
     s23 + (2*s15^2 + 3*s15*s34 + 6*s34*s45)/(s23*(s12 + s15 - s34 - s45)) - 
    (7*s12*s34 - 7*s34^2 + s12*s45 + 19*s34*s45 - s45^2)/(s15*s23) + 
    (s34^2 - s34*s45 + s45^2)/(s15 - s23 - s34 + s45)^2 - 
    (13*s12*s34 + s34^2 - 10*s12*s45 - 3*s34*s45 + 6*s45^2)/
     (s23*(-s15 + s23 + s34 - s45)) - 
    (s45*(22*s12^2 - 29*s12*s34 + 7*s34^2 - 40*s12*s45 + 27*s34*s45 + 
       18*s45^2))/(s23^2*(-s15 + s23 - s45)) - 
    (-7*s12*s34 + 7*s34^2 - 27*s12*s45 + 33*s34*s45 + 23*s45^2)/
     (s23*(s15 - s23 + s45)) - (2*s15^3 - 5*s15^2*s34 - 4*s15*s34*s45 - 
      2*s34*s45^2)/(s23*(s12 + s15 - s34 - s45)^2) + 
    (s15^4 - 4*s15^3*s34 + s15^2*s34*(3*s34 - 2*s45) + 3*s15*s34^2*s45 + 
      s34^2*s45^2)/(s23^2*(s12 + s15 - s34 - s45)^2) - 
    (-s15^2 + s34*(s23 + s45))/(s12 + s15 - s34 - s45)^2 - 
    (2*s34*(2*s15^2 - 3*s34*s45 + s15*(-3*s34 + s45)))/
     (s23^2*(s12 + s15 - s34 - s45)) + 
    (s45*(s34 + s45)^2 + s23*s34*(2*s34 + s45))/
     (s12*(s12 + s15 - s34 - s45)^2) - (19*s12^2 + 3*s15^2 - 6*s15*s34 + 
      5*s15*s45 - 6*s34*s45 + 17*s45^2 - 2*s12*(4*s15 + s34 + 18*s45))/
     s23^2 - (2*s12*(s34 - s45)^2*s45 + (s34 - s45)*s45^3 - 
      s12^2*(3*s34^2 - 3*s34*s45 + s45^2))/
     (s23^2*(s15 - s23 - s34 + s45)^2) - 
    (s12*(-5*s34^2 + 4*s34*s45 - 2*s45^2) + 
      s45*(s34^2 - 2*s34*s45 + 2*s45^2))/(s23*(s15 - s23 - s34 + s45)^2) - 
    (3*s12^2*(4*s34 - 3*s45) + (2*s34 - 5*s45)*s45^2 + 
      2*s12*(s34^2 - 6*s34*s45 + 7*s45^2))/(s23^2*(-s15 + s23 + s34 - s45)) - 
    (4*s12*s45*(s12^2*(s15 - s34) - 2*s12*s15*(s34 + s45) + 
       (s15 - s34)*s45*(2*s34 + s45) + s12*s34*(s34 + 2*s45)))/(s23*tr5^2) + 
    (2*s45*(2*s12^3 + s12^2*(-5*s15 + 5*s23 + 2*s34 - 4*s45) + 
       (2*s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45) + 
       s12*(-2*s15^2 + s23^2 - 5*s23*s34 - 4*s34^2 - 3*s23*s45 + 3*s34*s45 + 
         2*s45^2 + s15*(s23 + 10*s34 + 4*s45))))/tr5^2)/3, 
  (-3 - (3*(s15 - s34))/(s12 + s15 - s34) - (2*s12)/s34 + 
    (2*s12^2*s15)/(s23*(s23 + s34)^2) + (2*s12^2*s15)/(s34*(s23 + s34)^2) - 
    (2*s15)/(s23 + s34) + (2*s12^2*s15)/(s23^2*(s23 + s34)) - 
    (-8*s12 + 7*s15 + 38*s34 - 23*s45)/s23 - 
    (2*(-4*s15 + 5*s23 + 2*s34 - 13*s45))/(s12 + s23 - s45) - 
    s15^2/(s12 + s15 - s34 - s45)^2 - (2*s15^2*(s15 - s34)^2)/
     (s23*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)^2) + 
    (s15^2*(s15 - s34)^3)/(s23^2*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)^
       2) - (s15^2*(-s15 + s34))/((s12 + s15 - s34)*(s12 + s15 - s34 - s45)^
       2) - (6*s15^2*(s15 - s34)^2)/(s23*(s12 + s15 - s34)^2*
      (s12 + s15 - s34 - s45)) + (3*s15^2*(s15 - s34)^3)/
     (s23^2*(s12 + s15 - s34)^2*(s12 + s15 - s34 - s45)) - 
    (3*s15^2)/((s12 + s15 - s34)*(s12 + s15 - s34 - s45)) - 
    (3*s15^2*(-s15 + s34))/((s12 + s15 - s34)^2*(s12 + s15 - s34 - s45)) - 
    (s15*(s15 - s34)^2*(5*s15 + 8*s34))/(s23^2*(s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)) + (8*(s15^3 - s15*s34^2))/
     (s23*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)) - 
    (6*s12*(s12 - s34))/s45^2 - (6*s12^2*s15*(s15 - s34))/(s23^2*s45^2) - 
    (6*s12*((s15 - s34)*s34 + s12*(-2*s15 + s34)))/(s23*s45^2) + 
    (3*s12)/s45 + (2*s12^2)/(s34*s45) + (2*s12^2*s15^2)/
     (s23*(s23 + s34)^2*s45) + (2*s12^2*s15^2)/(s34*(s23 + s34)^2*s45) + 
    (2*s12^2*s15^2)/(s23^2*(s23 + s34)*s45) - 
    (-8*s12^2 + s12*(8*s15 - 6*s34) + 2*(s15 - 3*s34)*s34)/(s23*s45) - 
    (s12*(8*s12*s15 - 5*s15^2 - 6*s12*s34 + 12*s15*s34 - 7*s34^2))/
     (s23^2*s45) - (4*s34^2*s45)/(s15*s23^2) - 
    (3*s34*s45^2)/((s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (3*s34*(s34 - 2*s45)*s45^2)/(s23*(s12 + s15 - s34)^2*(s12 + s23 - s45)) + 
    (4*s34*s45^3)/(s15*s23^2*(s12 + s23 - s45)) - 
    (8*s34*s45^3)/(s23^2*(s12 + s23 - s45)*(-s12 + s15 - s23 + s45)) + 
    (4*s45^2*(-3*s34 + s45))/(s15*s23*(s12 + s23 - s45)) + 
    (8*s45^2*(-3*s34 + s45))/(s23*(s12 + s23 - s45)*(s12 - s15 + s23 - 
       s45)) - (3*s34*s45^3*(-s34 + s45))/(s23^2*(s12 + s15 - s34)^2*
      (s12 + s23 - s45)) + (4*s45*(s34 + s45))/((s12 + s23 - s45)*
      (s12 + s15 - s34 - s45)) - (4*s34*s45^2*(s34 + s45))/
     (s23^2*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) - 
    (4*s45*(s34 + s45)^2)/(s15*s23*(s12 + s15 - s34 - s45)) - 
    (4*s34*s45*(s34 + s45)^2)/(s15*s23^2*(s12 + s15 - s34 - s45)) - 
    (4*(s12 - s23 - s34 + 2*s45))/s15 - (2*s15*(s15 + s34 + 2*s45))/
     ((s23 + s34)*(s12 + s23 - s45)) - (4*s34*(s12 + 3*s45))/(s15*s23) + 
    (s45^2*(4*s15 - 4*s34 + 3*s45))/(s23^2*(s12 + s23 - s45)) - 
    (s45*(4*s34 + 3*s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (8*(2*s15 - 3*s23 - 2*s34 + 6*s45))/(s12 - s15 + s23 - s45) - 
    (s45*(10*s15 - 8*s34 + 17*s45))/(s23*(s12 + s23 - s45)) - 
    (4*s12^2*s15)/(s23^2*s45 + s23*s34*s45) - 
    (4*s12^2*s15)/(s23*s34*s45 + s34^2*s45) - 
    (8*(s15^2 + s15*(s34 - s45) + (4*s34 - 3*s45)*s45))/
     (s23*(s12 - s15 + s23 - s45)) - 
    (-3*s34^2 - 10*s34*s45 + 3*(s15 - 2*s45)*s45)/(s23*(s12 + s15 - s34)) + 
    (3*s34*(-s15^2 + s15*s34 + s45^2))/(s23*(s12 + s15 - s34)^2) - 
    (s45^2*(-4*s34^2 - 2*s34*s45 + 3*s45^2))/(s23^2*(s12 + s15 - s34)*
      (s12 + s23 - s45)) + (2*s45*(-2*s34^2 + s34*s45 + 3*s45^2))/
     (s23*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (-s15^2 + 6*s15*s34 + 7*s34^2 + 12*s34*s45 + 5*s45^2)/
     (s23*(s12 + s15 - s34 - s45)) + (6*s12^2 + 16*s12*s15 + 10*s15^2 - 
      17*s12*s34 + 9*s15*s34 - 24*s34^2 + 6*s12*s45 + 16*s15*s45 + 6*s45^2)/
     s23^2 - (4*(-(s34^2*s45) + s45^3))/(s23*(s12 + s23 - s45)*
      (s12 + s15 - s34 - s45)) - 
    (2*(s12^2 - s12*(s15 + s45) - s45*(s15 + s45)))/(s34*(s23 + s34)) - 
    (2*(s12^2 - (s15 + s45)^2 - s12*(2*s15 + s45)))/(s23*(s23 + s34)) - 
    (4*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     (s15*(s12 + s23 - s45)) - 
    (8*(s23^2 + s23*(s34 - 3*s45) + 3*s45*(-s34 + s45)))/
     ((s12 + s23 - s45)*(s12 - s15 + s23 - s45)) + 
    (8*(s15^3 + 2*s15^2*s45 + 2*s34*s45^2 + s15*s45*(s34 + s45)))/
     (s23^2*(s12 - s15 + s23 - s45)) - 
    (-2*s15^3 - s15^2*s45 + 2*s15*s34*(s34 + s45) + s45*(s34 + s45)^2)/
     (s23*(s12 + s15 - s34 - s45)^2) + 
    (3*s34*(s15^3 - s45^3 - s15^2*(2*s34 + s45) + 
       s15*(s34^2 + s34*s45 + s45^2)))/(s23^2*(s12 + s15 - s34)^2) - 
    (s15^4 + s15^3*s45 + 2*s15*s34^2*(s34 + s45) + s34*s45*(s34 + s45)^2 - 
      s15^2*(3*s34^2 + 4*s34*s45 + s45^2))/
     (s23^2*(s12 + s15 - s34 - s45)^2) - 
    (-3*s15^3 + s45^2*(4*s34 + 3*s45) + s15^2*(16*s34 + 3*s45) - 
      s15*(13*s34^2 + 10*s34*s45 + 3*s45^2))/(s23^2*(s12 + s15 - s34)) - 
    (s15^3 - s15^2*(16*s34 + 5*s45) + s15*(5*s34^2 + s45^2) + 
      2*s34*(5*s34^2 + 9*s34*s45 + 4*s45^2))/
     (s23^2*(s12 + s15 - s34 - s45)) - (4*s12^2*s15*s34^2*(-s12 + s34))/
     (s23*s45*tr5^2) - (2*s34^2*(2*s12^3 + s12^2*(-3*s15 + 3*s23 - 4*s34) + 
       s23*s34*(-s15 + 3*s34) + s12*(-s15^2 + 2*s34*(-3*s23 + s34) + 
         s15*(s23 + 3*s34))))/(s45*tr5^2) - (2*s15^3*s34*s45*(s15 + s45))/
     ((s23 + s34)*(s12 + s23 - s45)*tr5^2) + 
    (2*s15^2*(s12 - s45)*s45^2*(s15 + s45))/(s34*(s23 + s34)*tr5^2) + 
    (2*s15*s34*s45^3*(s15 + s45))/(s23*(s12 + s23 - s45)*tr5^2) + 
    (2*s15^2*(s12 - s45)*s45*(s15 + s45)^2)/(s23*(s23 + s34)*tr5^2) - 
    (3*(s15 - s34)^2*s45*(s15 + s45)*(s34 + s45)^2)/
     (s23*(s12 + s15 - s34)*tr5^2) - 
    (2*s15*s45*(s15 + s45)*(s15^2 + s12*(2*s15 + s34) + 2*s15*s45 - 
       s34*(s34 + s45)))/((s23 + s34)*tr5^2) - 
    (2*s12*s45^2*(s12*(-s15 + s23) + s15*(s15 + 2*s45)))/(s34*tr5^2) - 
    (3*s45*(-(s15^3*s45) + s34^3*s45 + s15*s34*(s23*s34 + 2*s34^2 + s34*s45 + 
         2*s45^2) - s15^2*(2*s34^2 + s34*s45 + s45*(-s23 + 2*s45))))/
     ((s12 + s15 - s34)*tr5^2) - 
    (2*s45*(-s15^4 + s15^3*(2*s23 - 3*s45) + (s23 + s34)^2*(s23 - s45)^2 + 
       s15^2*(-(s23*s34) + 4*s23*s45 + 2*s34*s45 - 3*s45^2) + 
       s15*(-2*s23^3 + (2*s34 - s45)*s45^2 + s23^2*(-2*s34 + s45) + 
         s23*s45*(s34 + 2*s45))))/((s12 + s23 - s45)*tr5^2) - 
    (-(s12^3*s15*s34*(s34 - 6*s45)) + s12^2*s34^2*(-8*s15*s34 + 22*s15*s45 - 
        13*s34*s45 + 6*s45^2) + (s15 - s34)^2*s45^2*(2*s15^2 - 14*s34^2 + 
        7*s34*s45 + 6*s45^2 + 2*s15*(2*s34 + s45)) - 
      s12*(s15 - s34)*s45*(2*s15^3 + 2*s15^2*(8*s34 + s45) + 
        s34*(4*s34^2 - 3*s34*s45 + 6*s45^2) + s15*(-38*s34^2 + 19*s34*s45 + 
          6*s45^2)))/(s23^2*tr5^2) - (-30*s23*s34^3 - 26*s34^4 - 
      4*s15^3*s45 - 2*s23^3*s45 - 4*s23^2*s34*s45 + 19*s23*s34^2*s45 + 
      67*s34^3*s45 + 2*s23^2*s45^2 + 3*s23*s34*s45^2 - 29*s34^2*s45^2 + 
      2*s34*s45^3 + s12^3*(-30*s34 + 16*s45) - 
      s15^2*(2*s34^2 - 6*s34*s45 + s45^2) + 
      s12^2*(44*s15*s34 - 44*s23*s34 + 19*s34^2 - 32*s15*s45 + 32*s23*s45 + 
        14*s34*s45 + 2*s45^2) + s15*(2*s23*s34^2 + 20*s34^3 + 4*s23^2*s45 + 
        6*s23*s34*s45 - 56*s34^2*s45 - s23*s45^2 + 52*s34*s45^2 + 8*s45^3) + 
      s12*(74*s23*s34^2 + 37*s34^3 + 2*s23^2*s45 - 42*s23*s34*s45 - 
        96*s34^2*s45 - s23*s45^2 + 37*s34*s45^2 + 4*s45^3 + 
        s15^2*(-6*s34 + 8*s45) + s15*(-6*s23*s34 - 56*s34^2 - 10*s23*s45 + 
          12*s34*s45 + 53*s45^2)))/tr5^2 - 
    (s12^3*(30*s15*s34 - 13*s34^2 - 16*s15*s45 + 12*s34*s45) + 
      s12^2*(s15*(-35*s34^2 + 56*s34*s45 + 4*s45^2) + 
        s34*(21*s34^2 - 39*s34*s45 + 10*s45^2)) + 
      s45*(2*s15^3*(s34 - s45) + s15^2*(11*s34^2 - 36*s34*s45 + 11*s45^2) + 
        s34*(34*s34^3 - 41*s34^2*s45 + 13*s34*s45^2 + 2*s45^3) - 
        s15*(47*s34^3 - 75*s34^2*s45 + 30*s34*s45^2 + 4*s45^3)) + 
      s12*(12*s15^3*s34 + s15^2*(-24*s34^2 + 84*s34*s45 - 26*s45^2) + 
        s15*(4*s34^3 - 73*s34^2*s45 + 60*s34*s45^2 + 12*s45^3) + 
        s34*(-8*s34^3 - 22*s34^2*s45 + 19*s34*s45^2 + 14*s45^3)))/
     (s23*tr5^2))/3, (-6 + (s15 - s34)^3/(s12*s23^2) + 
    s34^3/(s12*(s12 + s15 - s34)^2) - (2*s15*(-s15 + s34))/(s12*s23) - 
    (2*(s23 + s34))/s15 - (s23 + 2*s34)/(s12 + s15 - s34) + 
    (s34*(s23 + 3*s34))/(s12*(s12 + s15 - s34)) - (-s15^2 + s15*s34 + s34^2)/
     (s12 + s15 - s34)^2 + (2*s12*s15 + 8*s15^2 - 13*s15*s34 + 5*s34^2)/
     s23^2 - (2*s12 - 3*s34 - 4*s45)/s23 - (-4*s15 + 6*(s23 + s34 - s45))/
     (s12 - s15 + s23 - s45) - (s15^3*(s15 - s34)^2)/
     (s23^2*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)^2) - 
    (s23*s34^3)/(s12*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)^2) - 
    (3*s15^3*(-s15 + s34))/(s23*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)^
       2) + (-3*s15^3 + s15^2*s23 + s15*s23*s34 + s23*s34^2)/
     ((s12 + s15 - s34)*(s12 + s15 - s34 - s45)^2) - 
    (s15^3*(s15 - s34)^2)/(s23^2*(s12 + s15 - s34)^2*
      (s12 + s15 - s34 - s45)) - (s23*s34^3)/(s12*(s12 + s15 - s34)^2*
      (s12 + s15 - s34 - s45)) - (3*s15^3*(-s15 + s34))/
     (s23*(s12 + s15 - s34)^2*(s12 + s15 - s34 - s45)) - 
    (2*s15^2*s34*(-s15 + s34))/(s23^2*(s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)) + (2*s15 + s34)/(s12 + s15 - s34 - s45) - 
    (s15^2*(2*s15 + s34))/(s23*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)) - 
    (-4*s15^2 + 2*s15*s23 + s23*s34)/((s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)) + (-3*s15^3 + s15^2*s23 + s15*s23*s34 + 
      s23*s34^2)/((s12 + s15 - s34)^2*(s12 + s15 - s34 - s45)) - 
    (2*s12*s15^2*(s15 - s34))/(s23^2*s45^2) - (2*(s15 - s23 - s34)*s34^2)/
     (s12*s45^2) - (6*s12*s15 - 2*s12*(s23 + s34) + 
      4*s34*(-2*s15 + s23 + s34))/s45^2 - 
    (2*s15*(2*(s15 - s34)*s34 + s12*(-3*s15 + 2*s34)))/(s23*s45^2) - 
    (s34*(-2*s15 + s23 + 2*s34))/(s12*s45) - 
    (s15*(s15 - s34)*(2*s12 - 3*s15 + 3*s34))/(s23^2*s45) + 
    (-2*s12 + s15 + s23 + 4*s34)/s45 - (-4*s12*s15 + 5*s15^2 + 2*s12*s34 - 
      2*s15*s34 - 3*s34^2)/(s23*s45) + (3*s34^2*s45)/
     (s12*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
    (s34^3*s45)/(s12*(s12 + s15 - s34)^2*(s12 + s23 - s45)) + 
    (s34^3*s45)/(s23*(s12 + s15 - s34)^2*(s12 + s23 - s45)) + 
    ((s15 + 2*s34)*s45)/(s12*(s12 + s23 - s45)) + 
    ((s15 + 2*s34)*s45)/(s23*(s12 + s23 - s45)) + 
    (s34*s45^2)/(s23^2*(s12 + s23 - s45)) - 
    (2*s45^2)/(s15*(s12 + s15 - s34 - s45)) - 
    (4*s34*s45^2)/(s15*s23*(s12 + s15 - s34 - s45)) - 
    (2*s34^2*s45^2)/(s15*s23^2*(s12 + s15 - s34 - s45)) - 
    (2*s34^2*s45^2)/(s15*s23^2*(-s12 + s15 - s23 + s45)) - 
    (s34*s45*(-3*s34 + s45))/(s23*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (s34*s45^2*(-2*s34 + s45))/(s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (5*s15 - 2*s23 - 2*s34 + s45)/s12 - (s34^2*s45^2*(-s34 + s45))/
     (s23^2*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (4*s34*s45*(-s34 + s45))/(s15*s23*(-s12 + s15 - s23 + s45)) - 
    (s34 + s45)^2/(s12*(s12 + s15 - s34 - s45)) - (2*(s15^2 - 3*s34*s45))/
     (s23*(s12 - s15 + s23 - s45)) + (s15^2 + 2*s15*s34 - 2*s34*s45)/
     (s23*(s12 + s15 - s34)) - (2*s34*(-2*s15^2 + 3*s15*s34 - s15*s45 + 
       3*s34*s45))/(s23^2*(s12 + s15 - s34 - s45)) - 
    (2*s15^2 + 3*s15*s34 + 6*s34*s45)/(s23*(s12 + s15 - s34 - s45)) + 
    (2*(s15^3 + 2*s15*s34*s45))/(s23^2*(s12 - s15 + s23 - s45)) - 
    (2*s15^3 - 4*s15^2*s34 + s34^2*s45)/(s23*(s12 + s15 - s34)^2) - 
    (2*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2))/
     (s15*(-s12 + s15 - s23 + s45)) - 
    (-2*s15^3 + 5*s15^2*s34 + 4*s15*s34*s45 + 2*s34*s45^2)/
     (s23*(s12 + s15 - s34 - s45)^2) + (s15^4 - 3*s15^3*s34 + 2*s15^2*s34^2 + 
      s15*s34^2*s45 - s34^2*s45^2)/(s23^2*(s12 + s15 - s34)^2) - 
    (s15^4 - 4*s15^3*s34 + s15^2*s34*(3*s34 - 2*s45) + 3*s15*s34^2*s45 + 
      s34^2*s45^2)/(s23^2*(s12 + s15 - s34 - s45)^2) - 
    (s15^2 - s34*(s23 + s45))/(s12 + s15 - s34 - s45)^2 - 
    (s34*(s15^2 + s45^2 - s15*(2*s34 + s45)))/(s23^2*(s12 + s15 - s34)) - 
    (s45*(s34 + s45)^2 + s23*s34*(2*s34 + s45))/
     (s12*(s12 + s15 - s34 - s45)^2) - (2*(s15 - s34)^3*s34^2)/(s12*tr5^2) - 
    (s12*s15^2*(s15 - s34)^2*s34)/(s23*s45*tr5^2) - 
    (s23*(s15 - s34)^2*s34^3)/(s12*s45*tr5^2) - 
    ((s15 - s34)^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/
     (s45*tr5^2) - ((s15 - s34)^4*s34*s45)/(s12*s23*tr5^2) + 
    (2*(s15 - s34)^2*s34*(s15 + s45)*(s12*s15 + (-s15 + s34)*s45))/
     (s23^2*tr5^2) - (2*(s12^2*s15*s34*(s34 + s45) + 
       s12*(s15 - s34)*(s15^2*(s34 - s45) + s34*s45*(2*s34 + s45) + 
         s15*(2*s34^2 + s34*s45 - 2*s45^2)) - (s15 - s34)^2*
        (s15^2*s34 - 2*s45*(s34^2 + s45^2) - s15*(2*s34^2 - 2*s34*s45 + 
           s45^2))))/(s23*tr5^2) - 
    (2*(s15^3*s34 - s12^2*s34*(s34 + s45) + s15^2*(-3*s34^2 + 2*s34*s45 - 
         2*s45^2) + s15*(2*s34^3 + s23*(s34 - s45)^2 - 2*s34^2*s45 + 
         6*s34*s45^2 - s45^3) + s34*s45*(s23^2 + 2*s23*(s34 - s45) + 
         s45*(-4*s34 + s45)) + s12*(2*s34^3 + s34^2*s45 + 
         s23*s45*(-s23 + s45) + 2*s34*s45*(-s23 + s45) + s15^2*(s34 + s45) + 
         s15*(-3*s34^2 + s34*s45 + s45^2 + s23*(-s34 + s45)))))/tr5^2)/3, 
  (-4 - s12/(s15 - s23 - s34) + (8*s34)/(s12 + s15) - 
    (8*s34*(s23 - 3*s45))/((s12 + s15)*(s12 + s23 - s45)) + 
    (2*(s23 - s34))/(s12 + s23 - s34 - s45) + (3*s12^3*s34^2)/
     (s23^2*(-s15 + s23 + s34)^2*(-s15 + s23 + s34 - s45)) + 
    (6*s12^2*s34^2)/(s23*(-s15 + s23 + s34)^2*(-s15 + s23 + s34 - s45)) - 
    (2*s12^2*(5*s12 - 2*s34)*s34)/(s23^2*(-s15 + s23 + s34)*
      (-s15 + s23 + s34 - s45)) - (4*s12*(3*s12 - s34)*s34)/
     (s23*(-s15 + s23 + s34)*(-s15 + s23 + s34 - s45)) + 
    (6*s12^2*s15*(s12 + s15 - s34))/(s23^2*s45^2) - 
    (6*s12*(s12 - s34)*(s12 + s15 - s34))/(s23*s45^2) + (2*s34)/s45 + 
    (2*(3*s12^2 + 3*s12*s15 + (s15 - 3*s34)*s34))/(s23*s45) - 
    (7*s12^3 + 14*s12^2*(s15 - s34) + 2*s15^2*s34 + 
      s12*(7*s15^2 - 12*s15*s34 + 7*s34^2))/(s23^2*s45) - 
    (2*s15^2*s34^2)/(s23*(s12 + s23 - s34 - s45)^2*s45) - 
    (2*s15^2*s34^2)/(s23^2*(s12 + s23 - s34 - s45)*s45) - 
    (2*s45)/(s12 - s34 - s45) - (4*s34*s45)/((s12 + s23 - s45)*
      (-s15 + s23 + s34 - s45)) - (4*s34*(s34 - 2*s45)*s45)/
     (s23*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) - 
    (24*s34*s45^2)/((s12 + s15)*s23*(s12 + s23 - s45)) + 
    (8*s34*s45^3)/((s12 + s15)*s23^2*(s12 + s23 - s45)) - 
    (4*s34)/(s15 - s23 + s45) + (4*s34*(s23 - 3*s45))/
     ((s12 + s23 - s45)*(s15 - s23 + s45)) + (12*s34*s45^2)/
     (s23*(s12 + s23 - s45)*(s15 - s23 + s45)) - 
    (4*s34*s45^3)/(s23^2*(s12 + s23 - s45)*(s15 - s23 + s45)) - 
    (s45*(10*s15 - 8*s34 + s45))/(s23*(s12 + s23 - s45)) + 
    (s45^2*(4*s15 - 4*s34 + s45))/(s23^2*(s12 + s23 - s45)) - 
    (4*s34*s45^2*(-s34 + s45))/(s23^2*(s12 + s23 - s45)*
      (-s15 + s23 + s34 - s45)) - (s12*s34^2)/((s15 - s23 - s34)*
      (s15 - s23 - s34 + s45)^2) + (s12^3*s34^2)/(s23^2*(-s15 + s23 + s34)*
      (s15 - s23 - s34 + s45)^2) + (2*s12^2*s34^2)/(s23*(-s15 + s23 + s34)*
      (s15 - s23 - s34 + s45)^2) - (s12^2*(2*s34 - s45))/
     (s23*(s15 - s23 - s34 + s45)^2) - (2*s12*s34)/
     ((s15 - s23 - s34)*(s15 - s23 - s34 + s45)) - 
    (3*s12*s34^2)/((-s15 + s23 + s34)^2*(s15 - s23 - s34 + s45)) + 
    (4*s12^2*s45)/(s23*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) - 
    (4*s12^2*s45*(-s12 + s45))/(s23^2*(s15 - s23 + s45)*
      (s15 - s23 - s34 + s45)) + (3*s45^2*(s34 + s45))/
     ((-s15 + s23 + s34)^2*(s12 + s23 - s45)) - (3*s34*s45^3*(s34 + s45))/
     (s23^2*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    (2*s15^2*s34^2)/((s12 + s23 - s34 - s45)^2*s45*(-s12 + s34 + s45)) - 
    (3*s12*(2*s34 + s45))/(-s15 + s23 + s34)^2 - (s45*(4*s34 + s45))/
     ((s15 - s23 - s34)*(s12 + s23 - s45)) + (2*s15*(s34 + 2*s45))/
     ((s12 - s34 - s45)*(s12 + s23 - s34 - s45)) + 
    (2*(s15^2 - s15*s23 + 4*s15*s45 + 3*s23*s45))/((s12 + s23 - s45)*
      (s12 + s23 - s34 - s45)) - (-9*s12^2 - 4*s34*s45)/
     (s23*(-s15 + s23 + s34 - s45)) - (4*(s12^2 - s12*s34 - 2*s34*s45))/
     (s23*(s15 - s23 + s45)) + (4*s45*(-2*s12^2 + s12*s34 + s34*s45))/
     (s23^2*(-s15 + s23 - s45)) - (8*(s15^2 - s15*s34 + 2*s34*s45))/
     ((s12 + s15)*s23) - (s45^2*(4*s34^2 - 2*s34*s45 - 3*s45^2))/
     (s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
    (s12^2*(2*s12*s34 - s12*s45 - s34*s45 + s45^2))/
     (s23^2*(s15 - s23 - s34 + s45)^2) + 
    (7*s12^2 + 18*s12*s15 - 12*s15^2 - 37*s12*s34 - 6*s15*s34 + 14*s34^2 + 
      17*s12*s45 + 10*s15*s45 - 73*s34*s45 + 17*s45^2)/s23^2 + 
    (8*(s15^3 - s15*s34*s45 + s34*s45^2))/((s12 + s15)*s23^2) - 
    (-4*s34^2*s45 + 6*s34*s45^2 + 4*s45^3)/(s23*(-s15 + s23 + s34)*
      (s12 + s23 - s45)) - (3*(-(s34^2*s45^2) + s45^4))/
     (s23*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) - 
    (-6*s15 + 4*(s34 + s45))/(s12 + s23 - s45) - 
    (2*s15^2 - 4*s15*(s34 + s45) - 2*s45*(s34 + s45))/
     (s23*(s12 + s23 - s34 - s45)) - 
    (3*s34*(s12^3 + s12^2*(s34 + s45) + s12*s45*(s34 + s45) + 
       s45^2*(s34 + s45)))/(s23^2*(-s15 + s23 + s34)^2) - 
    (2*s15*((s34 + s45)^2 + s15*(2*s34 + s45)))/
     (s23*(s12 + s23 - s34 - s45)^2) - 
    (2*s15*((s34 + s45)^2 + s15*(2*s34 + s45)))/((s12 - s34 - s45)*
      (s12 + s23 - s34 - s45)^2) - 
    (2*s15*((s34 + s45)^2 + s15*(2*s34 + s45)))/
     (s23^2*(s12 + s23 - s34 - s45)) - 
    (3*(s45^2*(s34 + s45) + s12*(s34 + s45)^2 + s12^2*(3*s34 + s45)))/
     (s23*(-s15 + s23 + s34)^2) - (-10*s12^2 + 2*s12*(s34 - s45) + 
      s45*(4*s34 + s45))/(s23*(-s15 + s23 + s34)) - 
    (13*s12 - 2*(s15 + 4*s34 + s45))/s23 - 
    (-12*s12^3 - 4*s12*s34*(s34 - s45) + 4*s34*s45*(-s34 + s45) + 
      s12^2*(5*s34 + 4*s45))/(s23^2*(-s15 + s23 + s34 - s45)) - 
    (-9*s12^3 - s12^2*(2*s34 + 3*s45) + s12*(4*s34^2 - 2*s34*s45 - 3*s45^2) + 
      s45*(4*s34^2 - 2*s34*s45 - 3*s45^2))/(s23^2*(-s15 + s23 + s34)) + 
    (4*s12^2*s15*(s12 - s34)^2*s34)/(s23*s45*tr5^2) - 
    (2*s34*(2*s12^4 + s23*(s15 + s23 - 3*s34)*s34^2 - 
       3*s12^3*(s15 - s23 + 2*s34) + s12*s34*(s15^2 - 2*s23^2 - 3*s15*s34 + 
         9*s23*s34 - 2*s34^2) + s12^2*(-(s15*s23) + s23^2 + 6*s15*s34 - 
         9*s23*s34 + 6*s34^2)))/(s45*tr5^2) - (3*s12^4*s34*s45)/
     (s23*(-s15 + s23 + s34)*tr5^2) + (2*s15*s34*s45^3*(s15 + s45))/
     (s23*(s12 + s23 - s45)*tr5^2) - (2*s15^2*s34*s45*(s15 + s45)^2)/
     (s23*(s12 + s23 - s34 - s45)*tr5^2) + (2*s15*s34*s45^2*(s15 + s45)^2)/
     ((s12 - s34 - s45)*(s12 + s23 - s34 - s45)*tr5^2) - 
    (2*s23*s45*(s15 - s23 + s45)^2*(s15^2 + 3*s23^2 + s15*(2*s23 + s45)))/
     ((s12 + s23 - s45)*(s12 + s23 - s34 - s45)*tr5^2) + 
    (2*s45^2*(s15*(s23*(s34 - 2*s45) + (s34 - s45)^2) + (s23 + s34)^2*s45 + 
       s15^2*(-2*s34 + s45)))/((s12 - s34 - s45)*tr5^2) + 
    (3*s12^2*s45*(s23*(s34 + s45) + s12*(2*s34 + s45)))/
     ((s15 - s23 - s34)*tr5^2) + 
    (2*s45*(s15^2*(s23 - 2*s45)*(s34 - 2*s45) - 2*s15^3*(s23 - s45) + 
       (8*s23^2 + 7*s23*s34 + 2*s34^2)*(s23 - s45)^2 + 
       s15*(-6*s23^3 - 2*s23^2*(s34 - 2*s45) + s23*s34*s45 + 2*s45^3)))/
     ((s12 + s23 - s45)*tr5^2) - 
    (-9*s12^5*s15 + s12^4*(26*s15*s34 + 12*s15*s45 + 3*s34*s45) - 
      (s15 - s34)^2*s45^2*(2*s15^2 - 14*s34^2 + 4*s15*(s34 - 2*s45) + 
        77*s34*s45 - 16*s45^2) + s12^2*s34^2*(8*s15*(s34 - 10*s45) + 
        s45*(11*s34 + 16*s45)) + s12*(s15 - s34)*s45*
       (2*s15^3 + 8*s15^2*(2*s34 - s45) + s34*(4*s34^2 + 33*s34*s45 - 
          16*s45^2) + s15*(-38*s34^2 + 113*s34*s45 - 16*s45^2)) + 
      s12^3*(s34*s45*(-10*s34 + 3*s45) + s15*(-25*s34^2 + 26*s34*s45 - 
          3*s45^2)))/(s23^2*tr5^2) - 
    (2*s45*(-2*s15^4 + 2*s23^4 - 10*s23^3*s45 - 4*s23^2*(s34 - 2*s45)*s45 + 
       7*s23*s34*s45^2 + 2*s34^2*s45^2 - 2*s15^3*(s23 - s34 + s45) + 
       s15^2*(-(s23*s34) + 2*(s34 + s45)^2) + 
       2*s15*(s23^3 + 2*s23^2*s34 + s23*s45*(3*s34 + s45) + 
         s45*(2*s34^2 + s34*s45 + s45^2))))/((s12 + s23 - s34 - s45)*tr5^2) - 
    (5*s12^4 - 2*s23^2*s34^2 + 8*s23*s34^3 + 26*s34^4 + 6*s23^3*s45 + 
      6*s23^2*s34*s45 + 4*s23*s34^2*s45 - 99*s34^3*s45 - 2*s23^2*s45^2 - 
      4*s23*s34*s45^2 + 14*s34^2*s45^2 + s12^3*(6*s15 - 6*s23 - 43*s34 + 
        16*s45) + 2*s15^2*(s34^2 - s34*s45 - 3*s45^2) + 
      s12^2*(-2*s23^2 + 24*s23*s34 + 97*s34^2 + 
        2*s15*(s23 - 14*s34 - 3*s45) - 124*s34*s45 + 13*s45^2) - 
      2*s15*(10*s34^3 - 18*s34^2*s45 + s34*(7*s23 - 3*s45)*s45 + 
        s45*(4*s23^2 - 3*s23*s45 + s45^2)) - 
      s12*(s23^2*(-4*s34 + 2*s45) + 2*s23*s34*(13*s34 + 2*s45) + 
        2*s15^2*(s34 + 6*s45) - 2*s15*(3*s23*s34 + 23*s34^2 + 2*s23*s45 - 
          6*s34*s45 - s45^2) + s34*(85*s34^2 - 206*s34*s45 + 32*s45^2)))/
     tr5^2 - (9*s12^5 - 5*s12^4*(s15 + 5*s34) + 
      s12^3*(44*s15*s34 + 31*s34^2 - 8*s15*s45 + 18*s34*s45 - 3*s45^2) - 
      s12^2*(s34*(23*s34^2 + 87*s34*s45 - 35*s45^2) + 
        s15*(35*s34^2 - 155*s34*s45 + 3*s45^2)) + 
      2*s45*(s15^4 - s15^3*(s34 + 2*s45) + s15^2*s34*(-7*s34 + 18*s45) + 
        s34^2*(-17*s34^2 + 83*s34*s45 - 16*s45^2) + 
        s15*s34*(25*s34^2 - 99*s34*s45 + 15*s45^2)) - 
      2*s12*(s15^3*(6*s34 - 3*s45) + s15^2*(-12*s34^2 + 5*s34*s45 - 
          5*s45^2) + s15*(2*s34^3 + 101*s34^2*s45 + 32*s34*s45^2 - 
          16*s45^3) - 2*s34*(2*s34^3 + 25*s34^2*s45 - 48*s34*s45^2 + 
          8*s45^3)))/(s23*tr5^2))/3, 
  (-3 - (s15 - s34)^3/(s12*s23^2) - s34^3/(s12*(s12 + s15 - s34)^2) - 
    s15/(s23 + s34) + s15^2/(s12*(s23 + s34)) + (s23 + s34)/s15 + 
    (-4*s15 + s23 + 2*s34)/(s12 + s15 - s34) - (s34*(s23 + 3*s34))/
     (s12*(s12 + s15 - s34)) + s15^3/(s12*s23^2 + s12*s23*s34) - 
    (-5*s15^2 + 10*s15*s34 - 4*s34^2)/(s12*s23) - (s15^2 - s15*s34 - s34^2)/
     (s12 + s15 - s34)^2 - s15^2/((s23 + s34)*(s12 + s23 - s45)) - 
    s15^3/(s12*(s23 + s34)*(s12 + s23 - s45)) - 
    (-9*s15 + 7*s23 + 9*s34 - 9*s45)/(s12 + s23 - s45) - 
    (s12 - 3*s15 + s23 - s45)/s34 - (3*s15^3*(s15 - s34))/
     (s23*(s12 + s15 - s34)^2*(s12 + s15 - s34 - s45)) + 
    (s15^3*(s15 - s34)^2)/(s23^2*(s12 + s15 - s34)^2*
      (s12 + s15 - s34 - s45)) - (s15^2*(2*s15 - 9*s34))/
     (s23*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)) - 
    (4*s15^2*(s15 - s34)*s34)/(s23^2*(s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)) + (s23*s34^3)/(s12*(s12 + s15 - s34)^2*
      (s12 + s15 - s34 - s45)) + (2*s34^2*(2*s23 + s34))/
     (s12*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)) - 
    (-2*s15 + 3*s34)/(s12 + s15 - s34 - s45) - 
    (-3*s15^3 + s15^2*s23 + s15*s23*s34 + s23*s34^2)/
     ((s12 + s15 - s34)^2*(s12 + s15 - s34 - s45)) - 
    (-4*s15^2 + 2*s15*(s23 + s34) + s34*(3*s23 + 2*s34))/
     ((s12 + s15 - s34)*(s12 + s15 - s34 - s45)) - 
    (s15^2 - 9*s15*s34 + s34*(2*s34 - 3*s45))/(s23*(s12 + s15 - s34 - s45)) - 
    (2*s12*s15^2*(-s15 + s34))/(s23^2*s45^2) - (2*s34^2*(-s15 + s23 + s34))/
     (s12*s45^2) - (2*s15*(s12*(3*s15 - 2*s34) + 2*s34*(-s15 + s34)))/
     (s23*s45^2) - (4*(2*s15 - s23 - s34)*s34 + 2*s12*(-3*s15 + s23 + s34))/
     s45^2 - (s12*(3*s15 - s23))/(s34*s45) - (-3*s12 + 8*s15 - 2*s23 + s34)/
     s45 - (s12*s15^3)/(s23*(s23 + s34)^2*s45) - 
    (s12*s15^3)/(s34*(s23 + s34)^2*s45) - 
    (s12*s15^3)/(s23^2*(s23 + s34)*s45) - (s34*(-2*s15 + 3*s23 + 2*s34))/
     (s12*s45) - (6*s12*s15 - 10*s15^2 - 2*s12*s34 + 8*s15*s34 + 3*s34^2)/
     (s23*s45) - (s15*(-3*s12*s15 + 4*s15^2 + 2*s12*s34 - 9*s15*s34 + 
       5*s34^2))/(s23^2*s45) - (s34^3*s45)/(s12*(s12 + s15 - s34)^2*
      (s12 + s23 - s45)) - (s34^3*s45)/(s23*(s12 + s15 - s34)^2*
      (s12 + s23 - s45)) - (s34^2*s45^2)/(s15*s23^2*(s12 - s15 + s23 - 
       s45)) - (2*s34^2*s45^2)/(s23^2*(s12 + s23 - s45)*
      (s12 - s15 + s23 - s45)) + s45^2/(s15*(s12 + s15 - s34 - s45)) + 
    (2*s34*s45^2)/(s15*s23*(s12 + s15 - s34 - s45)) + 
    (s34^2*s45^2)/(s15*s23^2*(s12 + s15 - s34 - s45)) - 
    (s34^2*(s34 - s45)*s45^2)/(s23^2*(s12 + s15 - s34)^2*(s12 + s23 - s45)) + 
    (s15^2*(-s12 + s15 + s45))/(s23*(s23 + s34)^2) + 
    (s15^2*(-s12 + s15 + s45))/(s34*(s23 + s34)^2) + 
    (s15^2*(-s12 + s15 + s45))/(s23^2*(s23 + s34)) - 
    (2*s15*(-s12 + s15 + s45))/(s23*(s23 + s34)) - 
    (-6*s15 + 9*(s23 + s34 - s45))/(-s12 + s15 - s23 + s45) - 
    (2*s34*(s34 - s45)*s45)/(s15*s23*(-s12 + s15 - s23 + s45)) - 
    (9*s15 - 3*s23 - 4*s34 + s45)/s12 - (s34*s45*(2*s15 - 2*s34 + s45))/
     (s23^2*(s12 + s23 - s45)) - (4*s34*s45*(-s34 + s45))/
     (s23*(s12 + s23 - s45)*(s12 - s15 + s23 - s45)) + 
    (2*s34^2*s45*(s34 + s45))/(s23^2*(s12 + s23 - s45)*
      (s12 + s15 - s34 - s45)) + (2*(s34 + s45)^3)/(s12*(s12 + s23 - s45)*
      (s12 + s15 - s34 - s45)) - (s15*(-2*s12 + 3*s15 + 2*s45))/
     (s34*(s23 + s34)) - (s34^2*(2*s34 + 3*s45))/(s12*(s12 + s15 - s34)*
      (s12 + s23 - s45)) - (-2*s12 - 14*s15 + 17*s34 + 4*s45)/s23 - 
    (2*s12*s15 + 12*s15^2 - 18*s15*s34 + 7*s34^2 + s15*s45)/s23^2 - 
    (3*s15^2 - 5*s15*s34 + 2*s34^2 + 4*s15*s45 - 13*s34*s45)/
     (s23*(s12 + s23 - s45)) + (3*(s15^2 - 3*s34*s45))/
     (s23*(s12 - s15 + s23 - s45)) - (3*(s15^3 + 2*s15*s34*s45))/
     (s23^2*(s12 - s15 + s23 - s45)) + (3*s12*s15^2)/
     (s23^2*s45 + s23*s34*s45) - (-2*s15^3 + 4*s15^2*s34 - s34^2*s45)/
     (s23*(s12 + s15 - s34)^2) + (3*s12*s15^2)/(s23*s34*s45 + s34^2*s45) - 
    (s34*(2*s34^2 + 3*s34*s45 - s45^2))/(s23*(s12 + s15 - s34)*
      (s12 + s23 - s45)) - (2*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 
       4*s34*s45 + s45^2))/((s12 + s23 - s45)*(s12 - s15 + s23 - s45)) + 
    (s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2)/
     (s15*(-s12 + s15 - s23 + s45)) + 
    (3*(s23*s34 + (5*s34^2)/3 + 2*s34*s45 + s45^2))/
     (s12*(s12 + s15 - s34 - s45)) + (2*s34*(s34^2 + 3*s34*s45 + 2*s45^2))/
     (s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) - 
    (s15^4 - 3*s15^3*s34 + 2*s15^2*s34^2 + s15*s34^2*s45 - s34^2*s45^2)/
     (s23^2*(s12 + s15 - s34)^2) - (2*s34^3*s45 - s34*s45^3)/
     (s23^2*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
    (-2*s15^2 + 5*s15*s34 - 2*s34*(s34 + s45))/(s23*(s12 + s15 - s34)) + 
    (s15^2 + s15*s45 + 2*s45*(s34 + s45))/(s12*(s12 + s23 - s45)) - 
    (s15^3 - 2*s34^2*s45 - 2*s15*s34*(3*s34 + s45))/
     (s23^2*(s12 + s15 - s34 - s45)) - 
    (-s15^3 + s15^2*s34 - s34*s45*(2*s34 + s45) + s15*s34*(3*s34 + s45))/
     (s23^2*(s12 + s15 - s34)) + (2*(s15 - s34)^3*s34^2)/(s12*tr5^2) + 
    (s12*s15^2*(s15 - s34)^2*s34)/(s23*s45*tr5^2) + 
    (s23*(s15 - s34)^2*s34^3)/(s12*s45*tr5^2) + 
    ((s15 - s34)^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/
     (s45*tr5^2) + ((s15 - s34)^4*s34*s45)/(s12*s23*tr5^2) - 
    (2*(s15 - s34)^2*s34*(s15 + s45)*(s12*s15 + (-s15 + s34)*s45))/
     (s23^2*tr5^2) + (2*(s12^2*s15*s34*(s34 + s45) + 
       s12*(s15 - s34)*(s15^2*(s34 - s45) + s34*s45*(2*s34 + s45) + 
         s15*(2*s34^2 + s34*s45 - 2*s45^2)) - (s15 - s34)^2*
        (s15^2*s34 - 2*s45*(s34^2 + s45^2) - s15*(2*s34^2 - 2*s34*s45 + 
           s45^2))))/(s23*tr5^2) + 
    (2*(s15^3*s34 - s12^2*s34*(s34 + s45) + s15^2*(-3*s34^2 + 2*s34*s45 - 
         2*s45^2) + s15*(2*s34^3 + s23*(s34 - s45)^2 - 2*s34^2*s45 + 
         6*s34*s45^2 - s45^3) + s34*s45*(s23^2 + 2*s23*(s34 - s45) + 
         s45*(-4*s34 + s45)) + s12*(2*s34^3 + s34^2*s45 + 
         s23*s45*(-s23 + s45) + 2*s34*s45*(-s23 + s45) + s15^2*(s34 + s45) + 
         s15*(-3*s34^2 + s34*s45 + s45^2 + s23*(-s34 + s45)))))/tr5^2)/3, 
  (4 + (s15 - s34)^3/(s12*s23^2) - (3*(-s15 + s34))/(s12 + s15) + 
    (11*s12 + 11*s15 + 8*s34 - 2*s45)/s23 + (4*s15)/(s12 + s23 - s45) - 
    (3*s34^2)/((s12 + s15)*(s12 + s23 - s45)) + 
    s15^3/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
    (3*s34^3)/((-s15 + s23 + s34)^2*(-s15 + s23 + s34 - s45)) - 
    (s12^2*s34^3)/(s23^2*(-s15 + s23 + s34)^2*(-s15 + s23 + s34 - s45)) - 
    (3*s12*s34^3)/(s23*(-s15 + s23 + s34)^2*(-s15 + s23 + s34 - s45)) - 
    (s23*s34^3)/(s12*(-s15 + s23 + s34)^2*(-s15 + s23 + s34 - s45)) + 
    ((s23 - 2*s34)*s34^2)/(s12*(-s15 + s23 + s34)*(-s15 + s23 + s34 - s45)) - 
    (2*s12*s34^2*(-2*s12 + s34))/(s23^2*(-s15 + s23 + s34)*
      (-s15 + s23 + s34 - s45)) - (s34^2*(-9*s12 + 4*s34))/
     (s23*(-s15 + s23 + s34)*(-s15 + s23 + s34 - s45)) - 
    (2*s34^3)/(s12*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) - 
    (2*s34^3)/(s23*(s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) - 
    (-s15 + s23 + s34 - s45)/(s12 + s23 - s34 - s45) - 
    (2*s12*s15^2*(s12 + s15 - s34))/(s23^2*s45^2) + 
    (4*s15*(s12 - s34)*(s12 + s15 - s34))/(s23*s45^2) - 
    (2*(s15 - s34)*s34^2)/(s12*s45^2) - 
    (2*(s12^2 + s12*(s15 - 3*s34) + s34*(-2*s15 + 3*s34)))/s45^2 - 
    (3*s12^2 + 8*s12*s15 + 5*s15^2 - 5*s12*s34 - 6*s15*s34 + s34^2)/
     (s23*s45) + (s15*(3*s12^2 + 5*s15^2 + 8*s12*(s15 - s34) - 9*s15*s34 + 
       5*s34^2))/(s23^2*s45) + (s15^3*s34)/(s23*(s12 + s23 - s34 - s45)^2*
      s45) + (s15^3*s34)/(s23^2*(s12 + s23 - s34 - s45)*s45) + 
    (6*s34^2*s45)/((s12 + s15)*s23*(s12 + s23 - s45)) - 
    (2*s34^2*(s34 - s45)*s45)/(s23^2*(s12 + s23 - s45)*
      (-s15 + s23 + s34 - s45)) - (3*s34^2*s45^2)/((s12 + s15)*s23^2*
      (s12 + s23 - s45)) - (2*s45^2*(-s12 + s45))/(s23*(-s15 + s23 - s45)*
      (-s15 + s23 + s34 - s45)) + ((s15 - 2*s34 - s45)*(s15 + s45))/
     (s12*s23) + (s15 + s45)^2/(s23*(s12 + s23 - s34 - s45)) - 
    (s15 + s45)^3/(s12*s23*(s12 + s23 - s34 - s45)) + 
    (s15*s34*(2*s15 + s45))/(s23*(s12 + s23 - s34 - s45)^2) + 
    (s15*s34*(2*s15 + s45))/(s23^2*(s12 + s23 - s34 - s45)) + 
    s34^2/((s12 + s23 - s45)*(s15 - s23 + s45)) - 
    (2*s34^2*s45)/(s23*(s12 + s23 - s45)*(s15 - s23 + s45)) + 
    (s34^2*s45^2)/(s23^2*(s12 + s23 - s45)*(s15 - s23 + s45)) + 
    (s15*(2*s15 - s23 + s45))/((s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
    (s34*s45*(2*s15 - 2*s34 + s45))/(s23^2*(s12 + s23 - s45)) + 
    (6*s34^2)/((s15 - s23 - s34)*(s15 - s23 - s34 + s45)) + 
    s45^2/((s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
    ((s12 - s45)^2*s45^2)/(s23^2*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) - 
    (3*(-s34 + s45))/(s15 - s23 - s34 + s45) + (2*(s34 + s45))/s12 + 
    (s34^2*s45^2*(s34 + s45))/(s23^2*(-s15 + s23 + s34)^2*
      (s12 + s23 - s45)) - ((2*s34 - s45)*(s34 + s45)^2)/
     (s12*(s15 - s23 - s34)*(s12 + s23 - s45)) + (s45*(s34 + s45)^3)/
     (s12*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) - 
    (s15^3*s34)/((s12 + s23 - s34 - s45)^2*s45*(-s12 + s34 + s45)) - 
    (s15*s34*(2*s15 + s45))/((s12 + s23 - s34 - s45)^2*(-s12 + s34 + s45)) - 
    (3*s45^2*(-s12 + s34 + s45))/(s23^2*(s15 - s23 + s45)) + 
    (3*(4*s34 + s45))/(s15 - s23 - s34) - (s34 + 2*s45)/(s15 - s23 + s45) - 
    (s34*(-2*s23 + s34 + 2*s45))/(s12*(-s15 + s23 + s34 - s45)) - 
    (s45*(-2*s12 + 4*s34 + 5*s45))/(s23*(-s15 + s23 - s45)) - 
    (6*s15^2 + 3*s15*s45 - 3*s34*s45)/(s12*s23 + s15*s23) + 
    (3*s15*(s15^2 + s15*s45 - 2*s34*s45))/((s12 + s15)*s23^2) - 
    (-s15^2 + s15*s45 + 2*s34*s45)/(s12*(s12 + s23 - s45)) - 
    (s34*(4*s12^2 - 2*s34^2 + s12*s45 + s45^2))/(s23^2*(-s15 + s23 + s34)) + 
    (4*s23*s34 - 3*s34^2 + 2*s23*s45 + s45^2)/(s12*s15 - s12*s23 - s12*s34) + 
    (s15^2 - 2*s15*s34 + s34^2 + 3*s15*s45 - s34*s45 + s45^2)/
     (s12*(s12 + s23 - s34 - s45)) + (7*s34^2 + 5*s34*s45 + s45^2)/
     (-s15 + s23 + s34)^2 + (s34*s45*(s34^2 + 3*s34*s45 + 2*s45^2))/
     (s23*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) - 
    (11*s12*s34 - 3*s34^2 - 7*s12*s45 - 2*s34*s45 + 3*s45^2)/
     (s23*(-s15 + s23 + s34 - s45)) - (-2*s34^3 - 3*s34^2*s45 + s34*s45^2 + 
      s45^3)/(s23*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
    (-2*s34^3*s45 + s34*s45^3)/(s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
    (s34^2*(s12^2 + s12*(s34 + s45) + s45*(s34 + s45)))/
     (s23^2*(-s15 + s23 + s34)^2) - (-3*s34^2 + 2*s34*s45 + s45^2 + 
      s12*(12*s34 + s45))/(s23*(-s15 + s23 + s34)) + 
    (s34*(2*(s34 + s45)^2 + s12*(5*s34 + 2*s45)))/
     (s23*(-s15 + s23 + s34)^2) - (3*s15^2 + 2*s34*(s34 + s45) + 
      s15*(-5*s34 + 4*s45))/(s23*(s12 + s23 - s45)) - 
    (-3*s12^2 + 6*s15^2 - 9*s15*s34 + 5*s34^2 - 7*s34*s45 - 2*s45^2 + 
      s12*(3*s15 - 4*s34 + 4*s45))/s23^2 - 
    (s12^2*(6*s34 - 4*s45) - 4*s12*(s34^2 - s45^2) + 
      s34*(2*s34^2 - 2*s34*s45 - s45^2))/(s23^2*(-s15 + s23 + s34 - s45)) + 
    ((s34 + s45)^3 + s23*(3*s34^2 + 3*s34*s45 + s45^2))/
     (s12*(-s15 + s23 + s34)^2) - (2*(s15 - s34)^3*s34^2)/(s12*tr5^2) - 
    (s12*s15^2*(s15 - s34)^2*s34)/(s23*s45*tr5^2) - 
    (s23*(s15 - s34)^2*s34^3)/(s12*s45*tr5^2) - 
    ((s15 - s34)^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/
     (s45*tr5^2) - ((s15 - s34)^4*s34*s45)/(s12*s23*tr5^2) - 
    (2*s34*(2*s12^3 + s15^3 - 3*s15^2*s34 + s34^2*(5*s23 - 2*s34 - 7*s45) + 
       s12^2*(-5*s15 + 5*s23 - 7*s34 + 3*s45) + 2*s15*s34*(2*s34 + 5*s45) + 
       2*s12*(s15^2 + 5*s15*s45 + s34*(-5*s23 + 4*s34 + 2*s45))))/tr5^2 + 
    (2*s34*(s12^3*(2*s15 + s45) + s12^2*(-7*s15*s34 + 9*s15*s45 - 
         6*s34*s45) + s12*(s15^3 + s34*(11*s34 - 6*s45)*s45 + 
         s15^2*(-7*s34 + 12*s45) + s15*(6*s34^2 - 29*s34*s45 - 6*s45^2)) + 
       (s15 - s34)*(s15^3 + s34*(6*s34 - s45)*s45 + s15^2*(-3*s34 + 2*s45) + 
         s15*(2*s34^2 - 8*s34*s45 - 5*s45^2))))/(s23*tr5^2) + 
    (2*s34*(s12^3*s15*s45 - (s15 - s34)^2*s45*(s15^2 - s15*(s34 - 3*s45) + 
         3*s45*(-s34 + s45)) + s12^2*s45*(s34*s45 - s15*(3*s34 + s45)) + 
       s12*(s15^4 + 3*s15*s34^2*s45 - 3*s34^2*s45^2 + 
         s15^3*(-2*s34 + 3*s45) + s15^2*(s34^2 - 6*s34*s45 + 3*s45^2))))/
     (s23^2*tr5^2))/3, (22 + (s12 - s34)^2/s15^2 - 
    (s15*(s15 - s34))/(s23*(s12 + s15 - s34)) + (s15*(s15 - s34)^2)/
     (s23^2*(s12 + s15 - s34)) - (3*(-s12 + s34))/s15 - 
    (2*s12*s34)/(s23*(-s15 + s23 + s34)) - (3*s12 - 2*s15 + s23 - 2*s45)/
     s34 - (3*s15^3*(s15 - s34))/(s23*(s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)^2) + (s15^3*(s15 - s34)^2)/
     (s23^2*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)^2) + 
    (s23*s34^3)/(s12*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)^2) - 
    (-3*s15^3 + s15^2*s23 + s15*s23*s34 + s23*s34^2)/
     ((s12 + s15 - s34)*(s12 + s15 - s34 - s45)^2) - 
    (2*s15^2)/((s12 + s15 - s34)*(s12 + s15 - s34 - s45)) - 
    (2*s15^2*(s15 - s34)^2)/(s23^2*(s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)) - (2*s15 - s34)/(s12 + s15 - s34 - s45) - 
    (4*s15^2*(-s15 + s34))/(s23*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)) + 
    (s12^2*s34^2)/(s23^2*(-s15 + s23 + s34)*(-s15 + s23 + s34 - s45)) + 
    (5*s12*s34^2)/(s23*(-s15 + s23 + s34)*(-s15 + s23 + s34 - s45)) + 
    (3*s23*s34^2)/(s12*(-s15 + s23 + s34)*(-s15 + s23 + s34 - s45)) - 
    (s34*(2*s23 + s34 - 2*s45))/(s12*(-s15 + s23 + s34 - s45)) - 
    (7*s12 - 7*s15 + 4*s23 - 10*s34)/s45 + (s12^2*s15^2)/(s23^2*s34*s45) - 
    (s12*(2*s12 - s15)*s15)/(s23*s34*s45) + (s12*(s12 - 2*s15 + s23))/
     (s34*s45) - (3*s12^2 - 8*s12*s15 + 4*s15^2 - 11*s12*s34)/(s23*s45) - 
    (s12*s15^2 + s15^2*(-s15 + s34) - s12^2*(3*s15 + 4*s34))/(s23^2*s45) - 
    (s15^3*(s15 - s34)^2)/(s23^2*(s12 + s15 - s34 - s45)^2*s45) - 
    (s23*s34^3)/(s12*(s12 + s15 - s34 - s45)^2*s45) - 
    (3*s15^3*(-s15 + s34))/(s23*(s12 + s15 - s34 - s45)^2*s45) + 
    (-3*s15^3 + s15^2*s23 + s15*s23*s34 + s23*s34^2)/
     ((s12 + s15 - s34 - s45)^2*s45) - (4*s23*s34^2)/
     (s12*(s12 + s15 - s34 - s45)*s45) - (2*s15^2*s34*(-s15 + s34))/
     (s23^2*(s12 + s15 - s34 - s45)*s45) - (s15^2*(-2*s15 + 5*s34))/
     (s23*(s12 + s15 - s34 - s45)*s45) - (4*s15^2 - 2*s15*s23 - 3*s23*s34)/
     ((s12 + s15 - s34 - s45)*s45) - (5*s12^2*s34^2)/
     (s23^2*(-s15 + s23 + s34 - s45)*s45) - (14*s12*s34^2)/
     (s23*(-s15 + s23 + s34 - s45)*s45) - (2*s34*(-s12 + s34)*s45)/
     (s15^2*s23) + (s34*(3*s12 + s34 - 3*s45)*s45)/(s15*s23^2) + 
    (s34^2*s45^2)/(s15^2*s23^2) - s45^2/(s15*(s12 + s15 - s34 - s45)) - 
    (2*s34*s45^2)/(s15*s23*(s12 + s15 - s34 - s45)) - 
    (s34^2*s45^2)/(s15*s23^2*(s12 + s15 - s34 - s45)) - 
    (2*(s12 - s45)*s45^2)/(s23*(-s15 + s23 - s45)*(-s15 + s23 + s34 - s45)) + 
    (3*s34^3)/((s15 - s23 - s34)*(s15 - s23 - s34 + s45)^2) - 
    (s12^2*s34^3)/(s23^2*(-s15 + s23 + s34)*(s15 - s23 - s34 + s45)^2) - 
    (3*s12*s34^3)/(s23*(-s15 + s23 + s34)*(s15 - s23 - s34 + s45)^2) - 
    (s23*s34^3)/(s12*(-s15 + s23 + s34)*(s15 - s23 - s34 + s45)^2) + 
    (3*s34^3)/(s45*(s15 - s23 - s34 + s45)^2) + 
    (s12^2*s34^3)/(s23^2*s45*(s15 - s23 - s34 + s45)^2) + 
    (3*s12*s34^3)/(s23*s45*(s15 - s23 - s34 + s45)^2) + 
    (s23*s34^3)/(s12*s45*(s15 - s23 - s34 + s45)^2) + 
    (7*s34^2)/((s15 - s23 - s34)*(s15 - s23 - s34 + s45)) - 
    (3*(s34 - s45))/(s15 - s23 - s34 + s45) + 
    (13*s34^2)/(s45*(s15 - s23 - s34 + s45)) + 
    (4*s23*s34^2)/(s12*s45*(s15 - s23 - s34 + s45)) - 
    s45^2/((s15 - s23 + s45)*(s15 - s23 - s34 + s45)) - 
    ((s12 - s45)^2*s45^2)/(s23^2*(s15 - s23 + s45)*(s15 - s23 - s34 + s45)) + 
    (2*(s12 - s34 - s45)*s45*(s34 + s45))/(s23*(s15 - s23 + s45)^2) - 
    (3*(s34 + s45))/(s15 - s23 + s45) + (s34 + s45)^2/(s15 - s23 + s45)^2 - 
    (s15*s34)/(s23*(-s12 + s34 + s45)) - 
    (s15*s34^2)/(s23^2*(-s12 + s34 + s45)) - 
    (s15^2*s34)/(s23*s45*(-s12 + s34 + s45)) - 
    (s15^2*s34^2)/(s23^2*s45*(-s12 + s34 + s45)) + 
    (s45^2*(-s12 + s34 + s45)^2)/(s23^2*(s15 - s23 + s45)^2) - 
    (s23*(3*s34 + s45))/(s12*(-s15 + s23 + s34)) + 
    (5*s34 + s45)/(s15 - s23 - s34) - (-3*s23 + 5*s45)/s12 - 
    (-20*s12 + 10*s15 + s34 + 10*s45)/s23 - 
    (-3*s15^2 + 11*s15*s34 + 7*s34*s45)/(s23*(s12 + s15 - s34 - s45)) - 
    (s15^3 - 6*s15^2*s34 + 2*s15*s34*(3*s34 - s45) + 4*s34^2*s45)/
     (s23^2*(s12 + s15 - s34 - s45)) - 
    (s12^2 - 5*s12*s15 + s15^2 - 2*s12*s45 + 3*s15*s45 + s45^2)/(s23*s34) + 
    (s45*(4*s12^2 - 5*s12*s34 + s34^2 - 6*s12*s45 + 4*s34*s45 + 2*s45^2))/
     (s23^2*(-s15 + s23 - s45)) - (3*s23*s34 + s34^2 + 4*s34*s45 + 3*s45^2)/
     (s12*(s12 + s15 - s34 - s45)) + (11*s12*s34 + s34^2 - 7*s12*s45 - 
      4*s34*s45 + 5*s45^2)/(s23*(-s15 + s23 + s34 - s45)) - 
    (s15*(-s12^2 + 2*s12*(s15 + s45) - s45*(s15 + s45)))/(s23^2*s34) - 
    (s34^2 - 5*s34*s45 + s45^2 - s12*(s34 + s45))/(s15*s23) - 
    (-4*s12^2 - (s15 + s45)*(2*s15 - 4*s34 + s45) + 
      s12*(6*s15 + 2*s34 + 5*s45))/s23^2 - 
    (s34^2 + 7*s34*s45 + 5*s45^2 - s12*(s34 + 7*s45))/
     (s23*(-s15 + s23 - s45)) - (s45^2*(-s34 + 2*s45) + 
      s12^2*(-6*s34 + 4*s45) - 2*s12*(s34^2 - 3*s34*s45 + 3*s45^2))/
     (s23^2*(-s15 + s23 + s34 - s45)) + 
    (4*s12*s45*(s12^2*(s15 - s34) - 2*s12*s15*(s34 + s45) + 
       (s15 - s34)*s45*(2*s34 + s45) + s12*s34*(s34 + 2*s45)))/(s23*tr5^2) - 
    (2*s45*(2*s12^3 + s12^2*(-5*s15 + 5*s23 + 2*s34 - 4*s45) + 
       (2*s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45) + 
       s12*(-2*s15^2 + s23^2 - 5*s23*s34 - 4*s34^2 - 3*s23*s45 + 3*s34*s45 + 
         2*s45^2 + s15*(s23 + 10*s34 + 4*s45))))/tr5^2)/3, 
  (-6 + (3*(s15 - s34)^3)/(s12*s23^2) + (3*s34^3)/(s12*(s12 + s15 - s34)^2) + 
    (2*s15)/(s23 + s34) - (2*s15^2)/(s12*(s23 + s34)) - (4*(s23 + s34))/s15 - 
    (3*(-2*s15 + s23 + 2*s34))/(s12 + s15 - s34) + 
    (3*s34*(s23 + 3*s34))/(s12*(s12 + s15 - s34)) - 
    (2*s15^3)/(s12*s23^2 + s12*s23*s34) - (3*(-s15^2 + s15*s34 + s34^2))/
     (s12 + s15 - s34)^2 - (4*s15^2 - 12*s15*s34 + 6*s34^2)/(s12*s23) - 
    (6*s12 + 22*s15 - 31*s34 - 12*s45)/s23 + 
    (2*s15^2)/((s23 + s34)*(s12 + s23 - s45)) + 
    (2*s15^3)/(s12*(s23 + s34)*(s12 + s23 - s45)) - 
    (-6*s15^2 + s15*(10*s34 - 9*s45) - 4*s34*(s34 - 6*s45))/
     (s23*(s12 + s23 - s45)) + (2*(s12 - 3*s15 + s23 - s45))/s34 - 
    (s15^3*(s15 - s34)^2)/(s23^2*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)^
       2) - (s23*s34^3)/(s12*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)^2) - 
    (3*s15^3*(-s15 + s34))/(s23*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)^
       2) + (-3*s15^3 + s15^2*s23 + s15*s23*s34 + s23*s34^2)/
     ((s12 + s15 - s34)*(s12 + s15 - s34 - s45)^2) - 
    (3*s15^3*(s15 - s34)^2)/(s23^2*(s12 + s15 - s34)^2*
      (s12 + s15 - s34 - s45)) - (17*s15^2*s34)/(s23*(s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)) - (3*s23*s34^3)/(s12*(s12 + s15 - s34)^2*
      (s12 + s15 - s34 - s45)) - (9*s15^3*(-s15 + s34))/
     (s23*(s12 + s15 - s34)^2*(s12 + s15 - s34 - s45)) - 
    (10*s15^2*s34*(-s15 + s34))/(s23^2*(s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)) - (2*s34^2*(3*s23 + 2*s34))/
     (s12*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)) + 
    (s34*(4*s15 + 3*s23 + 4*s34))/((s12 + s15 - s34)*
      (s12 + s15 - s34 - s45)) + 
    (3*(-3*s15^3 + s15^2*s23 + s15*s23*s34 + s23*s34^2))/
     ((s12 + s15 - s34)^2*(s12 + s15 - s34 - s45)) - 
    (6*s12*s15^2*(s15 - s34))/(s23^2*s45^2) - (6*(s15 - s23 - s34)*s34^2)/
     (s12*s45^2) - (3*(6*s12*s15 - 2*s12*(s23 + s34) + 
       4*s34*(-2*s15 + s23 + s34)))/s45^2 - 
    (6*s15*(2*(s15 - s34)*s34 + s12*(-3*s15 + 2*s34)))/(s23*s45^2) - 
    (8*s12 - 13*s15 + s23 - 8*s34)/s45 - (2*s12*(-3*s15 + s23))/(s34*s45) + 
    (3*s23*s34)/(s12*s45) + (2*s12*s15^3)/(s23*(s23 + s34)^2*s45) + 
    (2*s12*s15^3)/(s34*(s23 + s34)^2*s45) + (2*s12*s15^3)/
     (s23^2*(s23 + s34)*s45) - (-16*s12*s15 + 23*s15^2 + 6*s12*s34 - 
      16*s15*s34 - 9*s34^2)/(s23*s45) + 
    (s15*(-8*s12*s15 + 11*s15^2 + 6*s12*s34 - 24*s15*s34 + 13*s34^2))/
     (s23^2*s45) + (3*s34^3*s45)/(s12*(s12 + s15 - s34)^2*
      (s12 + s23 - s45)) + (3*s34^3*s45)/(s23*(s12 + s15 - s34)^2*
      (s12 + s23 - s45)) - (s34*(-4*s15 + 4*s34 - 3*s45)*s45)/
     (s23^2*(s12 + s23 - s45)) - (8*s34*(s34 - s45)*s45)/
     (s23*(s12 + s23 - s45)*(s12 - s15 + s23 - s45)) + 
    (4*s34^2*s45^2)/(s23^2*(s12 + s23 - s45)*(s12 - s15 + s23 - s45)) - 
    (4*s45^2)/(s15*(s12 + s15 - s34 - s45)) - 
    (8*s34*s45^2)/(s15*s23*(s12 + s15 - s34 - s45)) - 
    (4*s34^2*s45^2)/(s15*s23^2*(s12 + s15 - s34 - s45)) - 
    (2*s15^2*(-s12 + s15 + s45))/(s23*(s23 + s34)^2) - 
    (2*s15^2*(-s12 + s15 + s45))/(s34*(s23 + s34)^2) - 
    (2*s15^2*(-s12 + s15 + s45))/(s23^2*(s23 + s34)) + 
    (4*s15*(-s12 + s15 + s45))/(s23*(s23 + s34)) - 
    (8*(2*s15 - 3*(s23 + s34 - s45)))/(-s12 + s15 - s23 + s45) - 
    (4*s34^2*s45^2)/(s15*s23^2*(-s12 + s15 - s23 + s45)) + 
    (7*s15 - 2*s23 - 4*s34 + s45)/s12 - (3*s34^2*s45^2*(-s34 + s45))/
     (s23^2*(s12 + s15 - s34)^2*(s12 + s23 - s45)) - 
    (8*s34*s45*(-s34 + s45))/(s15*s23*(-s12 + s15 - s23 + s45)) - 
    (4*s34^2*s45*(s34 + s45))/(s23^2*(s12 + s23 - s45)*
      (s12 + s15 - s34 - s45)) - (4*(s34 + s45)^3)/(s12*(s12 + s23 - s45)*
      (s12 + s15 - s34 - s45)) - (7*s34)/(-s12 - s15 + s34 + s45) + 
    (2*s15*(-2*s12 + 3*s15 + 2*s45))/(s34*(s23 + s34)) - 
    (2*(9*s15 - 7*s23 - 9*s34 + 9*s45))/(s12 + s23 - s45) + 
    (s34^2*(4*s34 + 9*s45))/(s12*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
    (6*s12*s15 + 32*s15^2 - 49*s15*s34 + 19*s34^2 + 2*s15*s45)/s23^2 - 
    (8*(s15^2 - 3*s34*s45))/(s23*(s12 - s15 + s23 - s45)) - 
    (s15^2 - 10*s15*s34 + 4*s34^2 + 6*s34*s45)/(s23*(s12 + s15 - s34)) + 
    (8*(s15^3 + 2*s15*s34*s45))/(s23^2*(s12 - s15 + s23 - s45)) - 
    (6*s12*s15^2)/(s23^2*s45 + s23*s34*s45) - 
    (3*(2*s15^3 - 4*s15^2*s34 + s34^2*s45))/(s23*(s12 + s15 - s34)^2) - 
    (6*s12*s15^2)/(s23*s34*s45 + s34^2*s45) + 
    (s34*s45*(4*s34^2 + 2*s34*s45 - 3*s45^2))/(s23^2*(s12 + s15 - s34)*
      (s12 + s23 - s45)) + (4*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 
       4*s34*s45 + s45^2))/((s12 + s23 - s45)*(s12 - s15 + s23 - s45)) - 
    (4*(s23^2 + s34^2 + 2*s23*(s34 - s45) - 4*s34*s45 + s45^2))/
     (s15*(-s12 + s15 - s23 + s45)) - (4*s34*(s34^2 + 3*s34*s45 + 2*s45^2))/
     (s23*(s12 + s23 - s45)*(s12 + s15 - s34 - s45)) - 
    (s34*(-4*s34^2 - 9*s34*s45 + 3*s45^2))/(s23*(s12 + s15 - s34)*
      (s12 + s23 - s45)) - (4*s23*s34 + 11*s34^2 + 12*s34*s45 + 5*s45^2)/
     (s12*(s12 + s15 - s34 - s45)) - (-2*s15^3 + 5*s15^2*s34 + 
      4*s15*s34*s45 + 2*s34*s45^2)/(s23*(s12 + s15 - s34 - s45)^2) + 
    (3*(s15^4 - 3*s15^3*s34 + 2*s15^2*s34^2 + s15*s34^2*s45 - s34^2*s45^2))/
     (s23^2*(s12 + s15 - s34)^2) - (s15^4 - 4*s15^3*s34 + 
      s15^2*s34*(3*s34 - 2*s45) + 3*s15*s34^2*s45 + s34^2*s45^2)/
     (s23^2*(s12 + s15 - s34 - s45)^2) - (s15^2 - s34*(s23 + s45))/
     (s12 + s15 - s34 - s45)^2 - (s45*(s34 + s45)^2 + s23*s34*(2*s34 + s45))/
     (s12*(s12 + s15 - s34 - s45)^2) + 
    (2*(s15^3 + 2*s15^2*s34 - 5*s34^2*s45 - s15*s34*(9*s34 + s45)))/
     (s23^2*(s12 + s15 - s34 - s45)) - 
    (2*s15^2 + s15*s45 + 2*s45*(s34 + 2*s45))/(s12*(s12 + s23 - s45)) - 
    (2*s15^3 - s15^2*s34 + s34*s45*(4*s34 + 3*s45) - s15*s34*(8*s34 + 3*s45))/
     (s23^2*(s12 + s15 - s34)) - (2*s15^2 + 17*s15*s34 + 
      2*s34*(-2*s34 + 5*s45))/(s23*(s12 + s15 - s34 - s45)) - 
    (6*(s15 - s34)^3*s34^2)/(s12*tr5^2) - (3*s12*s15^2*(s15 - s34)^2*s34)/
     (s23*s45*tr5^2) - (3*s23*(s15 - s34)^2*s34^3)/(s12*s45*tr5^2) - 
    (3*(s15 - s34)^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/
     (s45*tr5^2) - (3*(s15 - s34)^4*s34*s45)/(s12*s23*tr5^2) + 
    (6*(s15 - s34)^2*s34*(s15 + s45)*(s12*s15 + (-s15 + s34)*s45))/
     (s23^2*tr5^2) - (6*(s12^2*s15*s34*(s34 + s45) + 
       s12*(s15 - s34)*(s15^2*(s34 - s45) + s34*s45*(2*s34 + s45) + 
         s15*(2*s34^2 + s34*s45 - 2*s45^2)) - (s15 - s34)^2*
        (s15^2*s34 - 2*s45*(s34^2 + s45^2) - s15*(2*s34^2 - 2*s34*s45 + 
           s45^2))))/(s23*tr5^2) - 
    (6*(s15^3*s34 - s12^2*s34*(s34 + s45) + s15^2*(-3*s34^2 + 2*s34*s45 - 
         2*s45^2) + s15*(2*s34^3 + s23*(s34 - s45)^2 - 2*s34^2*s45 + 
         6*s34*s45^2 - s45^3) + s34*s45*(s23^2 + 2*s23*(s34 - s45) + 
         s45*(-4*s34 + s45)) + s12*(2*s34^3 + s34^2*s45 + 
         s23*s45*(-s23 + s45) + 2*s34*s45*(-s23 + s45) + s15^2*(s34 + s45) + 
         s15*(-3*s34^2 + s34*s45 + s45^2 + s23*(-s34 + s45)))))/tr5^2)/3, 
  (-10 - (8*(s15 - s34))/(s12 + s15) - (3*(s15 - s34)^3)/(s12*s23^2) - 
    (25*s12 + 21*s15 + 32*s34 - 9*s45)/s23 - (8*s15)/(s12 + s23 - s45) + 
    (8*s34^2)/((s12 + s15)*(s12 + s23 - s45)) - 
    (2*s15^3)/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
    (3*s12^2*s34^3)/(s23^2*(-s15 + s23 + s34)^2*(-s15 + s23 + s34 - s45)) + 
    (9*s12*s34^3)/(s23*(-s15 + s23 + s34)^2*(-s15 + s23 + s34 - s45)) - 
    (s12*(13*s12 - 4*s34)*s34^2)/(s23^2*(-s15 + s23 + s34)*
      (-s15 + s23 + s34 - s45)) - (2*(13*s12 - 4*s34)*s34^2)/
     (s23*(-s15 + s23 + s34)*(-s15 + s23 + s34 - s45)) + 
    (6*s12*s15^2*(s12 + s15 - s34))/(s23^2*s45^2) - 
    (12*s15*(s12 - s34)*(s12 + s15 - s34))/(s23*s45^2) - 
    (6*s34^2*(-s15 + s34))/(s12*s45^2) + 
    (6*(s12^2 + s12*(s15 - 3*s34) + s34*(-2*s15 + 3*s34)))/s45^2 - 
    (6*(s12 + s15 - 2*s34))/s45 - (6*s34*(-s15 + s34))/(s12*s45) + 
    (7*s12^2 + 26*s12*s15 + 19*s15^2 - 11*s12*s34 - 20*s15*s34 + s34^2)/
     (s23*s45) - (s15*(7*s12^2 + 13*s15^2 + 20*s12*(s15 - s34) - 24*s15*s34 + 
       13*s34^2))/(s23^2*s45) - (2*s15^3*s34)/(s23*(s12 + s23 - s34 - s45)^2*
      s45) - (2*s15^3*s34)/(s23^2*(s12 + s23 - s34 - s45)*s45) - 
    (16*s34^2*s45)/((s12 + s15)*s23*(s12 + s23 - s45)) - 
    (4*(2*s12 - 4*s34 - 5*s45)*s45)/(s23*(-s15 + s23 - s45)) - 
    (s34*(-4*s15 + 4*s34 - s45)*s45)/(s23^2*(s12 + s23 - s45)) + 
    (8*s34^2*s45^2)/((s12 + s15)*s23^2*(s12 + s23 - s45)) - 
    (8*(s12 - s45)*s45^2)/(s23*(-s15 + s23 - s45)*(-s15 + s23 + s34 - s45)) - 
    (2*(s15 + s45)^2)/(s23*(s12 + s23 - s34 - s45)) + 
    (2*(s15 + s45)^3)/(s12*s23*(s12 + s23 - s34 - s45)) - 
    (2*s15*s34*(2*s15 + s45))/(s23*(s12 + s23 - s34 - s45)^2) - 
    (2*s15*s34*(2*s15 + s45))/(s23^2*(s12 + s23 - s34 - s45)) - 
    (4*s34^2)/((s12 + s23 - s45)*(s15 - s23 + s45)) + 
    (8*s34^2*s45)/(s23*(s12 + s23 - s45)*(s15 - s23 + s45)) - 
    (4*s34^2*s45^2)/(s23^2*(s12 + s23 - s45)*(s15 - s23 + s45)) - 
    (2*s15*(2*s15 - s23 + s45))/((s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
    (4*s34^2*s45*(-s34 + s45))/(s23^2*(s12 + s23 - s45)*
      (-s15 + s23 + s34 - s45)) - (3*s34^3)/((s15 - s23 - s34)*
      (s15 - s23 - s34 + s45)^2) + (s12^2*s34^3)/(s23^2*(-s15 + s23 + s34)*
      (s15 - s23 - s34 + s45)^2) + (3*s12*s34^3)/(s23*(-s15 + s23 + s34)*
      (s15 - s23 - s34 + s45)^2) + (s23*s34^3)/(s12*(-s15 + s23 + s34)*
      (s15 - s23 - s34 + s45)^2) - (s34^2*(-s23 + s45))/
     (s12*(s15 - s23 - s34 + s45)^2) - 
    (13*s34^2)/((s15 - s23 - s34)*(s15 - s23 - s34 + s45)) + 
    (4*s34^3)/(s12*(s15 - s23 - s34)*(s15 - s23 - s34 + s45)) - 
    (9*s34^3)/((-s15 + s23 + s34)^2*(s15 - s23 - s34 + s45)) - 
    (3*s23*s34^3)/(s12*(-s15 + s23 + s34)^2*(s15 - s23 - s34 + s45)) - 
    (4*s34^3)/(s12*(s12 + s23 - s45)*(s15 - s23 - s34 + s45)) - 
    (4*s34^3)/(s23*(s12 + s23 - s45)*(s15 - s23 - s34 + s45)) - 
    (5*(s34 - s45))/(s15 - s23 - s34 + s45) - 
    (4*s45^2)/((s15 - s23 + s45)*(s15 - s23 - s34 + s45)) - 
    (4*(s12 - s45)^2*s45^2)/(s23^2*(s15 - s23 + s45)*
      (s15 - s23 - s34 + s45)) - (2*(s15 - s23 - s34 + s45))/
     (s12 + s23 - s34 - s45) - (s34 + s45)/s12 - (3*s34^2*s45^2*(s34 + s45))/
     (s23^2*(-s15 + s23 + s34)^2*(s12 + s23 - s45)) + 
    ((4*s34 - 5*s45)*(s34 + s45)^2)/(s12*(s15 - s23 - s34)*
      (s12 + s23 - s45)) - (3*s45*(s34 + s45)^3)/(s12*(-s15 + s23 + s34)^2*
      (s12 + s23 - s45)) + (2*s15^3*s34)/((s12 + s23 - s34 - s45)^2*s45*
      (-s12 + s34 + s45)) + (2*s15*s34*(2*s15 + s45))/
     ((s12 + s23 - s34 - s45)^2*(-s12 + s34 + s45)) - 
    (12*s45^2*(-s12 + s34 + s45))/(s23^2*(-s15 + s23 - s45)) + 
    (4*(s34 + 2*s45))/(s15 - s23 + s45) - (s34*(-2*s23 + s34 + 2*s45))/
     (s12*(s15 - s23 - s34 + s45)) - (23*s34 + 4*s45)/(s15 - s23 - s34) - 
    (8*s15*(s15^2 + s15*s45 - 2*s34*s45))/((s12 + s15)*s23^2) + 
    (8*(2*s15^2 + s15*s45 - s34*s45))/((s12 + s15)*s23) - 
    (-32*s12*s34 + s34^2 - 3*s12*s45 - 10*s34*s45 - 3*s45^2)/
     (s23*(-s15 + s23 + s34)) - (s34*s45*(4*s34^2 - 2*s34*s45 - 3*s45^2))/
     (s23^2*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
    (s34*(-12*s12^2 - 2*s12*s34 + 4*s34^2 - 3*s12*s45 - 2*s34*s45 - 3*s45^2))/
     (s23^2*(-s15 + s23 + s34)) + 
    (2*(4*s15^2 - 6*s15*s34 + 3*s34^2 + 2*s15*s45 + s45^2))/(s12*s23) - 
    (s34^2 - s34*s45 + s45^2)/(s15 - s23 - s34 + s45)^2 - 
    (2*(s15^2 - 2*s15*s34 + s34^2 + 3*s15*s45 - s34*s45 + s45^2))/
     (s12*(s12 + s23 - s34 - s45)) - (3*(7*s34^2 + 5*s34*s45 + s45^2))/
     (-s15 + s23 + s34)^2 - (-6*s15^2 + 10*s15*s34 - 4*s34^2 - 7*s15*s45 - 
      2*s34*s45 + 2*s45^2)/(s23*(s12 + s23 - s45)) - 
    (3*s34*s45*(s34^2 + 3*s34*s45 + 2*s45^2))/(s23*(-s15 + s23 + s34)^2*
      (s12 + s23 - s45)) - (3*s23*s34 - 3*s34^2 + s23*s45 + 6*s34*s45 + 
      5*s45^2)/(s12*s15 - s12*s23 - s12*s34) - 
    (12*s12^2 - 2*s12*s15 - 14*s15^2 + 18*s12*s34 + 23*s15*s34 - 15*s34^2 - 
      21*s12*s45 - 4*s15*s45 + 26*s34*s45 + 12*s45^2)/s23^2 - 
    (4*s34^3 + 3*s34^2*s45 - 7*s34*s45^2 - 3*s45^3)/
     (s23*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
    (2*s15^2 - s15*s45 + 2*s45*(-s34 + s45))/(s12*(s12 + s23 - s45)) - 
    (3*s34^2*(s12^2 + s12*(s34 + s45) + s45*(s34 + s45)))/
     (s23^2*(-s15 + s23 + s34)^2) - 
    (3*s34*(2*(s34 + s45)^2 + s12*(5*s34 + 2*s45)))/
     (s23*(-s15 + s23 + s34)^2) - (-4*s34^3 + 4*s34^2*s45 + 5*s45^3 + 
      s12^2*(-24*s34 + 17*s45) + 2*s12*(3*s34^2 + 6*s34*s45 - 11*s45^2))/
     (s23^2*(-s15 + s23 + s34 - s45)) - 
    (s12*(-31*s34 + 22*s45) + 5*(s34^2 + s34*s45 - 2*s45^2))/
     (s23*(-s15 + s23 + s34 - s45)) - (-2*s12*(s34 - s45)^2*s45 + 
      s45^3*(-s34 + s45) + s12^2*(3*s34^2 - 3*s34*s45 + s45^2))/
     (s23^2*(s15 - s23 - s34 + s45)^2) - 
    (3*((s34 + s45)^3 + s23*(3*s34^2 + 3*s34*s45 + s45^2)))/
     (s12*(-s15 + s23 + s34)^2) - (s12*(5*s34^2 - 4*s34*s45 + 2*s45^2) - 
      s45*(s34^2 - 2*s34*s45 + 2*s45^2))/(s23*(s15 - s23 - s34 + s45)^2) + 
    (6*(s15 - s34)^3*s34^2)/(s12*tr5^2) + (3*s12*s15^2*(s15 - s34)^2*s34)/
     (s23*s45*tr5^2) + (3*s23*(s15 - s34)^2*s34^3)/(s12*s45*tr5^2) + 
    (3*(s15 - s34)^2*s34*(s12*(-2*s15 + s23) + 2*(s15 - s23)*s34))/
     (s45*tr5^2) + (3*(s15 - s34)^4*s34*s45)/(s12*s23*tr5^2) + 
    (6*s34*(2*s12^3 + s15^3 - 3*s15^2*s34 + s34^2*(5*s23 - 2*s34 - 7*s45) + 
       s12^2*(-5*s15 + 5*s23 - 7*s34 + 3*s45) + 2*s15*s34*(2*s34 + 5*s45) + 
       2*s12*(s15^2 + 5*s15*s45 + s34*(-5*s23 + 4*s34 + 2*s45))))/tr5^2 - 
    (6*s34*(s12^3*(2*s15 + s45) + s12^2*(-7*s15*s34 + 9*s15*s45 - 
         6*s34*s45) + s12*(s15^3 + s34*(11*s34 - 6*s45)*s45 + 
         s15^2*(-7*s34 + 12*s45) + s15*(6*s34^2 - 29*s34*s45 - 6*s45^2)) + 
       (s15 - s34)*(s15^3 + s34*(6*s34 - s45)*s45 + s15^2*(-3*s34 + 2*s45) + 
         s15*(2*s34^2 - 8*s34*s45 - 5*s45^2))))/(s23*tr5^2) - 
    (6*s34*(s12^3*s15*s45 - (s15 - s34)^2*s45*(s15^2 - s15*(s34 - 3*s45) + 
         3*s45*(-s34 + s45)) + s12^2*s45*(s34*s45 - s15*(3*s34 + s45)) + 
       s12*(s15^4 + 3*s15*s34^2*s45 - 3*s34^2*s45^2 + 
         s15^3*(-2*s34 + 3*s45) + s15^2*(s34^2 - 6*s34*s45 + 3*s45^2))))/
     (s23^2*tr5^2))/3}}


==> anc/twoLoopAmplitudes/2l_pmppp_nf1.m <==
{{(ep^3*PPair[f[43], f[12]] + ep*PPair[-3*f[43] - 2*f[44], 
      -3*f[12] - 2*f[13]] + ep^2*PPair[f[44], f[13]] + 
    PPair[2*f[43] + f[44], 2*f[12] + f[13]])/(ep^2 - (43*ep^3)/6 + 
    (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[2], f[14]] + ep^4*PPair[f[45], f[87]] + 
    ep^2*PPair[f[2] - 3*f[45] - 2*f[46], f[14] - 3*f[87] - 2*f[88]] + 
    ep^3*PPair[f[46], f[88]] + ep*PPair[-2*f[2] + 2*f[45] + f[46], 
      -2*f[14] + 2*f[87] + f[88]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 
    18*ep^6 + 6*ep^7), (ep^3*PPair[f[47], f[15]] + 
    ep*PPair[-3*f[47] - 2*f[48], -3*f[15] - 2*f[16]] + 
    ep^2*PPair[f[48], f[16]] + PPair[2*f[47] + f[48], 2*f[15] + f[16]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[3], f[17]] + ep^4*PPair[f[49], f[89]] + 
    ep^2*PPair[f[3] - 3*f[49] - 2*f[50], f[17] - 3*f[89] - 2*f[90]] + 
    ep^3*PPair[f[50], f[90]] + ep*PPair[-2*f[3] + 2*f[49] + f[50], 
      -2*f[17] + 2*f[89] + f[90]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 
    18*ep^6 + 6*ep^7), (ep^3*PPair[f[51], f[18]] + 
    ep*PPair[-3*f[51] - 2*f[52], -3*f[18] - 2*f[19]] + 
    ep^2*PPair[f[52], f[19]] + PPair[2*f[51] + f[52], 2*f[18] + f[19]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[4], f[20]] + ep^4*PPair[f[53], f[91]] + 
    ep^2*PPair[f[4] - 3*f[53] - 2*f[54], f[20] - 3*f[91] - 2*f[92]] + 
    ep^3*PPair[f[54], f[92]] + ep*PPair[-2*f[4] + 2*f[53] + f[54], 
      -2*f[20] + 2*f[91] + f[92]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 
    18*ep^6 + 6*ep^7), 
  (ep^2*PPair[-3*f[47] - f[48] - 3*f[55], -3*f[15] - f[16] - 3*f[21]] + 
    PPair[-3*f[47] - f[48] - f[55], -3*f[15] - f[16] - f[21]] + 
    ep^3*PPair[f[55], f[21]] + ep*PPair[6*f[47] + 2*f[48] + 3*f[55], 
      6*f[15] + 2*f[16] + 3*f[21]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 
    18*ep^5 + 6*ep^6), (PPair[f[5], f[22]] + 
    ep^3*PPair[-2*f[3] - 2*f[5] - (5*f[49])/2 - f[50] - (5*f[56])/2, 
      -10*f[9] + 10*f[10] + 10*f[11] - 10*f[12] - 5*f[13] - 25*f[15] - 
       5*f[16] - 7*f[17] - 15*f[21] - 7*f[22] - 10*f[28] - 10*f[29] - 
       10*f[30] - 10*f[32] + 10*f[33] - f[90]] + 
    ep*PPair[-2*f[3] - 4*f[5] - (5*f[49])/2 - f[50] - f[56]/2, 
      -2*f[9] + 2*f[10] + 2*f[11] - 2*f[12] - f[13] - 5*f[15] - f[16] - 
       3*f[17] - 3*f[21] - 5*f[22] - 2*f[28] - 2*f[29] - 2*f[30] - 2*f[32] + 
       2*f[33] - 2*f[89] - f[90]] + 
    ep^4*PPair[f[56], 4*f[9] - 4*f[10] - 4*f[11] + 4*f[12] + 2*f[13] + 
       10*f[15] + 2*f[16] + 2*f[17] + 6*f[21] + 2*f[22] + 4*f[28] + 4*f[29] + 
       4*f[30] + 4*f[32] - 4*f[33] - f[89]] + 
    ep^2*PPair[4*f[3] + 5*f[5] + 5*f[49] + 2*f[50] + 2*f[56], 
      8*f[9] - 8*f[10] - 8*f[11] + 8*f[12] + 4*f[13] + 20*f[15] + 4*f[16] + 
       8*f[17] + 12*f[21] + 9*f[22] + 8*f[28] + 8*f[29] + 8*f[30] + 8*f[32] - 
       8*f[33] + 3*f[89] + 2*f[90]])/(ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 
    18*ep^6 + 6*ep^7), 
  (ep^2*PPair[-3*f[51] - f[52] - 3*f[57], -3*f[18] - f[19] - 3*f[23]] + 
    PPair[-3*f[51] - f[52] - f[57], -3*f[18] - f[19] - f[23]] + 
    ep^3*PPair[f[57], f[23]] + ep*PPair[6*f[51] + 2*f[52] + 3*f[57], 
      6*f[18] + 2*f[19] + 3*f[23]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 
    18*ep^5 + 6*ep^6), (PPair[f[6], f[24]] + 
    ep^3*PPair[-2*f[4] - 2*f[6] - (5*f[53])/2 - f[54] - (5*f[58])/2, 
      10*f[9] - 10*f[10] - 10*f[11] + 15*f[12] + 5*f[13] + 15*f[15] + 
       5*f[16] - 10*f[18] - 7*f[20] + 5*f[21] - 10*f[23] - 7*f[24] + 
       5*f[25] - 10*f[28] - 10*f[29] - 10*f[30] - 10*f[31] - 10*f[33] - 
       f[92]] + ep*PPair[-2*f[4] - 4*f[6] - (5*f[53])/2 - f[54] - f[58]/2, 
      2*f[9] - 2*f[10] - 2*f[11] + 3*f[12] + f[13] + 3*f[15] + f[16] - 
       2*f[18] - 3*f[20] + f[21] - 2*f[23] - 5*f[24] + f[25] - 2*f[28] - 
       2*f[29] - 2*f[30] - 2*f[31] - 2*f[33] - 2*f[91] - f[92]] + 
    ep^4*PPair[f[58], -4*f[9] + 4*f[10] + 4*f[11] - 6*f[12] - 2*f[13] - 
       6*f[15] - 2*f[16] + 4*f[18] + 2*f[20] - 2*f[21] + 4*f[23] + 2*f[24] - 
       2*f[25] + 4*f[28] + 4*f[29] + 4*f[30] + 4*f[31] + 4*f[33] - f[91]] + 
    ep^2*PPair[4*f[4] + 5*f[6] + 5*f[53] + 2*f[54] + 2*f[58], 
      -8*f[9] + 8*f[10] + 8*f[11] - 12*f[12] - 4*f[13] - 12*f[15] - 4*f[16] + 
       8*f[18] + 8*f[20] - 4*f[21] + 8*f[23] + 9*f[24] - 4*f[25] + 8*f[28] + 
       8*f[29] + 8*f[30] + 8*f[31] + 8*f[33] + 3*f[91] + 2*f[92]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (ep^2*PPair[-3*f[43] - f[44] - 3*f[59], -3*f[12] - f[13] - 3*f[25]] + 
    PPair[-3*f[43] - f[44] - f[59], -3*f[12] - f[13] - f[25]] + 
    ep^3*PPair[f[59], f[25]] + ep*PPair[6*f[43] + 2*f[44] + 3*f[59], 
      6*f[12] + 2*f[13] + 3*f[25]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 
    18*ep^5 + 6*ep^6), (PPair[f[7], f[26]] + 
    ep^3*PPair[-2*f[2] - 2*f[7] - (5*f[45])/2 - f[46] - (5*f[60])/2, 
      -10*f[9] - 10*f[10] - 10*f[11] - 15*f[12] - 7*f[14] - 15*f[25] - 
       7*f[26] + 10*f[28] + 10*f[29] + 10*f[30] + 10*f[31] + 10*f[32] - 
       f[88]] + ep*PPair[-2*f[2] - 4*f[7] - (5*f[45])/2 - f[46] - f[60]/2, 
      -2*f[9] - 2*f[10] - 2*f[11] - 3*f[12] - 3*f[14] - 3*f[25] - 5*f[26] + 
       2*f[28] + 2*f[29] + 2*f[30] + 2*f[31] + 2*f[32] - 2*f[87] - f[88]] + 
    ep^4*PPair[f[60], 4*f[9] + 4*f[10] + 4*f[11] + 6*f[12] + 2*f[14] + 
       6*f[25] + 2*f[26] - 4*f[28] - 4*f[29] - 4*f[30] - 4*f[31] - 4*f[32] - 
       f[87]] + ep^2*PPair[4*f[2] + 5*f[7] + 5*f[45] + 2*f[46] + 2*f[60], 
      8*f[9] + 8*f[10] + 8*f[11] + 12*f[12] + 8*f[14] + 12*f[25] + 9*f[26] - 
       8*f[28] - 8*f[29] - 8*f[30] - 8*f[31] - 8*f[32] + 3*f[87] + 2*f[88]])/
   (ep^3 - (43*ep^4)/6 + (107*ep^5)/6 - 18*ep^6 + 6*ep^7), 
  (PPair[f[74], f[31]] + ep^2*PPair[f[74] - 2*f[93], f[31] - 2*f[61]] + 
    ep^3*PPair[f[93], f[61]] + ep*PPair[-2*f[74] + f[93], -2*f[31] + f[61]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[2] + f[3]/2 + f[4]/2 + f[5]/2 + f[6]/2 + f[7] + 2*f[38] + 
      2*f[39] + 2*f[42] + (5*f[43])/2 - f[45]/2 + f[47] - f[49]/4 + f[51] - 
      f[53]/4 + f[55] - f[56]/4 + f[57] - f[58]/4 + (5*f[59])/2 - f[60]/2 - 
      f[74], f[32]] + ep^2*PPair[f[2] + f[3]/2 + f[4]/2 + f[5]/2 + f[6]/2 + 
       f[7] + 2*f[38] + 2*f[39] + 2*f[42] + (5*f[43])/2 - f[45]/2 + f[47] - 
       f[49]/4 + f[51] - f[53]/4 + f[55] - f[56]/4 + f[57] - f[58]/4 + 
       (5*f[59])/2 - f[60]/2 - f[74] - 2*f[94], f[32] - 2*f[62]] + 
    ep^3*PPair[f[94], f[62]] + ep*PPair[-2*f[2] - f[3] - f[4] - f[5] - f[6] - 
       2*f[7] - 4*f[38] - 4*f[39] - 4*f[42] - 5*f[43] + f[45] - 2*f[47] + 
       f[49]/2 - 2*f[51] + f[53]/2 - 2*f[55] + f[56]/2 - 2*f[57] + f[58]/2 - 
       5*f[59] + f[60] + 2*f[74] + f[94], -2*f[32] + f[62]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[2]/2 + f[3]/2 + f[5]/2 + f[7]/2 + 2*f[38] + (5*f[43])/2 + 
      f[44]/2 - f[45]/4 + (5*f[47])/2 + f[48]/2 - f[49]/4 + (3*f[55])/2 - 
      f[56]/4 + (3*f[59])/2 - f[60]/4 - f[74], f[33]] + 
    ep^2*PPair[f[2]/2 + f[3]/2 + f[5]/2 + f[7]/2 + 2*f[38] + (5*f[43])/2 + 
       f[44]/2 - f[45]/4 + (5*f[47])/2 + f[48]/2 - f[49]/4 + (3*f[55])/2 - 
       f[56]/4 + (3*f[59])/2 - f[60]/4 - f[74] - 2*f[95], f[33] - 2*f[63]] + 
    ep^3*PPair[f[95], f[63]] + ep*PPair[-f[2] - f[3] - f[5] - f[7] - 
       4*f[38] - 5*f[43] - f[44] + f[45]/2 - 5*f[47] - f[48] + f[49]/2 - 
       3*f[55] + f[56]/2 - 3*f[59] + f[60]/2 + 2*f[74] + f[95], 
      -2*f[33] + f[63]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[f[3]/2 + f[4]/2 + f[5]/2 + f[6]/2 - (3*f[43])/2 - 
      f[44]/2 - f[48]/2 - f[49]/4 + f[51] - f[53]/4 + f[55] - f[56]/4 + 
      f[57] - f[58]/4 - f[59]/2 + 2*f[72] + 2*f[73] + f[74], 
     -f[12] - f[13]/2 - f[15] - f[16]/2 - 2*f[30] - f[32]] + 
    ep^2*PPair[f[3]/2 + f[4]/2 + f[5]/2 + f[6]/2 - (3*f[43])/2 - f[44]/2 - 
       f[48]/2 - f[49]/4 + f[51] - f[53]/4 + f[55] - f[56]/4 + f[57] - 
       f[58]/4 - f[59]/2 + 2*f[72] + 2*f[73] + f[74] - 2*f[107], 
      -f[12] - f[13]/2 - f[15] - f[16]/2 - 2*f[30] - f[32] - 2*f[75]] + 
    ep^3*PPair[f[107], f[75]] + 
    ep*PPair[-f[3] - f[4] - f[5] - f[6] + 3*f[43] + f[44] + f[48] + f[49]/2 - 
       2*f[51] + f[53]/2 - 2*f[55] + f[56]/2 - 2*f[57] + f[58]/2 + f[59] - 
       4*f[72] - 4*f[73] - 2*f[74] + f[107], 2*f[12] + f[13] + 2*f[15] + 
       f[16] + 4*f[30] + 2*f[32] + f[75]])/(ep^2 - (43*ep^3)/6 + 
    (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[-f[2]/2 - f[3]/2 - f[5]/2 - f[7]/2 - 2*f[38] - 2*f[42] - 
      (5*f[43])/2 - f[44]/2 + f[45]/4 - f[47] + f[49]/4 + (3*f[51])/2 + 
      f[52]/2 - f[55] + f[56]/4 + f[57]/2 - (3*f[59])/2 + f[60]/4 + f[74], 
     -2*f[11] + (3*f[15])/2 + f[16]/2 + (3*f[18])/2 + f[19]/2 + f[21]/2 + 
      f[23]/2 - f[33]] + ep^2*PPair[-f[2]/2 - f[3]/2 - f[5]/2 - f[7]/2 - 
       2*f[38] - 2*f[42] - (5*f[43])/2 - f[44]/2 + f[45]/4 - f[47] + 
       f[49]/4 + (3*f[51])/2 + f[52]/2 - f[55] + f[56]/4 + f[57]/2 - 
       (3*f[59])/2 + f[60]/4 + f[74] - 2*f[96], -2*f[11] + (3*f[15])/2 + 
       f[16]/2 + (3*f[18])/2 + f[19]/2 + f[21]/2 + f[23]/2 - f[33] - 
       2*f[64]] + ep^3*PPair[f[96], f[64]] + 
    ep*PPair[f[2] + f[3] + f[5] + f[7] + 4*f[38] + 4*f[42] + 5*f[43] + 
       f[44] - f[45]/2 + 2*f[47] - f[49]/2 - 3*f[51] - f[52] + 2*f[55] - 
       f[56]/2 - f[57] + 3*f[59] - f[60]/2 - 2*f[74] + f[96], 
      4*f[11] - 3*f[15] - f[16] - 3*f[18] - f[19] - f[21] - f[23] + 2*f[33] + 
       f[64]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[(3*f[43])/2 + f[44]/2 - f[51] - f[52]/2 + f[59]/2 - 2*f[73] - f[74], 
     (3*f[12])/2 + f[13]/2 - f[18] - f[19]/2 + f[25]/2 - 2*f[29] - f[31]] + 
    ep^2*PPair[(3*f[43])/2 + f[44]/2 - f[51] - f[52]/2 + f[59]/2 - 2*f[73] - 
       f[74] - 2*f[108], (3*f[12])/2 + f[13]/2 - f[18] - f[19]/2 + f[25]/2 - 
       2*f[29] - f[31] - 2*f[76]] + ep^3*PPair[f[108], f[76]] + 
    ep*PPair[-3*f[43] - f[44] + 2*f[51] + f[52] - f[59] + 4*f[73] + 2*f[74] + 
       f[108], -3*f[12] - f[13] + 2*f[18] + f[19] - f[25] + 4*f[29] + 
       2*f[31] + f[76]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[3*f[47] + f[48] + 3*f[51] + f[52] + f[55] + f[57] + 
      2*f[71] - f[78] - f[80], 3*f[15] + f[16] + 3*f[18] + f[19] + f[21] + 
      f[23] + 2*f[27] - f[34] - f[35]] + 
    ep^3*PPair[(3*f[3])/4 + (3*f[4])/4 + (3*f[5])/4 + (3*f[6])/4 - 
       (7*f[47])/4 - (3*f[48])/4 - (3*f[49])/8 - (7*f[51])/4 - (3*f[52])/4 - 
       (3*f[53])/8 - f[55]/4 - (3*f[56])/8 - f[57]/4 - (3*f[58])/8 - 
       3*f[71] + (3*f[78])/2 + (3*f[80])/2 - f[104], 
      (3*f[12])/4 - (13*f[15])/4 - (3*f[16])/4 - (13*f[18])/4 - (3*f[19])/4 - 
       (7*f[21])/4 - (7*f[23])/4 + (3*f[25])/4 - 3*f[27] - 3*f[28] - 
       3*f[29] - 3*f[30] - (3*f[31])/2 - (3*f[32])/2 + (3*f[34])/2 + 
       (3*f[35])/2 - f[70]] + ep*PPair[(3*f[3])/4 + (3*f[4])/4 + (3*f[5])/4 + 
       (3*f[6])/4 - (31*f[47])/4 - (11*f[48])/4 - (3*f[49])/8 - 
       (31*f[51])/4 - (11*f[52])/4 - (3*f[53])/8 - (9*f[55])/4 - 
       (3*f[56])/8 - (9*f[57])/4 - (3*f[58])/8 - 7*f[71] + (7*f[78])/2 + 
       (7*f[80])/2 - f[104], (3*f[12])/4 - (37*f[15])/4 - (11*f[16])/4 - 
       (37*f[18])/4 - (11*f[19])/4 - (15*f[21])/4 - (15*f[23])/4 + 
       (3*f[25])/4 - 7*f[27] - 3*f[28] - 3*f[29] - 3*f[30] - (3*f[31])/2 - 
       (3*f[32])/2 + (7*f[34])/2 + (7*f[35])/2 - f[70]] + 
    ep^2*PPair[(-3*f[3])/2 - (3*f[4])/2 - (3*f[5])/2 - (3*f[6])/2 + 
       (13*f[47])/2 + (5*f[48])/2 + (3*f[49])/4 + (13*f[51])/2 + 
       (5*f[52])/2 + (3*f[53])/4 + (3*f[55])/2 + (3*f[56])/4 + (3*f[57])/2 + 
       (3*f[58])/4 + 8*f[71] - 4*f[78] - 4*f[80] + 2*f[104], 
      (-3*f[12])/2 + (19*f[15])/2 + (5*f[16])/2 + (19*f[18])/2 + 
       (5*f[19])/2 + (9*f[21])/2 + (9*f[23])/2 - (3*f[25])/2 + 8*f[27] + 
       6*f[28] + 6*f[29] + 6*f[30] + 3*f[31] + 3*f[32] - 4*f[34] - 4*f[35] + 
       2*f[70]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (ep^3*PPair[f[97], f[65]] + ep*PPair[-3*f[97] - 2*f[98], 
      -3*f[65] - 2*f[66]] + ep^2*PPair[f[98], f[66]] + 
    PPair[2*f[97] + f[98], 2*f[65] + f[66]])/(ep^2 - (43*ep^3)/6 + 
    (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[2] + f[3] + f[4] + f[5] + f[6] + f[7] - 2*f[8] + (5*f[43])/2 - 
      f[45]/2 - f[47]/2 - f[48] - f[49]/2 - f[51]/2 - f[52] - f[53]/2 + 
      (3*f[55])/2 - f[56]/2 + (3*f[57])/2 - f[58]/2 + (5*f[59])/2 - f[60]/2 - 
      2*f[71] + f[78] + f[80] - 2*f[97] - f[98], -2*f[1] - 2*f[9] - 2*f[10] - 
      2*f[11] + f[12]/2 - (5*f[15])/2 - f[16] - (5*f[18])/2 - f[19] - 
      f[21]/2 - f[23]/2 + f[25]/2 - 2*f[27] - 2*f[28] - 2*f[29] - 2*f[30] + 
      f[34] + f[35] - 2*f[65] - f[66]] + 
    ep^2*PPair[f[2] + f[3] + f[4] + f[5] + f[6] + f[7] - 2*f[8] + 
       (5*f[43])/2 - f[45]/2 - f[47]/2 - f[48] - f[49]/2 - f[51]/2 - f[52] - 
       f[53]/2 + (3*f[55])/2 - f[56]/2 + (3*f[57])/2 - f[58]/2 + 
       (5*f[59])/2 - f[60]/2 - 2*f[71] + f[78] + f[80] - 2*f[97] - f[98] - 
       2*f[99], -2*f[1] - 2*f[9] - 2*f[10] - 2*f[11] + f[12]/2 - 
       (5*f[15])/2 - f[16] - (5*f[18])/2 - f[19] - f[21]/2 - f[23]/2 + 
       f[25]/2 - 2*f[27] - 2*f[28] - 2*f[29] - 2*f[30] + f[34] + f[35] - 
       2*f[65] - f[66] - 2*f[67]] + ep^3*PPair[f[99], f[67]] + 
    ep*PPair[-2*f[2] - 2*f[3] - 2*f[4] - 2*f[5] - 2*f[6] - 2*f[7] + 4*f[8] - 
       5*f[43] + f[45] + f[47] + 2*f[48] + f[49] + f[51] + 2*f[52] + f[53] - 
       3*f[55] + f[56] - 3*f[57] + f[58] - 5*f[59] + f[60] + 4*f[71] - 
       2*f[78] - 2*f[80] + 4*f[97] + 2*f[98] + f[99], 
      4*f[1] + 4*f[9] + 4*f[10] + 4*f[11] - f[12] + 5*f[15] + 2*f[16] + 
       5*f[18] + 2*f[19] + f[21] + f[23] - f[25] + 4*f[27] + 4*f[28] + 
       4*f[29] + 4*f[30] - 2*f[34] - 2*f[35] + 4*f[65] + 2*f[66] + f[67]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[-f[43] - f[44]/2 + (3*f[51])/2 + f[52]/2 + f[57]/2 - f[80] - 
      2*f[86], -f[12] - f[13]/2 + (3*f[18])/2 + f[19]/2 + f[23]/2 - f[35] - 
      2*f[41]] + ep^2*PPair[-f[43] - f[44]/2 + (3*f[51])/2 + f[52]/2 + 
       f[57]/2 - f[80] - 2*f[86] - 2*f[116], -f[12] - f[13]/2 + (3*f[18])/2 + 
       f[19]/2 + f[23]/2 - f[35] - 2*f[41] - 2*f[100]] + 
    ep^3*PPair[f[116], f[100]] + 
    ep*PPair[2*f[43] + f[44] - 3*f[51] - f[52] - f[57] + 2*f[80] + 4*f[86] + 
       f[116], 2*f[12] + f[13] - 3*f[18] - f[19] - f[23] + 2*f[35] + 
       4*f[41] + f[100]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[-f[2] - f[3] - f[4] - f[5] - f[6] - f[7] + 2*f[8] - 
      f[43]/2 + f[44]/2 + f[45]/2 - f[47]/2 + f[48]/2 + f[49]/2 - 2*f[51] + 
      f[53]/2 - (3*f[55])/2 + f[56]/2 - 2*f[57] + f[58]/2 - (3*f[59])/2 + 
      f[60]/2 + 2*f[71] - f[78] + 2*f[81] + 2*f[82] + 2*f[85] + 2*f[86], 
     2*f[1] + 2*f[9] + 2*f[10] + 2*f[11] + (3*f[12])/2 + f[13]/2 + 
      (3*f[15])/2 + f[16]/2 + f[21]/2 + f[25]/2 + 2*f[27] + 2*f[28] + 
      2*f[29] + 2*f[30] - f[34] + 2*f[36] + 2*f[37] + 2*f[40] + 2*f[41]] + 
    ep^2*PPair[-f[2] - f[3] - f[4] - f[5] - f[6] - f[7] + 2*f[8] - f[43]/2 + 
       f[44]/2 + f[45]/2 - f[47]/2 + f[48]/2 + f[49]/2 - 2*f[51] + f[53]/2 - 
       (3*f[55])/2 + f[56]/2 - 2*f[57] + f[58]/2 - (3*f[59])/2 + f[60]/2 + 
       2*f[71] - f[78] + 2*f[81] + 2*f[82] + 2*f[85] + 2*f[86] - 2*f[117], 
      2*f[1] + 2*f[9] + 2*f[10] + 2*f[11] + (3*f[12])/2 + f[13]/2 + 
       (3*f[15])/2 + f[16]/2 + f[21]/2 + f[25]/2 + 2*f[27] + 2*f[28] + 
       2*f[29] + 2*f[30] - f[34] + 2*f[36] + 2*f[37] + 2*f[40] + 2*f[41] - 
       2*f[101]] + ep^3*PPair[f[117], f[101]] + 
    ep*PPair[2*f[2] + 2*f[3] + 2*f[4] + 2*f[5] + 2*f[6] + 2*f[7] - 4*f[8] + 
       f[43] - f[44] - f[45] + f[47] - f[48] - f[49] + 4*f[51] - f[53] + 
       3*f[55] - f[56] + 4*f[57] - f[58] + 3*f[59] - f[60] - 4*f[71] + 
       2*f[78] - 4*f[81] - 4*f[82] - 4*f[85] - 4*f[86] + f[117], 
      -4*f[1] - 4*f[9] - 4*f[10] - 4*f[11] - 3*f[12] - f[13] - 3*f[15] - 
       f[16] - f[21] - f[25] - 4*f[27] - 4*f[28] - 4*f[29] - 4*f[30] + 
       2*f[34] - 4*f[36] - 4*f[37] - 4*f[40] - 4*f[41] + f[101]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[-f[2] - f[3] - f[4] - f[5] - f[6] - f[7] + 2*f[8] - (7*f[43])/2 - 
      f[44]/2 + f[45]/2 - (3*f[47])/2 + f[49]/2 - f[51] + f[52]/2 + f[53]/2 - 
      (3*f[55])/2 + f[56]/2 - 2*f[57] + f[58]/2 - (5*f[59])/2 + f[60]/2 + 
      2*f[71] - f[78] + 2*f[81] + 2*f[86] + 2*f[97] + f[98], 
     2*f[1] + 2*f[9] + 2*f[10] + 2*f[11] - (3*f[12])/2 - f[13]/2 + f[15]/2 + 
      f[18] + f[19]/2 + f[21]/2 - f[25]/2 + 2*f[27] + 2*f[28] + 2*f[29] + 
      2*f[30] - f[34] + 2*f[36] + 2*f[41] + 2*f[65] + f[66]] + 
    ep^2*PPair[-f[2] - f[3] - f[4] - f[5] - f[6] - f[7] + 2*f[8] - 
       (7*f[43])/2 - f[44]/2 + f[45]/2 - (3*f[47])/2 + f[49]/2 - f[51] + 
       f[52]/2 + f[53]/2 - (3*f[55])/2 + f[56]/2 - 2*f[57] + f[58]/2 - 
       (5*f[59])/2 + f[60]/2 + 2*f[71] - f[78] + 2*f[81] + 2*f[86] + 
       2*f[97] + f[98] - 2*f[109], 2*f[1] + 2*f[9] + 2*f[10] + 2*f[11] - 
       (3*f[12])/2 - f[13]/2 + f[15]/2 + f[18] + f[19]/2 + f[21]/2 - 
       f[25]/2 + 2*f[27] + 2*f[28] + 2*f[29] + 2*f[30] - f[34] + 2*f[36] + 
       2*f[41] + 2*f[65] + f[66] - 2*f[77]] + ep^3*PPair[f[109], f[77]] + 
    ep*PPair[2*f[2] + 2*f[3] + 2*f[4] + 2*f[5] + 2*f[6] + 2*f[7] - 4*f[8] + 
       7*f[43] + f[44] - f[45] + 3*f[47] - f[49] + 2*f[51] - f[52] - f[53] + 
       3*f[55] - f[56] + 4*f[57] - f[58] + 5*f[59] - f[60] - 4*f[71] + 
       2*f[78] - 4*f[81] - 4*f[86] - 4*f[97] - 2*f[98] + f[109], 
      -4*f[1] - 4*f[9] - 4*f[10] - 4*f[11] + 3*f[12] + f[13] - f[15] - 
       2*f[18] - f[19] - f[21] + f[25] - 4*f[27] - 4*f[28] - 4*f[29] - 
       4*f[30] + 2*f[34] - 4*f[36] - 4*f[41] - 4*f[65] - 2*f[66] + f[77]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[78], f[34]] + ep^2*PPair[f[78] - 2*f[102], f[34] - 2*f[68]] + 
    ep^3*PPair[f[102], f[68]] + ep*PPair[-2*f[78] + f[102], 
      -2*f[34] + f[68]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[f[2] + f[3] + f[4] + f[5] + f[6] + f[7] - 2*f[8] + 
      (7*f[43])/2 + f[44]/2 - f[45]/2 + f[47]/2 - f[48]/2 - f[49]/2 - f[52] - 
      f[53]/2 + (3*f[55])/2 - f[56]/2 + 2*f[57] - f[58]/2 + (5*f[59])/2 - 
      f[60]/2 - 2*f[71] + f[78] - 2*f[81] - 2*f[85] - 2*f[86] - 2*f[97] - 
      f[98], -2*f[1] - 2*f[9] - 2*f[10] - 2*f[11] + (3*f[12])/2 + f[13]/2 - 
      (3*f[15])/2 - f[16]/2 - 2*f[18] - f[19] - f[21]/2 + f[25]/2 - 2*f[27] - 
      2*f[28] - 2*f[29] - 2*f[30] + f[34] - 2*f[36] - 2*f[40] - 2*f[41] - 
      2*f[65] - f[66]] + ep^2*PPair[f[2] + f[3] + f[4] + f[5] + f[6] + f[7] - 
       2*f[8] + (7*f[43])/2 + f[44]/2 - f[45]/2 + f[47]/2 - f[48]/2 - 
       f[49]/2 - f[52] - f[53]/2 + (3*f[55])/2 - f[56]/2 + 2*f[57] - 
       f[58]/2 + (5*f[59])/2 - f[60]/2 - 2*f[71] + f[78] - 2*f[81] - 
       2*f[85] - 2*f[86] - 2*f[97] - f[98] - 2*f[110], 
      -2*f[1] - 2*f[9] - 2*f[10] - 2*f[11] + (3*f[12])/2 + f[13]/2 - 
       (3*f[15])/2 - f[16]/2 - 2*f[18] - f[19] - f[21]/2 + f[25]/2 - 
       2*f[27] - 2*f[28] - 2*f[29] - 2*f[30] + f[34] - 2*f[36] - 2*f[40] - 
       2*f[41] - 2*f[65] - f[66] - 2*f[79]] + ep^3*PPair[f[110], f[79]] + 
    ep*PPair[-2*f[2] - 2*f[3] - 2*f[4] - 2*f[5] - 2*f[6] - 2*f[7] + 4*f[8] - 
       7*f[43] - f[44] + f[45] - f[47] + f[48] + f[49] + 2*f[52] + f[53] - 
       3*f[55] + f[56] - 4*f[57] + f[58] - 5*f[59] + f[60] + 4*f[71] - 
       2*f[78] + 4*f[81] + 4*f[85] + 4*f[86] + 4*f[97] + 2*f[98] + f[110], 
      4*f[1] + 4*f[9] + 4*f[10] + 4*f[11] - 3*f[12] - f[13] + 3*f[15] + 
       f[16] + 4*f[18] + 2*f[19] + f[21] - f[25] + 4*f[27] + 4*f[28] + 
       4*f[29] + 4*f[30] - 2*f[34] + 4*f[36] + 4*f[40] + 4*f[41] + 4*f[65] + 
       2*f[66] + f[79]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[f[80], f[35]] + ep^2*PPair[f[80] - 2*f[103], 
      f[35] - 2*f[69]] + ep^3*PPair[f[103], f[69]] + 
    ep*PPair[-2*f[80] + f[103], -2*f[35] + f[69]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[-f[3]/2 - f[4]/2 - f[5]/2 - f[6]/2 - 2*f[47] - f[48]/2 + f[49]/4 - 
      2*f[51] - f[52]/2 + f[53]/4 - f[55] + f[56]/4 - f[57] + f[58]/4, 
     -f[12]/2 - f[15] - f[16]/2 - f[18] - f[19]/2 - f[25]/2 + 2*f[28] + 
      2*f[29] + 2*f[30] + f[31] + f[32]] + 
    ep^2*PPair[-f[3]/2 - f[4]/2 - f[5]/2 - f[6]/2 - 2*f[47] - f[48]/2 + 
       f[49]/4 - 2*f[51] - f[52]/2 + f[53]/4 - f[55] + f[56]/4 - f[57] + 
       f[58]/4 - 2*f[104], -f[12]/2 - f[15] - f[16]/2 - f[18] - f[19]/2 - 
       f[25]/2 + 2*f[28] + 2*f[29] + 2*f[30] + f[31] + f[32] - 2*f[70]] + 
    ep^3*PPair[f[104], f[70]] + 
    ep*PPair[f[3] + f[4] + f[5] + f[6] + 4*f[47] + f[48] - f[49]/2 + 
       4*f[51] + f[52] - f[53]/2 + 2*f[55] - f[56]/2 + 2*f[57] - f[58]/2 + 
       f[104], f[12] + 2*f[15] + f[16] + 2*f[18] + f[19] + f[25] - 4*f[28] - 
       4*f[29] - 4*f[30] - 2*f[31] - 2*f[32] + f[70]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[-f[2]/2 - f[4]/2 - f[6]/2 - f[7]/2 - 2*f[43] - f[44]/2 + f[45]/4 + 
      f[51]/2 + f[52]/2 + f[53]/4 - f[57]/2 + f[58]/4 - f[59] + f[60]/4, 
     2*f[10] + 2*f[11] - 2*f[12] - f[13] - (3*f[15])/2 - f[16]/2 + 
      (3*f[18])/2 + f[19]/2 - f[21]/2 + f[23]/2 - f[32] + f[33]] + 
    ep*PPair[(7*f[2])/4 + (7*f[4])/4 + (7*f[6])/4 + (7*f[7])/4 + 
       (27*f[43])/4 + (7*f[44])/4 - (7*f[45])/8 - 2*f[51] - (7*f[52])/4 - 
       (7*f[53])/8 + (3*f[57])/2 - (7*f[58])/8 + (13*f[59])/4 - (7*f[60])/8 - 
       4*f[97] - (3*f[98])/2, -7*f[10] - 7*f[11] + (27*f[12])/4 + 
       (7*f[13])/2 + (21*f[15])/4 + (7*f[16])/4 - (11*f[18])/2 - 
       (7*f[19])/4 + (7*f[21])/4 - 2*f[23] - f[25]/4 + (7*f[32])/2 - 
       (7*f[33])/2 - 4*f[65] - (3*f[66])/2] + 
    ep^3*PPair[(3*f[2])/4 + (3*f[4])/4 + (3*f[6])/4 + (3*f[7])/4 + 
       (11*f[43])/4 + (3*f[44])/4 - (3*f[45])/8 - f[51] - (3*f[52])/4 - 
       (3*f[53])/8 + f[57]/2 - (3*f[58])/8 + (5*f[59])/4 - (3*f[60])/8 - 
       4*f[97] - (3*f[98])/2, -3*f[10] - 3*f[11] + (11*f[12])/4 + 
       (3*f[13])/2 + (9*f[15])/4 + (3*f[16])/4 - (5*f[18])/2 - (3*f[19])/4 + 
       (3*f[21])/4 - f[23] - f[25]/4 + (3*f[32])/2 - (3*f[33])/2 - 4*f[65] - 
       (3*f[66])/2] + ep^2*PPair[-2*f[2] - 2*f[4] - 2*f[6] - 2*f[7] - 
       (15*f[43])/2 - 2*f[44] + f[45] + (5*f[51])/2 + 2*f[52] + f[53] - 
       (3*f[57])/2 + f[58] - (7*f[59])/2 + f[60] + 8*f[97] + 3*f[98], 
      8*f[10] + 8*f[11] - (15*f[12])/2 - 4*f[13] - 6*f[15] - 2*f[16] + 
       (13*f[18])/2 + 2*f[19] - 2*f[21] + (5*f[23])/2 + f[25]/2 - 4*f[32] + 
       4*f[33] + 8*f[65] + 3*f[66]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 
    18*ep^5 + 6*ep^6), 
  (PPair[-f[2]/2 - f[3]/2 - f[5]/2 - f[7]/2 + f[43]/2 + f[44]/2 + f[45]/4 + 
      f[47]/2 + f[48]/2 + f[49]/4 - f[55]/2 + f[56]/4 - f[59]/2 + f[60]/4, 
     2*f[9] + 3*f[12] + f[13] + 3*f[15] + f[16] + f[21] + f[25] - f[31] - 
      f[33]] + ep*PPair[f[2]/4 + f[3]/4 - (3*f[4])/2 + f[5]/4 - (3*f[6])/2 + 
       f[7]/4 + 3*f[8] - (23*f[43])/4 - (7*f[44])/4 - f[45]/8 - (5*f[47])/4 - 
       f[48]/4 - f[49]/8 + (3*f[51])/4 + (3*f[52])/2 + (3*f[53])/4 - 
       (3*f[55])/4 - f[56]/8 - (9*f[57])/4 + (3*f[58])/4 - (9*f[59])/4 - 
       f[60]/8 + 3*f[71] - (3*f[78])/2 - (3*f[80])/2 + 3*f[97] + 
       (3*f[98])/2 - f[99], 3*f[1] - 4*f[9] + 3*f[10] + 3*f[11] - 
       (23*f[12])/2 - (7*f[13])/2 - 7*f[15] - 2*f[16] + (15*f[18])/4 + 
       (3*f[19])/2 - 3*f[21] + (3*f[23])/4 - (9*f[25])/2 + 3*f[27] + 
       3*f[28] + 3*f[29] + 3*f[30] + (7*f[31])/2 + (7*f[33])/2 - 
       (3*f[34])/2 - (3*f[35])/2 + 3*f[65] + (3*f[66])/2 - f[67]] + 
    ep^3*PPair[(-3*f[2])/4 - (3*f[3])/4 - (3*f[4])/2 - (3*f[5])/4 - 
       (3*f[6])/2 - (3*f[7])/4 + 3*f[8] - (19*f[43])/4 - (3*f[44])/4 + 
       (3*f[45])/8 - f[47]/4 + (3*f[48])/4 + (3*f[49])/8 + (3*f[51])/4 + 
       (3*f[52])/2 + (3*f[53])/4 - (7*f[55])/4 + (3*f[56])/8 - (9*f[57])/4 + 
       (3*f[58])/4 - (13*f[59])/4 + (3*f[60])/8 + 3*f[71] - (3*f[78])/2 - 
       (3*f[80])/2 + 3*f[97] + (3*f[98])/2 - f[99], 3*f[1] + 3*f[10] + 
       3*f[11] - (11*f[12])/2 - (3*f[13])/2 - f[15] + (15*f[18])/4 + 
       (3*f[19])/2 - f[21] + (3*f[23])/4 - (5*f[25])/2 + 3*f[27] + 3*f[28] + 
       3*f[29] + 3*f[30] + (3*f[31])/2 + (3*f[33])/2 - (3*f[34])/2 - 
       (3*f[35])/2 + 3*f[65] + (3*f[66])/2 - f[67]] + 
    ep^2*PPair[f[2] + f[3] + 3*f[4] + f[5] + 3*f[6] + f[7] - 6*f[8] + 
       10*f[43] + 2*f[44] - f[45]/2 + f[47] - f[48] - f[49]/2 - (3*f[51])/2 - 
       3*f[52] - (3*f[53])/2 + 3*f[55] - f[56]/2 + (9*f[57])/2 - 
       (3*f[58])/2 + 6*f[59] - f[60]/2 - 6*f[71] + 3*f[78] + 3*f[80] - 
       6*f[97] - 3*f[98] + 2*f[99], -6*f[1] + 2*f[9] - 6*f[10] - 6*f[11] + 
       14*f[12] + 4*f[13] + 5*f[15] + f[16] - (15*f[18])/2 - 3*f[19] + 
       3*f[21] - (3*f[23])/2 + 6*f[25] - 6*f[27] - 6*f[28] - 6*f[29] - 
       6*f[30] - 4*f[31] - 4*f[33] + 3*f[34] + 3*f[35] - 6*f[65] - 3*f[66] + 
       2*f[67]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[81], f[36]] + ep^2*PPair[f[81] - 2*f[122], f[36] - 2*f[111]] + 
    ep^3*PPair[f[122], f[111]] + ep*PPair[-2*f[81] + f[122], 
      -2*f[36] + f[111]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[f[82], f[37]] + ep^2*PPair[f[82] - 2*f[123], 
      f[37] - 2*f[112]] + ep^3*PPair[f[123], f[112]] + 
    ep*PPair[-2*f[82] + f[123], -2*f[37] + f[112]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[71], f[27]] + ep^2*PPair[f[71] - 2*f[118], f[27] - 2*f[105]] + 
    ep^3*PPair[f[118], f[105]] + ep*PPair[-2*f[71] + f[118], 
      -2*f[27] + f[105]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[f[8], f[1]] + 
    ep^2*PPair[4*f[8] - f[43] - f[47] - f[51] - f[55] - f[57] - f[59], 
      4*f[1] - f[12] - f[15] - f[18] - f[21] - f[23] - f[25]] + 
    ep*PPair[(-7*f[8])/2 + f[43]/2 + f[47]/2 + f[51]/2 + f[55]/2 + f[57]/2 + 
       f[59]/2, (-7*f[1])/2 + f[12]/2 + f[15]/2 + f[18]/2 + f[21]/2 + 
       f[23]/2 + f[25]/2] + ep^3*PPair[(-3*f[8])/2 + f[43]/2 + f[47]/2 + 
       f[51]/2 + f[55]/2 + f[57]/2 + f[59]/2, (-3*f[1])/2 + f[12]/2 + 
       f[15]/2 + f[18]/2 + f[21]/2 + f[23]/2 + f[25]/2])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[38], f[9]] + ep^2*PPair[f[38] - 2*f[113], f[9] - 2*f[83]] + 
    ep^3*PPair[f[113], f[83]] + ep*PPair[-2*f[38] + f[113], -2*f[9] + f[83]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[39], f[10]] + ep^2*PPair[f[39] - 2*f[114], f[10] - 2*f[84]] + 
    ep^3*PPair[f[114], f[84]] + ep*PPair[-2*f[39] + f[114], 
      -2*f[10] + f[84]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[f[72], f[28]] + ep^2*PPair[f[72] - 2*f[119], 
      f[28] - 2*f[106]] + ep^3*PPair[f[119], f[106]] + 
    ep*PPair[-2*f[72] + f[119], -2*f[28] + f[106]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[85], f[40]] + ep^3*PPair[(3*f[8])/2 - f[43]/2 - f[47]/2 - 
       f[51]/2 - f[55]/2 - f[57]/2 - f[59]/2 - f[113] - f[114] - f[118] - 
       f[119] - f[122] - f[123] - f[126] - f[127] - f[128] - f[129] - f[130], 
      (3*f[1])/2 - f[12]/2 - f[15]/2 - f[18]/2 - f[21]/2 - f[23]/2 - 
       f[25]/2 - f[83] - f[84] - f[105] - f[106] - f[111] - f[112] - f[115] - 
       f[120] - f[121] - f[124] - f[125]] + 
    ep*PPair[(3*f[8])/2 - f[43]/2 - f[47]/2 - f[51]/2 - f[55]/2 - f[57]/2 - 
       f[59]/2 - 2*f[85] - f[113] - f[114] - f[118] - f[119] - f[122] - 
       f[123] - f[126] - f[127] - f[128] - f[129] - f[130], 
      (3*f[1])/2 - f[12]/2 - f[15]/2 - f[18]/2 - f[21]/2 - f[23]/2 - 
       f[25]/2 - 2*f[40] - f[83] - f[84] - f[105] - f[106] - f[111] - 
       f[112] - f[115] - f[120] - f[121] - f[124] - f[125]] + 
    ep^2*PPair[-3*f[8] + f[43] + f[47] + f[51] + f[55] + f[57] + f[59] + 
       f[85] + 2*f[113] + 2*f[114] + 2*f[118] + 2*f[119] + 2*f[122] + 
       2*f[123] + 2*f[126] + 2*f[127] + 2*f[128] + 2*f[129] + 2*f[130], 
      -3*f[1] + f[12] + f[15] + f[18] + f[21] + f[23] + f[25] + f[40] + 
       2*f[83] + 2*f[84] + 2*f[105] + 2*f[106] + 2*f[111] + 2*f[112] + 
       2*f[115] + 2*f[120] + 2*f[121] + 2*f[124] + 2*f[125]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[86], f[41]] + ep^2*PPair[f[86] - 2*f[129], f[41] - 2*f[124]] + 
    ep^3*PPair[f[129], f[124]] + ep*PPair[-2*f[86] + f[129], 
      -2*f[41] + f[124]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[f[2]/2 + f[3]/2 + f[4]/2 + f[5]/2 + f[6]/2 + f[7]/2 - 
      f[8] + f[43] - f[45]/4 + f[47] - f[49]/4 + f[51] - f[53]/4 + f[55] - 
      f[56]/4 + f[57] - f[58]/4 + f[59] - f[60]/4 - f[71] - f[81] - f[82] - 
      f[85] - f[86], -f[1] - f[9] - f[10] - f[11] - f[27] - f[28] - f[29] - 
      f[30] - f[36] - f[37] - f[40] - f[41]] + 
    ep^2*PPair[f[2]/2 + f[3]/2 + f[4]/2 + f[5]/2 + f[6]/2 + f[7]/2 - f[8] + 
       f[43] - f[45]/4 + f[47] - f[49]/4 + f[51] - f[53]/4 + f[55] - 
       f[56]/4 + f[57] - f[58]/4 + f[59] - f[60]/4 - f[71] - f[81] - f[82] - 
       f[85] - f[86] - 2*f[130], -f[1] - f[9] - f[10] - f[11] - f[27] - 
       f[28] - f[29] - f[30] - f[36] - f[37] - f[40] - f[41] - 2*f[125]] + 
    ep^3*PPair[f[130], f[125]] + 
    ep*PPair[-f[2] - f[3] - f[4] - f[5] - f[6] - f[7] + 2*f[8] - 2*f[43] + 
       f[45]/2 - 2*f[47] + f[49]/2 - 2*f[51] + f[53]/2 - 2*f[55] + f[56]/2 - 
       2*f[57] + f[58]/2 - 2*f[59] + f[60]/2 + 2*f[71] + 2*f[81] + 2*f[82] + 
       2*f[85] + 2*f[86] + f[130], 2*f[1] + 2*f[9] + 2*f[10] + 2*f[11] + 
       2*f[27] + 2*f[28] + 2*f[29] + 2*f[30] + 2*f[36] + 2*f[37] + 2*f[40] + 
       2*f[41] + f[125]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[f[42], f[11]] + ep^2*PPair[f[42] - 2*f[126], 
      f[11] - 2*f[115]] + ep^3*PPair[f[126], f[115]] + 
    ep*PPair[-2*f[42] + f[126], -2*f[11] + f[115]])/
   (ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 6*ep^6), 
  (PPair[f[73], f[29]] + ep^2*PPair[f[73] - 2*f[127], f[29] - 2*f[120]] + 
    ep^3*PPair[f[127], f[120]] + ep*PPair[-2*f[73] + f[127], 
      -2*f[29] + f[120]])/(ep^2 - (43*ep^3)/6 + (107*ep^4)/6 - 18*ep^5 + 
    6*ep^6), (PPair[-f[2]/2 - f[3]/2 - f[4]/2 - f[5]/2 - f[6]/2 - f[7]/2 - 
      f[38] - f[39] - f[42] - f[43] + f[45]/4 - f[47] + f[49]/4 - f[51] + 
      f[53]/4 - f[55] + f[56]/4 - f[57] + f[58]/4 - f[59] + f[60]/4 - f[72] - 
      f[73], f[30]] + ep^2*PPair[-f[2]/2 - f[3]/2 - f[4]/2 - f[5]/2 - 
       f[6]/2 - f[7]/2 - f[38] - f[39] - f[42] - f[43] + f[45]/4 - f[47] + 
       f[49]/4 - f[51] + f[53]/4 - f[55] + f[56]/4 - f[57] + f[58]/4 - 
       f[59] + f[60]/4 - f[72] - f[73] - 2*f[128], f[30] - 2*f[121]] + 
    ep^3*PPair[f[128], f[121]] + 
    ep*PPair[f[2] + f[3] + f[4] + f[5] + f[6] + f[7] + 2*f[38] + 2*f[39] + 
       2*f[42] + 2*f[43] - f[45]/2 + 2*f[47] - f[49]/2 + 2*f[51] - f[53]/2 + 
       2*f[55] - f[56]/2 + 2*f[57] - f[58]/2 + 2*f[59] - f[60]/2 + 2*f[72] + 
       2*f[73] + f[128], -2*f[30] + f[121]])/(ep^2 - (43*ep^3)/6 + 
    (107*ep^4)/6 - 18*ep^5 + 6*ep^6)}, 
 {(-16*s12*(s12^3*s15*(-s15 + s23) + 
     s12^2*(s23*(s23 - s34 - 2*s45)*(s23 - s45) + s15*s45*(-s23 + 2*s45) + 
       s15^2*(-s23 + 2*s34 + 3*s45)) + (s23 - s45)*
      (-(s15^2*s45*(2*s34 + s45)) + s34*(s23 - s45)^2*(s34 + 2*s45) + 
       2*s15*(s23 - s45)*(-s34^2 + s45^2)) + 
     s12*(-2*s15*(s23 - s45)*(s34^2 - 2*s45^2) - (s23 - s45)^2*
        (2*s23*(s34 + s45) - s34*(s34 + 2*s45)) + 
       s15^2*(2*s23*(s34 + s45) - s45*(4*s34 + 3*s45)))))/
   (3*(s12 + s23 - s45)^2*tr5^2), 
  (128*(s12 + s15 - s34)*s34*(s15 - s23 + s45)^2*(s12*(s15 + s23) - s23*s34 + 
     (-s15 + s34)*s45))/(3*s12*(s12 + s23 - s45)*tr5^2), 
  (-128*s34*(s23 - s45)*(-((s15 - s34)*(s23 - s45)*
       (s23*s34 + (s15 - s34)*s45)) - s12^2*(s23*(-s23 + s45) + 
       s15*(s23 + s45)) + s12*(-(s15^2*(s23 + s45)) - 
       s34*(2*s23^2 - 3*s23*s45 + s45^2) + s15*(s23^2 + s23*(s34 - 2*s45) + 
         s45*(s34 + s45)))))/(3*s12*(s12 + s23 - s45)*tr5^2), 
  (-128*(s15 - s23 - s34)*(s23 - s45)*(-s12 + s34 + s45)*
    ((s23 - s45)*(s23*s34 + (s15 - s34)*s45) + 
     s12*(s23*(-s23 + s45) + s15*(s23 + s45))))/(3*s12*(s12 + s23 - s45)*
    tr5^2), (128*s15^2*s23*s45*(s12*(-s15 + s23) + s23*s34 + 
     (s15 - s34)*s45))/(3*s12*(s12 + s23 - s45)*tr5^2), 
  (128*s23*s45*(s15 - s23 + s45)^2*(s12*(s15 + s23) - s23*s34 + 
     (-s15 + s34)*s45))/(3*s12*(s12 + s23 - s45)*tr5^2), 
  (-128*s15^2*(s15 - s23 - s34)*(-s12 + s34 + s45)*
    (s12*(s15 - s23) - s23*s34 + (-s15 + s34)*s45))/
   (3*s12*(s12 + s23 - s45)*tr5^2), 
  (-16*(-((s23*(s23 - s45))/(s12 + s23 - s45)^2) + 
     (s15 - s34 - 2*s45)/(s12 + s23 - s45) - (s15*(2*s34 + s45))/
      (s12*(s12 + s23 - s45)) + (s34 + 2*s45)/s12 - 
     (4*s15*s23*(s15 - s23 + s45)*(s34 + s45))/tr5^2 + 
     (4*s15*s23*(s15 - s23 + s45)*(s34^2 + s23*(s34 + s45)))/
      ((s12 + s23 - s45)*tr5^2)))/3, 
  (-8*s15*(s15 - s34)*(s12^2*(s15^3 - 3*s15*s23^2 - s15^2*s34 + 
       s23^2*(2*s23 + s34)) - 2*s12*s15*(s15 - s23 - s34)*
      (s23*s34 + (s15 - s34)*s45) + (s15 - 2*s23 - s34)*
      (s23*s34 + (s15 - s34)*s45)^2))/(3*s23*(-s15 + s23 + s34)*
    (s12 + s23 - s45)*tr5^2), (-8*(s12 + s15 - s23 - s34)*(s15 - s23 + s45)*
    (s12^3*(s15^2 - s23^2) + (s15 + s23 - s34)*(s23*s34 + (s15 - s34)*s45)^
       2 + s12^2*(s15^3 + s23^2*(s23 + s34 - 2*s45) - 
       s15^2*(s23 + s34 + 2*s45) - s15*(s23^2 - 2*s34*s45 + 
         2*s23*(s34 + s45))) + s12*(-((2*s23 - s34)*s34*(s23 - s45)^2) - 
       2*s15^3*s45 + s15^2*(-2*s23*s34 + s45*(4*s34 + s45)) - 
       2*s15*(s23^2*s45 + s34*s45*(s34 + s45) - 
         s23*(s34^2 + s34*s45 + s45^2)))))/(3*s23*(s12 + s15 - s34)*
    (s12 + s23 - s45)*tr5^2), 
  (-8*s23*(s12^3*s15*(s15 - s23)^2 + (s23*s34 + (s15 - s34)*s45)^2*
      ((s23 + s34)*(s23 - s45) + s15*(-2*s23 + s45)) + 
     s12*(-2*s34*(s23 + s34)*(s23 - s45)^3 + s15^3*s45*(-2*s23 + s45) + 
       s15*(s23 - s45)^2*(4*s23*s34 + s34^2 - 2*s23*s45 - 4*s34*s45) - 
       2*s15^2*(s23 - s45)*(s23*(s34 - 2*s45) + s45*(-s34 + s45))) + 
     s12^2*(-3*s15^3*s45 + s23*(s23 + s34)*(s23^2 - 3*s23*s45 + 2*s45^2) + 
       s15*(-2*s23^3 + 2*s34*s45^2 + s23^2*(-2*s34 + 3*s45)) + 
       s15^2*(s23^2 + (3*s34 - 2*s45)*s45 + s23*(s34 + 3*s45)))))/
   (3*(s12 + s15 - s34)*(s15 - s23 - s34)*(s12 + s23 - s45)*tr5^2), 
  (-16*(-2*(s23*s34 + (s15 - s34)*s45)^4 + s12*(s23*s34 + (s15 - s34)*s45)^2*
      (6*s23*s34*(s23 - s45) + 5*s15^2*s45 - 
       s15*(4*s23*s34 + 3*s23*s45 + 6*s34*s45 + s45^2)) + 
     s12^3*(s15^4*s45 + 2*s23*s34*(s23 - s45)^2*(s23 + s45) - 
       s15^3*s45*(2*s23 + s45) + 2*s15*s34*(-2*s23^3 + s23^2*s45 + s45^3) + 
       s15^2*(s23*s45^2 + 4*s34*s45^2 + s23^2*(2*s34 + s45))) - 
     s12^2*(4*s15^4*s45^2 - s15^3*s45^2*(5*s23 + 8*s34 + 2*s45) + 
       2*s34^2*(s23 - s45)^2*(3*s23^2 - s45^2) + 
       s15*s34*(4*s23^2*s34*s45 + s23*(8*s34 - 3*s45)*s45^2 + 
         s23^3*(-8*s34 + s45) + 2*s45^3*(-2*s34 + s45)) + 
       s15^2*(s23*s45^2*(-s34 + s45) + 2*s34*s45^2*(2*s34 + 3*s45) + 
         s23^2*(2*s34^2 - s34*s45 + s45^2)))))/(3*s12*(s12 + s23 - s45)*s45^2*
    tr5^2), (16*(-5*(s23*s34 + (s15 - s34)*s45)^4 + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(13*s15^2*s45 + 
       s34*(15*s23^2 - 14*s23*s45 - s45^2) - 2*s15*(5*s23*s34 + 4*s23*s45 + 
         8*s34*s45 + s45^2)) + s12^3*(3*s15^4*s45 - 
       2*s15^3*s45*(3*s23 + s45) + s23*s34*(s23 - s45)^2*(5*s23 + 6*s45) + 
       2*s15*s34*(-5*s23^3 + 2*s23^2*s45 + 3*s45^3) + 
       s15^2*(2*s23*s45^2 + 11*s34*s45^2 + s23^2*(5*s34 + 3*s45))) - 
     s12^2*(11*s15^4*s45^2 - 2*s15^3*s45^2*(7*s23 + 11*s34 + 2*s45) + 
       s34^2*(s23 - s45)^2*(15*s23^2 + 2*s23*s45 - 6*s45^2) + 
       2*s15*s34*(s23 - s45)*((5*s34 - 3*s45)*s45^2 + s23^2*(-10*s34 + s45) + 
         2*s23*s45*(-3*s34 + s45)) + s15^2*(2*s23*s45^2*(-s34 + s45) + 
         s34*s45^2*(11*s34 + 14*s45) + s23^2*(5*s34^2 - 2*s34*s45 + 
           3*s45^2)))))/(3*s12*(s12 + s23 - s45)*s45^2*tr5^2), 
  (-128*s12*(s12 + s15 - s34)*s34*(s15 - s23 + s45)^2*
    (s12^2*(s15^2 + s23^2) + (s23*s34 + (s15 - s34)*s45)^2 - 
     2*s12*(s23^2*s34 + s15*(s15 - s34)*s45 - s23*s34*s45)))/
   (3*(s12 + s23 - s45)*tr5^4), 
  (-16*(2*(s23*s34 + (s15 - s34)*s45)^4 + 
     s12^4*(2*s23*s34*(s23 - s45)^2 - s15^3*s45 + s15^2*s23*s45 + 
       2*s15*s34*(-s23^2 + s45^2)) - 
     s12^3*(2*s15^4*s45 - s15^3*s45*(3*s23 + s34 + 3*s45) + 
       s15^2*(2*s23*s45^2 + 2*s34*s45^2 + s23^2*(s34 + s45)) + 
       2*s34*(s23 - s45)^2*(s23^2 - s34*s45 + s23*(3*s34 + s45)) - 
       s15*s34*(s23 - s45)*(3*s23^2 + 4*s45*(s34 + s45) + 
         s23*(4*s34 + s45))) - s12*(s23*s34 + (s15 - s34)*s45)^2*
      (2*s34*(3*s23 + s34)*(s23 - s45) + 6*s15^2*s45 - 
       s15*(3*s23*(s34 + s45) + s45*(5*s34 + s45))) + 
     s12^2*(6*s15^4*s45^2 + 2*s34^2*(s23 - s45)^2*(3*s23^2 + 3*s23*s34 - 
         s45*(2*s34 + s45)) + s15^3*s45*(s23*(s34 - 6*s45) - 
         s45*(10*s34 + 3*s45)) + s15^2*(2*s34*s45^2*(s34 + 2*s45) + 
         s23^2*(s34^2 + s45^2) + s23*s45*(-s34^2 - 2*s34*s45 + s45^2)) + 
       s15*s34*(s23 - s45)*(s23^2*(-6*s34 + s45) + 
         s23*(-2*s34^2 + s34*s45 + s45^2) - s45*(2*s34^2 + 3*s34*s45 + 
           2*s45^2)))))/(3*s12*(s12 + s23 - s45)*(-s12 + s34 + s45)^2*tr5^2), 
  (16*(5*(s23*s34 + (s15 - s34)*s45)^4 + s12^4*(6*s23*s34*(s23 - s45)^2 - 
       2*s15^3*s45 + 2*s15^2*s23*s45 + 6*s15*s34*(-s23^2 + s45^2)) - 
     s12^3*(5*s15^4*s45 - 2*s15^3*s45*(4*s23 + s34 + 3*s45) + 
       s15^2*(4*s23*s45^2 + 3*s34*s45^2 + 3*s23^2*(s34 + s45)) + 
       s34*(s23 - s45)^2*(5*s23^2 - 6*s34*s45 + 6*s23*(3*s34 + s45)) - 
       2*s15*s34*(s23 - s45)*(4*s23^2 + 6*s45*(s34 + s45) + 
         s23*(6*s34 + s45))) - s12*(s23*s34 + (s15 - s34)*s45)^2*
      (15*s15^2*s45 + s34*(s23 - s45)*(15*s23 + 6*s34 + s45) - 
       2*s15*(4*s23*(s34 + s45) + s45*(6*s34 + s45))) + 
     s12^2*(15*s15^4*s45^2 + 2*s15^3*s45*(s23*(s34 - 8*s45) - 
         3*s45*(4*s34 + s45)) + s34^2*(s23 - s45)^2*
        (15*s23^2 - 6*s45*(2*s34 + s45) + 2*s23*(9*s34 + s45)) - 
       2*s15*s34*(s23 - s45)*(s23^2*(8*s34 - s45) + 3*s45*(s34 + s45)^2 + 
         s23*(3*s34^2 - 3*s34*s45 - 2*s45^2)) + 
       s15^2*(3*s34*s45^2*(s34 + 2*s45) - 2*s23*s45*(s34^2 + s34*s45 - 
           s45^2) + 3*s23^2*(s34^2 + s45^2)))))/(3*s12*(s12 + s23 - s45)*
    (-s12 + s34 + s45)^2*tr5^2), 
  (128*s12*s34*((s15 - s34)*(s23 - s45)^2*(s23*s34 + (s15 - s34)*s45)^2 + 
     s12^3*(-2*s15*s23^2*(s23 - s45) + s23^2*(s23 - s45)^2 + 
       s15^2*(s23^2 + s45^2)) + s12*(s23 - s45)*
      (s34^2*(s23 - s45)^2*(3*s23 - s45) + 2*s15^3*s45^2 - 
       2*s15*s34*(s23 - s45)*(s23^2 + s23*(s34 - 2*s45) + s45*(s34 + s45)) + 
       s15^2*(2*s23^2*s34 + s23*s45^2 - s45^2*(4*s34 + s45))) + 
     s12^2*(-(s23*s34*(3*s23 - 2*s45)*(s23 - s45)^2) + 
       s15^3*(s23^2 + s45^2) + s15*(s23 - s45)*(s23^3 + s23^2*(4*s34 - s45) - 
         2*s34*s45^2) - s15^2*(2*s23^3 + s23^2*(s34 - 2*s45) - 2*s23*s45^2 + 
         s45^2*(s34 + 2*s45)))))/(3*(s12 + s23 - s45)*tr5^4), 
  (-16*(-2*(s23*s34 + (s15 - s34)*s45)^4 + s12*(s23*s34 + (s15 - s34)*s45)^2*
      (6*s15^2*s45 + s34*(s23 - s45)*(5*s23 + 2*s34 + s45) - 
       s15*(3*s23*s34 + 4*s23*s45 + 5*s34*s45)) + 
     s12^3*(s23*s34*(s23 + 2*s34)*(s23 - s45)^2 + 2*s15^4*s45 - 
       s15^3*(4*s23 + s34)*s45 - 2*s15*s34*(s23 - s45)*
        (s23^2 + s23*s34 + s34*s45) + s15^2*(s23*s34*s45 - s34*s45^2 + 
         s23^2*(s34 + 2*s45))) - s12^2*(6*s15^4*s45^2 + 
       s15^3*s45*(s23*(s34 - 8*s45) - 10*s34*s45) + 2*s34^2*(s23 - s45)^2*
        (2*s23^2 + 2*s23*s34 - s34*s45) - s15*s34^2*(s23 - s45)*
        (5*s23^2 + s23*(2*s34 - s45) + 2*s45*(s34 + 2*s45)) + 
       s15^2*(-(s23*s34*(s34 - 5*s45)*s45) + 2*s34*(s34 - s45)*s45^2 + 
         s23^2*(s34^2 - s34*s45 + 2*s45^2)))))/(3*s12*s34^2*(s12 + s23 - s45)*
    tr5^2), (16*(-5*(s23*s34 + (s15 - s34)*s45)^4 + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(15*s15^2*s45 + 
       s34*(s23 - s45)*(13*s23 + 6*s34 + 3*s45) - 
       2*s15*(4*s23*s34 + 5*s23*s45 + 6*s34*s45)) + 
     s12^3*(3*s23*s34*(s23 + 2*s34)*(s23 - s45)^2 + 5*s15^4*s45 - 
       2*s15^3*(5*s23 + s34)*s45 - 6*s15*s34*(s23 - s45)*
        (s23^2 + s23*s34 + s34*s45) + s15^2*(2*s23*s34*s45 - 3*s34*s45^2 + 
         s23^2*(3*s34 + 5*s45))) - s12^2*(15*s15^4*s45^2 + 
       2*s15^3*s45*(s23*(s34 - 10*s45) - 12*s34*s45) + 
       s34^2*(s23 - s45)^2*(11*s23^2 + 12*s23*s34 - 6*s34*s45) - 
       2*s15*s34^2*(s23 - s45)*(7*s23^2 + s23*(3*s34 - 2*s45) + 
         3*s45*(s34 + 2*s45)) + s15^2*(-2*s23*s34*(s34 - 6*s45)*s45 + 
         3*s34*(s34 - 2*s45)*s45^2 + s23^2*(3*s34^2 - 2*s34*s45 + 
           5*s45^2)))))/(3*s12*s34^2*(s12 + s23 - s45)*tr5^2), 
  (128*s12*(s15 - s23 - s34)*(s12 - s34 - s45)*
    ((s23 - s45)^2*(s23*s34 + (s15 - s34)*s45)^2 + 
     2*s12*(s23 - s45)*(-(s23*s34*(s23 - s45)^2) + s15^2*s45^2 + 
       s15*s34*(s23^2 - s45^2)) + s12^2*(-2*s15*s23^2*(s23 - s45) + 
       s23^2*(s23 - s45)^2 + s15^2*(s23^2 + s45^2))))/
   (3*(s12 + s23 - s45)*tr5^4), 
  (16*(3*s12^4*s15^2*(-s15 + s23)*s45 + 2*(s23*s34 + (s15 - s34)*s45)^4 - 
     s12^3*(2*s23^2*s34*(s23 - s45)^2 + 2*s15^4*s45 - 
       3*s15^3*s45*(s23 + s34 + 3*s45) + s15*s23*s34*(-3*s23^2 + 2*s23*s45 + 
         s45^2) + s15^2*(6*s23*s45^2 + 8*s34*s45^2 + s23^2*(s34 + s45))) - 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(6*s15^2*s45 + 
       2*s34*(3*s23^2 - 4*s23*s45 + s45^2) - 
       s15*(3*s23*(s34 + s45) + s45*(7*s34 + 3*s45))) + 
     s12^2*(2*s23*s34^2*(3*s23 - 2*s45)*(s23 - s45)^2 + 6*s15^4*s45^2 + 
       s15*s34*(s23 - s45)*(7*s34*s45^2 + s23^2*(-6*s34 + s45) - 
         s23*s45*(5*s34 + s45)) + s15^3*s45*(s23*(s34 - 6*s45) - 
         s45*(14*s34 + 9*s45)) + s15^2*(8*s34*s45^2*(s34 + 2*s45) + 
         s23^2*(s34^2 + s45^2) + s23*s45*(-3*s34^2 - 8*s34*s45 + 3*s45^2)))))/
   (3*s12*(s12 + s23 - s45)*(-s12 + s34 + s45)^2*tr5^2), 
  (128*s12*s15^2*s23*s45*(s12^2*(s15 - s23)^2 + 2*s12*s15*(-s15 + s23 + s34)*
      s45 + (s23*s34 + (s15 - s34)*s45)^2))/(3*(s12 + s23 - s45)*tr5^4), 
  (16*(-2*(s23*s34 + (s15 - s34)*s45)^4 + s12^3*(s15 - s23)*
      (-(s23*s34*(s23 - s45)^2) + 2*s15^3*s45 - s15^2*(2*s23 + 3*s34)*s45 + 
       s15*s34*(s23^2 - s45^2)) + s12*(s23*s34 + (s15 - s34)*s45)^2*
      (6*s15^2*s45 - s15*(3*s23*s34 + 4*s23*s45 + 7*s34*s45) + 
       s34*(5*s23^2 - 4*s23*s45 - s45^2)) - 
     s12^2*(4*s23^2*s34^2*(s23 - s45)^2 + 6*s15^4*s45^2 + 
       s15^3*s45*(s23*(s34 - 8*s45) - 14*s34*s45) + 
       s15*s34^2*(-5*s23^3 + 4*s23^2*s45 - s23*s45^2 + 2*s45^3) + 
       s15^2*(2*s34*(4*s34 - s45)*s45^2 + s23*s34*s45*(-3*s34 + 7*s45) + 
         s23^2*(s34^2 - s34*s45 + 2*s45^2)))))/(3*s12*s34^2*(s12 + s23 - s45)*
    tr5^2), (-128*s12*s23*s45*(s15 - s23 + s45)^2*(s12^2*(s15^2 + s23^2) + 
     (s23*s34 + (s15 - s34)*s45)^2 - 2*s12*(s23^2*s34 + s15*(s15 - s34)*s45 - 
       s23*s34*s45)))/(3*(s12 + s23 - s45)*tr5^4), 
  (16*(-2*(s23*s34 + (s15 - s34)*s45)^4 + 
     s12^3*(2*s23^2*s34*(s23 - s45)^2 + s15^4*s45 + 4*s15*s23^2*s34*
        (-s23 + s45) - s15^3*s45*(2*s23 + 3*s45) + 
       s15^2*(3*s23*s45^2 + 4*s34*s45^2 + s23^2*(2*s34 + s45))) + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(5*s15^2*s45 + 
       2*s34*(3*s23^2 - 4*s23*s45 + s45^2) - 
       s15*(3*s45*(2*s34 + s45) + s23*(4*s34 + 3*s45))) - 
     s12^2*(2*s23*s34^2*(3*s23 - 2*s45)*(s23 - s45)^2 + 4*s15^4*s45^2 - 
       s15^3*s45^2*(5*s23 + 8*s34 + 6*s45) + s15*s34*(s23 - s45)*
        (6*s34*s45^2 + s23^2*(-8*s34 + s45) - s23*s45*(2*s34 + s45)) + 
       s15^2*(3*s23*s45^2*(-s34 + s45) + 4*s34*s45^2*(s34 + 3*s45) + 
         s23^2*(2*s34^2 - s34*s45 + s45^2)))))/(3*s12*(s12 + s23 - s45)*s45^2*
    tr5^2), (-128*s12*s15^2*(s15 - s23 - s34)*(s12 - s34 - s45)*
    (s12^2*(s15 - s23)^2 + 2*s12*s15*(-s15 + s23 + s34)*s45 + 
     (s23*s34 + (s15 - s34)*s45)^2))/(3*(s12 + s23 - s45)*tr5^4), 
  (8*(s23 - s45)*(-(s12^3*(s15 - s23)^2*(s23 - s45)*(2*s15 - s23 + s45)) + 
     (s23 - s45)^2*(-2*s15 + s23 - s45)*(s23*s34 + (s15 - s34)*s45)^2 - 
     s12*(s23 - s45)*((2*s23 - s34)*s34*(s23 - s45)^3 + 
       2*s15^3*s45*(s23 + 3*s45) + s15^2*(s23 - s45)*(2*s23*(s34 - 2*s45) + 
         (8*s34 - 3*s45)*s45) + 2*s15*(s23 - s45)^2*(s34*(s34 - 2*s45) + 
         s23*(-2*s34 + s45))) + s12^2*(s23*(s23 - 2*s34)*(s23 - s45)^3 + 
       2*s15^3*(s23 - 3*s45)*s45 - 2*s15*(s23 - s45)^2*(s23^2 - 3*s23*s34 - 
         s34*s45) + s15^2*(s23 - s45)*(s23^2 - 2*s23*(2*s34 + s45) + 
         s45*(-4*s34 + 3*s45)))))/(3*s15*(s12 + s23 - s45)^2*
    (s15 - s23 + s45)*tr5^2), (-8*(s12 + s23)*(s23 - s45)*
    (-((2*s15 - s23 - 2*s34)*(s23 - s45)*(s23*s34 + (s15 - s34)*s45)^2) + 
     s12^3*(3*s15 - 3*s23 - 4*s34)*(s23*(-s23 + s45) + s15*(s23 + s45)) + 
     s12^2*(2*s15^3*(s23 + s45) - s15^2*(3*s23^2 + s23*(6*s34 - s45) + 
         6*s45*(s34 + s45)) + (s23 - s45)*(s23^3 - 8*s23*s34^2 + 
         4*s34^2*s45 - 2*s23^2*(2*s34 + s45)) + 
       2*s15*(5*s23^2*s34 + s34*s45*(2*s34 + 5*s45) + 
         s23*(2*s34^2 - 6*s34*s45 + s45^2))) - 
     s12*(4*s15^3*s45^2 + s34*(s23 - s45)^2*(2*s23^2 + s23*(s34 - 2*s45) - 
         s34*(4*s34 + 3*s45)) + s15^2*s45*(-2*s23^2 - 3*s45*(4*s34 + s45) + 
         s23*(8*s34 + 3*s45)) - 2*s15*(s23 - s45)*(s23^2*(s34 - s45) + 
         3*s34*s45*(2*s34 + s45) + s23*(-2*s34^2 - 2*s34*s45 + s45^2)))))/
   (3*(s12 + s15 - s34)*(s15 - s23 - s34)*(s12 + s23 - s45)^2*tr5^2), 
  (-8*(s15 - s23 - s34)*(s12^4*(s15^3 - s15*s23^2) + 
     (s23 - s45)*(s23*s34 + (s15 - s34)*s45)^2*(s15^2 - s15*s34 + 
       s23*(-s23 + s45)) + s12^3*(s15^4 + s15^3*(s23 - s34 - 3*s45) - 
       2*s23^2*(s23 - s45)^2 - s15^2*(s23^2 + 2*s23*s34 - 2*s34*s45) + 
       s15*s23*(s23^2 - 2*s45^2 + s23*(s34 + s45))) - 
     s12*(-2*s23*s34*(s23 - s45)^3*(s23 - s34 - s45) + 
       s15^4*(2*s23 - 3*s45)*s45 + s15^3*(2*s23^2*s34 + s45^2*(7*s34 + s45) - 
         s23*s45*(8*s34 + s45)) - s15*(s23 - s45)^2*(2*s23^2*s45 - 
         s34^2*(s34 + s45) + s23*(s34^2 - 4*s34*s45 - 2*s45^2)) + 
       s15^2*(s23 - s45)*(s34*s45*(5*s34 + 2*s45) + 
         s23*(-3*s34^2 - 2*s34*s45 + 2*s45^2))) + 
     s12^2*(s15^4*(s23 - 3*s45) + s15^3*(-3*s23*s34 - 2*s23*s45 + 5*s34*s45 + 
         3*s45^2) - s23*(s23 - s45)^2*(s23^2 + 2*s34*s45 - 
         2*s23*(2*s34 + s45)) + s15^2*(s23^2*(-2*s34 + s45) - 
         2*s34*s45*(s34 + 2*s45) + s23*(2*s34^2 + 6*s34*s45 - s45^2)) - 
       s15*(s23 - s45)*(s23^2*(s34 - 2*s45) + s34^2*s45 + 
         s23*(-s34^2 + 2*s34*s45 + 4*s45^2)))))/(3*s23*(s12 + s15 - s34)*
    (s12 + s23 - s45)^2*tr5^2), 
  (-8*(s12^4*(s15^2 - s23^2)*(s15 - s23 - s34)*(s15 - s23 + s45) + 
     (s15 - s34)*(s23 - s45)*(s23*s34 + (s15 - s34)*s45)^2*
      (s15^2 + s34*(s23 - s45) + s15*(-2*s23 - s34 + s45)) + 
     s12*(-(s34^3*(s23 - s45)^3*(-2*s23 + s34 + s45)) + 
       s15^5*s45*(-2*s23 + 3*s45) + s15*s34^2*(s23 - s45)^2*
        (-s23^2 + 4*s23*s34 + s34^2 + 6*s23*s45 - 5*s34*s45 - 3*s45^2) + 
       s15^4*(-2*s23^2*(s34 - 2*s45) + s23*(10*s34 - 7*s45)*s45 + 
         2*s45^2*(-5*s34 + s45)) - s15^2*s34*(s23 - s45)*
        (2*s23^3 + 7*s23^2*s34 + s23*(4*s34^2 - 17*s34*s45 - 6*s45^2) + 
         3*s45*(-2*s34^2 + 3*s34*s45 + s45^2)) + 
       s15^3*(s23^3*(4*s34 - 2*s45) + s23^2*(5*s34^2 - 18*s34*s45 + s45^2) - 
         s45^2*(-12*s34^2 + 7*s34*s45 + s45^2) + 2*s23*s45*
          (-8*s34^2 + 11*s34*s45 + s45^2))) + 
     s12^3*(s15^5 + s23^2*s34*(s23 - s45)*(2*s23 + s34 - s45) + 
       s15^3*(-2*s23^2 + s34^2 + 6*s23*s45 + 3*s34*s45 - 3*s45^2) - 
       s15^4*(s23 + 2*(s34 + s45)) - s15*(s23^4 + 6*s23^3*s34 - 
         4*s23*s34^2*s45 + 2*s34^2*s45^2 + s23^2*(3*s34^2 - 5*s34*s45 - 
           s45^2)) + s15^2*(3*s23^3 + s23^2*(6*s34 - 4*s45) - 
         s34*(s34 - 5*s45)*s45 + s23*(s34^2 - 9*s34*s45 + 2*s45^2))) + 
     s12^2*(s15^5*(s23 - 3*s45) + s15^4*(-2*s23^2 - 4*s23*s34 + 5*s23*s45 + 
         8*s34*s45) + s34^2*(s23 - s45)^2*(-2*s23^2 - s34*s45 + 
         s23*(s34 + s45)) - s15*s34*(s23 - s45)*
        (s23^3 + s23^2*(s34 - 2*s45) + s34*s45*(s34 + 5*s45) - 
         s23*s34*(s34 + 9*s45)) + s15^3*(s23^3 + s23^2*(5*s34 + s45) + 
         s23*(5*s34^2 - 9*s34*s45 - 6*s45^2) + s45*(-7*s34^2 + s34*s45 + 
           3*s45^2)) - s15^2*(3*s23^3*s45 + 2*s23^2*(2*s34^2 + 5*s34*s45 - 
           2*s45^2) + s34*s45*(-2*s34^2 + 2*s34*s45 + 7*s45^2) + 
         s23*(2*s34^3 - 6*s34^2*s45 - 17*s34*s45^2 + s45^3)))))/
   (3*s23*(-s15 + s23 + s34)*(s12 + s23 - s45)^2*tr5^2), 
  -(8*s23*(s23*s34 + (s15 - s34)*s45)^4 - 
     8*s12^3*(s23^3*s34*(s23 - s45)^2 + s15^4*s45*(s23 + 2*s45) - 
       2*s15^3*s45*(s23^2 + 2*s23*s45 + s34*s45) + 
       s15^2*(3*s23*s34*s45^2 + s23^3*(s34 + s45)) + 
       2*s15*s23^2*(-(s23^2*s34) + s34*s45^2 + s23*s45*(s34 + s45))) - 
     8*s12*(s23*s34 + (s15 - s34)*s45)^2*(s15^2*s45*(3*s23 + 2*s45) + 
       s23*s34*(3*s23^2 - 4*s23*s45 + s45^2) - 
       2*s15*(s34*s45^2 + s23^2*(s34 + s45) + 2*s23*s45*(s34 + s45))) + 
     8*s12^2*(s23^2*s34^2*(3*s23 - 2*s45)*(s23 - s45)^2 + 
       s15^4*s45^2*(3*s23 + 4*s45) + 2*s15*s23*s34^2*(-2*s23^3 + s23^2*s45 + 
         3*s23*s45^2 - 2*s45^3) - 2*s15^3*s45^2*(2*s23^2 + 4*s34*s45 + 
         s23*(s34 + 4*s45)) + s15^2*(-(s23*s34*(s34 - 12*s45)*s45^2) + 
         4*s34^2*s45^3 + 2*s23^2*s45^2*(-3*s34 + s45) + 
         s23^3*(s34^2 + s45^2))))/(3*s12*s23*(s12 + s23 - s45)*s45^2*tr5^2), 
  (-8*(2*s12^4*(s15^2 - s23^2)*s45^2*(s15 - s23 + s45) - 
     s23*(s23*s34 + (s15 - s34)*s45)^4 + s12*(s23*s34 + (s15 - s34)*s45)^2*
      (s15^2*s45*(3*s23 + 2*s45) + s34*(3*s23^3 - 2*s23^2*s45 + s23*s45^2 - 
         2*s45^3) - 2*s15*((s34 - s45)*s45^2 + s23^2*(s34 + s45) + 
         s23*s45*(2*s34 + s45))) + s12^3*(s15^4*s45*(s23 + 2*s45) + 
       s23^2*s34*(s23^3 - 5*s23*s45^2 + 4*s45^3) - 
       2*s15*(s23^4*s34 - s23^3*s45^2 + 3*s23*s34*s45^3 - 2*s34*s45^4 + 
         s23^2*s45^2*(-3*s34 + s45)) - 2*s15^3*s45*(s23^2 + s23*s45 + 
         s45*(s34 + s45)) + s15^2*(-2*s23^2*s45^2 + 2*(s34 - 2*s45)*s45^3 + 
         s23^3*(s34 + s45) + s23*s45^2*(s34 + 4*s45))) + 
     s12^2*(-(s15^4*s45^2*(3*s23 + 4*s45)) - s34^2*(s23 - s45)^2*
        (3*s23^3 + 2*s23^2*s45 - 2*s45^3) + 2*s15^3*s45^2*
        (2*s23^2 + (4*s34 - s45)*s45 + s23*(s34 + 2*s45)) + 
       2*s15*s34*(2*s23^4*s34 - s23^3*s45^2 - 4*s23^2*s34*s45^2 + 
         3*s23*s45^3*(s34 + s45) - s45^4*(s34 + 2*s45)) - 
       s15^2*(-4*s23^2*s34*s45^2 + s23^3*(s34^2 + s45^2) - 
         2*s45^3*(-2*s34^2 + 2*s34*s45 + s45^2) + 
         s23*s45^2*(-s34^2 + 10*s34*s45 + 2*s45^2)))))/
   (3*s12*s23*(s12 + s23 - s45)*s45^2*tr5^2), 
  (-8*(-2*s12^5*s15*(s15 - s23)^2*s23 - (s15 - s23 - s34)*
      (s23*s34 + (s15 - s34)*s45)^4 + 2*s12^4*s15*(s15 - s23)*
      (s15^2*s45 - s15*s34*s45 - 2*s23^2*(s34 + s45) + 
       s15*s23*(2*s34 + s45)) + 
     s12^3*(-(s23^2*s34*(s23 + s34)*(s23 - s45)^2) + s15^5*s45 - 
       3*s15^4*s45*(s23 + s34 + 2*s45) - s15^2*(13*s23*s34*s45^2 + 
         5*s34^2*s45^2 + s23^3*(3*s34 + s45) - s23^2*s34*(3*s34 + 13*s45)) + 
       s15^3*(s23^2*(s34 + 3*s45) + s34*s45*(2*s34 + 11*s45) - 
         2*s23*(s34^2 - 5*s45^2)) + s15*s23*(3*s23^3*s34 + 2*s34^2*s45^2 + 
         s23*s34*s45*(-6*s34 + s45) + 2*s23^2*(s34^2 - 4*s34*s45 - s45^2))) + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(3*s15^3*s45 - 
       s34*(s23 + s34)*(3*s23^2 - 4*s23*s45 + s45^2) - 
       s15^2*(2*s23*s34 + 5*s23*s45 + 7*s34*s45 + 2*s45^2) + 
       s15*(s23^2*(5*s34 + 2*s45) + s34*s45*(4*s34 + 3*s45) + 
         s23*(4*s34^2 + 6*s34*s45 + 4*s45^2))) + 
     s12^2*(s23*s34^2*(s23 + s34)*(3*s23 - 2*s45)*(s23 - s45)^2 - 
       3*s15^5*s45^2 + s15^4*s45^2*(7*s23 + 11*s34 + 6*s45) - 
       s15*s34^2*(s23 - s45)*(7*s23^3 - 4*s34*s45^2 + s23^2*(8*s34 + s45) - 
         2*s23*s45*(s34 + 3*s45)) - s15^3*(s34*s45^2*(13*s34 + 16*s45) + 
         s23^2*(s34^2 + 5*s45^2) + 2*s23*s45*(-s34^2 + 6*s34*s45 + 
           6*s45^2)) + s15^2*(s34^2*s45^2*(5*s34 + 14*s45) + 
         s23^3*(5*s34^2 + s45^2) + s23*s34*s45*(-2*s34^2 + 3*s34*s45 + 
           20*s45^2) + s23^2*(s34^3 - 12*s34^2*s45 - 11*s34*s45^2 + 
           2*s45^3)))))/(3*s12*(s15 - s23 - s34)*(s12 + s23 - s45)*
    (-s12 + s34 + s45)^2*tr5^2), 
  (8*(2*s12^5*s15*(s15 - s23)^2*(s23 - s45) - (s15 - s23 + s45)*
      (s23*s34 + (s15 - s34)*s45)^4 + 2*s12^4*s15*
      (s15^3*s45 - 2*s23*(s23 - s45)*(-(s34*s45) + s23*(2*s34 + s45)) + 
       s15*(s23 - s45)*(2*s34*s45 + 3*s23*(2*s34 + s45)) + 
       s15^2*(-2*s23*(s34 + s45) + s45*(2*s34 + 5*s45))) + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(-(s34*(s23 - s45)^2*(3*s23 - s45)) + 
       3*s15^3*s45 + s15^2*(-2*s23*s34 - 5*s23*s45 - 4*s34*s45 + s45^2) + 
       s15*(s23^2*(5*s34 + 2*s45) + 2*s23*(s34^2 + s34*s45 + s45^2) - 
         s45*(2*s34^2 + 7*s34*s45 + 4*s45^2))) + 
     s12^3*(-(s23^2*s34*(s23 - s45)^3) + s15^5*s45 - 
       s15^4*s45*(3*s23 + 2*s34 + 5*s45) - s15^2*(s23 - s45)*
        (s23^2*(3*s34 + s45) + 4*s23*s34*(3*s34 + s45) + 
         s34*s45*(8*s34 + 17*s45)) + s15*(s23 - s45)*(3*s23^3*s34 + 
         2*s34^2*s45^2 - 4*s23*s34*s45*(3*s34 + 2*s45) + 
         s23^2*(12*s34^2 + 9*s34*s45 + 2*s45^2)) + 
       s15^3*(s23^2*(s34 + 3*s45) + 2*s23*(s34^2 - s34*s45 + 2*s45^2) - 
         s45*(2*s34^2 + 9*s34*s45 + 18*s45^2))) + 
     s12^2*(s23*s34^2*(3*s23 - 2*s45)*(s23 - s45)^3 - 3*s15^5*s45^2 + 
       s15^4*s45^2*(7*s23 + 8*s34 + 3*s45) - s15*s34*(s23 - s45)^2*
        (7*s23^2*s34 - 4*s34*s45*(s34 + 2*s45) + 
         4*s23*(2*s34^2 + 3*s34*s45 + s45^2)) + 
       s15^2*(s23^3*(5*s34^2 + s45^2) + s23*s45^2*(21*s34^2 + 38*s34*s45 + 
           2*s45^2) - s34*s45^2*(4*s34^2 + 17*s34*s45 + 22*s45^2) + 
         s23^2*(4*s34^3 - 9*s34^2*s45 - 16*s34*s45^2 - 3*s45^3)) - 
       s15^3*(s45^2*(s34^2 - 10*s34*s45 - 14*s45^2) + 
         s23^2*(s34^2 + 5*s45^2) + s23*(-6*s34^2*s45 + 4*s45^3)))))/
   (3*s12*(s12 + s23 - s45)*(-s15 + s23 - s45)*(-s12 + s34 + s45)^2*tr5^2), 
  (-8*(s15*(s23*s34 + (s15 - s34)*s45)^4 - s12^3*(s15 - s23)*
      (2*s23*s34^2*(s23 - s45)^2 + s15^4*s45 - s15^3*(s23 + 2*s34)*s45 + 
       s15^2*s34*(s23 - s45)*(s23 + 2*s34 + s45) - s15*s34*(s23 - s45)*
        (s23^2 + 4*s23*s34 - s23*s45 - 2*s34*s45)) + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(2*s34^2*(s23 - s45)^2 - 3*s15^3*s45 - 
       s15*s34*(s23 - s45)*(3*s23 + 2*s34 + s45) + 
       2*s15^2*(2*s34*s45 + s23*(s34 + s45))) + 
     s12^2*(-4*s23*s34^3*(s23 - s45)^3 + 3*s15^5*s45^2 - 
       4*s15^4*(s23 + 2*s34)*s45^2 + s15*s34^2*(s23 - s45)^2*
        (3*s23^2 + 8*s23*s34 - 4*s23*s45 + 4*s34*s45) - 
       2*s15^2*s34^2*(s23 - s45)*(2*s23^2 + 2*s23*(s34 - 2*s45) + 
         (2*s34 - s45)*s45) + s15^3*(s34*(s34 - 2*s45)*s45^2 + 
         2*s23*s34*s45*(-3*s34 + 2*s45) + s23^2*(s34^2 + s45^2)))))/
   (3*s12*s15*s34^2*(s12 + s23 - s45)*tr5^2), 
  (-8*(s12 + s15)*(2*s12^5*s15*(s15 - s23)*(s15 - s23 + s45) + 
     s15*(s15 - s34)*(s23 - s45)*(s15 - 2*s23 + 2*s45)*
      (s23*s34 + (s15 - s34)*s45)^2 + 
     s12^4*(s15^4 + s15^3*(2*s23 - 3*s34 - 4*s45) + 
       s23*s34*(-3*s23^2 + 5*s23*s45 - 2*s45^2) + 
       s15*s23*(4*s23^2 + s23*(s34 - 8*s45) + 4*s45^2) + 
       s15^2*(-7*s23^2 - 3*s45*(s34 + 2*s45) + s23*(5*s34 + 12*s45))) + 
     s12*(-(s15^2*s34*(2*s23^2 + 3*s34*(s34 - 7*s45) + s23*(11*s34 - 4*s45))*
         (s23 - s45)^2) + 2*s15*s34^2*(2*s23 + 4*s34 - 3*s45)*(s23 - s45)^3 - 
       4*s34^3*(s23 - s45)^4 + s15^5*s45*(-2*s23 + 3*s45) + 
       s15^4*(-2*s23^2*(s34 - 2*s45) + s23*(10*s34 - 9*s45)*s45 + 
         s45^2*(-9*s34 + 5*s45)) + s15^3*(s23 - s45)*
        (5*s23*s34*(s34 - 4*s45) + s23^2*(4*s34 - 2*s45) + 
         s45*(-9*s34^2 + 18*s34*s45 + 2*s45^2))) + 
     s12^3*(s15^5 - s15^4*(s23 + 3*s34 + s45) + 
       s15^3*(s23^2 + 2*s34^2 - 2*s23*(s34 + s45)) + 2*s34*(s23 - s45)^2*
        (-2*s23^2 - s34*s45 + s23*(3*s34 + s45)) + 2*s15*(s23 - s45)*
        (s23^3 + s34^2*s45 - 2*s23^2*(s34 + s45) + 
         s23*(-4*s34^2 + 3*s34*s45 + s45^2)) + 
       s15^2*(-3*s23^3 - 6*s23*s45*(3*s34 + 2*s45) + s23^2*(13*s34 + 9*s45) + 
         2*s45*(s34^2 + 3*s34*s45 + 3*s45^2))) + 
     s12^2*(s15^5*(s23 - 3*s45) + s34^2*(8*s23 - 3*s34 - 2*s45)*
        (s23 - s45)^3 + s15*s34*(s23 - s45)^2*(-8*s23^2 - 8*s23*s34 + 
         5*s34^2 + 6*s23*s45 - 4*s34*s45) + s15^4*(-2*s23^2 - 5*s23*s34 + 
         6*s23*s45 + 9*s34*s45 - 3*s45^2) + 
       s15^3*(s23^3 + s23^2*(4*s34 - 3*s45) + s23*(6*s34^2 - 20*s34*s45 - 
           2*s45^2) + s45*(-8*s34^2 + 15*s34*s45 + 4*s45^2)) + 
       s15^2*(9*s23^3*s34 - s23^2*(7*s34^2 + 15*s34*s45 + 2*s45^2) - 
         s45*(-2*s34^3 + 17*s34^2*s45 + 3*s34*s45^2 + 2*s45^3) + 
         s23*(-2*s34^3 + 24*s34^2*s45 + 9*s34*s45^2 + 4*s45^3)))))/
   (3*(s12 + s15 - s34)*(s12 + s23 - s45)^3*(s15 - s23 + s45)*tr5^2), 
  (-8*(-1 - (3*s12^2 + s15^2 - 4*s12*s34 + 2*s15*s34 + 2*s34^2)/
      (s12 + s23 - s45)^2 - s12^2/(s15*(s12 + s23 - s45)) + 
     (s12^2*(s12 - s34 - s45))/(s12 + s23 - s45)^3 + 
     (2*s12^2*(s12 - s34 - s45))/((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
     (s12 - s23 + s45)/s15 - (s12^2*(-s12 + s34 + s45)^2)/
      ((s15 - s23 - s34)*(s12 + s23 - s45)^3) + (4*s12 - s15 - 4*s34 + 2*s45)/
      (s12 + s23 - s45) - (2*(4*s12^5 + s12^4*(3*s15 - 14*s34 - 5*s45) + 
        s12^3*(6*s34*(3*s34 + 2*s45) - s15*(7*s34 + 3*s45)) + 
        s12^2*(-10*s34^3 - 9*s34^2*s45 + s45^3 + s15*(4*s34^2 + 6*s34*s45 - 
            2*s45^2)) - s15*s45*(2*s34^3 + s15^2*s45 + 
          s15*(2*s34^2 + 2*s34*s45 - s45^2)) + 
        s12*(s15^3*(-2*s34 + s45) + 2*s15*s45^2*(-s34 + s45) + 
          2*s34^3*(s34 + s45) - s15^2*(s34^2 - 4*s34*s45 + s45^2))))/
      ((s12 + s23 - s45)*tr5^2) + (2*(s12^6 + s15^2*s34*(s15 + s34)*s45^2 + 
        s12^4*(-3*s15*s34 + 6*s34^2 - 2*s15*s45 + 6*s34*s45 + s45^2) + 
        s12*s15*s34*s45*(-s15^2 + 2*s34*(s34 + s45)) + 
        s12^5*(s15 - 2*(2*s34 + s45)) + 
        s12^3*(-2*s34*(2*s34^2 + 3*s34*s45 + s45^2) + 
          s15*(3*s34^2 + 6*s34*s45 + s45^2)) + s12^2*s34*
         (s34*(s34 + s45)^2 - s15*(s34^2 + 6*s34*s45 + 3*s45^2))))/
      ((s12 + s23 - s45)^2*tr5^2) + 
     (2*(3*s12^4 + s12^3*(2*s15 - 2*s23 - 10*s34 - s45) + 
        s15^2*s45*(2*s34 + s45) + s34^2*(s23^2 + 2*s23*s34 + s34^2 - 
          3*s23*s45 - 2*s34*s45 + 2*s45^2) - s12^2*(-6*s23*s34 - 12*s34^2 + 
          s45^2 + s15*(4*s34 + s45)) + s15*s34*(s34^2 + 3*s34*s45 - 4*s45^2 + 
          s23*(s34 + 2*s45)) - s12*(s15^2*s34 + s23^2*(s34 - 2*s45) + 
          s34*(6*s34^2 - 3*s34*s45 + s45^2) + 2*s23*(3*s34^2 - 2*s34*s45 + 
            s45^2) + s15*(-s34^2 + s34*s45 + s45*(s23 + s45)))))/tr5^2))/3, 
  (8*s15*(s15 - s34)*(s12^3*(s15 - s23)^2*(s15^2 + s15*(s23 - s34) - 
       s23*(2*s23 + s34)) - (s15 - 2*s23 - s34)*(s23*s34 + (s15 - s34)*s45)^
       3 + s12^2*(s23^2*s34*(2*s23 + s34)*(s23 - s45) - 3*s15^4*s45 - 
       s15*s23^2*(5*s23*s34 + 2*s34^2 + 2*s23*s45) + 
       s15^3*(-(s23*s34) + 4*s23*s45 + 6*s34*s45) + 
       s15^2*(s23*s34*(s34 - 4*s45) - 3*s34^2*s45 + s23^2*(4*s34 + s45))) + 
     s12*(-(s23*s34^2*(2*s23 + s34)*(s23 - s45)^2) + 3*s15^4*s45^2 + 
       s15^3*s45*(4*s23*s34 - 5*s23*s45 - 9*s34*s45) + 
       s15*s34^2*(s23 - s45)*(s23^2 - s23*s34 + 3*s23*s45 + 3*s34*s45) + 
       s15^2*(9*s34^2*s45^2 + s23*s34*s45*(-8*s34 + 9*s45) + 
         s23^2*(s34^2 - 4*s34*s45 + 2*s45^2)))))/
   (3*s12^2*s23*(-s15 + s23 + s34)*(s12 + s23 - s45)*tr5^2), 
  (-8*(s12 + s15 - s23 - s34)*(s15 - s23 + s45)*
    (s12^4*(-s15^3 + s15^2*s23 - s15*s23^2 + s23^3) + 
     (s15 + s23 - s34)*(s23*s34 + (s15 - s34)*s45)^3 + 
     s12^3*(-s15^4 + s15*s23^2*(2*s23 + 3*s34 + s45) + 
       s15^3*(2*s23 + s34 + 3*s45) + s23^2*(-s23^2 - 2*s23*s34 + 2*s23*s45 + 
         s34*s45) - s15^2*(2*s23^2 + 3*s34*s45)) + 
     s12^2*(3*s15^4*s45 + s23*s34*(s23 - s45)*(3*s23^2 - 4*s23*s45 + 
         s34*s45) + s15*(-3*s23^2*s34^2 - 3*s34^2*s45^2 + 
         s23^3*(-3*s34 + s45) + 4*s23*s34*s45*(s34 + s45)) + 
       s15^3*(s23*(s34 - 3*s45) - 3*s45*(2*s34 + s45)) + 
       s15^2*(3*s23^2*(s34 + s45) + 3*s34*s45*(s34 + 2*s45) - 
         s23*(s34^2 + s34*s45 + 3*s45^2))) + 
     s12*(-3*s15^4*s45^2 + s34^2*(s23 - s45)^2*(-3*s23^2 - s34*s45 + 
         2*s23*(s34 + s45)) + s15^3*s45*(-4*s23*s34 + s45*(9*s34 + s45)) - 
       s15^2*(3*s34*s45^2*(3*s34 + s45) + s23^2*(s34^2 + s45^2) - 
         2*s23*s45*(4*s34^2 + 2*s34*s45 + s45^2)) + s15*s34*(s23 - s45)*
        (-4*s23^2*s45 - 3*s34*s45*(s34 + s45) + 
         s23*(s34^2 + 5*s34*s45 + 4*s45^2)))))/(3*s12^2*s23*(s12 + s15 - s34)*
    (s12 + s23 - s45)*tr5^2), 
  (-8*((s23 - s45)^2/(s15*(s12 + s23 - s45)) - 
     (s23 - s45)^2/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
     (s23 - s45)^2/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
     (s23 - s45)^2/((s12 + s23 - s45)*(-s15 + s23 - s45)) - 
     (s12 - s23 + s45)/(s12 + s15 - s34) - (s12 - s23 + s45)/
      (s15 - s23 - s34) + (2*s23*(-(s15*s23) + (s23 + s34)*(s23 - s45))*
       (s23 - s45)^2)/((s12 + s23 - s45)*tr5^2) - 
     (2*(s23 - s45)*(s12^2*(s15 - s23) + s23*(-(s15*s23) + 
          (s23 + s34)*(s23 - s45)) + s12*(-s23^2 + s23*s34 + 
          s15*(s23 - s45) + 2*s23*s45 + s34*s45)))/tr5^2))/3, 
  (-8*(-1 + (s34*(s23 - s45)^2)/(s12 + s23 - s45)^3 + 
     (s34^2*(s23 - s45)^2)/((s12 + s15 - s34)*(s12 + s23 - s45)^3) + 
     (s15 + 2*s23 + 9*s34 - 6*s45)/(s12 + s23 - s45) - 
     (s23 - s45)^2/(s15*(s12 + s23 - s45)) - 
     (2*s34*(s23 - s45)*(s23 + s34 - s45))/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) + (s12 - s23 - 2*s34 + s45)/(s12 + s15 - s34) + 
     (s23^2 + 4*s23*s34 + s34^2 - 2*s23*s45 - 4*s34*s45 + s45^2)/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) - 
     (s15^2 + 2*s15*s34 + 2*s34*(s34 + 3*s45))/(s12 + s23 - s45)^2 + 
     (2*(2*s15^3*s34 - 2*s12*(s15 - s23)^2*(2*s34 - s45) + 
        s15^2*(s34^2 + 10*s34*s45 - 2*s45^2) - 
        s15*(6*s23^2*s34 + s34*(8*s34 - 5*s45)*s45 + 
          2*s23*(5*s34^2 + 2*s34*s45 - 2*s45^2)) + 
        s23*(4*s23^2*s34 + s23*(9*s34^2 - 6*s34*s45 - 2*s45^2) + 
          s45*(-8*s34^2 + 5*s34*s45 + 2*s45^2))))/tr5^2 + 
     (2*s34*(s15^3*s23*s45 + s15^2*(3*s23 + s34)*s45^2 + 
        (s23 - s45)^2*(2*s23^2*s45 + s34*(s34^2 + 4*s34*s45 + s45^2) + 
          s23*(s34^2 + 6*s34*s45 + s45^2)) - s15*(s23 - s45)*
         (3*s23^2*s45 + s34*s45*(s34 + 2*s45) + s23*(s34^2 + 6*s34*s45 + 
            3*s45^2))))/((s12 + s23 - s45)^2*tr5^2) + 
     (2*(s15^3*s34*(-2*s23 + s45) + s15^2*(s34*s45*(3*s34 + 2*s45) - 
          s23*(s34^2 + 10*s34*s45 - 2*s45^2)) - (s23 - s45)*
         (4*s23^3*s34 + s34^2*s45*(-4*s34 + 3*s45) + 
          s23^2*(9*s34^2 - 4*s34*s45 - 2*s45^2) + 
          2*s23*(3*s34^3 - 2*s34^2*s45 + 3*s34*s45^2 + s45^3)) + 
        s15*(6*s23^3*s34 + s23^2*(10*s34^2 + s34*s45 - 4*s45^2) + 
          s34*s45*(2*s34^2 + 10*s34*s45 + s45^2) + 
          2*s23*(s34^3 - 3*s34^2*s45 - s34*s45^2 + 2*s45^3))))/
      ((s12 + s23 - s45)*tr5^2)))/3, 
  (8*s23*(s12^4*s15*(s15 - s23)^3 - (s23*s34 + (s15 - s34)*s45)^3*
      ((s23 + s34)*(s23 - s45) + s15*(-2*s23 + s45)) + 
     s12^2*(-(s23*s34*(s23 + s34)*(3*s23 - 4*s45)*(s23 - s45)^2) - 
       2*s15^4*(s23 - 2*s45)*s45 - s15*(s23 - s45)*
        (-3*s23^2*s34*(s34 - 4*s45) + 3*s23*s34^2*s45 + 4*s34^2*s45^2 + 
         s23^3*(-8*s34 + s45)) + s15^3*(2*s23*(s34 - 5*s45)*s45 + 
         4*s45^2*(-2*s34 + s45) + s23^2*(2*s34 + 3*s45)) + 
       s15^2*(-7*s23^3*s34 + s23*(11*s34 - 4*s45)*s45^2 + 
         4*s34*(s34 - 2*s45)*s45^2 + s23^2*s45*(8*s34 + 5*s45))) + 
     s12^3*(-4*s15^4*s45 + s15*s23^2*(-3*s23^2 + 6*s23*s45 + 
         2*(s34 - s45)*s45) + s15^3*(-s23^2 + 2*s23*s34 + 8*s23*s45 + 
         4*s34*s45 - 2*s45^2) + s23^2*(s23 + s34)*(s23^2 - 3*s23*s45 + 
         2*s45^2) + s15^2*(3*s23^3 + 2*s34*s45^2 + s23*s45*(-3*s34 + 2*s45) - 
         s23^2*(3*s34 + 7*s45))) + 
     s12*(s34^2*(s23 + s34)*(3*s23 - 2*s45)*(s23 - s45)^3 - 
       s15^3*s45*(2*s23*(s34 - 2*s45)*s45 + 2*s45^3 + s23^2*(-4*s34 + s45)) + 
       s15^2*(s23 - s45)*(-6*s34*s45^3 + s23*s45*(-4*s34^2 + 11*s34*s45 - 
           2*s45^2) + s23^2*(4*s34^2 - 8*s34*s45 + s45^2)) - 
       s15*s34*(s23 - s45)^2*(s23^2*(7*s34 - 4*s45) + 6*s34*s45^2 + 
         2*s23*(s34^2 - 5*s34*s45 + 2*s45^2)))))/(3*s12^2*(s12 + s15 - s34)*
    (s15 - s23 - s34)*(s12 + s23 - s45)*tr5^2), 
  (16*(2*(s23*s34 + (s15 - s34)*s45)^5 - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (8*s23*s34*(s23 - s45) + 7*s15^2*s45 - 
       s15*(6*s23*s34 + 5*s23*s45 + 8*s34*s45 + s45^2)) + 
     s12^4*(s15^5*s45 + 2*s23^2*s34*(s23 - s45)^2*(s23 + s45) - 
       s15^4*s45*(3*s23 + s45) + 2*s15*s23^2*s34*(-3*s23^2 + 2*s23*s45 + 
         s45^2) + s15^2*(s23^3*(6*s34 - s45) - 4*s23*s34*s45^2 + 
         2*s34*s45^3 - s23^2*s45*(2*s34 + s45)) + 
       s15^3*(2*s23*s45^2 + 4*s34*s45^2 + s23^2*(-2*s34 + 3*s45))) + 
     s12^3*(-5*s15^5*s45^2 - 4*s23*s34^2*(s23 - s45)^2*(2*s23^2 - s45^2) + 
       s15*s34*(s23 - s45)*(-(s23^2*s45^2) - 6*s23*s34*s45^2 - 4*s34*s45^3 + 
         s23^3*(18*s34 + s45)) + s15^4*s45*(3*s45*(3*s34 + s45) + 
         s23*(s34 + 11*s45)) + s15^3*(-4*s23*s45^2*(2*s34 + s45) - 
         s34*s45^2*(4*s34 + 11*s45) + s23^2*(2*s34^2 - s34*s45 - 7*s45^2)) + 
       s15^2*(8*s23*s34*s45^3 + 4*s34*(2*s34 - s45)*s45^3 + 
         s23^3*(-12*s34^2 - s34*s45 + s45^2) + s23^2*s45*(2*s34^2 + s34*s45 + 
           s45^2))) + s12^2*(9*s15^5*s45^3 + 2*s34^3*(s23 - s45)^3*
        (6*s23^2 - s45^2) - s15^4*s45^2*(-4*s23*s34 + 13*s23*s45 + 
         28*s34*s45 + 3*s45^2) + 2*s15*s34^2*(s23 - s45)^2*
        (-6*s23*s34*s45 + 2*(s34 - s45)*s45^2 + s23^2*(-9*s34 + 4*s45)) + 
       s15^2*s34*(s23 - s45)*(3*s23^2*s34*(2*s34 - 3*s45) + 
         s45^2*(10*s34^2 + 11*s34*s45 - 2*s45^2) + 
         2*s23*s45*(3*s34^2 - 5*s34*s45 + s45^2)) + 
       s15^3*s45*(s23^2*(s34 - 2*s45)^2 + s34*s45^2*(29*s34 + 10*s45) + 
         2*s23*s45*(-4*s34^2 + 6*s34*s45 + s45^2)))))/
   (3*s12^3*(s12 + s23 - s45)*s45^2*tr5^2), 
  (-16*(5*(s23*s34 + (s15 - s34)*s45)^5 - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (18*s15^2*s45 + s34*(20*s23^2 - 19*s23*s45 - s45^2) - 
       s15*(15*s23*s34 + 13*s23*s45 + 21*s34*s45 + 2*s45^2)) + 
     s12^4*(3*s15^5*s45 - s15^4*s45*(9*s23 + 2*s45) + s23^2*s34*(s23 - s45)^2*
        (5*s23 + 6*s45) + s15*s23^2*s34*(-15*s23^2 + 8*s23*s45 + 7*s45^2) + 
       s15^2*(3*s23^3*(5*s34 - s45) - 11*s23*s34*s45^2 + 6*s34*s45^3 - 
         2*s23^2*s45*(2*s34 + s45)) + s15^3*(4*s23*s45^2 + 11*s34*s45^2 + 
         s23^2*(-5*s34 + 9*s45))) + s12^3*(-14*s15^5*s45^2 - 
       s23*s34^2*(s23 - s45)^2*(20*s23^2 + 3*s23*s45 - 12*s45^2) + 
       s15^4*s45*(3*s23*s34 + 31*s23*s45 + 25*s34*s45 + 6*s45^2) + 
       s15*s34*(s23 - s45)*(s23^2*(5*s34 - 3*s45)*s45 - 16*s23*s34*s45^2 - 
         12*s34*s45^3 + 3*s23^3*(15*s34 + s45)) + 
       s15^3*(-2*s23*s45^2*(11*s34 + 4*s45) - s34*s45^2*(11*s34 + 27*s45) + 
         s23^2*(5*s34^2 - 3*s34*s45 - 20*s45^2)) + 
       s15^2*(22*s23*s34*s45^3 + 3*s34*(7*s34 - 4*s45)*s45^3 - 
         3*s23^3*(10*s34^2 + s34*s45 - s45^2) + s23^2*s45*
          (3*s34^2 + 3*s34*s45 + 2*s45^2))) + 
     s12^2*(24*s15^5*s45^3 + 3*s34^3*(s23 - s45)^3*(10*s23^2 + s23*s45 - 
         2*s45^2) - s15^4*s45^2*(-11*s23*s34 + 35*s23*s45 + 75*s34*s45 + 
         6*s45^2) + s15*s34^2*(s23 - s45)^2*(3*(3*s34 - 4*s45)*s45^2 + 
         s23^2*(-45*s34 + 19*s45) + s23*(-34*s34*s45 + 4*s45^2)) + 
       s15^2*s34*(s23 - s45)*(3*s23^2*s34*(5*s34 - 7*s45) + 
         3*s45^2*(9*s34^2 + 8*s34*s45 - 2*s45^2) + 
         s23*s45*(16*s34^2 - 27*s34*s45 + 5*s45^2)) + 
       s15^3*s45*(3*s34*s45^2*(26*s34 + 7*s45) + 
         s23^2*(2*s34^2 - 11*s34*s45 + 11*s45^2) + 
         s23*(-22*s34^2*s45 + 36*s34*s45^2 + 4*s45^3)))))/
   (3*s12^3*(s12 + s23 - s45)*s45^2*tr5^2), 
  (-32*(-2*(s23*s34 + (s15 - s34)*s45)^5 + s12*(s23*s34 + (s15 - s34)*s45)^3*
      (9*s15^2*s45 + 2*s34*(4*s23^2 - 3*s23*s45 - s45^2) + 
       s15*(-6*s23*s34 - 7*s23*s45 - 10*s34*s45 + s45^2)) + 
     s12^4*(s15^5*s45 + s15^4*s45*(-3*s23 + 7*s45) - 2*s23*s34*(s23 - s45)^2*
        (s23^2 + 2*s23*s45 + 4*s45^2) + 2*s15*s34*(3*s23^4 + s23^2*s45^2 - 
         4*s45^4) - s15^2*(-7*s23^2*s45^2 + 20*s34*s45^3 + 
         s23^3*(6*s34 + s45) + 2*s23*s45^2*(-7*s34 + 2*s45)) + 
       s15^3*(-14*s23*s45^2 + 2*s45^2*(-7*s34 + 2*s45) + 
         s23^2*(2*s34 + 3*s45))) + s12^3*(3*s15^5*s45^2 + 
       2*s34^2*(s23 - s45)^2*(4*s23^3 + 3*s23^2*s45 + 4*s23*s45^2 - 
         4*s45^3) - s15*s34*(s23 - s45)*(4*s23*(4*s34 - 3*s45)*s45^2 + 
         8*s45^3*(-2*s34 + s45) + 3*s23^3*(6*s34 + s45) + 
         s23^2*s45*(10*s34 + s45)) + s15^4*s45*(s23*(s34 - 5*s45) - 
         s45*(17*s34 + 13*s45)) + s15^3*(2*s23*s45^2*(9*s34 + 10*s45) + 
         s45^2*(14*s34^2 + 15*s34*s45 - 8*s45^2) + 
         s23^2*(-2*s34^2 - 5*s34*s45 + s45^2)) + 
       s15^2*(-2*s34*(s34 - 12*s45)*s45^3 + 4*s23*s45^3*(-8*s34 + s45) + 
         s23^2*s45*(2*s34^2 - 3*s34*s45 - 7*s45^2) + 
         s23^3*(12*s34^2 + 7*s34*s45 + s45^2))) + 
     s12^2*(-11*s15^5*s45^3 - 2*s34^3*(s23 - s45)^3*(6*s23^2 + 3*s23*s45 + 
         2*s45^2) + s15^4*s45^2*(-4*s23*s34 + 15*s23*s45 + 44*s34*s45 + 
         5*s45^2) + 2*s15*s34^2*(s23 - s45)^2*(s23^2*(9*s34 - 2*s45) + 
         s23*(10*s34 - 3*s45)*s45 + (7*s34 - 2*s45)*s45^2) + 
       s15^3*s45*(s23^2*(s34^2 - 4*s45^2) - 6*s23*s45*(-3*s34^2 + 4*s34*s45 + 
           s45^2) + s45^2*(-55*s34^2 + 4*s34*s45 + 4*s45^2)) + 
       s15^2*s34*(s23 - s45)*(-2*s23*s45*(4*s34^2 - 3*s34*s45 + 3*s45^2) + 
         s23^2*(-6*s34^2 + 3*s34*s45 + 4*s45^2) + 
         s45^2*(-22*s34^2 + 23*s34*s45 + 4*s45^2)))))/
   (3*s12^3*(s12 + s23 - s45)*s45^2*tr5^2), 
  (-32*(5*(s23*s34 + (s15 - s34)*s45)^5 - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (22*s15^2*s45 - s15*(15*s23*s34 + 17*s23*s45 + 25*s34*s45 - 2*s45^2) + 
       5*s34*(4*s23^2 - 3*s23*s45 - s45^2)) + 
     s12^4*(-3*s15^5*s45 + 9*s15^4*(s23 - 2*s45)*s45 + 
       s23*s34*(s23 - s45)^2*(5*s23^2 + 10*s23*s45 + 28*s45^2) + 
       s15*s34*(-15*s23^4 - 13*s23^2*s45^2 + 28*s45^4) + 
       s15^3*(36*s23*s45^2 + (43*s34 - 10*s45)*s45^2 - 
         s23^2*(5*s34 + 9*s45)) + s15^2*(-18*s23^2*s45^2 + 66*s34*s45^3 + 
         3*s23^3*(5*s34 + s45) + s23*s45^2*(-43*s34 + 10*s45))) - 
     s12^3*(6*s15^5*s45^2 - s15^4*s45*(-3*s23*s34 + 9*s23*s45 + 49*s34*s45 + 
         34*s45^2) + s34^2*(s23 - s45)^2*(20*s23^3 + 15*s23^2*s45 + 
         36*s23*s45^2 - 28*s45^3) - s15*s34*(s23 - s45)*
        (2*s23*(32*s34 - 23*s45)*s45^2 + 4*s45^3*(-12*s34 + 7*s45) + 
         s23^3*(45*s34 + 7*s45) + s23^2*s45*(25*s34 + 11*s45)) + 
       s15^3*(52*s23*s45^2*(s34 + s45) - s23^2*s34*(5*s34 + 13*s45) + 
         s45^2*(43*s34^2 + 31*s34*s45 - 20*s45^2)) + 
       s15^2*(2*s23*s45^3*(-48*s34 + 5*s45) + s34*s45^3*(3*s34 + 68*s45) + 
         s23^2*s45*(5*s34^2 + s34*s45 - 18*s45^2) + 
         s23^3*(30*s34^2 + 17*s34*s45 + 3*s45^2))) + 
     s12^2*(26*s15^5*s45^3 + 3*s34^3*(s23 - s45)^3*(10*s23^2 + 5*s23*s45 + 
         6*s45^2) - s15^4*s45^2*(-9*s23*s34 + 35*s23*s45 + 115*s34*s45 + 
         14*s45^2) + s15*s34^2*(s23 - s45)^2*(s23^2*(-45*s34 + 11*s45) + 
         s45^2*(-51*s34 + 26*s45) + s23*(-50*s34*s45 + 6*s45^2)) + 
       s15^2*s34*(s23 - s45)*(s23^2*(15*s34^2 - 9*s34*s45 - 10*s45^2) + 
         s45^2*(63*s34^2 - 88*s34*s45 - 2*s45^2) + 
         s23*s45*(20*s34^2 + s34*s45 + 7*s45^2)) + 
       s15^3*s45*(s45^2*(152*s34^2 - 23*s34*s45 - 10*s45^2) + 
         4*s23*s45*(-13*s34^2 + 18*s34*s45 + 4*s45^2) + 
         s23^2*(-2*s34^2 + s34*s45 + 9*s45^2)))))/
   (3*s12^3*(s12 + s23 - s45)*s45^2*tr5^2), 
  (-16*(2*(s23*s34 + (s15 - s34)*s45)^5 + 
     s12^5*(4*s15*s23^2*s34*(s23 - s45) - 2*s23^2*s34*(s23 - s45)^2 + 
       s15^4*s45 - 2*s15^3*s23*s45 + s15^2*(-2*s34*s45^2 + 
         s23^2*(-2*s34 + s45))) - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (2*s34*(4*s23 + s34)*(s23 - s45) + 8*s15^2*s45 - 
       s15*(5*s23*(s34 + s45) + s45*(7*s34 + s45))) + 
     s12^4*(2*s15^5*s45 - s15^4*s45*(5*s23 + s34 + 4*s45) + 
       2*s23*s34*(s23 - s45)^2*(s23^2 - 2*s34*s45 + s23*(4*s34 + s45)) - 
       s15*s34*(s23 - s45)*(5*s23^3 - 4*s34*s45^2 + 3*s23^2*(4*s34 + s45)) + 
       s15^3*(-(s23^2*(s34 - 4*s45)) + 3*s34*s45^2 + 
         2*s23*s45*(s34 + 3*s45)) + s15^2*(s23^3*(4*s34 - s45) - 
         4*s23*s34*s45^2 + 2*s34*s45^2*(2*s34 + 3*s45) + 
         s23^2*(4*s34^2 - s34*s45 - 2*s45^2))) + 
     s12^2*(12*s15^5*s45^3 - s15^4*s45^2*(-8*s23*s34 + 15*s23*s45 + 
         33*s34*s45 + 4*s45^2) + 2*s34^3*(s23 - s45)^3*(6*s23^2 + 4*s23*s34 - 
         s45*(2*s34 + s45)) + s15^3*s45^2*(s23^2*(-5*s34 + 4*s45) + 
         s34*s45*(26*s34 + 9*s45) + 2*s23*(-6*s34^2 + 5*s34*s45 + s45^2)) + 
       s15^2*s34*(s23 - s45)*(s23^2*s34*(4*s34 - 5*s45) + 
         s45^2*(s34^2 + 2*s34*s45 - 2*s45^2) + s23*s45*(s34^2 - 9*s34*s45 + 
           2*s45^2)) - s15*s34^2*(s23 - s45)^2*(4*s23*s34^2 + 
         s23^2*(15*s34 - 8*s45) + s45*(4*s34^2 + 7*s34*s45 + 4*s45^2))) + 
     s12^3*(-8*s15^5*s45^2 - 2*s34^2*(s23 - s45)^2*(4*s23^3 + 6*s23^2*s34 + 
         s34*s45^2 - 2*s23*s45*(3*s34 + s45)) + 
       s15^4*s45*(s45*(13*s34 + 6*s45) + s23*(s34 + 15*s45)) + 
       s15^3*(-3*s34*s45^2*(s34 + 3*s45) - 2*s23*s45^2*(4*s34 + 3*s45) + 
         s23^2*(s34^2 - s34*s45 - 8*s45^2)) + s15*s34*(s23 - s45)*
        (4*s23*s34*s45^2 - 8*s34*s45^2*(s34 + s45) + s23^3*(15*s34 + s45) + 
         s23^2*(12*s34^2 - 3*s34*s45 - s45^2)) + 
       s15^2*(4*s23*s34*s45^2*(s34 + 2*s45) + s23^3*(-8*s34^2 - s34*s45 + 
           s45^2) - s34*s45^2*(2*s34^2 + 5*s34*s45 + 6*s45^2) + 
         s23^2*(-2*s34^3 + 3*s34^2*s45 + s34*s45^2 + s45^3)))))/
   (3*s12^3*(s12 + s23 - s45)*(-s12 + s34 + s45)^2*tr5^2), 
  (16*(5*(s23*s34 + (s15 - s34)*s45)^5 + 
     2*s12^5*(6*s15*s23^2*s34*(s23 - s45) - 3*s23^2*s34*(s23 - s45)^2 + 
       s15^4*s45 - 2*s15^3*s23*s45 + s15^2*(-3*s34*s45^2 + 
         s23^2*(-3*s34 + s45))) - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (20*s15^2*s45 + s34*(s23 - s45)*(20*s23 + 6*s34 + s45) - 
       s15*(13*s23*(s34 + s45) + s45*(17*s34 + 2*s45))) + 
     s12^4*(5*s15^5*s45 - s15^4*s45*(13*s23 + 2*s34 + 8*s45) + 
       s23*s34*(s23 - s45)^2*(5*s23^2 - 12*s34*s45 + 6*s23*(4*s34 + s45)) - 
       s15*s34*(s23 - s45)*(13*s23^3 - 12*s34*s45^2 + 
         9*s23^2*(4*s34 + s45)) + s15^3*(5*s34*s45^2 + 
         4*s23*s45*(s34 + 3*s45) + s23^2*(-3*s34 + 11*s45)) + 
       s15^2*(s23^3*(11*s34 - 3*s45) - 11*s23*s34*s45^2 + 
         6*s34*s45^2*(2*s34 + 3*s45) + 2*s23^2*(6*s34^2 - s34*s45 - 
           2*s45^2))) + s12^2*(30*s15^5*s45^3 - s15^4*s45^2*
        (-19*s23*s34 + 39*s23*s45 + 81*s34*s45 + 8*s45^2) + 
       3*s34^3*(s23 - s45)^3*(10*s23^2 - 2*s45*(2*s34 + s45) + 
         s23*(8*s34 + s45)) + s15^3*s45^2*(15*s34*s45*(4*s34 + s45) + 
         s23^2*(-13*s34 + 11*s45) + s23*(-26*s34^2 + 32*s34*s45 + 4*s45^2)) + 
       s15^2*s34*(s23 - s45)*(s23^2*s34*(11*s34 - 13*s45) - 
         3*s45^2*(s34^2 + 2*s34*s45 + 2*s45^2) + 
         s23*s45*(2*s34^2 - 17*s34*s45 + 5*s45^2)) - s15*s34^2*(s23 - s45)^2*
        (s23^2*(39*s34 - 19*s45) + 2*s23*(6*s34^2 - 3*s34*s45 - 2*s45^2) + 
         s45*(12*s34^2 + 25*s34*s45 + 12*s45^2))) - 
     s12^3*(20*s15^5*s45^2 + s34^2*(s23 - s45)^2*(20*s23^3 + 6*s34*s45^2 - 
         12*s23*s45*(3*s34 + s45) + 3*s23^2*(12*s34 + s45)) - 
       s15^4*s45*(s45*(31*s34 + 12*s45) + 3*s23*(s34 + 13*s45)) - 
       s15*s34*(s23 - s45)*(16*s23*s34*s45^2 - 24*s34*s45^2*(s34 + s45) + 
         3*s23^3*(13*s34 + s45) + s23^2*(36*s34^2 - 9*s34*s45 - 3*s45^2)) + 
       s15^3*(5*s34*s45^2*(s34 + 3*s45) + 2*s23*s45^2*(11*s34 + 6*s45) + 
         s23^2*(-3*s34^2 + 3*s34*s45 + 22*s45^2)) + 
       s15^2*(-2*s23*s34*s45^2*(8*s34 + 11*s45) + 
         s23^3*(22*s34^2 + 3*s34*s45 - 3*s45^2) + 3*s34*s45^2*
          (2*s34^2 + 7*s34*s45 + 6*s45^2) + s23^2*(6*s34^3 - 9*s34^2*s45 - 
           3*s34*s45^2 - 2*s45^3)))))/(3*s12^3*(s12 + s23 - s45)*
    (-s12 + s34 + s45)^2*tr5^2), 
  (32*(-2*(s23*s34 + (s15 - s34)*s45)^5 + s12*(s23*s34 + (s15 - s34)*s45)^3*
      (8*s15^2*s45 + s15*s45*(-5*s34 + s45) - 7*s15*s23*(s34 + s45) + 
       2*s34*(s23 - s45)*(4*s23 + 2*s34 + s45)) + 
     4*s12^6*(-2*s23*s34*(s23 - s45)^2 + s15^3*s45 - s15^2*s23*s45 + 
       2*s15*s34*(s23^2 - s45^2)) + 
     s12^5*(s15^4*s45 - 2*s15^3*s45*(-3*s23 + 4*s34 + 8*s45) + 
       4*s34*(s23 - s45)^2*(s23^2 - 2*s34*s45 + 4*s23*(2*s34 + s45)) - 
       4*s15*s34*(s23 - s45)*(3*s23^2 + 6*s45*(s34 + s45) + 
         s23*(6*s34 + s45)) + s15^2*(s23^2*(8*s34 - 7*s45) + 4*s34*s45^2 + 
         4*s23*s45*(s34 + 3*s45))) - s12^2*(12*s15^5*s45^3 + 
       2*s34^3*(s23 - s45)^3*(6*s23^2 + 8*s23*s34 + 4*s34^2 + 3*s23*s45 + 
         4*s34*s45 + 2*s45^2) + s15^4*s45^2*(4*s23*s34 - 21*s23*s45 - 
         27*s34*s45 + 4*s45^2) + s15^3*s45*
        (s45^2*(6*s34^2 - 23*s34*s45 - 4*s45^2) + 
         2*s23*s45*(5*s34^2 + 25*s34*s45 + 3*s45^2) + 
         s23^2*(-4*s34^2 - 15*s34*s45 + 4*s45^2)) + s15*s34^2*(s23 - s45)^2*
        (s23^2*(-21*s34 + 4*s45) + s45*(4*s34^2 + s34*s45 + 4*s45^2) + 
         s23*(-12*s34^2 + 8*s34*s45 + 6*s45^2)) + s15^2*s34*(s23 - s45)*
        (s23^2*(4*s34^2 - 15*s34*s45 - 4*s45^2) - 
         s45^2*(13*s34^2 + 26*s34*s45 + 4*s45^2) + 
         s23*s45*(5*s34^2 + 17*s34*s45 + 6*s45^2))) - 
     s12^4*(2*s15^5*s45 + s15^4*s45*(-7*s23 + s34 + 4*s45) + 
       s15^2*(s23^3*(4*s34 + s45) + 4*s34*s45^2*(2*s34 + 3*s45) + 
         s23^2*(16*s34^2 + 3*s34*s45 - 14*s45^2) - 
         2*s23*s45*(2*s34^2 + s34*s45 - 6*s45^2)) + 2*s34*(s23 - s45)^2*
        (s23^3 + 2*s23^2*(4*s34 + s45) - 4*s34*s45*(3*s34 + 2*s45) + 
         4*s23*(6*s34^2 + 5*s34*s45 + s45^2)) - s15*s34*(s23 - s45)*
        (7*s23^3 + s23^2*(36*s34 + 13*s45) + 8*s23*(3*s34^2 - s34*s45 - 
           2*s45^2) + 4*s45*(6*s34^2 + 13*s34*s45 + 6*s45^2)) + 
       s15^3*(s23^2*(s34 + 4*s45) + 2*s23*s45*(7*s34 + 9*s45) - 
         s45*(4*s34^2 + 29*s34*s45 + 24*s45^2))) + 
     s12^3*(8*s15^5*s45^2 + s15^4*s45*(s45*(-7*s34 + 6*s45) - 
         3*s23*(s34 + 7*s45)) + 2*s34^2*(s23 - s45)^2*
        (4*s23^3 + 3*s23^2*(4*s34 + s45) + 4*s23*(4*s34^2 + 3*s34*s45 + 
           s45^2) - 2*s45*(6*s34^2 + 7*s34*s45 + 2*s45^2)) + 
       s15^3*(s23^2*(s34^2 - s34*s45 + 8*s45^2) + 
         2*s23*s45*(4*s34^2 + 23*s34*s45 + 9*s45^2) - 
         s45^2*(13*s34^2 + 39*s34*s45 + 16*s45^2)) + 
       s15^2*(s23^3*(8*s34^2 - s34*s45 + s45^2) + 
         s34*s45^2*(4*s34^2 + 25*s34*s45 + 12*s45^2) + 
         s23^2*(8*s34^3 + 11*s34^2*s45 + 5*s34*s45^2 - 7*s45^3) - 
         4*s23*s45*(s34^3 + 8*s34^2*s45 + 4*s34*s45^2 - s45^3)) - 
       s15*s34*(s23 - s45)*(3*s23^3*(7*s34 + s45) + 
         s23^2*(36*s34^2 + 5*s34*s45 + s45^2) + 
         2*s23*(4*s34^3 - 14*s34^2*s45 - 15*s34*s45^2 - 6*s45^3) + 
         8*s45*(s34^3 + 4*s34^2*s45 + 4*s34*s45^2 + s45^3)))))/
   (3*s12^3*(s12 + s23 - s45)*(-s12 + s34 + s45)^2*tr5^2), 
  (-32*(-5*(s23*s34 + (s15 - s34)*s45)^5 + 
     2*s12^6*(-14*s23*s34*(s23 - s45)^2 + 5*s15^3*s45 - 5*s15^2*s23*s45 + 
       14*s15*s34*(s23^2 - s45^2)) + s12*(s23*s34 + (s15 - s34)*s45)^3*
      (20*s15^2*s45 + 5*s34*(s23 - s45)*(4*s23 + 2*s34 + s45) - 
       s15*((13*s34 - 2*s45)*s45 + 17*s23*(s34 + s45))) + 
     2*s12^5*(s15^4*s45 + s34*(s23 - s45)^2*(5*s23^2 - 14*s34*s45 + 
         28*s23*(2*s34 + s45)) + 2*s15^3*s45*(4*s23 - 5*(s34 + 2*s45)) + 
       s15^2*(s23^2*(14*s34 - 9*s45) + s34*s45^2 + 5*s23*s45*(s34 + 3*s45)) - 
       s15*s34*(s23 - s45)*(19*s23^2 + 42*s45*(s34 + s45) + 
         s23*(42*s34 + 5*s45))) - s12^2*(30*s15^5*s45^3 + 
       s15^4*s45^2*(11*s23*s34 - 51*s23*s45 - 69*s34*s45 + 8*s45^2) + 
       s34^3*(s23 - s45)^3*(30*s23^2 + 28*s34^2 + 36*s34*s45 + 18*s45^2 + 
         5*s23*(8*s34 + 3*s45)) + s15^2*s34*(s23 - s45)*
        (s23^2*(9*s34^2 - 37*s34*s45 - 10*s45^2) - 
         s45^2*(23*s34^2 + 46*s34*s45 + 2*s45^2) + 
         s23*s45*(4*s34^2 + 23*s34*s45 + 7*s45^2)) + 
       s15^3*s45*(s45^2*(18*s34^2 - 53*s34*s45 - 10*s45^2) + 
         2*s23*s45*(11*s34^2 + 60*s34*s45 + 8*s45^2) + 
         s23^2*(-10*s34^2 - 37*s34*s45 + 9*s45^2)) + s15*s34^2*(s23 - s45)^2*
        (s23^2*(-51*s34 + 11*s45) + s23*(-38*s34^2 + 2*s34*s45 + 6*s45^2) + 
         s45*(26*s34^2 + 35*s34*s45 + 26*s45^2))) - 
     s12^4*(5*s15^5*s45 + s15^4*s45*(-17*s23 + 2*s34 + 8*s45) + 
       s34*(s23 - s45)^2*(5*s23^3 + 10*s23^2*(4*s34 + s45) - 
         28*s34*s45*(3*s34 + 2*s45) + 4*s23*(42*s34^2 + 37*s34*s45 + 
           7*s45^2)) + s15^2*(3*s23^3*(3*s34 + s45) + 
         2*s34*s45^2*(2*s34 + 3*s45) + 4*s23^2*(14*s34^2 + 4*s34*s45 - 
           9*s45^2) + s23*s45*(-10*s34^2 + 11*s34*s45 + 30*s45^2)) - 
       s15*s34*(s23 - s45)*(17*s23^3 + s23^2*(114*s34 + 49*s45) + 
         s23*(84*s34^2 - 44*s34*s45 - 64*s45^2) + 
         2*s45*(42*s34^2 + 97*s34*s45 + 42*s45^2)) + 
       s15^3*(3*s23^2*(s34 + 3*s45) + 12*s23*s45*(3*s34 + 4*s45) - 
         s45*(10*s34^2 + 71*s34*s45 + 60*s45^2))) + 
     s12^3*(20*s15^5*s45^2 + s15^4*s45*(-7*s23*s34 - 51*s23*s45 - 
         19*s34*s45 + 12*s45^2) + s34^2*(s23 - s45)^2*
        (20*s23^3 + 15*s23^2*(4*s34 + s45) + 4*s23*(28*s34^2 + 27*s34*s45 + 
           9*s45^2) - 2*s45*(42*s34^2 + 51*s34*s45 + 14*s45^2)) + 
       s15^3*(3*s23^2*(s34^2 - s34*s45 + 6*s45^2) + 
         2*s23*s45*(10*s34^2 + 57*s34*s45 + 24*s45^2) - 
         s45^2*(31*s34^2 + 93*s34*s45 + 40*s45^2)) + 
       s15^2*(3*s23^3*(6*s34^2 - s34*s45 + s45^2) + 
         s34*s45^2*(2*s34^2 + 29*s34*s45 + 6*s45^2) + 
         s23^2*(28*s34^3 + 29*s34^2*s45 + 5*s34*s45^2 - 18*s45^3) - 
         2*s23*s45*(5*s34^3 + 23*s34^2*s45 + 4*s34*s45^2 - 5*s45^3)) - 
       s15*s34*(s23 - s45)*(s23^3*(51*s34 + 7*s45) + 
         s23^2*(114*s34^2 + 47*s34*s45 + 11*s45^2) + 
         2*s23*(14*s34^3 - 59*s34^2*s45 - 74*s34*s45^2 - 23*s45^3) + 
         4*s45*(7*s34^3 + 34*s34^2*s45 + 34*s34*s45^2 + 7*s45^3)))))/
   (3*s12^3*(s12 + s23 - s45)*(-s12 + s34 + s45)^2*tr5^2), 
  (16*(2*(s23*s34 + (s15 - s34)*s45)^5 - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (8*s15^2*s45 + s34*(s23 - s45)*(7*s23 + 2*s34 + s45) - 
       s15*(5*s23*s34 + 6*s23*s45 + 7*s34*s45)) + 
     s12^4*(s23^2*s34*(s23 + 2*s34)*(s23 - s45)^2 - s15*s23^2*s34*(s23 - s45)*
        (3*s23 + 4*s34 - s45) + 2*s15^5*s45 - s15^4*(6*s23 + s34)*s45 - 
       s15^3*(s23^2*(s34 - 6*s45) - 2*s23*s34*s45 + s34*s45^2) + 
       s15^2*(s23^2*s34*(2*s34 - 3*s45) + s23^3*(3*s34 - 2*s45) + 
         s23*s34*s45^2 + 2*s34^2*s45^2)) + 
     s12^2*(12*s15^5*s45^3 + s15^4*s45^2*(8*s23*s34 - 18*s23*s45 - 
         33*s34*s45) + s34^3*(s23 - s45)^3*(9*s23^2 - 2*s34*s45 + 
         s23*(6*s34 + s45)) - s15*s34^2*(s23 - s45)^2*
        (s23^2*(13*s34 - 4*s45) + 2*s23*s34*(2*s34 + s45) + 
         s34*s45*(4*s34 + 7*s45)) + s15^3*s45^2*(s34*(26*s34 - 3*s45)*s45 + 
         s23^2*(-9*s34 + 6*s45) + 2*s23*s34*(-6*s34 + 13*s45)) + 
       s15^2*s34*(s23 - s45)*(s34*(s34 - 8*s45)*s45^2 + 
         s23^2*(-2*s34 + s45)^2 + s23*s45*(s34^2 - s45^2))) + 
     s12^3*(-8*s15^5*s45^2 - s23*s34^2*(s23 - s45)^2*(5*s23^2 + 6*s23*s34 - 
         s23*s45 - 4*s34*s45) + s15^4*s45*(13*s34*s45 + s23*(s34 + 18*s45)) + 
       s15^3*(-16*s23*s34*s45^2 + 3*s34*s45^2*(-s34 + s45) + 
         s23^2*(s34^2 - s34*s45 - 12*s45^2)) - 
       s15^2*(s23*s34*s45^2*(-5*s34 + 2*s45) + s34^2*s45^2*(2*s34 + 7*s45) + 
         s23^2*s34*(2*s34^2 - 3*s34*s45 - 5*s45^2) + 
         s23^3*(7*s34^2 + s34*s45 - 2*s45^2)) + s15*s34*(s23 - s45)*
        (-4*s34^2*s45^2 + s23^3*(11*s34 + s45) + 
         s23^2*(8*s34^2 - 3*s34*s45 - s45^2)))))/
   (3*s12^3*s34^2*(s12 + s23 - s45)*tr5^2), 
  (-16*(5*(s23*s34 + (s15 - s34)*s45)^5 - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (20*s15^2*s45 + 3*s34*(s23 - s45)*(6*s23 + 2*s34 + s45) - 
       s15*(13*s23*s34 + 15*s23*s45 + 17*s34*s45)) + 
     s12^4*(3*s23^2*s34*(s23 + 2*s34)*(s23 - s45)^2 - 
       3*s15*s23^2*s34*(s23 - s45)*(3*s23 + 4*s34 - s45) + 5*s15^5*s45 - 
       s15^4*(15*s23 + 2*s34)*s45 + s15^3*(-3*s23^2*(s34 - 5*s45) + 
         4*s23*s34*s45 - 3*s34*s45^2) + s15^2*(s23^3*(9*s34 - 5*s45) + 
         2*s23^2*s34*(3*s34 - 4*s45) + 3*s23*s34*s45^2 + 6*s34^2*s45^2)) + 
     s12^3*(-20*s15^5*s45^2 - s23*s34^2*(s23 - s45)^2*
        (14*s23^2 + 18*s23*s34 - 3*s23*s45 - 12*s34*s45) + 
       s15^4*s45*(31*s34*s45 + 3*s23*(s34 + 15*s45)) + 
       s15^3*(-38*s23*s34*s45^2 + s34*s45^2*(-5*s34 + 9*s45) + 
         3*s23^2*(s34^2 - s34*s45 - 10*s45^2)) - 
       s15^2*(2*s23*s34*s45^2*(-7*s34 + 3*s45) + 3*s34^2*s45^2*
          (2*s34 + 7*s45) + s23^2*s34*(6*s34^2 - 9*s34*s45 - 13*s45^2) + 
         s23^3*(20*s34^2 + 3*s34*s45 - 5*s45^2)) + s15*s34*(s23 - s45)*
        (-12*s34^2*s45^2 + s23^3*(31*s34 + 3*s45) + 
         3*s23^2*(8*s34^2 - 3*s34*s45 - s45^2))) + 
     s12^2*(30*s15^5*s45^3 + s15^4*s45^2*(19*s23*s34 - 45*s23*s45 - 
         81*s34*s45) + 3*s34^3*(s23 - s45)^3*(8*s23^2 - 2*s34*s45 + 
         s23*(6*s34 + s45)) - s15*s34^2*(s23 - s45)^2*
        (s23^2*(35*s34 - 11*s45) + 2*s23*s34*(6*s34 + s45) + 
         3*s34*s45*(4*s34 + 7*s45)) + s15^3*s45^2*(-3*s23^2*(7*s34 - 5*s45) + 
         3*s34*(20*s34 - 3*s45)*s45 + s23*(-26*s34^2 + 64*s34*s45)) + 
       s15^2*s34*(s23 - s45)*(-3*s34*s45^2*(s34 + 8*s45) + 
         s23^2*(11*s34^2 - 11*s34*s45 + 2*s45^2) - 
         s23*s45*(-2*s34^2 + s34*s45 + 3*s45^2)))))/
   (3*s12^3*s34^2*(s12 + s23 - s45)*tr5^2), 
  (32*(2*(s23*s34 + (s15 - s34)*s45)^5 - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (8*s15^2*s45 + s34*(s23 - s45)*(9*s23 + 4*s34 + s45) - 
       s15*(7*s23*s34 + 6*s23*s45 + 5*s34*s45)) + 
     s12^4*(-(s23*s34*(s23^2 - 8*s23*s34 - 8*s34^2)*(s23 - s45)^2) + 
       2*s15^5*s45 + s15^4*(-6*s23 + s34)*s45 - s15*s34*(s23 - s45)*
        (-3*s23^3 + 8*s23*s34^2 + 8*s34^2*s45 + s23^2*(16*s34 + s45)) + 
       s15^2*(-8*s34^2*s45^2 + s23*s34*s45*(4*s34 + s45) - 
         s23^3*(3*s34 + 2*s45) + s23^2*s34*(8*s34 + 3*s45)) + 
       s15^3*(-2*s23*s34*s45 - s34*s45*(4*s34 + s45) + 
         s23^2*(s34 + 6*s45))) + s12^2*(12*s15^5*s45^3 + 
       s15^4*s45^2*(4*s23*s34 - 18*s23*s45 - 27*s34*s45) + 
       s34^3*(s23 - s45)^3*(11*s23^2 + 8*s34*(s34 + s45) + 
         s23*(16*s34 + 11*s45)) + s15*s34^2*(s23 - s45)^2*
        (s23^2*(-15*s34 + 4*s45) + s34*s45*(4*s34 + 13*s45) - 
         2*s23*(6*s34^2 + 5*s34*s45 - 5*s45^2)) - s15^2*s34*(s23 - s45)*
        (s34*(13*s34 - 2*s45)*s45^2 + s23^2*(-4*s34^2 + s45^2) + 
         s23*s45*(-5*s34^2 + 26*s34*s45 + s45^2)) + 
       s15^3*s45*(3*s34*(2*s34 - s45)*s45^2 + 2*s23*s34*s45*(5*s34 + 9*s45) + 
         s23^2*(-4*s34^2 - 3*s34*s45 + 6*s45^2))) - 
     s12^3*(8*s15^5*s45^2 - s15^4*s45*(7*s34*s45 + 3*s23*(s34 + 6*s45)) + 
       s34^2*(s23 - s45)^2*(3*s23^3 + 16*s23*s34^2 - 8*s34^2*s45 + 
         s23^2*(20*s34 + 11*s45)) + s15^2*(s34^2*(4*s34 - 13*s45)*s45^2 + 
         s23^3*(s34^2 - 5*s34*s45 - 2*s45^2) + s23*s34*s45*
          (-4*s34^2 + 29*s34*s45 + 2*s45^2) + s23^2*s34*
          (8*s34^2 - 5*s34*s45 + 3*s45^2)) - s15*s34*(s23 - s45)*
        (s23^3*(5*s34 - s45) + 8*s34^2*s45*(s34 + 3*s45) + 
         s23^2*(28*s34^2 + 13*s34*s45 + s45^2) + 2*s23*s34*
          (4*s34^2 - 6*s34*s45 + 5*s45^2)) + 
       s15^3*(2*s23*s34*s45*(4*s34 + 3*s45) - s34*s45^2*(13*s34 + 3*s45) + 
         s23^2*(s34^2 + 7*s34*s45 + 12*s45^2)))))/
   (3*s12^3*s34^2*(s12 + s23 - s45)*tr5^2), 
  (-32*(5*(s23*s34 + (s15 - s34)*s45)^5 - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (20*s15^2*s45 + s34*(s23 - s45)*(22*s23 + 10*s34 + 3*s45) - 
       s15*(17*s23*s34 + 15*s23*s45 + 13*s34*s45)) + 
     s12^4*(-(s23*s34*(3*s23^2 - 28*s23*s34 - 28*s34^2)*(s23 - s45)^2) + 
       5*s15^5*s45 + s15^4*(-15*s23*s45 + 2*s34*s45) - 
       s15*s34*(s23 - s45)*(-9*s23^3 + 28*s23*s34^2 + 28*s34^2*s45 + 
         s23^2*(56*s34 + 3*s45)) + s15^3*(-4*s23*s34*s45 - 
         s34*s45*(10*s34 + 3*s45) + 3*s23^2*(s34 + 5*s45)) + 
       s15^2*(-28*s34^2*s45^2 + 4*s23^2*s34*(7*s34 + 2*s45) + 
         s23*s34*s45*(10*s34 + 3*s45) - s23^3*(9*s34 + 5*s45))) - 
     s12^3*(20*s15^5*s45^2 - s15^4*s45*(7*s23*s34 + 45*s23*s45 + 
         19*s34*s45) + s34^2*(s23 - s45)^2*(6*s23^3 + 56*s23*s34^2 - 
         28*s34^2*s45 + s23^2*(66*s34 + 37*s45)) + 
       s15^2*(s34^2*(2*s34 - 47*s45)*s45^2 - s23^3*s45*(13*s34 + 5*s45) + 
         2*s23*s34*s45*(-5*s34^2 + 44*s34*s45 + 3*s45^2) + 
         s23^2*s34*(28*s34^2 - 11*s34*s45 + 7*s45^2)) - 
       s15*s34*(s23 - s45)*(s23^3*(9*s34 - 3*s45) + 28*s34^2*s45*
          (s34 + 3*s45) + s23^2*(94*s34^2 + 43*s34*s45 + 3*s45^2) + 
         2*s23*s34*(14*s34^2 - 23*s34*s45 + 17*s45^2)) + 
       s15^3*(2*s23*s34*s45*(10*s34 + 9*s45) - s34*s45^2*(31*s34 + 9*s45) + 
         s23^2*(3*s34^2 + 17*s34*s45 + 30*s45^2))) + 
     s12^2*(30*s15^5*s45^3 + s15^4*s45^2*(11*s23*s34 - 45*s23*s45 - 
         69*s34*s45) + s34^3*(s23 - s45)^3*(26*s23^2 + 28*s34*(s34 + s45) + 
         s23*(48*s34 + 37*s45)) + s15^2*s34*(s23 - s45)*
        (s34*s45^2*(-23*s34 + 10*s45) + s23*s45*(4*s34^2 - 71*s34*s45 - 
           3*s45^2) + s23^2*(9*s34^2 + s34*s45 - 2*s45^2)) + 
       s15^3*s45*(9*s34*(2*s34 - s45)*s45^2 + 2*s23*s34*s45*
          (11*s34 + 24*s45) + s23^2*(-10*s34^2 - 9*s34*s45 + 15*s45^2)) + 
       s15*s34^2*(s23 - s45)^2*(s23^2*(-35*s34 + 9*s45) + 
         s34*s45*(26*s34 + 47*s45) + s23*(-38*s34^2 - 26*s34*s45 + 
           34*s45^2)))))/(3*s12^3*s34^2*(s12 + s23 - s45)*tr5^2), 
  (16*(3*s12^5*s15^2*(s15 - s23)^2*s45 + 2*(s23*s34 + (s15 - s34)*s45)^5 - 
     s12*(s23*s34 + (s15 - s34)*s45)^3*(8*s15^2*s45 - 5*s15*s23*(s34 + s45) - 
       3*s15*s45*(3*s34 + s45) + 2*s34*(4*s23^2 - 5*s23*s45 + s45^2)) + 
     s12^4*(2*s23^3*s34*(s23 - s45)^2 + 2*s15^5*s45 - 
       s15*s23^2*s34*(5*s23^2 - 6*s23*s45 + s45^2) + 
       s15^3*(-(s23^2*(s34 - 4*s45)) + 11*s34*s45^2 + 
         6*s23*s45*(s34 + 3*s45)) - s15^4*s45*(5*s23 + 3*(s34 + 4*s45)) + 
       s15^2*s23*(s23^2*(4*s34 - s45) - 4*s34*s45^2 - 
         s23*s45*(5*s34 + 6*s45))) + 
     s12^3*(-2*s23^2*s34^2*(4*s23 - 3*s45)*(s23 - s45)^2 - 8*s15^5*s45^2 + 
       s15*s23*s34*(s23 - s45)*(-8*s34*s45^2 - s23*s45*(3*s34 + s45) + 
         s23^2*(15*s34 + s45)) + s15^4*s45*(s23*(s34 + 15*s45) + 
         s45*(19*s34 + 18*s45)) + s15^3*(-11*s34*s45^2*(s34 + 3*s45) - 
         2*s23*s45^2*(4*s34 + 9*s45) + s23^2*(s34^2 - s34*s45 - 8*s45^2)) + 
       s15^2*(15*s34^2*s45^3 + 8*s23*s34*s45^2*(-s34 + s45) + 
         s23^3*(-8*s34^2 - s34*s45 + s45^2) + s23^2*s45*(3*s34^2 + s34*s45 + 
           3*s45^2))) + s12^2*(6*s23*s34^3*(s23 - s45)^3*(2*s23 - s45) + 
       12*s15^5*s45^3 - s15^4*s45^2*(-8*s23*s34 + 15*s23*s45 + 39*s34*s45 + 
         12*s45^2) + s15*s34^2*(s23 - s45)^2*(9*s34*s45^2 - 
         4*s23*s45*(3*s34 + 2*s45) + s23^2*(-15*s34 + 8*s45)) + 
       s15^3*s45^2*(s23^2*(-5*s34 + 4*s45) + 3*s34*s45*(14*s34 + 11*s45) - 
         2*s23*(10*s34^2 + s34*s45 - 3*s45^2)) + s15^2*s34*(s23 - s45)*
        (s23^2*s34*(4*s34 - 5*s45) + 15*s34*s45^2*(s34 + 2*s45) + 
         s23*s45*(3*s34^2 - 17*s34*s45 + 4*s45^2)))))/
   (3*s12^3*(s12 + s23 - s45)*(-s12 + s34 + s45)^2*tr5^2), 
  (32*(3*s12^5*s15^2*(s15^2 - 6*s15*s23 + 5*s23^2)*s45 + 
     2*(s23*s34 + (s15 - s34)*s45)^5 - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (8*s15^2*s45 - 7*s15*s23*(s34 + s45) - 3*s15*s45*(3*s34 + s45) + 
       2*s34*(4*s23^2 - 5*s23*s45 + s45^2)) + 
     s12^4*(2*s23^3*s34*(s23 - s45)^2 + 2*s15^5*s45 + 
       s15*s23^2*s34*(-7*s23^2 + 10*s23*s45 - 3*s45^2) - 
       s15^4*s45*(7*s23 + 3*(s34 + 4*s45)) + 
       s15^3*(11*s34*s45^2 + s23^2*(s34 + 4*s45) + 
         6*s23*s45*(5*s34 + 9*s45)) + s15^2*s23*(-18*s34*s45^2 + 
         s23^2*(4*s34 + s45) - s23*s45*(13*s34 + 30*s45))) + 
     s12^2*(6*s23*s34^3*(s23 - s45)^3*(2*s23 - s45) + 12*s15^5*s45^3 - 
       s15^4*s45^2*(-4*s23*s34 + 21*s23*s45 + 39*s34*s45 + 12*s45^2) + 
       s15*s34^2*(s23 - s45)^2*(9*s34*s45^2 - 2*s23*s45*(4*s34 + 3*s45) + 
         s23^2*(-21*s34 + 4*s45)) + s15^3*s45*
        (3*s34*s45^2*(14*s34 + 11*s45) + s23^2*(-4*s34^2 - 15*s34*s45 + 
           4*s45^2) + 2*s23*s45*(-s34^2 + 17*s34*s45 + 9*s45^2)) + 
       s15^2*s34*(s23 - s45)*(15*s34*s45^2*(s34 + 2*s45) + 
         s23^2*(4*s34^2 - 15*s34*s45 - 4*s45^2) + 
         s23*s45*(17*s34^2 + 17*s34*s45 + 18*s45^2))) + 
     s12^3*(-2*s23^2*s34^2*(4*s23 - 3*s45)*(s23 - s45)^2 - 8*s15^5*s45^2 + 
       s15*s23*s34*(s23 - s45)*(-6*s34*s45^2 + 3*s23^2*(7*s34 + s45) - 
         s23*s45*(11*s34 + 3*s45)) + s15^4*s45*(3*s23*(s34 + 7*s45) + 
         s45*(19*s34 + 18*s45)) + s15^2*(15*s34^2*s45^3 + 
         4*s23*s34*s45^2*(5*s34 + 9*s45) - s23^3*(8*s34^2 - s34*s45 + 
           s45^2) + 3*s23^2*s45*(-5*s34^2 - 3*s34*s45 + 5*s45^2)) - 
       s15^3*(11*s34*s45^2*(s34 + 3*s45) + s23^2*(s34^2 - s34*s45 + 
           8*s45^2) + 2*s23*s45*(6*s34^2 + 31*s34*s45 + 27*s45^2)))))/
   (3*s12^3*(s12 + s23 - s45)*(-s12 + s34 + s45)^2*tr5^2), 
  (-16*(2*(s23*s34 + (s15 - s34)*s45)^5 - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (8*s15^2*s45 - s15*(5*s23*s34 + 6*s23*s45 + 9*s34*s45) + 
       s34*(7*s23^2 - 6*s23*s45 - s45^2)) + s12^4*(s15 - s23)*
      (2*s15*s23^2*s34*(s23 - s45) - s23^2*s34*(s23 - s45)^2 + 2*s15^4*s45 - 
       s15^3*(4*s23 + 3*s34)*s45 - s15^2*(s23^2*(s34 - 2*s45) - 
         3*s23*s34*s45 + s34*s45^2)) + 
     s12^3*(-(s23^2*s34^2*(s23 - s45)^2*(5*s23 - s45)) - 8*s15^5*s45^2 + 
       s15*s23^2*s34*(s23 - s45)*(-(s45*(3*s34 + s45)) + 
         s23*(11*s34 + s45)) + s15^4*s45*(19*s34*s45 + s23*(s34 + 18*s45)) + 
       s15^3*(-24*s23*s34*s45^2 + s34*s45^2*(-11*s34 + 3*s45) + 
         s23^2*(s34^2 - s34*s45 - 12*s45^2)) + 
       s15^2*(s23*s34*(5*s34 - 2*s45)*s45^2 - 3*s34^2*s45^3 + 
         s23^2*s34*s45*(3*s34 + 7*s45) - s23^3*(7*s34^2 + s34*s45 - 
           2*s45^2))) + s12^2*(12*s15^5*s45^3 + s23*s34^3*(s23 - s45)^3*
        (9*s23 + s45) + s15^4*s45^2*(8*s23*s34 - 18*s23*s45 - 39*s34*s45) + 
       s15*s34^2*(s23 - s45)^2*(-10*s23*s34*s45 - 3*s34*s45^2 + 
         s23^2*(-13*s34 + 4*s45)) + s15^3*s45^2*(3*s34*(14*s34 - s45)*s45 + 
         10*s23*s34*(-2*s34 + 3*s45) + s23^2*(-9*s34 + 6*s45)) + 
       s15^2*s34*(s23 - s45)*(3*s34*(5*s34 - 2*s45)*s45^2 + 
         s23^2*(-2*s34 + s45)^2 + s23*s45*(3*s34^2 + 2*s34*s45 - s45^2)))))/
   (3*s12^3*s34^2*(s12 + s23 - s45)*tr5^2), 
  (-32*(2*(s23*s34 + (s15 - s34)*s45)^5 + s12^4*(s15 - s23)^2*
      (-(s23*s34*(s23 - s45)^2) + 2*s15^3*s45 - s15^2*(2*s23 + 3*s34)*s45 + 
       s15*s34*(s23^2 - s45^2)) - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (8*s15^2*s45 - s15*(7*s23*s34 + 6*s23*s45 + 9*s34*s45) + 
       s34*(9*s23^2 - 8*s23*s45 - s45^2)) + 
     s12^2*(12*s15^5*s45^3 + 11*s23*s34^3*(s23 - s45)^3*(s23 + s45) + 
       s15^4*s45^2*(4*s23*s34 - 18*s23*s45 - 39*s34*s45) + 
       s15*s34^2*(s23 - s45)^2*(-3*s34*s45^2 + s23^2*(-15*s34 + 4*s45) + 
         2*s23*s45*(-17*s34 + 5*s45)) - s15^2*s34*(s23 - s45)*
        (3*s34*s45^2*(-5*s34 + 2*s45) + s23^2*(-4*s34^2 + s45^2) + 
         s23*s45*(-17*s34^2 + 26*s34*s45 + s45^2)) + 
       s15^3*s45*(-2*s23*s34*(s34 - 13*s45)*s45 + 3*s34*(14*s34 - s45)*
          s45^2 + s23^2*(-4*s34^2 - 3*s34*s45 + 6*s45^2))) - 
     s12^3*(8*s15^5*s45^2 + s23^2*s34^2*(s23 - s45)^2*(3*s23 + 11*s45) - 
       s15*s23*s34*(s23 - s45)*(s23^2*(5*s34 - s45) + 10*s34*s45^2 + 
         s23*s45*(13*s34 + s45)) - s15^4*s45*(19*s34*s45 + 
         3*s23*(s34 + 6*s45)) + s15^2*(3*s34^2*s45^3 - 
         s23^2*s34*s45*(9*s34 + s45) + s23*s34*s45^2*(17*s34 + 2*s45) + 
         s23^3*(s34^2 - 5*s34*s45 - 2*s45^2)) + 
       s15^3*(s34*(11*s34 - 3*s45)*s45^2 + 2*s23*s34*s45*(6*s34 + 11*s45) + 
         s23^2*(s34^2 + 7*s34*s45 + 12*s45^2)))))/
   (3*s12^3*s34^2*(s12 + s23 - s45)*tr5^2), 
  (-16*(2*(s23*s34 + (s15 - s34)*s45)^5 - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (7*s15^2*s45 + 2*s34*(4*s23^2 - 5*s23*s45 + s45^2) - 
       s15*(6*s23*s34 + 5*s23*s45 + 8*s34*s45 + 3*s45^2)) + 
     s12^4*(s15 - s23)*(4*s15*s23^2*s34*(s23 - s45) - 
       2*s23^2*s34*(s23 - s45)^2 + s15^4*s45 - s15^3*s45*(2*s23 + 3*s45) + 
       s15^2*(3*s23*s45^2 + 4*s34*s45^2 + s23^2*(-2*s34 + s45))) + 
     s12^3*(-2*s23^2*s34^2*(4*s23 - 3*s45)*(s23 - s45)^2 - 5*s15^5*s45^2 + 
       s15*s23*s34*(s23 - s45)*(-6*s34*s45^2 - s23*s45*(8*s34 + s45) + 
         s23^2*(18*s34 + s45)) + s15^4*s45*(9*s45*(s34 + s45) + 
         s23*(s34 + 11*s45)) + s15^3*(-4*s23*s45^2*(2*s34 + 3*s45) - 
         s34*s45^2*(4*s34 + 19*s45) + s23^2*(2*s34^2 - s34*s45 - 7*s45^2)) + 
       s15^2*(8*s23*s34*s45^3 + 10*s34^2*s45^3 + 
         s23^3*(-12*s34^2 - s34*s45 + s45^2) + s23^2*s45*(4*s34^2 + s34*s45 + 
           3*s45^2))) + s12^2*(6*s23*s34^3*(s23 - s45)^3*(2*s23 - s45) + 
       9*s15^5*s45^3 - s15^4*s45^2*(-4*s23*s34 + 13*s23*s45 + 28*s34*s45 + 
         9*s45^2) + 2*s15*s34^2*(s23 - s45)^2*(4*s34*s45^2 - 
         4*s23*s45*(s34 + s45) + s23^2*(-9*s34 + 4*s45)) + 
       s15^2*s34*(s23 - s45)*(3*s23^2*s34*(2*s34 - 3*s45) + 
         5*s34*s45^2*(2*s34 + 5*s45) + 2*s23*s45*(3*s34^2 - 4*s34*s45 + 
           2*s45^2)) + s15^3*s45*(s23^2*(s34 - 2*s45)^2 + 
         s34*s45^2*(29*s34 + 26*s45) + s23*(-8*s34^2*s45 + 4*s34*s45^2 + 
           6*s45^3)))))/(3*s12^3*(s12 + s23 - s45)*s45^2*tr5^2), 
  (32*(-2*(s23*s34 + (s15 - s34)*s45)^5 + s12*(s23*s34 + (s15 - s34)*s45)^3*
      (9*s15^2*s45 + 2*s34*(4*s23^2 - 5*s23*s45 + s45^2) - 
       s15*(6*s23*s34 + 7*s23*s45 + 10*s34*s45 + 3*s45^2)) + 
     s12^4*(s15 - s23)*(2*s23^2*s34*(s23 - s45)^2 + s15^4*s45 + 
       4*s15*s23^2*s34*(-s23 + s45) + s15^3*s45*(-2*s23 + 15*s45) + 
       s15^2*(-15*s23*s45^2 - 14*s34*s45^2 + s23^2*(2*s34 + s45))) + 
     s12^2*(-6*s23*s34^3*(s23 - s45)^3*(2*s23 - s45) - 11*s15^5*s45^3 + 
       s15^4*s45^2*(-4*s23*s34 + 15*s23*s45 + 44*s34*s45 + 21*s45^2) + 
       2*s15*s34^2*(s23 - s45)^2*(s23^2*(9*s34 - 2*s45) - 5*s34*s45^2 + 
         3*s23*s45*(2*s34 + s45)) + s15^3*s45*
        (-(s34*s45^2*(55*s34 + 52*s45)) + s23^2*(s34^2 - 4*s45^2) + 
         18*s23*s45*(s34^2 - s45^2)) + s15^2*s34*(s23 - s45)*
        (-(s34*s45^2*(22*s34 + 41*s45)) + s23^2*(-6*s34^2 + 3*s34*s45 + 
           4*s45^2) - 2*s23*s45*(4*s34^2 - 3*s34*s45 + 9*s45^2))) + 
     s12^3*(2*s23^2*s34^2*(4*s23 - 3*s45)*(s23 - s45)^2 + 3*s15^5*s45^2 - 
       s15*s23*s34*(s23 - s45)*(-8*s34*s45^2 - 3*s23*s45*(2*s34 + s45) + 
         3*s23^2*(6*s34 + s45)) + s15^4*s45*(s23*(s34 - 5*s45) - 
         s45*(17*s34 + 33*s45)) + s15^3*(6*s23*s45^2*(3*s34 + 8*s45) + 
         s34*s45^2*(14*s34 + 55*s45) + s23^2*(-2*s34^2 - 5*s34*s45 + 
           s45^2)) + s15^2*(-28*s23*s34*s45^3 - 22*s34^2*s45^3 + 
         s23^3*(12*s34^2 + 7*s34*s45 + s45^2) - s23^2*s45*
          (2*s34^2 + 7*s34*s45 + 15*s45^2)))))/(3*s12^3*(s12 + s23 - s45)*
    s45^2*tr5^2), 
  (8*(2*(s23*s34 + (s15 - s34)*s45)^4*((-s15 + s34)*s45 + s23*(s34 + s45)) + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(6*s15^3*s45^2 - 
       2*s23*s34*(s23 - s45)*(3*s23*s34 + 2*s23*s45 + s34*s45) - 
       s15^2*s45*(7*s23*s34 + 12*s23*s45 + 14*s34*s45) + 
       s15*(8*s34^2*s45^2 + s23*s34*s45*(8*s34 + 13*s45) + 
         s23^2*(4*s34^2 + 9*s34*s45 + 6*s45^2))) + 
     s12^3*(-2*s23^3*s34^2*(s23 - s45)^2 + 2*s15^5*s45^2 + 
       s15^3*s45*(15*s23*s34*s45 + 4*s34^2*s45 + 2*s23^2*(s34 + 6*s45)) - 
       s15^4*s45*(6*s34*s45 + s23*(s34 + 8*s45)) + 
       2*s15*s23^2*(-2*s23*s34^2*s45 - s34^2*s45^2 + 
         s23^2*(2*s34^2 + s45^2)) - s15^2*s23*(9*s23*s34*s45^2 + 
         6*s34^2*s45^2 + s23^2*(2*s34^2 + s34*s45 + 8*s45^2))) + 
     s12^2*(-6*s15^5*s45^3 + 2*s23^2*s34^2*(s23 - s45)^2*
        (-(s34*s45) + s23*(3*s34 + s45)) - s15*s23*s34^2*(s23 - s45)*
        (-4*s34*s45^2 + s23*s45*(4*s34 + s45) + s23^2*(8*s34 + 3*s45)) + 
       2*s15^4*s45^2*(11*s34*s45 + s23*(s34 + 9*s45)) - 
       s15^3*s45^2*(44*s23*s34*s45 + 26*s34^2*s45 + s23^2*(s34 + 18*s45)) + 
       s15^2*(-2*s23*s34^2*(s34 - 15*s45)*s45^2 + 10*s34^3*s45^3 + 
         s23^2*s34*s45^2*(-11*s34 + 19*s45) + s23^3*(2*s34^3 + s34^2*s45 - 
           s34*s45^2 + 6*s45^3)))))/(3*s12*s23*s34*(s12 + s23 - s45)*s45^2*
    tr5^2), (8*(2*s12^5*(s15 - s23)*s45^2*(2*s15^2 + s15*s45 + 
       s23*(-s23 + s45)) + 2*(s23*s34 + (s15 - s34)*s45)^4*
      ((-s15 + s34)*s45 + s23*(s34 + s45)) + 
     s12^4*(s15^4*s45*(s23 + 6*s45) + s15*(-4*s23^4*s34 + 4*s23^3*s45^2 + 
         8*s23^2*s34*s45^2 - 4*s23*s34*s45^3 + 4*s34*s45^4) + 
       2*s23^2*(s23^3*s34 - s23^2*s45^2 - 5*s23*s34*s45^2 + 
         s45^3*(4*s34 + s45)) + s15^2*(-3*s23^2*s45^2 + 6*(s34 - s45)*s45^3 + 
         s23^3*(2*s34 + s45) + 6*s23*s45^2*(s34 + 2*s45)) - 
       s15^3*s45*(2*s23^2 + 5*s23*s45 + 2*s45*(4*s34 + 5*s45))) + 
     s12^3*(2*s15^5*s45^2 - 2*s34*(s23 - s45)*(s23^3*(s34 - 3*s45)*s45 - 
         8*s23^2*s34*s45^2 + s23*s34*s45^3 + s34*s45^4 + 
         s23^4*(4*s34 + s45)) - s15^4*s45*(6*s45*(s34 + 3*s45) + 
         s23*(s34 + 5*s45)) - 2*s15^2*(2*s23^3*s34*(s34 + s45) + 
         6*s23*s45^3*(s34 + s45) - 2*s23^2*s45^2*(2*s34 + s45) + 
         3*s45^3*(3*s34^2 + s34*s45 - s45^2)) + 
       s15*(-16*s23^3*s34*s45^2 + 14*s23*s34*s45^4 - 8*s34*s45^5 + 
         s23^4*(12*s34^2 + 5*s34*s45 - 2*s45^2) + s23^2*s45^2*
          (-14*s34^2 + s34*s45 + 2*s45^2)) + 
       s15^3*s45*(5*s23*s45*(s34 + 3*s45) + s23^2*(2*s34 + 5*s45) + 
         2*s45*(2*s34^2 + 18*s34*s45 + 3*s45^2))) + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(6*s15^3*s45^2 - 
       2*s34*(s23 - s45)*(s23*(3*s34 - s45)*s45 + s45^2*(-s34 + s45) + 
         s23^2*(4*s34 + 3*s45)) - s15^2*s45*(7*s23*(s34 + s45) + 
         2*s45*(7*s34 + 3*s45)) + 
       s15*(-2*s45^2*(-4*s34^2 - 4*s34*s45 + s45^2) + 
         s23^2*(4*s34^2 + 9*s34*s45 + s45^2) + s23*s45*(8*s34^2 + s34*s45 + 
           5*s45^2))) + s12^2*(-6*s15^5*s45^3 + s15^4*s45^2*
        (2*s23*s34 + 9*s23*s45 + 22*s34*s45 + 18*s45^2) + 
       2*s34^2*(s23 - s45)^2*(3*s23^2*(s34 - s45)*s45 + 
         s23*s45^2*(-5*s34 + s45) - s45^3*(s34 + s45) + 
         3*s23^3*(2*s34 + s45)) + s15^3*s45^2*(s23^2*(s34 - 4*s45) - 
         15*s23*s45^2 + 2*s45*(-13*s34^2 - 24*s34*s45 + s45^2)) - 
       s15*s34*(s23 - s45)*(3*s23*(s34 - 2*s45)*s45^3 + 
         s23^3*(12*s34^2 + 4*s34*s45 - 5*s45^2) + 
         2*s45^3*(-6*s34^2 + 3*s34*s45 + 2*s45^2) + 
         s23^2*s45*(12*s34^2 - 13*s34*s45 + 7*s45^2)) + 
       s15^2*(-(s23^2*s45^2*(13*s34^2 + 4*s34*s45 + s45^2)) + 
         s23^3*(2*s34^3 + 2*s34^2*s45 - 6*s34*s45^2 + s45^3) - 
         2*s45^3*(-5*s34^3 - 21*s34^2*s45 + 3*s34*s45^2 + s45^3) + 
         s23*s45^2*(-2*s34^3 - 21*s34^2*s45 + 24*s34*s45^2 + 4*s45^3)))))/
   (3*s12*s23*(s12 + s23 - s45)*(s12 - s34 - s45)*s45^2*tr5^2), 
  (8*(-2*s12^5*s15*(s15 - s23)^2*s23*(s15 - s23 - 2*s34) + 
     2*(s15*s34 - s34^2 + s23*s45)*(s23*s34 + (s15 - s34)*s45)^4 + 
     s12^4*s15*(-4*s23^3*(s23 + 2*s34)*(s34 + s45) + 
       s15^3*(4*s23*s34 + 10*s23*s45 - 3*s34*s45) - 
       s15^2*(-3*s34^2*s45 + 12*s23^2*(s34 + 2*s45) + 
         4*s23*s34*(2*s34 + 3*s45)) + s15*s23*(s34^2*s45 + 
         6*s23^2*(2*s34 + 3*s45) + s23*s34*(16*s34 + 23*s45))) - 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(6*s15^3*s34*s45 + 4*s23^3*s34*s45 + 
       8*s23*s34^3*s45 - 2*s34^3*s45^2 - 2*s23^2*(3*s34^3 + 2*s34*s45^2) + 
       s15*(s34^2*s45*(7*s34 + 5*s45) + s23*s34*(3*s34^2 - 4*s34*s45 - 
           7*s45^2) + s23^2*(5*s34^2 - 3*s34*s45 - 6*s45^2)) + 
       s15^2*(-(s34*s45*(13*s34 + 3*s45)) + s23*(-s34^2 + s34*s45 + 
           10*s45^2))) + s12^3*(2*s23^2*s34^3*(s23 - s45)^2 - 
       2*s15^5*s34*s45 + s15*s23*(s23*s34^2*(2*s34 - s45)*s45 + s34^3*s45^2 + 
         s23^3*(s34^2 + 4*s34*s45 + 2*s45^2) + s23^2*s34*
          (s34^2 + 10*s34*s45 + 4*s45^2)) + s15^4*(s34*s45*(5*s34 + 9*s45) - 
         s23*(2*s34^2 + 9*s34*s45 + 20*s45^2)) - 
       s15^2*(-8*s34^3*s45^2 + s23*s34^2*s45*(8*s34 + 3*s45) + 
         s23^3*(4*s34^2 + 15*s34*s45 + 18*s45^2) + 
         s23^2*s34*(7*s34^2 + 29*s34*s45 + 30*s45^2)) + 
       s15^3*(-(s34^2*s45*(3*s34 + 17*s45)) + s23*s34*(4*s34^2 + 20*s34*s45 + 
           23*s45^2) + s23^2*(5*s34^2 + 22*s34*s45 + 36*s45^2))) + 
     s12^2*(6*s15^5*s34*s45^2 + 2*s23*s34^2*(s23 - s45)^2*
        (-3*s23*s34^2 + s23^2*s45 + 2*s34^2*s45) + s15*s34^2*(s23 - s45)*
        (s23^3*(4*s34 - 3*s45) - 7*s34^2*s45^2 + s23*s34*s45*
          (5*s34 + 4*s45) + s23^2*(6*s34^2 - 8*s34*s45 - s45^2)) + 
       s15^4*s45*(-(s34*s45*(20*s34 + 9*s45)) + 
         s23*(5*s34^2 + 6*s34*s45 + 20*s45^2)) + 
       s15^3*(s34^2*s45^2*(22*s34 + 25*s45) - 2*s23*s34*s45*
          (6*s34^2 + 12*s34*s45 + 17*s45^2) + s23^2*(s34^3 + s34^2*s45 - 
           s34*s45^2 - 24*s45^3)) + s15^2*(-(s34^3*s45^2*(8*s34 + 23*s45)) + 
         s23*s34^2*s45*(7*s34^2 + 30*s34*s45 + 14*s45^2) + 
         s23^3*(-3*s34^3 + s34^2*s45 - 5*s34*s45^2 + 6*s45^3) + 
         s23^2*s34*(-s34^3 + 2*s34^2*s45 + 5*s34*s45^2 + 23*s45^3)))))/
   (3*s12*s34*(-s15 + s23 + s34)*(s12 + s23 - s45)*(-s12 + s34 + s45)^2*
    tr5^2), (-8*(-2*(s23*s34 + (s15 - s34)*s45)^4*(-(s15*(s34 + s45)) + 
       s34*(s23 + s34 + s45)) + s12^5*(s15 - s23)*(-(s23*s34*(s23 - s45)^2) + 
       2*s15^3*s45 - s15^2*(2*s23 + 3*s34)*s45 + s15*s34*(s23^2 - s45^2)) + 
     s12^4*(2*s15^5*s45 - s15^4*s45*(4*s23 + 7*s34 + 8*s45) + 
       s15*s34*(s23^4 + 9*s23^3*s34 - 3*s23*s34*s45^2 - 2*s34*s45^3 - 
         s23^2*s45*(8*s34 + s45)) - s23^2*s34*(s23 - s45)*
        (s23*(6*s34 + s45) - s45*(10*s34 + s45)) + 
       s15^3*(s23^2*(s34 + 2*s45) + 2*s34*s45*(3*s34 + 8*s45) - 
         4*s23*(s34^2 - 3*s34*s45 - 3*s45^2)) - 
       s15^2*(2*s23^3*s34 + 3*s34*(2*s34 - s45)*s45^2 + 
         s23*s34*s45*(11*s34 + 10*s45) + s23^2*(-s34^2 + 4*s34*s45 + 
           4*s45^2))) + s12*(s23*s34 + (s15 - s34)*s45)^2*
      (-2*s15^3*s45*(3*s34 + 4*s45) + s34^2*(s23 - s45)*
        (6*s23^2 - s45*(3*s34 + s45) + s23*(9*s34 + 7*s45)) - 
       s15*s34*(7*s23^2*(s34 + s45) + s23*(3*s34^2 + s34*s45 - 2*s45^2) + 
         s45*(7*s34^2 + 16*s34*s45 + 3*s45^2)) + 
       s15^2*(s45*(13*s34^2 + 21*s34*s45 + 2*s45^2) + 
         s23*(s34^2 + 9*s34*s45 + 4*s45^2))) + 
     s12^2*(6*s15^5*s45^2*(s34 + 2*s45) - s34^3*(s23 - s45)^2*
        (6*s23^3 - s45^3 - 8*s23*s45*(2*s34 + s45) + 
         s23^2*(16*s34 + 9*s45)) + s15*s34^2*(s23 - s45)*
        (s23^3*(9*s34 + 2*s45) + s23^2*(11*s34^2 - 15*s34*s45 - 12*s45^2) + 
         2*s45^2*(-6*s34^2 - 4*s34*s45 + s45^2) + 
         s23*s45*(s34^2 + 26*s34*s45 + 8*s45^2)) - 
       s15^4*s45*(s45*(20*s34^2 + 51*s34*s45 + 8*s45^2) + 
         s23*(-5*s34^2 + 4*s34*s45 + 12*s45^2)) - 
       s15^2*s34*(s23^3*s34*(4*s34 - s45) + s45^2*(8*s34^3 + 51*s34^2*s45 + 
           24*s34*s45^2 - s45^3) + s23^2*(s34^3 - 13*s34^2*s45 + s34*s45^2 + 
           s45^3) + s23*s45*(-7*s34^3 - 28*s34^2*s45 - 14*s34*s45^2 + 
           4*s45^3)) + s15^3*(2*s34*s45^2*(11*s34^2 + 39*s34*s45 + 
           12*s45^2) + s23^2*(s34^3 - 6*s34^2*s45 + 2*s34*s45^2 + 2*s45^3) + 
         s23*s45*(-12*s34^3 - 11*s34^2*s45 + 16*s34*s45^2 + 4*s45^3))) + 
     s12^3*(-2*s15^5*s45*(s34 + 4*s45) + s34^2*(s23 - s45)*
        (2*s23^4 + 7*s23*s34*s45^2 + s34*s45^3 + s23^3*(14*s34 + 5*s45) - 
         s23^2*s45*(26*s34 + 9*s45)) - s15*s34*(s34*(3*s34 - 4*s45)*s45^3 + 
         s23^4*(5*s34 + s45) - s23*s34*s45^2*(5*s34 + 9*s45) + 
         s23^3*(15*s34^2 - 9*s34*s45 - 2*s45^2) + 
         s23^2*s45*(-17*s34^2 + 15*s34*s45 + s45^2)) + 
       s15^4*(s23*(-2*s34^2 + 5*s34*s45 + 12*s45^2) + 
         s45*(5*s34^2 + 31*s34*s45 + 12*s45^2)) + 
       s15^2*(s23^3*s34*(5*s34 + 2*s45) + 3*s34*s45^2*(5*s34^2 + 7*s34*s45 - 
           s45^2) + s23*s34*s45*(s34^2 + 15*s34*s45 + 11*s45^2) - 
         s23^2*(s34^3 + 14*s34^2*s45 - 4*s34*s45^2 - 2*s45^3)) - 
       s15^3*(4*s23^2*s45*(s34 + s45) + s34*s45*(3*s34^2 + 38*s34*s45 + 
           30*s45^2) + s23*(-4*s34^3 + 26*s34*s45^2 + 12*s45^3)))))/
   (3*s12*(s12 + s15 - s34)*s34^2*(s12 + s23 - s45)*(s12 - s34 - s45)*tr5^2), 
  (-8*(-2*(s23*s34 + (s15 - s34)*s45)^4*(s34^2 - s45^2) + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*
      (s15^2*s45*(5*s34^2 + 2*s34*s45 - 6*s45^2) + 
       s23^2*s34*(6*s34^2 - 2*s34*s45 - 5*s45^2) + 
       s34*s45^2*(4*s34^2 + 2*s34*s45 + s45^2) + 
       s15*s34*s45*(-6*s34^2 - 7*s34*s45 + 5*s45^2) + 
       s23*s34*(-10*s34^2*s45 + 4*s45^3) + s15*s23*(-4*s34^3 - s34^2*s45 + 
         s34*s45^2 + 4*s45^3)) + 
     s12^3*(s15^4*s45*(s34^2 + 2*s34*s45 - 2*s45^2) + 
       s15^3*s45*(s34*s45*(-11*s34 + s45) - 2*s23*(s34^2 + 2*s34*s45 - 
           2*s45^2)) + s23*s34*(s23 - s45)*(2*s34*s45^2*(-2*s34 + s45) + 
         s23^2*(2*s34^2 - 2*s34*s45 - s45^2) + 
         s23*s45*(-4*s34^2 - 6*s34*s45 + s45^2)) + 
       2*s15*s34*(s34*(2*s34 - s45)*s45^3 + s23^2*s45*(3*s34^2 + 2*s34*s45 - 
           s45^2) + s23^3*(-2*s34^2 + 2*s34*s45 + s45^2)) + 
       s15^2*(s23*s34*(11*s34 - s45)*s45^2 + s34*s45^2*
          (10*s34^2 - 4*s34*s45 + s45^2) + s23^2*(2*s34^3 - s34^2*s45 + 
           s34*s45^2 - 2*s45^3))) + 
     s12^2*(2*s15^4*s45^2*(-2*s34^2 - 2*s34*s45 + 3*s45^2) + 
       s15^3*s45^2*(s23*(3*s34^2 + 7*s34*s45 - 8*s45^2) + 
         2*s34*(4*s34^2 + 11*s34*s45 - 5*s45^2)) + 2*s34^2*(s23 - s45)^2*
        (s34*(2*s34 - s45)*s45^2 + 4*s23*s34*s45*(s34 + s45) + 
         s23^2*(-3*s34^2 + 2*s34*s45 + 2*s45^2)) - s15*s34^2*(s23 - s45)*
        (s23*(7*s34 - 5*s45)*s45^2 + 2*s45^2*(7*s34^2 - 3*s34*s45 + 
           2*s45^2) + s23^2*(-8*s34^2 + 7*s34*s45 + 3*s45^2)) + 
       s15^2*(s23*s34*s45^2*(11*s34^2 - 20*s34*s45 + 5*s45^2) - 
         2*s34*s45^2*(2*s34^3 + 16*s34^2*s45 - 3*s34*s45^2 + s45^3) + 
         s23^2*(-2*s34^4 + 3*s34^3*s45 - 3*s34*s45^3 + 2*s45^4)))))/
   (3*s12*s34^2*(s12 + s23 - s45)*s45^2*tr5^2), 
  (8*(-5*(s23*s34 + (s15 - s34)*s45)^4*(s34^2 - s45^2) + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*
      (s15^2*s45*(13*s34^2 + 4*s34*s45 - 15*s45^2) + 
       s34*(s23^2*(15*s34^2 - 4*s34*s45 - 13*s45^2) - 
         2*s23*s45*(12*s34^2 + s34*s45 - 5*s45^2) + 
         3*s45^2*(3*s34^2 + 2*s34*s45 + s45^2)) - 
       2*s15*(2*s34*s45*(4*s34^2 + 4*s34*s45 - 3*s45^2) + 
         s23*(5*s34^3 + 2*s34^2*s45 - 2*s34*s45^2 - 5*s45^3))) + 
     s12^3*(s15^4*s45*(3*s34^2 + 4*s34*s45 - 5*s45^2) + 
       s23*s34*(s23 - s45)*(6*s34*s45^2*(-2*s34 + s45) + 
         s23^2*(5*s34^2 - 4*s34*s45 - 3*s45^2) + 3*s23*s45*
          (-3*s34^2 - 6*s34*s45 + s45^2)) - 2*s15*s34*
        (3*s34*s45^3*(-2*s34 + s45) + s23^3*(5*s34^2 - 4*s34*s45 - 3*s45^2) + 
         s23^2*s45*(-7*s34^2 - 7*s34*s45 + 3*s45^2)) + 
       2*s15^3*s45*(s34*s45*(-14*s34 + s45) + s23*(-3*s34^2 - 4*s34*s45 + 
           5*s45^2)) + s15^2*(2*s23*s34*(14*s34 - s45)*s45^2 + 
         3*s34*s45^2*(9*s34^2 - 4*s34*s45 + s45^2) + 
         s23^2*(5*s34^3 - s34^2*s45 + s34*s45^2 - 5*s45^3))) + 
     s12^2*(s15^4*s45^2*(-11*s34^2 - 8*s34*s45 + 15*s45^2) + 
       2*s15^3*s45^2*(s34*(11*s34^2 + 26*s34*s45 - 12*s45^2) + 
         s23*(5*s34^2 + 7*s34*s45 - 10*s45^2)) + 2*s15*s34^2*(s23 - s45)*
        (s23^2*(10*s34^2 - 7*s34*s45 - 5*s45^2) - 
         3*s45^2*(6*s34^2 - 3*s34*s45 + 2*s45^2) + 
         s23*s45*(s34^2 - 12*s34*s45 + 8*s45^2)) + s34^2*(s23 - s45)^2*
        (6*s34*(2*s34 - s45)*s45^2 + 6*s23*s34*s45*(3*s34 + 4*s45) + 
         s23^2*(-15*s34^2 + 8*s34*s45 + 11*s45^2)) + 
       s15^2*(2*s23*s34*s45^2*(14*s34^2 - 25*s34*s45 + 6*s45^2) - 
         s34*s45^2*(11*s34^3 + 80*s34^2*s45 - 15*s34*s45^2 + 6*s45^3) + 
         s23^2*(-5*s34^4 + 6*s34^3*s45 - 6*s34*s45^3 + 5*s45^4)))))/
   (3*s12*s34^2*(s12 + s23 - s45)*s45^2*tr5^2), 
  (8*(6*s12^6*s15*(s15 - s23)*s45^2 - 2*s34*(s34 + 2*s45)*
      (s23*s34 + (s15 - s34)*s45)^4 + 
     s12^5*(s15^4*s45 + 2*s23*s34*(s23 - s45)^2*(s23 + 2*s45) + 
       s15^3*s45*(-2*s23 + 7*s45) + 2*s15*(-2*s23^3*s34 + 5*s34*s45^3 + 
         6*s23*s45^2*(s34 + s45)) + s15^2*(-7*s23*s45^2 + 
         s23^2*(2*s34 + s45) - 2*s45^2*(7*s34 + 9*s45))) - 
     s12^4*(2*s15^4*s45*(s34 + 2*s45) + s15^3*s45*(-4*s23*s34 - 7*s23*s45 + 
         6*s34*s45 + 21*s45^2) + 2*s34*(s23 - s45)^2*(-2*s34*s45^2 + 
         2*s23*s45*(3*s34 + s45) + s23^2*(5*s34 + 2*s45)) + 
       s15^2*(-7*s23*s45^2*(s34 + 2*s45) - 6*s45^2*(s34^2 + 7*s34*s45 + 
           3*s45^2) + s23^2*(6*s34^2 + 7*s34*s45 + 3*s45^2)) + 
       s15*(2*s23^2*s34*s45*(s34 + 5*s45) + 4*s34*s45^3*(6*s34 + 5*s45) - 
         s23^3*s34*(16*s34 + 9*s45) + s23*s45^2*(8*s34^2 + 3*s34*s45 + 
           6*s45^2))) + s12*(s23*s34 + (s15 - s34)*s45)^2*
      (s15^2*s45*(5*s34^2 + 12*s34*s45 + s45^2) + 2*s34^2*(s23 - s45)*
        (-(s45*(s34 + 2*s45)) + s23*(5*s34 + 8*s45)) - 
       s15*s34*(s23*(4*s34^2 + 5*s34*s45 + s45^2) + 
         s45*(6*s34^2 + 17*s34*s45 + 7*s45^2))) + 
     s12^2*(-2*s15^4*s45^2*(2*s34^2 + 7*s34*s45 + 2*s45^2) - 
       2*s34^3*(s23 - s45)^2*(-(s45^2*(3*s34 + 2*s45)) - 
         2*s23*s45*(2*s34 + 3*s45) + 2*s23^2*(5*s34 + 6*s45)) + 
       s15^3*s45^2*(8*s34^3 + 34*s34^2*s45 + 12*s34*s45^2 - 7*s45^3 + 
         s23*(-5*s34^2 + 3*s34*s45 + 3*s45^2)) + s15*s34^2*(s23 - s45)*
        (s23^2*(16*s34^2 + 3*s34*s45 - 14*s45^2) + 
         s23*s45*(10*s34^2 + 23*s34*s45 + 9*s45^2) + 
         s45^2*(-8*s34^2 + 2*s34*s45 + 11*s45^2)) + 
       s15^2*s34*(s23*s45^2*(21*s34^2 + 16*s34*s45 - 13*s45^2) - 
         2*s45^2*(2*s34^3 + 14*s34^2*s45 + 6*s34*s45^2 - 7*s45^3) + 
         s23^2*(-2*s34^3 + s34^2*s45 + s45^3))) + 
     s12^3*(s15^4*s45*(s34^2 + 8*s34*s45 + 6*s45^2) + 2*s34^2*(s23 - s45)^2*
        (2*s23*s45*(2*s34 + s45) - s45^2*(5*s34 + 2*s45) + 
         2*s23^2*(5*s34 + 4*s45)) + s15^3*s45*(-2*s23*(s34 + 2*s45)^2 + 
         3*s45*(-3*s34^2 + s34*s45 + 7*s45^2)) + 
       s15*s34*(-(s23^3*(24*s34^2 + 19*s34*s45 + s45^2)) - 
         3*s23*s45^2*(-4*s34^2 + 7*s34*s45 + 3*s45^2) + 
         s23^2*s45*(6*s34^2 + 17*s34*s45 + 6*s45^2) + 
         s45^3*(12*s34^2 + 35*s34*s45 + 10*s45^2)) + 
       s15^2*(s23*s45^2*(-7*s34^2 + 6*s34*s45 - 7*s45^2) + 
         s23^2*(6*s34^3 + 8*s34^2*s45 + 3*s34*s45^2 + 2*s45^3) - 
         s45^2*(-6*s34^3 + 13*s34^2*s45 + 42*s34*s45^2 + 6*s45^3)))))/
   (3*s12*(s12 + s23 - s45)*s45^2*(-s12 + s34 + s45)^2*tr5^2), 
  (-8*(2*(s23*s34 + (s15 - s34)*s45)^4*(s15*s34 + (s23 - s45)*s45) + 
     2*s12^5*s15*(s15 - s23)^2*(s15*s23 - s23^2 + 3*s23*s45 - 2*s45^2) - 
     s12^4*s15*(s15^3*(s45^2 + 4*s23*(s34 + s45)) - 2*s23*(s23 - s45)*
        (4*s34*s45^2 + s23^2*(5*s34 + 2*s45) - s23*s45*(11*s34 + 4*s45)) - 
       s15^2*(6*s23^2*(3*s34 + 2*s45) - 4*s23*s45*(3*s34 + 2*s45) + 
         s45^2*(10*s34 + 17*s45)) + s15*(8*s34*s45^3 + 
         12*s23^3*(2*s34 + s45) + s23*s45^2*(16*s34 + 13*s45) - 
         s23^2*s45*(44*s34 + 21*s45))) - s12*(s23*s34 + (s15 - s34)*s45)^2*
      (4*s15^3*s34*s45 + 2*s34*(s23 - s45)^2*(3*s23 - s45)*s45 + 
       s15*(s23^2*(10*s34^2 + s34*s45 - s45^2) - 2*s23*s45*
          (9*s34^2 + 7*s34*s45 + 2*s45^2) + s45^2*(8*s34^2 + 13*s34*s45 + 
           5*s45^2)) - s15^2*(s23*(6*s34^2 + 3*s34*s45 - 5*s45^2) + 
         s45*(4*s34^2 + 5*s34*s45 + 7*s45^2))) + 
     s12^3*(-2*s23^2*s34*(s23 - s45)^3*s45 + 
       s15^4*(5*s45^2*(s34 + s45) + s23*(2*s34^2 + 4*s34*s45 + s45^2)) - 
       s15*(s23 - s45)*(-4*s34^2*s45^3 + 15*s23*s34*s45^2*(2*s34 + s45) - 
         4*s23^2*s45*(12*s34^2 + 7*s34*s45 + s45^2) + 
         s23^3*(20*s34^2 + 9*s34*s45 + 2*s45^2)) + 
       s15^2*(4*s34*s45^3*(5*s34 + 7*s45) - 5*s23^2*s45*
          (12*s34^2 + 5*s34*s45 + s45^2) + s23*s45^2*(6*s34^2 - 21*s34*s45 + 
           2*s45^2) + s23^3*(36*s34^2 + 22*s34*s45 + 5*s45^2)) - 
       s15^3*(s23*s45*(-6*s34^2 + s34*s45 - 2*s45^2) + 
         s23^2*(18*s34^2 + 15*s34*s45 + 4*s45^2) + 
         s45^2*(8*s34^2 + 31*s34*s45 + 27*s45^2))) + 
     s12^2*(2*s23*s34^2*(3*s23 - 2*s45)*(s23 - s45)^3*s45 + 
       2*s15^5*s34*s45^2 - s15^4*s45^2*(3*s23*s34 + 4*s34^2 - 4*s23*s45 + 
         10*s34*s45 + 9*s45^2) + s15*s34*(s23 - s45)^2*
        (s34*s45^2*(10*s34 + 13*s45) + s23^2*(20*s34^2 + 6*s34*s45 + 
           5*s45^2) - s23*s45*(32*s34^2 + 29*s34*s45 + 7*s45^2)) + 
       s15^2*(s23 - s45)*(s34*s45^2*(16*s34^2 + 41*s34*s45 + 32*s45^2) + 
         s23^2*(-24*s34^3 - s34^2*s45 + s34*s45^2 + s45^3) - 
         s23*s45*(-12*s34^3 + 28*s34^2*s45 + 33*s34*s45^2 + 3*s45^3)) + 
       s15^3*(s23*s45^2*(5*s34^2 - 9*s34*s45 - 4*s45^2) + 
         s23^2*(6*s34^3 - 5*s34^2*s45 + s34*s45^2 - 3*s45^3) + 
         s45^2*(2*s34^3 + 26*s34^2*s45 + 40*s34*s45^2 + 19*s45^3)))))/
   (3*s12*(s12 + s23 - s45)*(-s15 + s23 - s45)*s45*(-s12 + s34 + s45)^2*
    tr5^2), (-8*(-2*(s23*s34 + (s15 - s34)*s45)^4*(s34*(-s23 + s45) + 
       s15*(s34 + s45)) + s12^3*(s15 - s23)*(2*s15^4*s45^2 + 
       2*s23*s34^2*(s23 - s45)^2*(s23 + s45) - s15*s34*(s23 - s45)*
        (s23*(2*s34 - s45)*s45 - 2*s34*s45^2 + s23^2*(6*s34 + s45)) + 
       s15^2*s34*(-2*s23*s34*s45 - s45^2*(2*s34 + s45) + 
         s23^2*(6*s34 + s45)) - s15^3*(3*s34*s45^2 + 
         2*s23*(s34^2 + s45^2))) - s12*(s23*s34 + (s15 - s34)*s45)^2*
      (2*s34^2*(s23 - s45)^2*(3*s23 + s45) - 2*s15^3*s45*(2*s34 + 3*s45) - 
       s15*s34*(s23 - s45)*(12*s23*s34 + 7*s23*s45 + 6*s34*s45 + s45^2) + 
       s15^2*(s34*s45*(4*s34 + 3*s45) + s23*(6*s34^2 + 9*s34*s45 + 
           4*s45^2))) + s12^2*(2*s23*s34^3*(s23 - s45)^3*(3*s23 + 2*s45) - 
       2*s15^5*s45^2*(s34 + 3*s45) - 2*s15*s34^2*(s23 - s45)^2*
        (2*s23*(2*s34 - s45)*s45 + 2*s34*s45^2 + s23^2*(9*s34 + s45)) + 
       s15^2*s34^2*(s23 - s45)*(s23*(4*s34 - 5*s45)*s45 + 
         2*(3*s34 - s45)*s45^2 + s23^2*(18*s34 + s45)) + 
       s15^4*s45^2*(4*s34*(s34 + 3*s45) + s23*(3*s34 + 8*s45)) + 
       s15^3*(-2*s34^3*s45^2 + s23*s34*(s34 - 5*s45)*s45^2 + 2*s34*s45^4 - 
         s23^2*(6*s34^3 - s34^2*s45 + s34*s45^2 + 2*s45^3)))))/
   (3*s12*s15*s34^2*(s12 + s23 - s45)*s45*tr5^2), 
  (8*(-2*s45*(2*s34 + s45)*(s23*s34 + (s15 - s34)*s45)^4 + 
     s12^5*(s23*(s23 - 2*s34)*s34*(s23 - s45)^2 + 2*s15^4*s45 + 
       s15^3*(-4*s23 + s34)*s45 + 2*s15*s34*(s23 - s45)*
        (-s23^2 + s23*s34 + s34*s45) + s15^2*(-(s23*s34*s45) - s34*s45^2 + 
         s23^2*(s34 + 2*s45))) + s12*(s23*s34 + (s15 - s34)*s45)^2*
      (s23^2*s34*(s34^2 + 12*s34*s45 + 5*s45^2) - 
       s45^2*(-2*s15^2*(8*s34 + 5*s45) + s15*s34*(15*s34 + 11*s45) + 
         s34*(3*s34^2 + 2*s34*s45 + s45^2)) - 
       s23*s45*(-2*s34*(s34^2 - 5*s34*s45 - 2*s45^2) + 
         s15*(s34^2 + 5*s34*s45 + 4*s45^2))) - 
     s12^4*(2*s15^4*s45*(2*s34 + 5*s45) + s15^3*s45*(-9*s23*s34 + s34^2 - 
         16*s23*s45 - 4*s34*s45) + 2*s34*(s23 - s45)^2*
        (s34^2*s45 + s23^2*(2*s34 + s45) - s23*s34*(3*s34 + 2*s45)) + 
       s15*s34*(s23 - s45)*(4*s34*s45*(s34 + s45) + s23*s34*(4*s34 + 3*s45) - 
         s23^2*(7*s34 + 4*s45)) + s15^2*(s23*s34*s45^2 - 
         2*s34*s45^2*(3*s34 + 2*s45) + s23^2*(3*s34^2 + 7*s34*s45 + 
           6*s45^2))) + s12^2*(-4*s15^4*s45^3*(6*s34 + 5*s45) + 
       s15*s34^2*(s23 - s45)*(s23*s45^2*(11*s34 + 9*s45) + 
         s23^2*(3*s34^2 + 3*s34*s45 - 5*s45^2) + 
         s45^2*(5*s34^2 + 6*s34*s45 + 4*s45^2)) + 
       s15^3*s45^2*(s34*s45*(45*s34 + 44*s45) + s23*(-14*s34^2 + 3*s34*s45 + 
           16*s45^2)) - 2*s34^2*(s23 - s45)^2*(s34^3*s45 + 
         s23^2*(2*s34^2 + 7*s34*s45 + 2*s45^2) - s23*(s34^3 + 2*s34*s45^2)) + 
       s15^2*s45*(s23*s34*s45*(9*s34^2 + 12*s34*s45 - 11*s45^2) - 
         2*s34*s45^2*(7*s34^2 + 9*s34*s45 - 2*s45^2) + 
         s23^2*(s34^3 + s34*s45^2 - 2*s45^3))) + 
     s12^3*(4*s15^4*s45^2*(4*s34 + 5*s45) + s34*(s23 - s45)^2*
        (s34^2*s45*(4*s34 + 3*s45) - 2*s23*s34*(3*s34^2 + 3*s34*s45 + 
           s45^2) + s23^2*(6*s34^2 + 8*s34*s45 + s45^2)) - 
       s15^3*s45*(13*s34*s45*(s34 + 2*s45) + s23*(s34^2 + 19*s34*s45 + 
           24*s45^2)) + s15*s34*(s34^2*s45^2*(-2*s34 + s45) + 
         4*s23*s34*s45^2*(-s34 + s45) - 2*s23^3*(2*s34 + s45)^2 + 
         s23^2*(2*s34^3 + 11*s34^2*s45 + 4*s34*s45^2 + 2*s45^3)) + 
       s15^2*(s23*s34*s45*(s34 + 3*s45)^2 - s34*s45^2*(5*s34^2 + 6*s34*s45 + 
           6*s45^2) + s23^2*(2*s34^3 + 3*s34^2*s45 + 8*s34*s45^2 + 
           6*s45^3)))))/(3*s12*s34^2*(s12 + s23 - s45)*(-s12 + s34 + s45)^2*
    tr5^2), (-8*((4*s23)/s12 - ((s23 + s34)*(s23 - s45))/(s12*s15) + 
     (s34*(s23 - s45)^2)/(s12^2*s15) + (2*s23*(s23 - s45))/
      (s12 + s23 - s45)^2 + ((s23 + s34)*(s23 - s45))/
      (s15*(s12 + s23 - s45)) + (2*(s23 - s45)*s45)/s12^2 - 
     (4*s45)/(s12 + s23 - s45) + (s34*(-s23 + s45))/((s12 + s23 - s45)*
       (-s15 + s23 - s45)) + (s34*(-s23 + s45))/(s12*(s15 - s23 + s45)) + 
     ((s23 - s45)^2*(s34 + s45))/(s12^2*(s15 - s23 + s45)) + 
     (2*(-3*s15*s23*(s23 + 2*s34) + (3*s23^2 + 5*s23*s34 + 2*s34^2)*
         (s23 - s45))*(s23 - s45)*s45)/((s12 + s23 - s45)*tr5^2) - 
     (2*s23*(s23 - s45)*(2*s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (s12*tr5^2) - (4*(s23 - s45)*(s12*(s15 - s23)^2 - s15^2*s45 + 
        2*s15*s34*(s23 + s45) + s23*(-2*s23*s34 + s23*s45 + 2*s34*s45)))/
      tr5^2))/3, (-8*(-((s23^2*s34)/(s12^2*(s12 + s15 - s34))) - 
     (2*s23)/(s12 + s23 - s45) + (2*s23 - s45)/s12 - s45/(s12 + s15 - s34) + 
     ((-s15 + s34)*s45)/(s12*(s15 - s23 - s34)) + ((-s15 + s34)*s45)/
      ((s15 - s23 - s34)*(s12 + s23 - s45)) - 
     (s15*s45^2)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) - 
     (s34*s45^2)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
     (s45*(-2*s23 + s45))/(s12 + s23 - s45)^2 + (s23*(s23 + s45))/
      (s12*(s12 + s15 - s34)) - ((s15 - s34)^2*(s34 + s45))/
      (s12^2*(s15 - s23 - s34)) + (s45*(s15 - s34 + 2*s45))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s23*(s34 - s45) + s15*(s34 + s45) - s34*(s34 + s45))/s12^2 + 
     (2*(-(s15^2*s23^2) + s15*s23^2*(s23 - s45) + s34*(s23 + s34)*
         (s23 - s45)^2)*s45)/((s12 + s23 - s45)*tr5^2) + 
     (2*s23*(-2*s15 + s23 - s45)*s45*(s23*s34 + (s15 - s34)*s45))/
      (s12*tr5^2) + (2*(s15 - s34)*s34*s45*(s12*s34 + 
        (s15 - s34)*(s34 + s45)))/((s15 - s23 - s34)*tr5^2) + 
     (2*s45*(-s15^3 - s23^3 - 2*s23^2*s34 - s23*s34^2 + s34^3 + 
        s12*(2*s15^2 - 3*s15*s23 + s23^2 + s23*s34 - s34^2) + 
        s15^2*(4*s23 + s34 - 3*s45) + 3*s23*s34*s45 + s34^2*s45 + 
        s15*(-2*s23^2 + 2*s23*s34 - s34^2 + 4*s23*s45 + 3*s34*s45)))/tr5^2 + 
     (2*s45*(s15^4 - s15^3*(s23 + 2*s34 - 2*s45) + s34*(-s23 + s34)*s45^2 + 
        s15*s45*(-s23^2 + 2*s34*(s34 - s45) + s23*s45) + 
        s15^2*(s23*s34 + s34^2 - 4*s34*s45 + s45^2)))/
      ((s12 + s15 - s34)*tr5^2)))/3, 
  (-8*(-((s15*(s15 - s34)^2)/(s12^2*s23)) + 
     (s23^2*s34)/(s12^2*(s12 + s15 - s34)) - (2*(s15 - s45))/
      (s12 + s23 - s45) + (s15^2*(s15 - s34 - s45))/
      (s12^2*(s12 + s23 - s45)) - s45/s12 + s45/(s12 + s15 - s34) + 
     (s34*s45^2)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) - 
     (s23*(s23 + s45))/(s12*(s12 + s15 - s34)) + (s15*(4*s34 + s45))/
      (s12*(s12 + s23 - s45)) - (s45*(s15 - s34 + 2*s45))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (-(s15*s23) + s23^2 + s23*s34 - s34*s45)/(s12 + s23 - s45)^2 + 
     (s34*s45 + s23*(-s34 + s45) - s15*(s34 + s45))/s12^2 + 
     (s15^3*s34*(-s15 + s34))/(s23*tr5^2) + (s15*(s15 - s34)^3*s34*s45)/
      (s12*s23*tr5^2) + (3*s15^3*s34*(-s15 + s34)*s45)/
      (s12*(s12 + s23 - s45)*tr5^2) + (s15*s34^3*(-s15 + s34)*s45)/
      (s23*(s12 + s23 - s45)*tr5^2) - 
     (2*s45*(s15^4 - s15^3*(s23 + 2*s34 - 2*s45) + s34*(-s23 + s34)*s45^2 + 
        s15*s45*(-s23^2 + 2*s34*(s34 - s45) + s23*s45) + 
        s15^2*(s23*s34 + s34^2 - 4*s34*s45 + s45^2)))/
      ((s12 + s15 - s34)*tr5^2) + 
     (s15*(3*s15^3*s34 - s15^2*s34*(2*s23 + 3*s34) + s23^3*(4*s34 - 2*s45) - 
        s34^2*(s34^2 + 2*s34*s45 - 2*s45^2) + s23^2*(7*s34^2 - 8*s34*s45 + 
          2*s45^2) + s23*s34*(2*s34^2 - 9*s34*s45 + 4*s45^2) + 
        s15*(s34^3 + s23^2*(-5*s34 + 2*s45) + s23*s34*(-4*s34 + 3*s45))))/
      ((s12 + s23 - s45)*tr5^2) + (2*s12*(s15 - s23)^2*(s15 - s45) + 
       2*s23*s45*(s23^2 + s23*s34 - 2*s34*s45) + 
       s15^2*(7*s23*s34 - 2*s34^2 - 2*s23*s45 + 2*s34*s45 + 4*s45^2) + 
       s15*(-6*s23^2*s34 - 4*s34*s45^2 + s23*(s34^2 + 4*s34*s45 - 4*s45^2)))/
      tr5^2 + (-2*s15^3*s34*(s34 - 2*s45) - 2*s23*s34*(s23 - s45)^2*s45 + 
       s15^2*(s34^2*(s34 - 8*s45) + 4*s23*(s34^2 + s45^2)) + 
       s15*(2*s23^2*(2*s34 - s45)*s45 + s34^3*(s34 + 4*s45) + 
         s23*(-4*s34^3 - 4*s34*s45^2 + 2*s45^3)))/(s12*tr5^2)))/3, 
  (-8*(s23*(s23*s34 + (s15 - s34)*s45)^5 + s12^4*(s15 - s23)*
      (-(s23^3*s34*(s23 - s45)^2) + s15^4*s45*(s23 + 2*s45) - 
       2*s15^3*s45*(s23^2 + 2*s23*s45 + s34*s45) + 
       s15^2*(3*s23*s34*s45^2 + s23^3*(-s34 + s45)) + 
       2*s15*s23^2*(s23^2*s34 + s34*s45^2 + s23*s45*(-s34 + s45))) - 
     s12*(s23*s34 + (s15 - s34)*s45)^3*(2*s15^2*s45*(2*s23 + s45) + 
       s23*s34*(4*s23^2 - 5*s23*s45 + s45^2) - 
       s15*(2*s34*s45^2 + 3*s23^2*(s34 + s45) + s23*s45*(5*s34 + 4*s45))) + 
     s12^3*(-(s23^3*s34^2*(4*s23 - 3*s45)*(s23 - s45)^2) - 
       2*s15^5*s45^2*(2*s23 + 3*s45) + s15*s23^2*s34*(s23 - s45)*
        (-2*s34*s45^2 + s23*s45*(-3*s34 + s45) + s23^2*(9*s34 + s45)) + 
       s15^4*s45*(12*s34*s45^2 + s23^2*(s34 + 9*s45) + 
         s23*s45*(5*s34 + 16*s45)) + s15^3*(-10*s23^2*s45^3 - 6*s34^2*s45^3 - 
         s23*s34*s45^2*(s34 + 23*s45) + s23^3*(s34^2 - s34*s45 - 6*s45^2)) + 
       s15^2*s23*(s23^2*s34*(s34 - 5*s45)*s45 + 7*s34^2*s45^3 + 
         2*s23*s34*s45^2*(-2*s34 + 3*s45) + s23^3*(-6*s34^2 - s34*s45 + 
           s45^2))) + s12^2*(3*s23^2*s34^3*(s23 - s45)^3*(2*s23 - s45) + 
       6*s15^5*s45^3*(s23 + s45) - 3*s15*s23*s34^2*(s23 - s45)^2*
        (s23^2*(3*s34 - s45) - s34*s45^2 + 2*s23*s45*(s34 + s45)) - 
       s15^4*s45^2*(-3*s23^2*(s34 - 3*s45) + 18*s34*s45^2 + 
         s23*s45*(11*s34 + 14*s45)) + s15^2*s34*(s23 - s45)*
        (3*s23^3*s34*(s34 - s45) + 6*s34^2*s45^3 + 5*s23*s34*s45^2*
          (s34 + 4*s45) + s23^2*s45*(4*s34^2 - 5*s34*s45 + 3*s45^2)) + 
       s15^3*s45^2*(-3*s23^3*(s34 - s45) + 18*s34^2*s45^2 + 
         s23*s34*s45*(4*s34 + 31*s45) + s23^2*(-4*s34^2 - 4*s34*s45 + 
           6*s45^2)))))/(3*s12^3*s23*(s12 + s23 - s45)*s45^2*tr5^2), 
  (-8*((-2*(s15 - s23 - s34)*(2*s23 - s45))/(s12 + s23 - s45)^2 + 
     (2*s23*s34)/(s12*s45) - (2*s23^2*s34)/(s12*(-s15 + s23 + s34)*s45) - 
     (2*s23^2*(-s15 + s23 + s34))/((s12 + s23 - s45)^2*s45) + 
     (2*s23*(s23 - s34))/((s12 + s23 - s45)*s45) - (2*(s23 - s45)^2*s45)/
      ((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
     (2*s45^2)/(s12*(s12 + s23 - s45)) - (2*s15*s45*(s15 + s45))/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + (2*s45^2*(s34 + s45))/
      (s12*(s15 - s23 - s34)*(s12 + s23 - s45)) - 
     (2*s15^2*s45^2)/(s12*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
     (2*s45^2*(2*s15 - s23 + s45))/(s12*(-s12 + s34 + s45)^2) - 
     (2*s45*(2*s15 - s23 + s34 + s45))/(-s12 + s34 + s45)^2 + 
     (2*s45*(3*s15 - 2*s23 + 3*s45))/(s12*(s12 - s34 - s45)) + 
     (4*s15 - 2*s34 + 6*s45)/s12 + (s23 - s34 + 6*s45)/(s12 - s34 - s45) + 
     (-4*s15 - 4*s23 + 3*s34 + 6*s45)/(s12 + s23 - s45) + 
     (2*s45*(s15^2 + 2*s15*s34 + s34*(s34 + s45)))/((s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (2*(s23^2 + s23*(s34 + s45) + 
        s45*(s34 + s45)))/(s12*(s15 - s23 - s34)) - 
     (2*(s23^2 + 3*s34^2 + 6*s34*s45 + 4*s45^2 - 2*s23*(s34 + 2*s45)))/
      ((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (s34^2 - 4*s34*s45 - s45*(4*s15 + 11*s45))/((s12 + s23 - s45)*
       (s12 - s34 - s45)) + (2*s34*(s23 + s34)*s45^2*(3*s34^2 + 5*s34*s45 + 
        2*s45^2))/((s15 - s23 - s34)*(s12 + s23 - s45)*tr5^2) - 
     (2*s15*s34^2*s45*(2*s34^2 + 5*s34*s45 + 3*s45^2))/
      ((s12 + s23 - s45)*(s12 - s34 - s45)*tr5^2) + 
     (2*(s34 + s45)*(3*s23^3*(s34 + s45) + s34^2*s45*(3*s34 + 2*s45) + 
        s12*s34*(3*s23^2 - 3*s23*s34 + 3*s34^2 - 2*s23*s45 + 2*s34*s45) - 
        s23^2*(3*s34^2 + 5*s34*s45 + 2*s45^2) + 
        s23*s34*(3*s34^2 + 5*s34*s45 + 2*s45^2)))/((s15 - s23 - s34)*tr5^2) + 
     (-16*s23^3*s34 + 6*s23*s34^3 + 3*s15^3*s45 + s23^3*s45 + 
       78*s23^2*s34*s45 - 2*s23*s34^2*s45 + 6*s34^3*s45 + 31*s15^2*s45^2 + 
       11*s23^2*s45^2 - 70*s23*s34*s45^2 + 10*s34^2*s45^2 - 8*s23*s45^3 + 
       8*s34*s45^3 + s12*(s23^3 + 3*s15^2*(s23 - 6*s45) + 
         2*s23^2*(6*s34 - 5*s45) - 4*s23*(3*s34^2 + 5*s34*s45 + s45^2) + 
         2*s34*(3*s34^2 + 5*s34*s45 + 2*s45^2) + 
         s15*(-4*s23^2 - 6*s23*s34 + 6*s34^2 + 26*s23*s45 + 10*s34*s45 + 
           8*s45^2)) + 2*s15*(s23^2*(9*s34 - s45) - 
         s45*(3*s34^2 + 26*s34*s45 + 2*s45^2) - s23*(3*s34^2 + 17*s34*s45 + 
           9*s45^2)))/tr5^2 + 
     (s45*(3*s15^3*s34 + s15^2*(13*s34*s45 + s23*(-6*s34 + s45)) + 
        s45*(s23^3 + 7*s34*s45^2 - s23^2*(s34 + 10*s45) + 
          s23*s45*(-4*s34 + 11*s45)) + s15*(s23^2*(3*s34 - 2*s45) + 
          s23*(-4*s34^2 - 20*s34*s45 + 6*s45^2) + 
          s34*(4*s34^2 + 10*s34*s45 + 23*s45^2))))/((s12 - s34 - s45)*
       tr5^2) - (-15*s23^4*s34 + 15*s15^2*s23*s45^2 + 
       3*s34*s45^3*(8*s34 + s45) + s23^3*(-9*s34^2 + 72*s34*s45 + 15*s45^2) + 
       s23^2*(6*s34^3 + 52*s34^2*s45 - 92*s34*s45^2 - 30*s45^3) + 
       s23*s45*(-12*s34^3 - 77*s34^2*s45 + 28*s34*s45^2 + 15*s45^3) + 
       s15*(15*s23^3*s34 + s34*s45*(4*s34^2 + 10*s34*s45 + 3*s45^2) - 
         3*s23^2*(2*s34^2 + 19*s34*s45 + 10*s45^2) + 
         s23*s45*(-4*s34^2 + 35*s34*s45 + 30*s45^2)))/
      ((s12 + s23 - s45)*tr5^2)))/3, 
  (-8*((-2*s15*(s15 - s23 - 2*s45))/(s12*s34) - 
     (2*s15*s23^2)/(s12*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (2*s15^2*s23)/(s34^2*(s12 + s23 - s45)) + (2*s15^2*s23^2)/
      (s12*s34^2*(s12 + s23 - s45)) + (2*s15*(s15 - s23)*s23)/
      (s12*s34*(s12 + s23 - s45)) - (2*s15*s23^2)/(s12*(s12 + s15 - s34)*
       s45) + (2*s23*(s23 + s34))/(s12*s45) - (2*s23^2*(-s15 + s23 + s34))/
      ((s12 + s23 - s45)^2*s45) - (2*s23*(s23 + s34))/
      ((s12 + s23 - s45)*s45) - (2*(s23 - s45)^2*s45)/
      ((s12 + s15 - s34)*(s12 + s23 - s45)^2) - (2*s15^2*(s23 + s45))/
      (s12*s34^2) + (-4*s15 - 6*s23 + 2*s34 + 8*s45)/(s12 + s23 - s45) + 
     (4*s23^2 - 2*s45^2)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (2*(3*s23^2 + 2*s23*s34 - 3*s23*s45 - s34*s45 + s45^2 + 
        s15*(-2*s23 + s45)))/(s12 + s23 - s45)^2 + (4*s15 - 2*(s34 + s45))/
      s12 - (-2*s15^2 + s23^2 + 2*s23*s45 - 5*s45^2 + 2*s15*(s23 + 3*s45))/
      (s34*(s12 + s23 - s45)) + (2*s23*(3*s23 - 2*s45)*s45*
       (s15^2 - s15*s34 + (s23 - s34 - s45)*s45))/((s12 + s15 - s34)*tr5^2) + 
     (2*s23*s45^2*(s15 - s23 + s45)*(3*s23^2 - 5*s23*s45 + 2*s45^2))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)*tr5^2) - 
     (2*s23^2*s45*(s15 - s23 + s45)*(2*s23^2 - 5*s23*s45 + 3*s45^2))/
      (s34*(s12 + s23 - s45)*tr5^2) + 
     (s45*(2*s15*s23^2*(2*s23 - 3*s45) - 3*s15^3*s45 + 
        2*s15^2*s45*(s23 + 2*s45) + s12*(s15 - s23)*(3*s15^2 - 4*s23^2 - 
          4*s15*s45 + 6*s23*s45) - 2*s23^2*(2*s23^2 - 5*s23*s45 + 3*s45^2)))/
      (s34*tr5^2) + ((s23 - s45)*(3*s15^2*s23*(3*s23 - 5*s45) + 
        2*(s23 - s45)^2*(3*s23^2 + 3*s23*s34 + 8*s23*s45 + 3*s34*s45) - 
        3*s15*(s23 - s45)*(5*s23^2 + s34*s45 + 3*s23*(s34 + s45))))/
      ((s12 + s23 - s45)*tr5^2) + (s15^2*(-9*s23^2 + 9*s23*s45 + 6*s45^2) + 
       2*s12*(s23 - s45)*(3*s15^2 + s15*(-5*s23 + s45) + s23*(2*s23 + s45)) + 
       s15*(15*s23^3 + s23^2*(6*s34 - 8*s45) - s23*s45^2 - 
         2*s45^2*(3*s34 + 4*s45)) - 2*(3*s23^4 + 6*s23*s45^3 + s34*s45^3 + 
         2*s23^3*(s34 + s45) - s23^2*s45*(3*s34 + 10*s45)))/tr5^2))/3, 
  (-8*((2*s15^2)/((s12 + s15 - s34)*s34) - (2*(s23 - s45))/s12 - 
     (2*(s23 - s45))/(s12 + s23 - s45) - (4*(s23 - s45)^2)/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) - (4*(s23 - s45)^2)/
      ((s12 + s23 - s45)*(-s15 + s23 - s45)) - (2*(s15 + s23 - s45)*s45)/
      (s12*s34) - (2*(s23 - s45)^2)/(s12*(s15 - s23 + s45)) - 
     (2*(s23 - s45)^2*s45)/(s12*s34*(s15 - s23 + s45)) + 
     (2*s45*(s15 - s23 + s45))/(s12*(s12 - s34 - s45)) + 
     (2*(s15^2 - 2*s15*s23 + s23*(s23 - s45))*s45)/((s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) - (2*s15^2*s45^2)/(s12*(s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (2*s45^2*(2*s15 - s23 + s45))/
      (s12*(-s12 + s34 + s45)^2) - (2*(-2*s23 + s34 + 2*s45))/
      (s12 + s15 - s34) + (s23^2 + 6*s23*s45 - s45*(4*s15 + 7*s45))/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) - (4*s15*s23^2*(s23 - s45)^2*s45)/
      ((s12 + s23 - s45)*(s12 - s34 - s45)*tr5^2) + 
     ((s23 - s45)*(s15^2*s23*(3*s23 + 5*s45) - s15*(s23 - s45)*
         (6*s23^2 + 3*s23*s34 + 14*s23*s45 - s34*s45) + 
        (s23 - s45)^2*(3*s23^2 + 3*s23*s34 + 5*s23*s45 + 3*s34*s45)))/
      ((s12 + s23 - s45)*tr5^2) + 
     (s45*(s15^3*s34 - (s23 - s45)*s45*(s23^2 + 3*s23*s34 + 5*s23*s45 + 
          3*s34*s45) + s15^2*(5*s34*s45 - s23*(2*s34 + s45)) + 
        s15*(4*s23^3 - 2*s23*(s34 - 2*s45)*s45 + 7*s34*s45^2 - 
          3*s23^2*(s34 + 2*s45))))/((s12 - s34 - s45)*tr5^2) + 
     (s15^3*s45 + s15^2*(-3*s23^2 - 5*s23*s45 + 7*s45^2) + 
       2*s15*(3*s23^3 + s23*(s34 - 5*s45)*s45 - 3*s34*s45^2 + 
         s23^2*(2*s34 + 3*s45)) - (s23 - s45)*(3*s23^3 + 4*s34^2*s45 - 
         2*s23*s34*(2*s34 + s45) + s23^2*(2*s34 + 3*s45)) - 
       2*s12*(-(s23*(s23 - 2*s34)*(s23 - s45)) + s15^2*s45 + 
         s15*(s23^2 + 2*s23*s34 - 2*s23*s45 - 2*s34*s45)))/tr5^2))/3, 
  (-8*((6*s15 - 2*s34)/s12 - (s34*(3*s15^2 - 3*s15*s34 + s34^2))/s12^3 + 
     (-2*s15 + 3*s34 - 4*s45)/(s12 + s23 - s45) + (s15^2*(5*s34 - 3*s45))/
      (s12^2*(s12 + s23 - s45)) - (s34^2*(6*s15^2 + 2*s34*(s23 + s34) - 
        3*s15*(s23 + 2*s34)))/(s12^3*(s12 - s34 - s45)) + 
     (s15^2 + 2*s15*s34 - s34*(s23 + 3*s34))/(s12*(s12 - s34 - s45)) + 
     (s34*(3*s15^2 + s34*(3*s23 + 5*s34) - s15*(s23 + 12*s34)))/
      (s12^2*(s12 - s34 - s45)) + (3*s15^3*s34^2)/(s12^3*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + (5*s15*s34*(-s15 + s34))/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15^2*s34*(-2*s15 + 7*s34))/(s12^2*(s12 + s23 - s45)*
       (s12 - s34 - s45)) - (s34*(3*s15 + s45))/((s12 + s23 - s45)*
       (s12 - s34 - s45)) + (2*s34*(-s23 + s45))/((s12 + s23 - s45)*
       (-s15 + s23 - s45)) + (2*s34*(-s23 + s45))/(s12*(s15 - s23 + s45)) - 
     (s15^3*(-2*s34 + s45))/(s12^3*(s12 + s23 - s45)) + 
     (2*(s23 - s45)^2*(s34 + s45))/(s12^2*(s15 - s23 + s45)) + 
     (s34^2*(4*s15^2 - 5*s15*s23 + 2*s23^2 - 9*s15*s34 + 6*s23*s34 + 
        4*s34^2))/(s12^2*(-s12 + s34 + s45)^2) - 
     (s34^3*(3*s15^2 - 3*s15*(s23 + s34) + (s23 + s34)^2))/
      (s12^3*(-s12 + s34 + s45)^2) - 
     (s34*(s15^2 + s23^2 + 6*s23*s34 + 6*s34^2 - 2*s15*(s23 + 4*s34)))/
      (s12*(-s12 + s34 + s45)^2) - (s15*s34^2)/((s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) - (s15^2*(s15 - 2*s34)*s34^2)/
      (s12^2*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
     (s15^3*s34^3)/(s12^3*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
     (s15*s34^2*(-2*s15 + s34))/(s12*(s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) - (s34*(2*s15 - 2*s23 - 3*s34 + s45))/
      (-s12 + s34 + s45)^2 + (2*s15 - s34 + 2*s45)/(s12 - s34 - s45) + 
     (s15*(4*s34 + 6*s45))/(s12*(s12 + s23 - s45)) + 
     (-s15^2 + s34^2 - 2*s34*s45 - 2*s45^2 + 2*s23*(s34 + s45) + 
       s15*(-3*s34 + 2*s45))/s12^2 + 
     (2*(-9*s15^2*s23*s34 - s15*(2*s23^2 - 4*s23*s34 - 3*s34^2)*(s23 - s45) + 
        (2*s23^2 + 3*s23*s34 + s34^2)*(s23 - s45)^2)*s45)/
      ((s12 + s23 - s45)*tr5^2) - (6*s15*s23*s34*(s23*s34 + (s15 - s34)*s45))/
      (s12*tr5^2) - (2*s23*s45*(s15 + s45)*(s15*s34 + (s23 + s34)*s45))/
      ((s12 - s34 - s45)*tr5^2) - (2*(s12*(s15 - s23)^2*(3*s15 - s45) - 
        3*s15^3*s45 + s23*s45*(2*s23^2 + 2*s23*s34 - s23*s45 - 2*s34*s45) - 
        s15*(-4*s23*s34*s45 + 2*s34*s45^2 + s23^2*(6*s34 + s45)) + 
        s15^2*(2*s23*(3*s34 + s45) + s45*(6*s34 + s45))))/tr5^2))/3, 
  (-8*((2*(s23 - s45))/s12 - (2*(s23 - s45)^2)/(s12*s15) + 
     (4*(s23 - s45)^2)/(s15*(s12 + s23 - s45)) - (4*(s23 - s45)^2)/
      ((s15 - s23 - s34)*(s12 + s23 - s45)) + (2*s15*s45)/(s12*s34) - 
     (2*s15^2*s45)/(s34^2*(s12 + s23 - s45)) - (2*(s23 - s45)^2*s45)/
      (s12*s15*(s12 - s34 - s45)) + (2*s15^2*s45^2)/
      (s12*s34^2*(s12 + s23 - s45)) - (2*(s12 - 2*s23 - s34 + s45))/
      (s15 - s23 - s34) - (2*(s34 + s45)^2)/((s15 - s23 - s34)*
       (-s12 + s34 + s45)) - (2*s45*(s15 - 2*s23 + 2*s45))/
      (s12*(s12 - s34 - s45)) + (2*(s15 - s23 + s34 + 2*s45))/
      (s12 - s34 - s45) - (s23 + 4*s45)/(s12 + s23 - s45) - 
     (s23^2 + 2*s23*s45 + (4*s15 - 3*s45)*s45)/(s34*(s12 + s23 - s45)) - 
     (4*s23^2*(s23 - s45)^2*s45*(s15 - s23 + s45))/(s34*(s12 + s23 - s45)*
       tr5^2) + (s45*(s12*(s15^2 - 3*s15*s23 + 2*s23^2)*
         (s15 + 2*s23 - 2*s45) + 4*s15*s23^2*(s23 - s45) - 
        4*s23^2*(s23 - s45)^2 - s15^3*s45 + 2*s15^2*s45*(s23 + s45)))/
      (s34*tr5^2) + (5*s15^2*s23*s45^2 - s15*(s23 - s45)*
        (3*s23^3 + s23*(8*s34 - 5*s45)*s45 - s34*s45^2 + 
         3*s23^2*(s34 + 4*s45)) + (s23 - s45)^2*(3*s23^3 + 
         2*s34*(s34 - 2*s45)*s45 + 2*s23^2*(3*s34 + 5*s45) + 
         s23*(3*s34^2 + 8*s34*s45 - 8*s45^2)))/((s12 + s23 - s45)*tr5^2) + 
     (-4*s12^2*(s15 - s23)*(s23 - s45) - 2*s15^2*s45*(s23 + 2*s45) + 
       s15*(3*s23^3 + s23*(8*s34 - 5*s45)*s45 + 2*(5*s34 - 2*s45)*s45^2 + 
         2*s23^2*(s34 + 8*s45)) + s12*(s23^3 - 2*s23^2*s45 - 4*s23*s34*s45 + 
         6*s23*s45^2 + 4*s34*s45^2 + s15^2*(3*s23 + 4*s45) + 
         s15*(-4*s23^2 + 4*s23*s34 + 2*s23*s45 - 4*s34*s45 - 6*s45^2)) - 
       (s23 - s45)*(3*s23^3 - 2*s34*s45*(2*s34 + s45) + 
         2*s23^2*(2*s34 + 5*s45) + 4*s23*(s34^2 + 2*s34*s45 - 2*s45^2)))/
      tr5^2))/3, (-8*(s15*(s23*s34 + (s15 - s34)*s45)^5 + 
     s12*(s23*s34 + (s15 - s34)*s45)^3*(2*s34^2*(s23 - s45)^2 - 4*s15^3*s45 - 
       s15*s34*(s23 - s45)*(4*s23 + 2*s34 + s45) + 
       s15^2*(5*s34*s45 + 3*s23*(s34 + s45))) + s12^4*(s15 - s23)*
      (2*s23^2*s34^2*(s23 - s45)^2 - s15*s23^2*s34*(s23 - s45)*
        (s23 + 6*s34 - s45) + s15^5*s45 - 2*s15^4*(s23 + s34)*s45 + 
       2*s15^2*s34*(s23^3 + s23^2*(3*s34 - s45) - s34*s45^2) - 
       s15^3*(s23^2*(s34 - s45) + 2*s23*s34*(s34 - s45) + 
         s34*s45*(2*s34 + s45))) + s12^2*(-6*s23*s34^4*(s23 - s45)^4 + 
       6*s15^6*s45^3 + 3*s15^5*s45^2*(s23*(s34 - 3*s45) - 7*s34*s45) + 
       s15*s34^3*(s23 - s45)^3*(6*s23^2 + 12*s23*s34 - 7*s23*s45 + 
         6*s34*s45) + s15^4*s45^2*(-4*s23*s34*(3*s34 - 4*s45) - 
         3*s23^2*(s34 - s45) + 3*s34*(6*s34 - s45)*s45) + 
       s15^2*s34^2*(s23 - s45)^2*(s23^2*(-9*s34 + 3*s45) + 
         3*s34*s45*(-2*s34 + 3*s45) - 2*s23*(3*s34^2 - 5*s34*s45 + s45^2)) - 
       s15^3*s34*(s23 - s45)*(-3*s23^2*s34*(s34 - s45) + 3*s34^2*s45^2 + 
         s23*s45*(6*s34^2 - 5*s34*s45 + s45^2))) + 
     s12^3*(6*s23^2*s34^3*(s23 - s45)^3 - 4*s15^6*s45^2 - 
       s15*s23*s34^2*(s23 - s45)^2*(4*s23^2 + 18*s23*s34 - 3*s23*s45 + 
         4*s34*s45) + s15^5*s45*(11*s34*s45 + s23*(s34 + 9*s45)) + 
       s15^4*(2*s23*s34*(3*s34 - 7*s45)*s45 - s34*(s34 - 3*s45)*s45^2 + 
         s23^2*(s34^2 - s34*s45 - 6*s45^2)) + s15^2*s34*(s23 - s45)*
        (8*s23*s34^2*s45 + 6*s34^2*s45^2 + s23^3*(9*s34 + s45) + 
         s23^2*(18*s34^2 - s34*s45 - s45^2)) - 
       s15^3*(3*s34^2*(2*s34 - s45)*s45^2 + s23^2*s34*(6*s34^2 + 7*s34*s45 - 
           5*s45^2) + s23^3*(6*s34^2 + s34*s45 - s45^2) + 
         2*s23*s34*s45*(2*s34^2 - 2*s34*s45 + s45^2)))))/
   (3*s12^3*s15*s34^2*(s12 + s23 - s45)*tr5^2), 
  (-8*(s34/s12 + (2*s34)/(s12 + s15 - s34) - 
     (s15^2 - 3*s15*s34 + s34*(3*s23 + 3*s34 - 2*s45))/(s12 + s23 - s45)^2 + 
     (s34^2*(s23 + s34 - 3*s45))/((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
     (3*s15*s34)/(s12*(s12 + s23 - s45)) - (2*s15 + 17*s34)/
      (s12 + s23 - s45) - (s34*(2*s23 + 3*s34 - 2*s45))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) + (s34*(s23 - s45))/
      ((s12 + s23 - s45)*(-s15 + s23 - s45)) + (s15^2*(s34 - s45))/
      (s12^2*(s12 + s23 - s45)) - (s15^2*(s15 + s34 - s45))/
      (s12*(s12 + s23 - s45)^2) + (s34^3*s45)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^3) + (s15^3*s45)/(s12^2*(s12 + s23 - s45)^2) + 
     (s34*(s23 - s45))/(s12*(s15 - s23 + s45)) - 
     ((s15 + s23 - s45)*(s34 + s45))/s12^2 - ((s23 - s45)^2*(s34 + s45))/
      (s12^2*(s15 - s23 + s45)) + (s34*(s15*s23 - s23^2 + s23*s45 + s34*s45))/
      (s12 + s23 - s45)^3 + (2*s15^3*s34*(-s15 + s34)*s45)/
      (s12*(s12 + s23 - s45)*tr5^2) - 
     (2*s15*(s15 - s34)*s34*(s15*(s34 - 2*s45) + 2*s34*(-s23 + s45)))/
      (s12*tr5^2) + (2*s34*(-s15^3 + 7*s12*(s15 - s23)^2 + 
        s15^2*(-2*s23 + 2*s34 - 7*s45) + 2*s15*(5*s23^2 + 5*s23*s34 + 
          2*s23*s45 + 7*s34*s45) + s23*(-7*s23^2 - 12*s23*s34 + 7*s23*s45 + 
          14*s34*s45)))/tr5^2 + 
     (2*s34^2*(s15^3*s23 + 2*(s23 + s34)^2*(s23 - s45)^2 + 
        s15^2*(-(s23*s34) + 2*s23*s45 + s34*s45) - s15*(s23 + s34)*
         (3*s23^2 - 2*s23*s45 - s45^2)))/((s12 + s23 - s45)^2*tr5^2) + 
     (2*s34*(s15^4 + s15^3*(2*s23 + s34) + (s23 + s34)*(s23 - s45)*
         (7*s23^2 + 3*s23*s34 - 7*s23*s45 - 7*s34*s45) - 
        s15^2*(10*s23*s34 + s34^2 - 7*s23*s45 - 2*s34*s45) + 
        s15*(-10*s23^3 - s23^2*(s34 - 6*s45) + 2*s34^2*s45 + 
          s23*(6*s34^2 + 5*s34*s45 + 4*s45^2))))/((s12 + s23 - s45)*tr5^2)))/
   3, (-8*(-1 - s34/(s15 - s23 - s34) + ((s23 + s34)*(s23 - s45))/(s12*s15) - 
     (s34*(s23 - s45)^2)/(s12^2*s15) + (s34*(s23 + s34)^2)/
      ((s15 - s23 - s34)*(s12 + s23 - s45)^2) + (s15 + 10*s34 - 2*s45)/
      (s12 + s23 - s45) - ((s23 + s34)*(s23 - s45))/(s15*(s12 + s23 - s45)) + 
     (s15^2*(s15 + s34 - s45))/(s12*(s12 + s23 - s45)^2) + 
     ((s23 + s34)^3*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)^3) - 
     (s15^3*s45)/(s12^2*(s12 + s23 - s45)^2) - ((s23 + s34)*s45)/
      ((s15 - s23 - s34)*(s12 + s23 - s45)) + (2*(-2*s23 + s45))/s12 + 
     (s15^2*(-s34 + s45))/(s12^2*(s12 + s23 - s45)) - 
     (s15*(5*s34 + s45))/(s12*(s12 + s23 - s45)) + 
     ((s23 + s34)*(s15*s23 + (s23 + s34)*s45))/(s12 + s23 - s45)^3 + 
     ((s23 - s45)*(s34 - s45) + s15*(s34 + s45))/s12^2 + 
     (s15^2 + s15*(s23 + s34) + s34*(-s23 + s34 + 2*s45))/
      (s12 + s23 - s45)^2 + (2*s15^3*(s15 - s34)*s34*s45)/
      (s12*(s12 + s23 - s45)*tr5^2) - 
     (2*s34*(s15^3*s23*s34 + s15*(s23^2 - s34^2)*(s23 - s45)^2 - 
        (s23 + s34)^2*(s23 - s45)^3 + s15^2*s34^2*(-s23 + s45)))/
      ((s12 + s23 - s45)^2*tr5^2) + 
     (2*(-(s15^4*s34) - s15^3*s34*(2*s23 + s34) - (s23 + s34)*(s23 - s45)^2*
         (7*s23*s34 + 5*s34^2 - s23*s45 - s34*s45) + 
        s15^2*s34*(6*s23*s34 + s34^2 - s23*s45 + 2*s34*s45) + 
        s15*(s23^3*(10*s34 - s45) + s34^2*(2*s34 - 3*s45)*s45 + 
          s23^2*(6*s34^2 - 12*s34*s45 + s45^2) + 
          s23*s34*(-2*s34^2 - 3*s34*s45 + 2*s45^2))))/
      ((s12 + s23 - s45)*tr5^2) - 
     (2*(-(s15^3*(3*s34 + s45)) + 2*s15*(s23^2*(2*s34 - 3*s45) + 
          s23*s34*(5*s34 - 2*s45) + s34*(5*s34 - s45)*s45) + 
        s12*(s15 - s23)*(s15^2 + s23*(2*s23 - 5*s34) - 
          s15*(3*s23 - 5*s34 + s45)) + s15^2*(s45*(-2*s34 + s45) + 
          s23*(s34 + 5*s45)) - s23*(2*s23^2*(s34 - s45) + 
          s34*s45*(-10*s34 + s45) + s23*(10*s34^2 - 3*s34*s45 + 2*s45^2))))/
      tr5^2 + (2*(-(s15^2*s34^2*(2*s23 + s34 - 4*s45)) + 
        s15^3*s34*(s34 - 2*s45) + s23*s34*(s23 - s45)^2*(2*s34 + s45) + 
        s15*(-2*s34^3*s45 + s23^2*s45*(2*s34 + s45) + 
          s23*(2*s34^3 - 2*s34*s45^2 - s45^3))))/(s12*tr5^2)))/3, 
  (-8*(s15 - s34)*(s12^4*s15*(s15 - s23)*(s15^3 + s23*s34*(2*s23 + s34) - 
       s15^2*(2*s23 + 3*s34) + s15*(s23^2 + s23*s34 + 2*s34^2))*s45 - 
     (s23*s34 + (s15 - s34)*s45)^4*(-(s15*(s34 + s45)) + 
       s34*(s23 + s34 + s45)) + s12^3*(s23^2*s34^2*(s23 + s34)*
        (s23 - s45)^2 - s15^5*s45*(s34 + 4*s45) + 
       s15^4*s45*(2*s23*s34 + 3*s34^2 + 9*s23*s45 + 14*s34*s45) - 
       s15^3*s45*(18*s23*s34*s45 + s23^2*(s34 + 6*s45) + 
         s34^2*(2*s34 + 15*s45)) + s15^2*(-2*s23*s34^2*(s34 - 4*s45)*s45 + 
         5*s34^3*s45^2 + s23^2*s34*s45*(-5*s34 + 2*s45) + 
         s23^3*(s34^2 + s45^2)) + s15*s23*s34*(-2*s23^3*s34 + s34^2*s45^2 + 
         s23*s34*s45*(s34 + s45) + s23^2*(-s34^2 + 4*s34*s45 + 2*s45^2))) - 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(s15^3*s45*(3*s34 + 4*s45) - 
       s34^2*(s23 - s45)*(3*s23^2 - s34*s45 + s23*(3*s34 + s45)) - 
       s15^2*(s34*s45*(7*s34 + 10*s45) + s23*(s34^2 + 4*s34*s45 + 3*s45^2)) + 
       s15*s34*(2*s23^2*(2*s34 + s45) + s34*s45*(4*s34 + 7*s45) + 
         s23*(s34^2 + 2*s34*s45 + 4*s45^2))) + 
     s12^2*(3*s15^5*s45^2*(s34 + 2*s45) - s23*s34^3*(s23 - s45)^2*
        (3*s23^2 + 3*s23*s34 - s23*s45 - 2*s34*s45) + 
       s15^3*s45*(s34^2*s45*(13*s34 + 34*s45) - 2*s23*s34*
          (2*s34^2 + 3*s34*s45 - 12*s45^2) - s23^2*(s34^2 + 3*s34*s45 - 
           3*s45^2)) + s15*s34^2*(s23 - s45)*(s23^3*(5*s34 - s45) + 
         4*s23*s34^2*s45 - 4*s34^2*s45^2 + s23^2*(2*s34^2 - s34*s45 + 
           s45^2)) + s15^2*s34*(-5*s34^2*s45^2*(s34 + 4*s45) + 
         s23*s34*s45*(3*s34^2 + 15*s34*s45 - 17*s45^2) + 
         s23^2*s45*(s34^2 + 11*s34*s45 - 3*s45^2) + 
         s23^3*(-2*s34^2 + s34*s45 + s45^2)) - 
       s15^4*s45*(s34*s45*(11*s34 + 24*s45) + s23*(-s34^2 + s34*s45 + 
           9*s45^2)))))/(3*s12*s23*s34*(-s15 + s23 + s34)*(s12 + s23 - s45)*
    (s12 - s34 - s45)*s45*tr5^2), 
  (8*(s12 + s15 - s23 - s34)*((-(s15*s34) + s34^2 - s23*s45)*
      (s23*s34 + (s15 - s34)*s45)^4 + s12^5*(s15 - s23)*s34*s45*
      (2*s15^2 + s15*s45 + s23*(-s23 + s45)) + 
     s12^4*(3*s15^4*s34*s45 + s23^2*s34*(s23 - s45)*(s23*(s34 - s45) + 
         s45*(-3*s34 + s45)) + s15^2*s45*(-(s23^2*s45) + 
         3*s34*(s34 - s45)*s45 + s23*s34*(s34 + 2*s45)) + 
       s15*s34*(-(s23^3*(s34 - 2*s45)) + 4*s23^2*s34*s45 + 2*s34*s45^3 - 
         s23*s45^2*(3*s34 + 2*s45)) + s15^3*s45*(s23*(-4*s34 + s45) - 
         s34*(4*s34 + 5*s45))) + s12^3*(s15^5*s34*s45 + 
       s15^3*s45*(2*s34^3 + 18*s34^2*s45 - s23*s45*(s23 + 3*s45) + 
         s34*s45*(7*s23 + 3*s45)) + s15^4*s45*(s23*(-s34 + s45) - 
         3*s34*(s34 + 3*s45)) + s34*(s23 - s45)*(s23^4*s45 + 
         2*s23*s34*s45^3 - s34^2*s45^3 + s23^3*s34*(-4*s34 + 3*s45) + 
         s23^2*s45*(6*s34^2 - 5*s34*s45 - 2*s45^2)) + 
       s15^2*(-(s23^3*s34^2) + 3*s34*s45^2*(-3*s34^2 - s34*s45 + s45^2) + 
         2*s23^2*s45*(s34^2 - s34*s45 + s45^2) + s23*s34*s45*
          (4*s34^2 + s34*s45 + 4*s45^2)) + 
       s15*s34*(s23^3*s34*(3*s34 - 7*s45) + s23^4*(s34 - s45) - 4*s34*s45^4 + 
         s23^2*s45*(-3*s34^2 + 3*s34*s45 - 2*s45^2) + 
         s23*s45^2*(-s34^2 + 7*s34*s45 + 4*s45^2))) + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(3*s15^3*s34*s45 + 
       s34*(s23 - s45)*(3*s23^2*s45 + s34*(s34 - s45)*s45 + 
         s23*s34*(-4*s34 + s45)) - s15^2*(s34*s45*(7*s34 + 3*s45) + 
         s23*(s34^2 + s34*s45 - 3*s45^2)) + 
       s15*(s23^2*(3*s34^2 - s34*s45 - s45^2) + 
         s34*s45*(4*s34^2 + 4*s34*s45 - s45^2) + 
         s23*(s34^3 - 5*s34^2*s45 - 3*s34*s45^2 - s45^3))) - 
     s12^2*(3*s15^5*s34*s45^2 + s34^2*(s23 - s45)^2*(3*s23^3*s45 + 
         3*s23^2*s34*(-2*s34 + s45) + s34*s45^2*(s34 + s45) - 
         2*s23*s45*(-2*s34^2 + 2*s34*s45 + s45^2)) + 
       s15^4*s45*(-(s34*s45*(11*s34 + 9*s45)) + 
         s23*(s34^2 - 2*s34*s45 + 3*s45^2)) + s15*s34*(s23 - s45)*
        (s23^3*(3*s34^2 - 2*s34*s45 + s45^2) + s34*s45^2*
          (-6*s34^2 + 3*s34*s45 + 2*s45^2) + s23*s45*(5*s34^3 + 7*s34^2*s45 - 
           s34*s45^2 - 2*s45^3) + s23^2*(3*s34^3 - 13*s34^2*s45 - s34*s45^2 + 
           s45^3)) - s15^3*s45*(s23^2*s45*(-s34 + 2*s45) + 
         s34*s45*(-13*s34^2 - 24*s34*s45 + s45^2) + 
         s23*(4*s34^3 + 9*s34^2*s45 + 2*s34*s45^2 + 3*s45^3)) + 
       s15^2*(s23^3*s34^2*(-2*s34 + s45) + s23^2*s45*(-s34^3 - 4*s34^2*s45 - 
           5*s34*s45^2 + s45^3) + s34*s45^2*(-5*s34^3 - 21*s34^2*s45 + 
           3*s34*s45^2 + s45^3) + s23*s34*s45*(3*s34^3 + 22*s34^2*s45 + 
           s34*s45^2 + 6*s45^3)))))/(3*s12*s23*(s12 + s15 - s34)*s34*
    (s12 + s23 - s45)*(s12 - s34 - s45)*s45*tr5^2), 
  (-8*(1 + s15/(s12 + s15 - s34) + s34/(s15 - s23 - s34) + 
     (2*(s23 - s45))/s12 - ((s23 + s34)*(s23 - s45))/(s12*s15) + 
     (s34*(s23 - s45)^2)/(s12^2*s15) + (2*s23)/(s12 + s23 - s45) + 
     ((s23 + s34)*(s23 - s45))/(s15*(s12 + s23 - s45)) + 
     (2*(s23 - s45)*s45)/s12^2 + (s34*s45)/((s12 + s15 - s34)*
       (s12 + s23 - s45)) + ((s23 + s34)*s45)/((s15 - s23 - s34)*
       (s12 + s23 - s45)) + (s34*(-s23 + s45))/((s12 + s23 - s45)*
       (-s15 + s23 - s45)) + (s34*(-s23 + s45))/(s12*(s15 - s23 + s45)) + 
     ((s23 - s45)^2*(s34 + s45))/(s12^2*(s15 - s23 + s45)) - 
     (2*s23*(s23 - s45)*(2*s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (s12*tr5^2) - (2*s23*(-2*s15^2*s45 + s12*(s15 - s23)*
         (2*s15 - 2*s23 + s45) - (s23 - s45)*(4*s23*s34 + s23*s45 - 
          s34*s45) + s15*(4*s23*s34 + 3*s23*s45 + 2*s34*s45)))/tr5^2))/3, 
  (-8*((4*s15 - 6*s23 - 4*s34)/s12 - (s15 + 2*s34)/(s12 + s15 - s34) + 
     ((s23 + s34)*(s23 - s45))/(s12*s15) - (s34*(s23 - s45)^2)/(s12^2*s15) + 
     (s15^2 - 3*s15*s34 + s34*(3*s23 + 3*s34 - 2*s45))/(s12 + s23 - s45)^2 - 
     (s34^2*(s23 + s34 - 3*s45))/((s12 + s15 - s34)*(s12 + s23 - s45)^2) - 
     (s15*(2*s15 + s34 - 3*s45))/(s12*(s12 + s23 - s45)) + 
     (s34*(2*s23 + 3*s34 - 3*s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) - 
     ((s23 + s34)*(s23 - s45))/(s15*(s12 + s23 - s45)) + 
     (s15^2*(s15 + s34 - s45))/(s12*(s12 + s23 - s45)^2) - 
     (s34^3*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)^3) - 
     (s15^3*s45)/(s12^2*(s12 + s23 - s45)^2) + (s15^2*(-s34 + s45))/
      (s12^2*(s12 + s23 - s45)) - (s15 - 2*s23 - 12*s34 + 2*s45)/
      (s12 + s23 - s45) - (s34*(s15*s23 - s23^2 + s23*s45 + s34*s45))/
      (s12 + s23 - s45)^3 + ((s23 - s45)*(s34 - s45) + s15*(s34 + s45))/
      s12^2 + (2*s15^3*(s15 - s34)*s34*s45)/(s12*(s12 + s23 - s45)*tr5^2) - 
     (2*s34^2*(s15^3*s23 + 2*(s23 + s34)^2*(s23 - s45)^2 + 
        s15^2*(-(s23*s34) + 2*s23*s45 + s34*s45) - s15*(s23 + s34)*
         (3*s23^2 - 2*s23*s45 - s45^2)))/((s12 + s23 - s45)^2*tr5^2) - 
     (2*(s12*(s15 - s23)^2*(s15 - 2*s23 + 3*s34 - s45) - s15^3*(s34 + s45) + 
        s15^2*(2*s34^2 - s34*s45 + s45^2 + s23*(s34 + 5*s45)) - 
        s15*(-2*s23*s34*(s34 - 2*s45) + 2*s34*s45*(-3*s34 + s45) + 
          s23^2*(s34 + 5*s45)) + s23*(2*s34*(3*s34 - s45)*s45 + 
          s23^2*(s34 + s45) - s23*(4*s34^2 - s34*s45 + s45^2))))/tr5^2 - 
     (2*s34*(s15^4 + s15^3*s34 - s15^2*(8*s23*s34 + s34^2 - 6*s23*s45 - 
          2*s34*s45) + (s23 - s45)*(3*s23^3 + 2*s23^2*(s34 - 2*s45) + 
          s34*s45*(-3*s34 + s45) + s23*(-s34^2 - 7*s34*s45 + s45^2)) + 
        s15*(-4*s23^3 + 5*s23^2*s34 + s34*s45*(2*s34 + s45) + 
          s23*(6*s34^2 - 2*s34*s45 + 4*s45^2))))/((s12 + s23 - s45)*tr5^2) + 
     (2*(-(s15^2*s34^2*(2*s23 + s34 - 4*s45)) + s15^3*s34*(s34 - 2*s45) + 
        s23*s34*(s23 - s45)^2*(2*s34 + s45) + 
        s15*(-2*s34^3*s45 + s23^2*s45*(2*s34 + s45) + 
          s23*(2*s34^3 - 2*s34*s45^2 - s45^3))))/(s12*tr5^2)))/3, 
  (32*(2*(s23*s34 + (s15 - s34)*s45)^6 - s12*(s23*s34 + (s15 - s34)*s45)^4*
      (11*s15^2*s45 + 2*s34*(5*s23^2 - 4*s23*s45 - s45^2) + 
       s15*(-8*s23*s34 - 9*s23*s45 - 12*s34*s45 + s45^2)) + 
     s12^5*(s15^6*s45 + s15^5*s45*(-4*s23 + 7*s45) - 
       2*s23^2*s34*(s23 - s45)^2*(s23^2 + 2*s23*s45 + 4*s45^2) + 
       4*s15*s23^2*s34*(2*s23^3 + s23*s45^2 - 3*s45^3) + 
       s15^3*(s23^3*(8*s34 - 4*s45) + 21*s23^2*s45^2 + 4*s23*(7*s34 - 2*s45)*
          s45^2 - 20*s34*s45^3) + s15^2*(-7*s23^3*s45^2 + 20*s23*s34*s45^3 - 
         8*s34*s45^4 + s23^4*(-12*s34 + s45) + 4*s23^2*s45^2*
          (-4*s34 + s45)) + s15^4*(-2*s23^2*(s34 - 3*s45) - 21*s23*s45^2 + 
         2*s45^2*(-7*s34 + 2*s45))) + s12^2*(s23*s34 + (s15 - s34)*s45)^2*
      (20*s15^4*s45^2 + 4*s34^2*(s23 - s45)^2*(5*s23^2 + 2*s23*s45 + s45^2) - 
       s15*s34*(s23 - s45)*(16*s34*s45^2 + s23*s45*(36*s34 + s45) + 
         s23^2*(32*s34 + 19*s45)) - s15^3*s45*(4*s45*(13*s34 + s45) + 
         s23*(18*s34 + 31*s45)) + 
       s15^2*(-4*s45^2*(-8*s34^2 + 3*s34*s45 + s45^2) + 
         s23*s45*(20*s34^2 + 19*s34*s45 + 5*s45^2) + 
         s23^2*(12*s34^2 + 37*s34*s45 + 11*s45^2))) + 
     s12^4*(2*s15^6*s45^2 + 2*s23*s34^2*(s23 - s45)^2*
        (5*s23^3 + 4*s23^2*s45 + 6*s23*s45^2 - 8*s45^3) - 
       s15^5*s45*(s23*(-2*s34 + 5*s45) + 4*s45*(4*s34 + 5*s45)) - 
       s15*s34*(s23 - s45)*(8*s23^2*(3*s34 - s45)*s45^2 - 24*s23*s34*s45^3 - 
         16*s34*s45^4 + 3*s23^3*s45*(4*s34 + s45) + s23^4*(32*s34 + 5*s45)) + 
       s15^4*(s23*s45^2*(41*s34 + 47*s45) + 2*s45^2*(7*s34^2 + 18*s34*s45 - 
           6*s45^2) + s23^2*(2*s34^2 - s34*s45 + 3*s45^2)) + 
       s15^2*(-40*s23*s34*s45^4 + 4*s34*s45^4*(-9*s34 + 4*s45) + 
         2*s23^2*s45^2*(10*s34^2 + 5*s34*s45 - 2*s45^2) + 
         s23^4*(36*s34^2 + 13*s34*s45 - s45^2) + s23^3*s45*
          (-4*s34^2 + 5*s34*s45 + 7*s45^2)) - 
       s15^3*(16*s34*(s34 - 3*s45)*s45^3 + s23*s45^2*(28*s34^2 + 57*s34*s45 - 
           16*s45^2) + s23^3*(16*s34^2 + 9*s34*s45 - s45^2) + 
         2*s23^2*s45*(2*s34^2 + 16*s34*s45 + 17*s45^2))) + 
     s12^3*(-14*s15^6*s45^3 + s15^5*s45^3*(31*s23 + 64*s34 + 18*s45) - 
       4*s34^3*(s23 - s45)^3*(5*s23^3 + 3*s23^2*s45 + 3*s23*s45^2 - 
         2*s45^3) + s15*s34^2*(s23 - s45)^2*(3*s23^2*(12*s34 - s45)*s45 + 
         4*s23*(9*s34 - 4*s45)*s45^2 + 3*s23^3*(16*s34 + s45) + 
         4*s45^3*(-3*s34 + 4*s45)) - s15^2*s34*(s23 - s45)*
        (s23^3*(36*s34^2 + 8*s34*s45 - 2*s45^2) + 
         4*s45^3*(3*s34^2 + 9*s34*s45 - 2*s45^2) + 
         s23^2*s45*(28*s34^2 + 3*s34*s45 + 2*s45^2) + 
         3*s23*s45^2*(12*s34^2 - 13*s34*s45 + 4*s45^2)) - 
       s15^4*(s23*s45^3*(82*s34 + 31*s45) + 2*s45^3*(43*s34^2 + 12*s34*s45 - 
           6*s45^2) + 2*s23^2*s45*(s34^2 - s34*s45 + 10*s45^2)) + 
       s15^3*(s23*s45^3*(27*s34^2 + 46*s34*s45 - 8*s45^2) + 
         6*s34*s45^3*(6*s34^2 - s34*s45 - 6*s45^2) + 
         s23^3*(8*s34^3 + 7*s34^2*s45 - 4*s34*s45^2 + 3*s45^3) + 
         s23^2*s45*(4*s34^3 + 4*s34^2*s45 + 22*s34*s45^2 + 13*s45^3)))))/
   (3*s12*(s12 + s23 - s45)*s45^2*tr5^4), 
  (-32*(5*(s23*s34 + (s15 - s34)*s45)^6 - s12*(s23*s34 + (s15 - s34)*s45)^4*
      (27*s15^2*s45 + 5*s34*(5*s23^2 - 4*s23*s45 - s45^2) - 
       2*s15*(10*s23*s34 + 11*s23*s45 + 15*s34*s45 - s45^2)) + 
     s12^5*(3*s15^6*s45 - 6*s15^5*(2*s23 - 3*s45)*s45 - 
       s23^2*s34*(s23 - s45)^2*(5*s23^2 + 10*s23*s45 + 28*s45^2) + 
       2*s15*s23^2*s34*(10*s23^3 + 13*s23*s45^2 - 23*s45^3) + 
       2*s15^3*(2*s23^3*(5*s34 - 3*s45) + 27*s23^2*s45^2 + 
         s23*(43*s34 - 10*s45)*s45^2 - 33*s34*s45^3) + 
       s15^2*(-18*s23^3*s45^2 + 66*s23*s34*s45^3 - 28*s34*s45^4 + 
         s23^4*(-30*s34 + 3*s45) + 2*s23^2*s45^2*(-28*s34 + 5*s45)) + 
       s15^4*(-54*s23*s45^2 + s45^2*(-43*s34 + 10*s45) + 
         s23^2*(-5*s34 + 18*s45))) + 2*s12^2*(s23*s34 + (s15 - s34)*s45)^2*
      (24*s15^4*s45^2 - s15^3*s45*(22*s23*s34 + 37*s23*s45 + 68*s34*s45 + 
         6*s45^2) + s34^2*(s23 - s45)^2*(25*s23^2 + 10*s23*s45 + 9*s45^2) - 
       s15*s34*(s23 - s45)*(4*(7*s34 - s45)*s45^2 + 
         3*s23*s45*(15*s34 + 2*s45) + s23^2*(40*s34 + 23*s45)) + 
       s15^2*(s45^2*(44*s34^2 - 22*s34*s45 - 5*s45^2) + 
         s23*s45*(25*s34^2 + 32*s34*s45 + 7*s45^2) + 
         s23^2*(15*s34^2 + 45*s34*s45 + 13*s45^2))) + 
     s12^4*(3*s15^6*s45^2 - 2*s15^5*s45*(-3*s23*s34 + 3*s23*s45 + 
         23*s34*s45 + 26*s45^2) + s23*s34^2*(s23 - s45)^2*
        (25*s23^3 + 20*s23^2*s45 + 54*s23*s45^2 - 56*s45^3) - 
       2*s15*s34*(s23 - s45)*(2*s23^2*(27*s34 - 7*s45)*s45^2 - 
         38*s23*s34*s45^3 - 28*s34*s45^4 + s23^4*(40*s34 + 6*s45) + 
         s23^3*s45*(15*s34 + 8*s45)) + s15^4*(s23^2*s34*(5*s34 - 6*s45) + 
         2*s23*s45^2*(58*s34 + 61*s45) + s45^2*(43*s34^2 + 92*s34*s45 - 
           30*s45^2)) + s15^2*(-132*s23*s34*s45^4 + 2*s34*s45^4*
          (-57*s34 + 28*s45) + 2*s23^2*s45^2*(41*s34^2 + 12*s34*s45 - 
           5*s45^2) + s23^4*(90*s34^2 + 30*s34*s45 - 3*s45^2) + 
         2*s23^3*s45*(-5*s34^2 + 16*s34*s45 + 9*s45^2)) - 
       2*s15^3*(4*s34*(5*s34 - 18*s45)*s45^3 + s23*s45^2*
          (43*s34^2 + 80*s34*s45 - 20*s45^2) + s23^3*(20*s34^2 + 9*s34*s45 - 
           3*s45^2) + s23^2*s45*(5*s34^2 + 49*s34*s45 + 44*s45^2))) - 
     2*s12^3*(16*s15^6*s45^3 - s15^5*s45^3*(35*s23 + 85*s34 + 24*s45) + 
       s34^3*(s23 - s45)^3*(25*s23^3 + 15*s23^2*s45 + 27*s23*s45^2 - 
         14*s45^3) - s15*s34^2*(s23 - s45)^2*(3*s23*(23*s34 - 12*s45)*s45^2 + 
         5*s23^2*s45*(9*s34 + s45) + 3*s23^3*(20*s34 + s45) + 
         s45^3*(-15*s34 + 28*s45)) + s15^2*s34*(s23 - s45)*
        (s45^3*(27*s34^2 + 45*s34*s45 - 14*s45^2) + 
         s23^3*(45*s34^2 + 8*s34*s45 - 3*s45^2) + 
         s23^2*s45*(35*s34^2 + 21*s34*s45 + 3*s45^2) + 
         s23*s45^2*(57*s34^2 - 64*s34*s45 + 19*s45^2)) + 
       s15^4*(s23*s45^3*(114*s34 + 41*s45) + s45^3*(122*s34^2 + 21*s34*s45 - 
           15*s45^2) + s23^2*s45*(2*s34^2 - 3*s34*s45 + 22*s45^2)) - 
       s15^3*(s34*s45^3*(53*s34^2 - 30*s34*s45 - 45*s45^2) + 
         s23*s45^3*(49*s34^2 + 51*s34*s45 - 10*s45^2) + 
         s23^3*(10*s34^3 + 7*s34^2*s45 - 6*s34*s45^2 + 3*s45^3) + 
         s23^2*s45*(5*s34^3 + 14*s34^2*s45 + 35*s34*s45^2 + 17*s45^3)))))/
   (3*s12*(s12 + s23 - s45)*s45^2*tr5^4), 
  (-32*((2*s15^2)/(s12*(s12 + s23 - s45)) - (14*s34)/(s12 + s23 - s45) + 
     (2*s34*(-2*s15 + s34))/(s12*(s12 - s34 - s45)) + 
     (4*s15^2*s34)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s34^2*(-2*s15 + s23 + s34))/(s12*(-s12 + s34 + s45)^2) - 
     (2*s34*(-2*s15 + s23 + s34 - 2*s45))/(-s12 + s34 + s45)^2 + 
     (2*s15^2*s34^2)/(s12*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) - 
     (6*s34)/(-s12 + s34 + s45) + (-2*s15^2 + s34^2 + 6*s34*s45 + 7*s45^2)/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*s34*(s15^2 + 2*s15*s45 + s45*(s34 + s45)))/((s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) - 
     (16*s15*s34*s45*(s12^3*(s15^2 - s15*s23 + s23*s45) + 
        (s15 + s34)*(s23*s34 + (s15 - s34)*s45)^2 + 
        s12^2*(s15^3 + s15^2*(-s23 + s34 - 2*s45) + s23*s34*s45 + 
          s15*(-(s23*s34) + 3*s23*s45 + 2*s34*s45)) + 
        s12*(-2*s15^3*s45 + s34^2*(-s23^2 + s45^2) + 
          s15^2*(s45^2 + 2*s23*(s34 + s45)) + 2*s15*s34*
           (-s23^2 + (s34 - s45)*s45 + s23*(s34 + 3*s45)))))/tr5^4 + 
     (4*s15*s34^2*s45*(s34 + s45)^2)/((s12 + s23 - s45)*(s12 - s34 - s45)*
       tr5^2) + (-15*s23^2*s34^2 + s15^3*s45 - 34*s23^2*s34*s45 - 
       7*s23^2*s45^2 + 28*s23*s34*s45^2 + 8*s34^2*s45^2 - 8*s34*s45^3 - 
       s15^2*(12*s23*s34 + 7*s34^2 - 3*s23*s45 + 2*s34*s45 + 7*s45^2) + 
       2*s15*(8*s23^2*s34 + 15*s23*s34^2 + 14*s23*s34*s45 + 16*s34^2*s45 + 
         7*s23*s45^2) + 4*s12*(2*s34*(2*s23 - s45)*s45 + 
         4*s15*s34*(-s23 + s45) + s15^2*(2*s34 + s45)))/tr5^2 - 
     (-(s15^3*s34*s45) + s45^2*(s34 + s45)*(11*s23*s34 + 7*s34^2 + 
         7*s23*s45 + 3*s34*s45) + s15*s34*s45*(-s23^2 + 4*s23*s34 + 
         18*s34^2 + 6*s23*s45 + 28*s34*s45 + 9*s45^2) + 
       s15^2*(s34*(7*s34^2 + 10*s34*s45 + s45^2) - 
         s23*(3*s34^2 + 4*s34*s45 + 3*s45^2)))/((s12 - s34 - s45)*tr5^2) + 
     (s15^2*s23*(15*s23*s34 + 7*s45^2) + (s23 - s45)^2*
        (s34*(15*s34^2 + 22*s34*s45 - 5*s45^2) + 
         s23*(15*s34^2 + 34*s34*s45 + 7*s45^2)) + 
       s15*(-15*s23^3*s34 + s34*s45*(4*s34^2 + 8*s34*s45 - 5*s45^2) - 
         s23^2*(30*s34^2 + 19*s34*s45 + 14*s45^2) + 
         s23*s45*(26*s34^2 + 39*s34*s45 + 14*s45^2)))/
      ((s12 + s23 - s45)*tr5^2)))/3, 
  (-32*((-5*s15^2)/(s12*(s12 + s23 - s45)) + (43*s34)/(s12 + s23 - s45) + 
     (5*(2*s15 - s34)*s34)/(s12*(s12 - s34 - s45)) - 
     (10*s15^2*s34)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (5*(2*s15 - s23 - s34)*s34^2)/(s12*(-s12 + s34 + s45)^2) + 
     (5*s34*(-2*s15 + s23 + s34 - 2*s45))/(-s12 + s34 + s45)^2 - 
     (5*s15^2*s34^2)/(s12*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
     (15*s34)/(-s12 + s34 + s45) + (5*s15^2 - 3*s34^2 - 16*s34*s45 - 
       18*s45^2)/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (5*s34*(s15^2 + 2*s15*s45 + s45*(s34 + s45)))/((s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + 
     (56*s15*s34*s45*(s12^3*(s15^2 - s15*s23 + s23*s45) + 
        (s15 + s34)*(s23*s34 + (s15 - s34)*s45)^2 + 
        s12^2*(s15^3 + s15^2*(-s23 + s34 - 2*s45) + s23*s34*s45 + 
          s15*(-(s23*s34) + 3*s23*s45 + 2*s34*s45)) + 
        s12*(-2*s15^3*s45 + s34^2*(-s23^2 + s45^2) + 
          s15^2*(s45^2 + 2*s23*(s34 + s45)) + 2*s15*s34*
           (-s23^2 + (s34 - s45)*s45 + s23*(s34 + 3*s45)))))/tr5^4 - 
     (10*s15*s34^2*s45*(s34 + s45)^2)/((s12 + s23 - s45)*(s12 - s34 - s45)*
       tr5^2) + (2*(-(s15^3*s34*s45) + s45^2*(s34 + s45)*
         (14*s23*s34 + 9*s34^2 + 9*s23*s45 + 4*s34*s45) + 
        s15*s34*s45*(-s23^2 + 5*s23*s34 + 23*s34^2 + 7*s23*s45 + 36*s34*s45 + 
          12*s45^2) + s15^2*(-2*s23*(2*s34^2 + 3*s34*s45 + 2*s45^2) + 
          s34*(9*s34^2 + 13*s34*s45 + 2*s45^2))))/((s12 - s34 - s45)*tr5^2) - 
     (2*(-23*s23^2*s34^2 + s15^3*s45 - 51*s23^2*s34*s45 - 9*s23^2*s45^2 + 
        47*s23*s34*s45^2 + 14*s34^2*s45^2 - 14*s34*s45^3 + 
        s15^2*(-19*s23*s34 - 9*s34^2 + 4*s23*s45 + s34*s45 - 9*s45^2) + 
        s12*(-28*s15*s34*(s23 - s45) + 14*s34*(2*s23 - s45)*s45 + 
          s15^2*(14*s34 + 5*s45)) + 2*s15*(12*s23^2*s34 + 
          2*s34*(14*s34 - s45)*s45 + s23*(23*s34^2 + 22*s34*s45 + 9*s45^2))))/
      tr5^2 - (2*(s15^2*s23*(23*s23*s34 + 9*s45^2) + 
        (s23 - s45)^2*(s34*(23*s34^2 + 32*s34*s45 - 10*s45^2) + 
          s23*(23*s34^2 + 51*s34*s45 + 9*s45^2)) + 
        s15*(-23*s23^3*s34 + 5*s34*s45*(s34^2 + 2*s34*s45 - 2*s45^2) - 
          2*s23^2*(23*s34^2 + 14*s34*s45 + 9*s45^2) + 
          s23*s45*(41*s34^2 + 61*s34*s45 + 18*s45^2))))/
      ((s12 + s23 - s45)*tr5^2)))/3, 
  (32*(2*(s23*s34 + (s15 - s34)*s45)^6 - s12*(s23*s34 + (s15 - s34)*s45)^4*
      (10*s15^2*s45 + s34*(s23 - s45)*(11*s23 + 4*s34 + s45) - 
       s15*(9*s23*s34 + 8*s23*s45 + 7*s34*s45)) + 
     s12^5*(s23^2*s34*(s23^2 - 8*s23*s34 - 8*s34^2)*(s23 - s45)^2 - 
       2*s15^6*s45 + s15^5*(8*s23 - s34)*s45 + 
       s15^4*(s23^2*(s34 - 12*s45) + 3*s23*s34*s45 + s34*s45*(4*s34 + s45)) - 
       s15^3*(4*s23^3*(s34 - 2*s45) - 8*s34^2*s45^2 + 
         s23^2*s34*(-8*s34 + s45) + 2*s23*s34*s45*(4*s34 + s45)) - 
       2*s15*s23^2*s34*(s23 - s45)*(2*s23^2 + 4*s34*(-2*s34 + s45) - 
         s23*(12*s34 + s45)) + s15^2*(s23^4*(6*s34 - 2*s45) - 
         8*s23*s34^2*s45^2 - 8*s34^3*s45^2 - s23^3*s34*(24*s34 + 5*s45) + 
         2*s23^2*s34*(-4*s34^2 + 10*s34*s45 + s45^2))) + 
     s12^2*(s23*s34 + (s15 - s34)*s45)^2*(20*s15^4*s45^2 - 
       s15^3*s45*(19*s23*s34 + 32*s23*s45 + 28*s34*s45) + 
       4*s34^2*(s23 - s45)^2*(5*s23^2 + 2*s34*(s34 + s45) + 
         s23*(5*s34 + 3*s45)) - s15*s34*(s23 - s45)*
        (4*s34*(2*s34 - s45)*s45 + s23^2*(31*s34 + 18*s45) + 
         s23*(16*s34^2 + 41*s34*s45 + 2*s45^2)) + 
       s15^2*(s23*s34*(29*s34 - s45)*s45 - 4*s34*s45^2*(2*s34 + s45) + 
         s23^2*(11*s34^2 + 37*s34*s45 + 12*s45^2))) + 
     s12^4*(10*s15^6*s45^2 - s15^5*s45*(5*s23*s34 + 32*s23*s45 + 8*s34*s45) + 
       2*s23*s34^2*(s23 - s45)^2*(s23^3 + 4*s23*s34*(3*s34 - s45) - 
         8*s34^2*s45 + 2*s23^2*(7*s34 + 3*s45)) - s15*s34*(s23 - s45)*
        (s23^4*(5*s34 - 2*s45) - 16*s34^3*s45^2 + 8*s23^2*s34*
          (4*s34^2 - 3*s34*s45 - s45^2) + s23^3*(64*s34^2 + 31*s34*s45 + 
           2*s45^2)) + s15^3*(4*s34^2*(2*s34 - 5*s45)*s45^2 + 
         s23*s34*s45^2*(47*s34 + 6*s45) + s23^3*(s34^2 - 9*s34*s45 - 
           16*s45^2) - 2*s23^2*s34*(4*s34^2 + 12*s34*s45 + 3*s45^2)) + 
       s15^4*(-2*s34*s45^2*(9*s34 + 2*s45) + s23*s34*s45*(7*s34 + 13*s45) + 
         s23^2*(-s34^2 + 13*s34*s45 + 36*s45^2)) + 
       s15^2*(-4*s23*s34^2*(7*s34 - 6*s45)*s45^2 + 8*s34^3*s45^2*
          (s34 + 5*s45) + s23^4*(3*s34^2 - s34*s45 + 2*s45^2) + 
         s23^3*s34*(44*s34^2 + 35*s34*s45 + 5*s45^2) + 
         2*s23^2*s34*(4*s34^3 - 12*s34^2*s45 - 23*s34*s45^2 - 2*s45^3))) + 
     s12^3*(-20*s15^6*s45^3 - 2*s34^3*(s23 - s45)^3*(7*s23^3 - 4*s34^2*s45 + 
         4*s23*s34*(3*s34 + s45) + s23^2*(18*s34 + 11*s45)) + 
       3*s15^5*s45^2*(14*s34*s45 + s23*(s34 + 16*s45)) + 
       s15^4*s45*(6*s34*s45^3 - s23*s34*s45*(26*s34 + 57*s45) + 
         2*s23^2*(s34^2 - 4*s34*s45 - 18*s45^2)) + s15*s34^3*(s23 - s45)^2*
        (31*s23^3 + 8*s34*s45*(2*s34 + 5*s45) + 7*s23^2*(8*s34 + 5*s45) + 
         2*s23*(8*s34^2 + 11*s45^2)) - s15^2*s34*(s23 - s45)*
        (-2*s34^2*s45^2*(4*s34 + 25*s45) + s23*s34*s45*
          (4*s34^2 + 49*s34*s45 - 24*s45^2) + 2*s23^3*(10*s34^2 - s34*s45 + 
           s45^2) + s23^2*(20*s34^3 + 13*s34^2*s45 + 22*s34*s45^2 + 
           2*s45^3)) + s15^3*(6*s34^2*s45^3*(-5*s34 + 2*s45) + 
         5*s23^2*s34*s45^2*(10*s34 + 3*s45) + s23*s34*s45^2*
          (27*s34^2 - 58*s34*s45 - 6*s45^2) + s23^3*(3*s34^3 - 4*s34^2*s45 + 
           7*s34*s45^2 + 8*s45^3)))))/(3*s12*s34^2*(s12 + s23 - s45)*tr5^4), 
  (-32*(5*(s23*s34 + (s15 - s34)*s45)^6 - s12*(s23*s34 + (s15 - s34)*s45)^4*
      (25*s15^2*s45 + s34*(s23 - s45)*(27*s23 + 10*s34 + 3*s45) - 
       2*s15*(11*s23*s34 + 10*s23*s45 + 9*s34*s45)) - 
     s12^5*(-(s23^2*s34*(3*s23^2 - 28*s23*s34 - 28*s34^2)*(s23 - s45)^2) + 
       5*s15^6*s45 + 2*s15^5*(-10*s23 + s34)*s45 + 2*s15*s23^2*s34*
        (s23 - s45)*(6*s23^2 + 14*s34*(-2*s34 + s45) - 
         3*s23*(14*s34 + s45)) - s15^4*(3*s23^2*(s34 - 10*s45) + 
         6*s23*s34*s45 + s34*s45*(10*s34 + 3*s45)) + 
       2*s15^3*(-14*s23^2*s34^2 + 2*s23^3*(3*s34 - 5*s45) - 14*s34^2*s45^2 + 
         s23*s34*s45*(10*s34 + 3*s45)) + s15^2*(28*s23*s34^2*s45^2 + 
         28*s34^3*s45^2 + 4*s23^3*s34*(21*s34 + 4*s45) + 
         s23^4*(-18*s34 + 5*s45) + 2*s23^2*s34*(14*s34^2 - 33*s34*s45 - 
           3*s45^2))) + 2*s12^2*(s23*s34 + (s15 - s34)*s45)^2*
      (25*s15^4*s45^2 - s15^3*s45*(23*s23*s34 + 40*s23*s45 + 36*s34*s45) + 
       s34^2*(s23 - s45)^2*(24*s23^2 + 14*s34*(s34 + s45) + 
         s23*(29*s34 + 20*s45)) - s15*s34*(s23 - s45)*
        (2*s34*(3*s34 - 4*s45)*s45 + s23^2*(37*s34 + 22*s45) + 
         s23*(24*s34^2 + 56*s34*s45 + 3*s45^2)) + 
       s15^2*(s23*s34*s45*(36*s34 + s45) - 3*s34*s45^2*(3*s34 + 2*s45) + 
         s23^2*(13*s34^2 + 45*s34*s45 + 15*s45^2))) + 
     s12^4*(25*s15^6*s45^2 - 2*s15^5*s45*(6*s23*s34 + 40*s23*s45 + 
         11*s34*s45) + s23*s34^2*(s23 - s45)^2*(3*s23^3 + 
         28*s23*s34*(3*s34 - s45) - 56*s34^2*s45 + s23^2*(94*s34 + 40*s45)) - 
       2*s15*s34*(s23 - s45)*(3*s23^4*(s34 - s45) - 28*s34^3*s45^2 + 
         14*s23^2*s34*(4*s34^2 - 3*s34*s45 - s45^2) + 
         3*s23^3*(36*s34^2 + 18*s34*s45 + s45^2)) + 
       2*s15^3*(6*s34^2*(s34 - 6*s45)*s45^2 + 3*s23*s34*s45^2*
          (22*s34 + 3*s45) + s23^3*(3*s34^2 - 9*s34*s45 - 20*s45^2) - 
         s23^2*s34*(14*s34^2 + 35*s34*s45 + 11*s45^2)) + 
       s15^4*(-(s34*s45^2*(43*s34 + 12*s45)) + 2*s23*s34*s45*
          (9*s34 + 19*s45) + s23^2*(-3*s34^2 + 30*s34*s45 + 90*s45^2)) + 
       s15^2*(s23^4*s45*(-6*s34 + 5*s45) + 28*s34^3*s45^2*(s34 + 5*s45) + 
         2*s23*s34^2*s45^2*(-47*s34 + 42*s45) + 6*s23^3*s34*
          (25*s34^2 + 20*s34*s45 + 3*s45^2) + 4*s23^2*s34*
          (7*s34^3 - 21*s34^2*s45 - 37*s34*s45^2 - 3*s45^3))) - 
     2*s12^3*(25*s15^6*s45^3 - 3*s15^5*s45^2*(18*s34*s45 + 
         s23*(s34 + 20*s45)) + s34^3*(s23 - s45)^3*(16*s23^3 - 14*s34^2*s45 + 
         14*s23*s34*(3*s34 + s45) + s23^2*(57*s34 + 37*s45)) - 
       s15*s34^3*(s23 - s45)^2*(35*s23^3 + 18*s23^2*(5*s34 + 3*s45) + 
         14*s34*s45*(2*s34 + 5*s45) + s23*(28*s34^2 - 8*s34*s45 + 
           37*s45^2)) + s15^4*s45*(3*s34*(s34 - 3*s45)*s45^2 + 
         s23*s34*s45*(31*s34 + 75*s45) + s23^2*(-3*s34^2 + 8*s34*s45 + 
           45*s45^2)) + s15^2*s34*(s23 - s45)*
        (-(s34^2*s45^2*(26*s34 + 89*s45)) + s23*s34*s45*
          (5*s34^2 + 74*s34*s45 - 42*s45^2) + s23^3*(22*s34^2 - 3*s34*s45 + 
           2*s45^2) + s23^2*(33*s34^3 + 17*s34^2*s45 + 32*s34*s45^2 + 
           3*s45^3)) - s15^3*(22*s23^2*s34*s45^2*(3*s34 + s45) + 
         4*s34^2*s45^3*(-7*s34 + 6*s45) + s23*s34*s45^2*
          (25*s34^2 - 84*s34*s45 - 9*s45^2) + s23^3*(3*s34^3 - 6*s34^2*s45 + 
           7*s34*s45^2 + 10*s45^3)))))/(3*s12*s34^2*(s12 + s23 - s45)*tr5^4), 
  (-8*(-2*(s23*s34 + (s15 - s34)*s45)^5*((-s15 + s34)*s45 + 
       s23*(s34 + s45)) + s12^4*(s15 - s23)*(2*s23^3*s34^2*(s23 - s45)^2 + 
       2*s15^5*s45^2 + s15^3*s45*(15*s23*s34*s45 + 4*s34^2*s45 + 
         2*s23^2*(s34 + 6*s45)) - s15^4*s45*(6*s34*s45 + s23*(s34 + 8*s45)) + 
       s15^2*s23*(-9*s23*s34*s45^2 - 6*s34^2*s45^2 + 
         s23^2*(2*s34^2 - s34*s45 - 8*s45^2)) + 2*s15*s23^2*
        (2*s23*s34^2*s45 - s34^2*s45^2 + s23^2*(-2*s34^2 + s45^2))) - 
     s12*(s23*s34 + (s15 - s34)*s45)^3*(8*s15^3*s45^2 - 
       2*s23*s34*(s23 - s45)*(4*s23*s34 + 3*s23*s45 + 2*s34*s45) - 
       s15^2*s45*(11*s23*s34 + 16*s23*s45 + 18*s34*s45) + 
       s15*(10*s34^2*s45^2 + 3*s23*s34*s45*(4*s34 + 5*s45) + 
         s23^2*(6*s34^2 + 15*s34*s45 + 8*s45^2))) + 
     s12^2*(12*s15^6*s45^4 - 6*s23^3*s34^3*(s23 - s45)^3*(2*s34 + s45) + 
       s15^5*s45^3*(s23*(s34 - 36*s45) - 54*s34*s45) + 
       2*s15*s23*s34^3*(s23 - s45)^2*(s34*s45^2 + 3*s23^2*(3*s34 + s45) + 
         2*s23*s45*(4*s34 + 3*s45)) + s15^4*s45^2*(90*s34^2*s45^2 + 
         s23*s34*s45*(-10*s34 + 117*s45) + s23^2*(-4*s34^2 - 13*s34*s45 + 
           36*s45^2)) + s15^3*s45*(s23*s34^2*(17*s34 - 124*s45)*s45^2 - 
         66*s34^3*s45^3 + 6*s23^2*s34*s45*(s34^2 + 8*s34*s45 - 11*s45^2) + 
         s23^3*(s34^3 + 4*s34^2*s45 + 18*s34*s45^2 - 12*s45^3)) - 
       s15^2*s34*(s23 - s45)*(18*s34^3*s45^3 + s23*s34^2*s45^2*
          (10*s34 + 41*s45) + 2*s23^2*s34*s45*(4*s34^2 - 3*s34*s45 + 
           9*s45^2) + s23^3*(6*s34^3 + s34^2*s45 + 6*s45^3))) - 
     s12^3*(8*s15^6*s45^3 - s15^5*s45^2*(5*s23*s34 + 32*s23*s45 + 
         30*s34*s45) - 2*s23^3*s34^2*(s23 - s45)^2*(-2*s34*s45 + 
         s23*(4*s34 + s45)) - s15*s23^2*s34*(s23 - s45)*
        (4*s34^2*s45^2 + s23*s34*s45*(4*s34 + 3*s45) + 
         s23^2*(-18*s34^2 - 7*s34*s45 + 2*s45^2)) + 
       s15^4*s45*(36*s34^2*s45^2 + s23*s34*s45*(7*s34 + 85*s45) + 
         s23^2*(s34^2 + 13*s34*s45 + 48*s45^2)) + 
       s15^3*(-14*s34^3*s45^3 - 4*s23^2*s34*s45^2*(s34 + 18*s45) - 
         s23*s34^2*s45^2*(2*s34 + 65*s45) + s23^3*(2*s34^3 + s34^2*s45 - 
           13*s34*s45^2 - 32*s45^3)) + s15^2*s23*(12*s34^3*s45^3 + 
         2*s23*s34^2*s45^2*(-2*s34 + 9*s45) + s23^2*s34*s45*
          (2*s34^2 + 3*s34*s45 + 15*s45^2) + s23^3*(-12*s34^3 - 7*s34^2*s45 + 
           7*s34*s45^2 + 8*s45^3)))))/(3*s12^3*s23*s34*(s12 + s23 - s45)*
    s45^2*tr5^2), 
  (-8*(2*s12^6*(s15 - s23)*s45^2*(2*s15^3 + s15*s23^2 + 
       s15^2*(-2*s23 + s45) + s23^2*(-s23 + s45)) - 
     2*(s23*s34 + (s15 - s34)*s45)^5*((-s15 + s34)*s45 + s23*(s34 + s45)) - 
     s12*(s23*s34 + (s15 - s34)*s45)^3*(8*s15^3*s45^2 - 
       s15^2*s45*(11*s23*(s34 + s45) + 6*s45*(3*s34 + s45)) - 
       2*s34*(s23 - s45)*(s23*(4*s34 - s45)*s45 + s45^2*(-s34 + s45) + 
         s23^2*(5*s34 + 4*s45)) + 
       s15*(-2*s45^2*(-5*s34^2 - 4*s34*s45 + s45^2) + 
         3*s23^2*(2*s34^2 + 5*s34*s45 + s45^2) + 
         s23*s45*(12*s34^2 + 3*s34*s45 + 5*s45^2))) + 
     s12^4*(2*s15^6*s45^2 - 2*s23*s34*(s23 - s45)*(s23^3*(s34 - 4*s45)*s45 - 
         13*s23^2*s34*s45^2 + s34*s45^4 + s23^4*(5*s34 + s45) + 
         s23*s45^3*(5*s34 + s45)) - s15^5*s45*(6*s45*(s34 + 4*s45) + 
         s23*(s34 + 8*s45)) + s15*(6*s34^2*s45^5 + 
         s23^5*(24*s34^2 + 9*s34*s45 - 2*s45^2) + 2*s23^2*s45^3*
          (7*s34^2 + 7*s34*s45 + s45^2) - 2*s23^4*s45*(3*s34^2 + 14*s34*s45 + 
           s45^2) + s23^3*s45^2*(-40*s34^2 + s34*s45 + 2*s45^2)) - 
       2*s15^2*(-3*s34*(s34 - 3*s45)*s45^4 + s23^4*(9*s34^2 + 5*s34*s45 - 
           3*s45^2) + s23^3*s45*(s34^2 - 10*s34*s45 - 2*s45^2) + 
         s23*s45^3*(-3*s34^2 - 11*s34*s45 + 3*s45^2) - 
         s23^2*s45^2*(8*s34^2 + 10*s34*s45 + 5*s45^2)) + 
       2*s15^4*s45*(2*s23^2*(s34 + 3*s45) + s23*s45*(9*s34 + 19*s45) + 
         s45*(2*s34^2 + 25*s34*s45 + 8*s45^2)) + 
       s15^3*(-2*s23^2*s45^2*(7*s34 + 8*s45) + 2*s23^3*(2*s34^2 - 5*s45^2) + 
         2*s45^3*(-13*s34^2 - 11*s34*s45 + 6*s45^2) - 
         s23*s45^2*(12*s34^2 + 49*s34*s45 + 30*s45^2))) + 
     s12^2*(12*s15^6*s45^4 - 2*s34^3*(s23 - s45)^3*
        (2*s23^2*(3*s34 - 2*s45)*s45 + 2*s23*s45^2*(-3*s34 + s45) - 
         s45^3*(s34 + s45) + 2*s23^3*(5*s34 + 3*s45)) + 
       s15^5*s45^3*(s23*(s34 - 22*s45) - 6*s45*(9*s34 + 4*s45)) + 
       s15*s34^2*(s23 - s45)^2*(s23^3*(24*s34^2 + 3*s34*s45 - 14*s45^2) + 
         s23*s45^2*(8*s34^2 + 21*s34*s45 - 10*s45^2) + 
         2*s45^3*(-7*s34^2 + 5*s34*s45 + 3*s45^2) + 2*s23^2*s45*
          (15*s34^2 - 11*s34*s45 + 9*s45^2)) + 2*s15^4*s45^2*
        (s45^2*(45*s34^2 + 43*s34*s45 - 2*s45^2) + 
         s23^2*(-2*s34^2 - 3*s34*s45 + 6*s45^2) + 
         s23*s45*(-5*s34^2 + 12*s34*s45 + 13*s45^2)) + 
       s15^3*s45*(s23*s45^2*(17*s34^3 + 54*s34^2*s45 - 63*s34*s45^2 - 
           2*s45^3) + 2*s23^2*s45*(3*s34^3 + 6*s34^2*s45 + 6*s34*s45^2 - 
           2*s45^3) + s23^3*(s34^3 - 6*s34^2*s45 + 7*s34*s45^2 - 2*s45^3) + 
         2*s45^3*(-33*s34^3 - 57*s34^2*s45 + 7*s34*s45^2 + s45^3)) - 
       2*s15^2*s34*(s23 - s45)*(s23^2*s45*(4*s34^3 - 16*s34^2*s45 + 
           6*s34*s45^2 - 3*s45^3) - 3*s45^3*(-3*s34^3 - 11*s34^2*s45 + 
           3*s34*s45^2 + s45^3) + s23^3*(3*s34^3 - s34^2*s45 - 9*s34*s45^2 + 
           2*s45^3) + s23*s45^2*(5*s34^3 - 13*s34^2*s45 + 12*s34*s45^2 + 
           4*s45^3))) - s12^3*(8*s15^6*s45^3 - 2*s34^2*(s23 - s45)^2*
        (2*s23^3*(2*s34 - 3*s45)*s45 - s23*s45^4 + s34*s45^4 + 
         s23^2*s45^2*(-13*s34 + s45) + 2*s23^4*(5*s34 + 2*s45)) - 
       s15^5*s45^2*(5*s23*(s34 + 4*s45) + 6*s45*(5*s34 + 6*s45)) + 
       s15*s34*(s23 - s45)*(10*s23*s34*s45^3*(-2*s34 + s45) - 
         2*s34*s45^4*(s34 + 6*s45) + s23^4*(36*s34^2 + 19*s34*s45 - 
           5*s45^2) - 2*s23^2*s45^2*(13*s34^2 - 2*s34*s45 + 2*s45^2) + 
         s23^3*s45*(18*s34^2 - 35*s34*s45 + 5*s45^2)) + 
       s15^4*s45*(2*s45^2*(18*s34^2 + 51*s34*s45 + 2*s45^2) + 
         s23^2*(s34^2 + 6*s34*s45 + 18*s45^2) + 
         s23*s45*(7*s34^2 + 34*s34*s45 + 48*s45^2)) + 
       s15^2*(6*s34*s45^4*(5*s34^2 - 3*s45^2) + s23*s45^3*
          (-8*s34^3 + 3*s34^2*s45 + 32*s34*s45^2 - 2*s45^3) - 
         s23^3*s45*(4*s34^3 - 30*s34^2*s45 + s45^3) + 
         s23^2*s45^2*(2*s34^3 + 3*s34^2*s45 - 12*s34*s45^2 + 2*s45^3) + 
         s23^4*(-18*s34^3 - 16*s34^2*s45 + 10*s34*s45^2 + 3*s45^3)) + 
       s15^3*(-2*s23^2*s45^2*(s34^2 + 9*s34*s45 + 7*s45^2) + 
         s23^3*(2*s34^3 + 4*s34^2*s45 - 6*s34*s45^2 - 9*s45^3) + 
         2*s45^3*(-7*s34^3 - 48*s34^2*s45 - 3*s34*s45^2 + 4*s45^3) - 
         s23*s45^2*(2*s34^3 + 6*s34^2*s45 + 69*s34*s45^2 + 14*s45^3))) + 
     s12^5*(s15^5*s45*(s23 + 6*s45) + 2*s23^2*(s23^4*s34 - s23^3*s45^2 - 
         6*s23^2*s34*s45^2 - s34*s45^4 + s23*s45^3*(6*s34 + s45)) + 
       2*s15*s23^2*(-3*s23^3*s34 + 3*s23^2*s45^2 + s23*s45^2*(10*s34 + s45) - 
         s45^3*(5*s34 + 2*s45)) - s15^4*s45*(3*s23^2 + 11*s23*s45 + 
         2*s45*(4*s34 + 7*s45)) + s15^3*(6*s23^2*s45^2 + 
         2*(5*s34 - 4*s45)*s45^3 + s23^3*(-2*s34 + 3*s45) + 
         2*s23*s45^2*(9*s34 + 13*s45)) + s15^2*(s23^4*(6*s34 - s45) - 
         5*s23^3*s45^2 + 6*s34*s45^4 - 2*s23^2*s45^2*(9*s34 + 7*s45) + 
         s23*(-4*s34*s45^3 + 6*s45^4)))))/(3*s12^3*s23*(s12 + s23 - s45)*
    (s12 - s34 - s45)*s45^2*tr5^2), 
  (-8*(2*s12^6*s15*(s15 - s23)^3*s23*(s15 - s23 - 2*s34) + 
     2*(s15*s34 - s34^2 + s23*s45)*(s23*s34 + (s15 - s34)*s45)^5 - 
     s12^5*s15*(s15 - s23)*(-2*s23^2*(s23 + 2*s34)*(3*s23*s34 + 2*s23*s45 - 
         s34*s45) + s15^3*(-3*s34*s45 + 4*s23*(s34 + 3*s45)) - 
       s15^2*(-3*s34^2*s45 + 14*s23^2*(s34 + 2*s45) + 
         2*s23*s34*(4*s34 + 9*s45)) + s15*s23*(5*s34^2*s45 + 
         4*s23^2*(4*s34 + 5*s45) + s23*s34*(20*s34 + 27*s45))) - 
     s12*(s23*s34 + (s15 - s34)*s45)^3*(8*s15^3*s34*s45 + 
       2*s34*(s23 - s45)*(-4*s23*s34^2 + 3*s23^2*s45 + s34^2*s45) - 
       s15^2*(s34*s45*(17*s34 + 3*s45) + s23*(3*s34^2 + s34*s45 - 
           12*s45^2)) + s15*(s34^2*s45*(9*s34 + 5*s45) + 
         s23*s34*(5*s34^2 - 4*s34*s45 - 9*s45^2) + 
         s23^2*(7*s34^2 - 5*s34*s45 - 8*s45^2))) + 
     s12^4*(-2*s23^3*s34^3*(s23 - s45)^2 + 2*s15^6*s34*s45 + 
       s15*s23^2*(s34^3*s45^2 - 7*s23*s34^2*s45*(2*s34 + s45) + 
         s23^2*s34^2*(17*s34 + 10*s45) + s23^3*(7*s34^2 + 8*s34*s45 + 
           2*s45^2)) - s15^2*s23^2*(-(s34^2*(s34 - 9*s45)*s45) + 
         2*s23*s34*(16*s34^2 + 23*s34*s45 + 18*s45^2) + 
         s23^2*(23*s34^2 + 37*s34*s45 + 24*s45^2)) + 
       s15^5*(-(s34*s45*(5*s34 + 12*s45)) + s23*(2*s34^2 + 11*s34*s45 + 
           30*s45^2)) - s15^4*(4*s23*s34*(s34 + 3*s45)^2 - 
         s34^2*s45*(3*s34 + 23*s45) + s23^2*(13*s34^2 + 49*s34*s45 + 
           80*s45^2)) + s15^3*(-11*s34^3*s45^2 + 5*s23*s34^2*s45*
          (2*s34 + s45) + s23^3*(27*s34^2 + 65*s34*s45 + 72*s45^2) + 
         s23^2*s34*(21*s34^2 + 65*s34*s45 + 84*s45^2))) + 
     s12^3*(-8*s15^6*s34*s45^2 - 2*s23^2*s34^2*(s23 - s45)^2*
        (-4*s23*s34^2 + s23^2*s45 + 3*s34^2*s45) + 
       s15^5*s45*(9*s34*s45*(3*s34 + 2*s45) - s23*(5*s34^2 + 9*s34*s45 + 
           40*s45^2)) - s15*s23*s34*(s23 - s45)*(-8*s34^3*s45^2 + 
         3*s23*s34^2*s45*(-s34 + s45) + s23^3*(7*s34^2 - s34*s45 + 2*s45^2) + 
         s23^2*(19*s34^3 + 5*s34*s45^2)) + s15^2*(-15*s34^4*s45^3 + 
         s23*s34^3*s45^2*(16*s34 + 7*s45) + s23^2*s34^2*s45*
          (-7*s34^2 + 4*s34*s45 + 20*s45^2) + 
         s23^4*(15*s34^3 + 10*s34^2*s45 + 9*s34*s45^2 + 8*s45^3) + 
         s23^3*s34*(16*s34^3 + 4*s34^2*s45 + 12*s34*s45^2 + 21*s45^3)) + 
       s15^4*(-3*s34^2*s45^2*(10*s34 + 17*s45) + s23*s34*s45*
          (13*s34^2 + 34*s34*s45 + 68*s45^2) + 
         s23^2*(3*s34^3 + 12*s34^2*s45 + 33*s34*s45^2 + 80*s45^3)) - 
       s15^3*(-(s34^3*s45^2*(11*s34 + 48*s45)) + s23*s34^2*s45*
          (8*s34^2 + 41*s34*s45 + 27*s45^2) + 
         s23^3*(11*s34^3 + 16*s34^2*s45 + 23*s34*s45^2 + 48*s45^3) + 
         s23^2*s34*(5*s34^3 + 14*s34^2*s45 + 51*s34*s45^2 + 99*s45^3))) + 
     s12^2*(12*s15^6*s34*s45^3 + 6*s23*s34^3*(s23 - s45)^3*
        (-2*s23*s34^2 + s23^2*s45 + s34^2*s45) + s15*s34^3*(s23 - s45)^2*
        (s23^3*(9*s34 - 10*s45) - 9*s34^2*s45^2 + s23*s34*s45*
          (12*s34 + 13*s45) + s23^2*(15*s34^2 - 22*s34*s45 - 8*s45^2)) + 
       s15^5*s45^2*(-3*s34*s45*(17*s34 + 4*s45) + 
         s23*(14*s34^2 + s34*s45 + 30*s45^2)) + 
       s15^4*s45*(9*s34^2*s45^2*(9*s34 + 5*s45) - 2*s23*s34*s45*
          (22*s34^2 + 14*s34*s45 + 39*s45^2) + s23^2*(4*s34^3 + 5*s34^2*s45 + 
           19*s34*s45^2 - 40*s45^3)) + s15^2*s34*(s23 - s45)*
        (-3*s34^3*s45^2*(5*s34 + 13*s45) + s23*s34^2*s45*
          (s34^2 + 47*s34*s45 + 26*s45^2) + s23^3*(-9*s34^3 + 13*s34^2*s45 + 
           6*s45^3) + s23^2*s34*(-4*s34^3 + 7*s34^2*s45 - 3*s34*s45^2 + 
           18*s45^3)) + s15^3*(-3*s34^3*s45^3*(19*s34 + 21*s45) + 
         s23*s34^2*s45^2*(46*s34^2 + 83*s34*s45 + 67*s45^2) - 
         3*s23^2*s34*s45*(3*s34^3 + 9*s34^2*s45 + 10*s34*s45^2 - 22*s45^3) + 
         s23^3*(2*s34^4 - 5*s34^3*s45 - 7*s34^2*s45^2 - 30*s34*s45^3 + 
           12*s45^4)))))/(3*s12^3*(s15 - s23 - s34)*s34*(s12 + s23 - s45)*
    (-s12 + s34 + s45)^2*tr5^2), 
  (8*(2*(s23*s34 + (s15 - s34)*s45)^5*(-(s15*(s34 + s45)) + 
       s34*(s23 + s34 + s45)) + s12^6*(s15 - s23)*
      (2*s15*s23^2*s34*(s23 - s45) - s23^2*s34*(s23 - s45)^2 + 2*s15^4*s45 - 
       s15^3*(4*s23 + 3*s34)*s45 - s15^2*(s23^2*(s34 - 2*s45) - 
         3*s23*s34*s45 + s34*s45^2)) - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (-2*s15^3*s45*(4*s34 + 5*s45) + s34^2*(s23 - s45)*
        (8*s23^2 - s45*(3*s34 + s45) + s23*(11*s34 + 9*s45)) - 
       s15*s34*(11*s23^2*(s34 + s45) + s23*(5*s34^2 + 5*s34*s45 - 2*s45^2) + 
         3*s45*(3*s34^2 + 6*s34*s45 + s45^2)) + 
       s15^2*(3*s23*(s34^2 + 5*s34*s45 + 2*s45^2) + 
         s45*(17*s34^2 + 25*s34*s45 + 2*s45^2))) + 
     s12^5*(2*s15^6*s45 - s15^5*s45*(6*s23 + 7*s34 + 10*s45) - 
       s23^2*s34*(s23 - s45)*(s34*s45^2 + s23^2*(7*s34 + s45) - 
         s23*s45*(12*s34 + s45)) + s15*s23^2*s34*
        (s23^3 + s45^2*(5*s34 + 2*s45) + s23^2*(17*s34 + 2*s45) - 
         s23*s45*(26*s34 + 5*s45)) + s15^3*(s23^3*(3*s34 - 2*s45) + 
         s34*s45^2*(-9*s34 + 4*s45) - s23*s34*s45*(20*s34 + 29*s45) + 
         s23^2*(11*s34^2 - 21*s34*s45 - 18*s45^2)) - 
       s15^2*(3*s23^4*s34 + 3*s34^2*s45^3 + s23*s34*s45^2*(s34 + 3*s45) - 
         s23^2*s34*s45*(21*s34 + 11*s45) + s23^3*(17*s34^2 - 6*s34*s45 - 
           4*s45^2)) + s15^4*(-(s23^2*(s34 - 6*s45)) + 
         3*s34*s45*(2*s34 + 7*s45) + s23*(-4*s34^2 + 21*s34*s45 + 
           24*s45^2))) + s12^2*(-4*s15^6*s45^3*(3*s34 + 5*s45) + 
       s34^4*(s23 - s45)^3*(12*s23^3 - s45^3 - s23*s45*(19*s34 + 9*s45) + 
         s23^2*(25*s34 + 16*s45)) + s15^5*s45^2*
        (s45*(51*s34^2 + 100*s34*s45 + 10*s45^2) + 
         s23*(-14*s34^2 + 3*s34*s45 + 24*s45^2)) + s15*s34^3*(s23 - s45)^2*
        (s23^3*(-22*s34 + s45) - 3*s45^2*(-5*s34^2 - 3*s34*s45 + s45^2) - 
         s23*s45*(10*s34^2 + 60*s34*s45 + 19*s45^2) + 
         s23^2*(-23*s34^2 + 25*s34*s45 + 27*s45^2)) + s15^2*s34^2*(s23 - s45)*
        (2*s23^3*(6*s34^2 - 3*s34*s45 - 2*s45^2) + 
         s45^2*(15*s34^3 + 85*s34^2*s45 + 37*s34*s45^2 - 3*s45^3) + 
         4*s23^2*(s34^3 - 5*s34^2*s45 + 4*s34*s45^2 + 3*s45^3) - 
         s23*s45*(s34^3 + 35*s34^2*s45 + 59*s34*s45^2 + 5*s45^3)) - 
       s15^4*s45*(3*s34*s45^2*(27*s34^2 + 65*s34*s45 + 13*s45^2) + 
         2*s23^2*(2*s34^3 - 9*s34^2*s45 - s34*s45^2 + 3*s45^3) + 
         s23*s45*(-44*s34^3 - 34*s34^2*s45 + 51*s34*s45^2 + 6*s45^3)) + 
       s15^3*s34*(s45^3*(57*s34^3 + 185*s34^2*s45 + 57*s34*s45^2 - s45^3) + 
         s23^3*(-2*s34^3 + 7*s34^2*s45 - 6*s34*s45^2 + s45^3) + 
         s23^2*s45*(9*s34^3 - 15*s34^2*s45 + s34*s45^2 + s45^3) + 
         s23*s45^2*(-46*s34^3 - 117*s34^2*s45 - 10*s34*s45^2 + 11*s45^3))) - 
     s12^4*(2*s15^6*s45*(s34 + 5*s45) - s23*s34^2*(s23 - s45)*
        (2*s23^4 + s34*s45^3 + s23*s45^2*(17*s34 + s45) + 
         s23^3*(20*s34 + 6*s45) - s23^2*s45*(42*s34 + 11*s45)) + 
       s15*s34*(12*s23*s34^2*s45^3 + 3*s34^2*s45^4 + s23^5*(8*s34 + s45) + 
         s23^4*(38*s34^2 - 3*s34*s45 - s45^2) + s23^2*s45^2*
          (7*s34^2 + s34*s45 + s45^2) - s23^3*s45*(64*s34^2 + 8*s34*s45 + 
           s45^2)) + s15^5*(s23*(2*s34^2 - 9*s34*s45 - 24*s45^2) - 
         5*s45*(s34^2 + 8*s34*s45 + 4*s45^2)) + 
       s15^3*(2*s23^3*(5*s34^2 - 2*s45^2) + s34*s45^2*(-21*s34^2 - 
           43*s34*s45 + 6*s45^2) - s23*s34*s45*(6*s34^2 + 68*s34*s45 + 
           51*s45^2) + s23^2*(15*s34^3 - 46*s34*s45^2 - 18*s45^3)) + 
       s15^2*(9*s34^2*(s34 - s45)*s45^3 - 4*s23^4*s34*(3*s34 + s45) + 
         s23*s34*s45^2*(9*s34^2 - 4*s34*s45 - 3*s45^2) + 
         s23^2*s34*s45*(20*s34^2 + 36*s34*s45 + 7*s45^2) + 
         s23^3*(-29*s34^3 + 4*s34^2*s45 + 14*s34*s45^2 + 2*s45^3)) + 
       s15^4*(s23^2*(-6*s34^2 + 10*s34*s45 + 18*s45^2) + 
         3*s34*s45*(s34^2 + 17*s34*s45 + 18*s45^2) + 
         s23*(-4*s34^3 + 8*s34^2*s45 + 73*s34*s45^2 + 36*s45^3))) + 
     s12^3*(4*s15^6*s45^2*(2*s34 + 5*s45) - s34^3*(s23 - s45)^2*
        (8*s23^4 + s23*(7*s34 - s45)*s45^2 + s34*s45^3 + 
         2*s23^3*(15*s34 + 7*s45) - s23^2*s45*(42*s34 + 17*s45)) - 
       s15^5*s45*(s45*(27*s34^2 + 90*s34*s45 + 20*s45^2) + 
         s23*(-5*s34^2 + 19*s34*s45 + 36*s45^2)) + s15*s34^2*(s23 - s45)*
        (3*s34*(s34 - 2*s45)*s45^3 + 5*s23^4*(4*s34 + s45) - 
         s23*s34*s45^2*(27*s34 + 31*s45) + s23^3*(42*s34^2 - 13*s34*s45 - 
           11*s45^2) + s23^2*(-30*s34^2*s45 + 32*s34*s45^2 + 4*s45^3)) + 
       s15^2*s34*(s34*s45^3*(27*s34^2 + 32*s34*s45 - 9*s45^2) - 
         s23^4*(18*s34^2 + 6*s34*s45 + s45^2) - s23*s45^2*
          (7*s34^3 + 30*s34^2*s45 + 5*s34*s45^2 + s45^3) + 
         s23^2*s45*(9*s34^3 + s34^2*s45 + 32*s34*s45^2 + s45^3) + 
         s23^3*(-19*s34^3 + 25*s34^2*s45 + 5*s45^3)) + 
       s15^4*(3*s34*s45^2*(10*s34^2 + 49*s34*s45 + 22*s45^2) + 
         s23^2*(-3*s34^3 - 10*s34^2*s45 + 16*s34*s45^2 + 18*s45^3) + 
         s23*s45*(-13*s34^3 + 23*s34^2*s45 + 93*s34*s45^2 + 24*s45^3)) + 
       s15^3*(s23*s34*s45*(8*s34^3 + 3*s34^2*s45 - 57*s34*s45^2 - 39*s45^3) - 
         s34*s45^2*(11*s34^3 + 104*s34^2*s45 + 75*s34*s45^2 - 4*s45^3) + 
         s23^3*(9*s34^3 + 6*s34^2*s45 - 4*s34*s45^2 - 2*s45^3) + 
         s23^2*(5*s34^4 + 10*s34^3*s45 - 2*s34^2*s45^2 - 25*s34*s45^3 - 
           6*s45^4)))))/(3*s12^3*(s12 + s15 - s34)*s34^2*(s12 + s23 - s45)*
    (s12 - s34 - s45)*tr5^2), 
  (8*(2*(s23*s34 + (s15 - s34)*s45)^5*(s34^2 - s45^2) - 
     s12*(s23*s34 + (s15 - s34)*s45)^3*
      (s15^2*s45*(7*s34^2 + 2*s34*s45 - 8*s45^2) + 
       s23^2*s34*(8*s34^2 - 2*s34*s45 - 7*s45^2) + 
       6*s23*s34*s45*(-2*s34^2 + s45^2) + s34*s45^2*(4*s34^2 + 2*s34*s45 + 
         s45^2) + s15*s34*s45*(-8*s34^2 - 7*s34*s45 + 7*s45^2) + 
       s15*s23*(-6*s34^3 - 3*s34^2*s45 + 3*s34*s45^2 + 6*s45^3)) + 
     s12^4*(s15^5*s45*(s34^2 + 2*s34*s45 - 2*s45^2) + 
       s15^4*s45*(s34*s45*(-11*s34 + s45) - 3*s23*(s34^2 + 2*s34*s45 - 
           2*s45^2)) + s23^2*s34*(s23 - s45)*(2*s34*s45^2*(-2*s34 + s45) + 
         s23^2*(2*s34^2 - 2*s34*s45 - s45^2) + 
         s23*s45*(-4*s34^2 - 6*s34*s45 + s45^2)) + 
       s15*s23^2*s34*(s45^3*(-8*s34 + s45) - 4*s23*s45*
          (-3*s34^2 - 2*s34*s45 + s45^2) + s23^2*(-6*s34^2 + 6*s34*s45 + 
           3*s45^2)) + s15^3*(2*s23*s34*(11*s34 - s45)*s45^2 + 
         s34*s45^2*(10*s34^2 - 4*s34*s45 + s45^2) + 
         s23^2*(-2*s34^3 + 5*s34^2*s45 + 7*s34*s45^2 - 6*s45^3)) + 
       s15^2*(2*s34^2*(2*s34 - s45)*s45^3 - 3*s23^2*s34*s45*
          (2*s34^2 + 5*s34*s45 - s45^2) - s23*s34*s45^2*
          (10*s34^2 - 4*s34*s45 + s45^2) + s23^3*(6*s34^3 - 7*s34^2*s45 - 
           5*s34*s45^2 + 2*s45^3))) + 
     s12^2*(3*s15^5*s45^3*(3*s34^2 + 2*s34*s45 - 4*s45^2) - 
       s34^3*(s23 - s45)^3*(2*s34*(2*s34 - s45)*s45^2 + 
         s23*s45*(12*s34^2 + 10*s34*s45 + s45^2) + 
         s23^2*(-12*s34^2 + 6*s34*s45 + 9*s45^2)) - s15*s34^2*(s23 - s45)^2*
        (s34*s45^2*(-18*s34^2 + 8*s34*s45 - 7*s45^2) + 
         2*s23*s34*s45*(2*s34^2 + 2*s34*s45 + 3*s45^2) + 
         s23^2*(18*s34^3 - 18*s34^2*s45 - 5*s34*s45^2 + 4*s45^3)) + 
       s15^4*s45^2*(s34*s45*(-28*s34^2 - 37*s34*s45 + 33*s45^2) + 
         s23*(4*s34^3 - 5*s34^2*s45 - 18*s34*s45^2 + 18*s45^3)) + 
       s15^3*s45*(s34*s45^2*(29*s34^3 + 74*s34^2*s45 - 30*s34*s45^2 + 
           3*s45^3) - 2*s23*s34*s45*(4*s34^3 + 14*s34^2*s45 - 25*s34*s45^2 + 
           13*s45^3) + s23^2*(s34^4 - 6*s34^3*s45 - 6*s34^2*s45^2 + 
           13*s34*s45^3 - 6*s45^4)) + s15^2*s34*
        (s23^2*s45^2*(s34^3 + 25*s34^2*s45 - 10*s34*s45^2 + 2*s45^3) - 
         s34*s45^3*(10*s34^3 + 61*s34^2*s45 - 13*s34*s45^2 + 8*s45^3) + 
         s23^3*(6*s34^4 - 13*s34^3*s45 + 6*s34^2*s45^2 + 6*s34*s45^3 - 
           s45^4) + s23*s45^2*(4*s34^4 + 73*s34^3*s45 - 44*s34^2*s45^2 + 
           12*s34*s45^3 - s45^4))) + 
     s12^3*(s15^5*s45^2*(-5*s34^2 - 6*s34*s45 + 8*s45^2) + 
       s23*s34^2*(s23 - s45)^2*(4*s34*(2*s34 - s45)*s45^2 + 
         s23*s45*(12*s34^2 + 14*s34*s45 - s45^2) + 
         s23^2*(-8*s34^2 + 6*s34*s45 + 5*s45^2)) + 
       s15^4*s45*(s34*s45*(9*s34^2 + 35*s34*s45 - 13*s45^2) + 
         s23*(s34^3 + 11*s34^2*s45 + 13*s34*s45^2 - 18*s45^3)) - 
       s15*s34*(s23 - s45)*(18*s23*s34^3*s45^2 + 4*s34^2*(2*s34 - s45)*
          s45^3 - s23^2*s45*(-16*s34^3 - 23*s34^2*s45 + 3*s34*s45^2 + 
           s45^3) + s23^3*(-18*s34^3 + 13*s34^2*s45 + 11*s34*s45^2 + 
           s45^3)) + s15^2*(s23*s34*s45^3*(30*s34^2 - 13*s34*s45 + 2*s45^2) + 
         s34^2*s45^3*(24*s34^2 - 14*s34*s45 + 7*s45^2) + 
         s23^2*s34*s45*(6*s34^3 + 7*s34^2*s45 + 14*s34*s45^2 - 5*s45^3) + 
         s23^3*(-12*s34^4 + 9*s34^3*s45 + 8*s34^2*s45^2 + 3*s34*s45^3 - 
           2*s45^4)) + s15^3*(-4*s23*s34*s45^2*(2*s34^2 + 13*s34*s45 - 
           4*s45^2) - s34*s45^2*(4*s34^3 + 53*s34^2*s45 - 11*s34*s45^2 + 
           3*s45^3) + s23^2*(2*s34^4 - 3*s34^3*s45 - 8*s34^2*s45^2 - 
           9*s34*s45^3 + 12*s45^4)))))/(3*s12^3*s34^2*(s12 + s23 - s45)*s45^2*
    tr5^2), (-8*(5*(s23*s34 + (s15 - s34)*s45)^5*(s34^2 - s45^2) - 
     s12*(s23*s34 + (s15 - s34)*s45)^3*
      (2*s15^2*s45*(9*s34^2 + 2*s34*s45 - 10*s45^2) + 
       2*s23^2*s34*(10*s34^2 - 2*s34*s45 - 9*s45^2) + 
       3*s34*s45^2*(3*s34^2 + 2*s34*s45 + s45^2) + 
       s23*s34*s45*(-29*s34^2 - 2*s34*s45 + 15*s45^2) + 
       s15*s34*s45*(-21*s34^2 - 16*s34*s45 + 17*s45^2) - 
       3*s15*s23*(5*s34^3 + 3*s34^2*s45 - 3*s34*s45^2 - 5*s45^3)) + 
     s12^4*(s15^5*s45*(3*s34^2 + 4*s34*s45 - 5*s45^2) + 
       s15^4*s45*(2*s34*s45*(-14*s34 + s45) - 3*s23*(3*s34^2 + 4*s34*s45 - 
           5*s45^2)) + s23^2*s34*(s23 - s45)*(6*s34*s45^2*(-2*s34 + s45) + 
         s23^2*(5*s34^2 - 4*s34*s45 - 3*s45^2) + 3*s23*s45*
          (-3*s34^2 - 6*s34*s45 + s45^2)) + s15*s23^2*s34*
        (4*s23*s45*(7*s34^2 + 7*s34*s45 - 3*s45^2) + 
         3*s45^2*(s34^2 - 8*s34*s45 + s45^2) + 
         s23^2*(-15*s34^2 + 12*s34*s45 + 9*s45^2)) + 
       s15^3*(4*s23*s34*(14*s34 - s45)*s45^2 + 3*s34*s45^2*
          (9*s34^2 - 4*s34*s45 + s45^2) + s23^2*(-5*s34^3 + 13*s34^2*s45 + 
           15*s34*s45^2 - 15*s45^3)) + s15^2*(6*s34^2*(2*s34 - s45)*s45^3 - 
         2*s23^2*s34*s45*(7*s34^2 + 21*s34*s45 - 4*s45^2) - 
         3*s23*s34*s45^2*(9*s34^2 - 4*s34*s45 + s45^2) + 
         s23^3*(15*s34^3 - 15*s34^2*s45 - 13*s34*s45^2 + 5*s45^3))) + 
     s12^2*(6*s15^5*s45^3*(4*s34^2 + 2*s34*s45 - 5*s45^2) - 
       3*s34^3*(s23 - s45)^3*(2*s34*(2*s34 - s45)*s45^2 + 
         s23*s45*(9*s34^2 + 10*s34*s45 + s45^2) + 
         s23^2*(-10*s34^2 + 4*s34*s45 + 8*s45^2)) + 
       s15^4*s45^2*(-3*s34*s45*(25*s34^2 + 28*s34*s45 - 27*s45^2) + 
         s23*(11*s34^3 - 19*s34^2*s45 - 39*s34*s45^2 + 45*s45^3)) - 
       s15*s34^2*(s23 - s45)^2*(-3*s34*s45^2*(15*s34^2 - 8*s34*s45 + 
           7*s45^2) + s23^2*(45*s34^3 - 39*s34^2*s45 - 19*s34*s45^2 + 
           11*s45^3) + 2*s23*(7*s34^3*s45 + 11*s34*s45^3)) + 
       s15^3*s45*(3*s34*s45^2*(26*s34^3 + 59*s34^2*s45 - 24*s34*s45^2 + 
           3*s45^3) - 2*s23*s34*s45*(11*s34^3 + 30*s34^2*s45 - 57*s34*s45^2 + 
           32*s45^3) + s23^2*(2*s34^4 - 15*s34^3*s45 - 9*s34^2*s45^2 + 
           29*s34*s45^3 - 15*s45^4)) + s15^2*s34*
        (-3*s34*s45^3*(9*s34^3 + 50*s34^2*s45 - 11*s34*s45^2 + 8*s45^3) + 
         s23*s45^2*(11*s34^4 + 183*s34^3*s45 - 114*s34^2*s45^2 + 
           35*s34*s45^3 - 3*s45^4) + s23^3*(15*s34^4 - 29*s34^3*s45 + 
           9*s34^2*s45^2 + 15*s34*s45^3 - 2*s45^4) + 
         s23^2*s45*(s34^4 - 4*s34^3*s45 + 72*s34^2*s45^2 - 26*s34*s45^3 + 
           5*s45^4))) + s12^3*(2*s15^5*s45^2*(-7*s34^2 - 6*s34*s45 + 
         10*s45^2) + s23*s34^2*(s23 - s45)^2*(12*s34*(2*s34 - s45)*s45^2 - 
         3*s23*s45*(-9*s34^2 - 14*s34*s45 + s45^2) + 
         s23^2*(-20*s34^2 + 12*s34*s45 + 14*s45^2)) + 
       s15^4*s45*(s34*s45*(25*s34^2 + 84*s34*s45 - 31*s45^2) + 
         s23*(3*s34^3 + 31*s34^2*s45 + 25*s34*s45^2 - 45*s45^3)) - 
       s15*s34*(s23 - s45)*(48*s23*s34^3*s45^2 + 12*s34^2*(2*s34 - s45)*
          s45^3 + s23^2*s45*(35*s34^3 + 71*s34^2*s45 - 9*s34*s45^2 - 
           3*s45^3) + s23^3*(-45*s34^3 + 25*s34^2*s45 + 31*s34*s45^2 + 
           3*s45^3)) + s15^2*(21*s34^2*s45^3*(3*s34^2 - 2*s34*s45 + s45^2) + 
         2*s23*s34*s45^3*(41*s34^2 - 19*s34*s45 + 3*s45^2) + 
         s23^2*s34*s45*(13*s34^3 + 25*s34^2*s45 + 35*s34*s45^2 - 13*s45^3) + 
         s23^3*(-30*s34^4 + 17*s34^3*s45 + 23*s34^2*s45^2 + 7*s34*s45^3 - 
           5*s45^4)) + s15^3*(-2*s23*s34*s45^2*(11*s34^2 + 64*s34*s45 - 
           19*s45^2) - s34*s45^2*(11*s34^3 + 135*s34^2*s45 - 29*s34*s45^2 + 
           9*s45^3) + s23^2*(5*s34^4 - 7*s34^3*s45 - 23*s34^2*s45^2 - 
           17*s34*s45^3 + 30*s45^4)))))/(3*s12^3*s34^2*(s12 + s23 - s45)*
    s45^2*tr5^2), (-8*(6*s12^7*s15*(s15 - s23)^2*s45^2 + 
     2*s34*(s34 + 2*s45)*(s23*s34 + (s15 - s34)*s45)^5 + 
     s12^6*(s15^5*s45 + 2*s23^2*s34*(s23 - s45)^2*(s23 + 2*s45) + 
       s15^4*s45*(-3*s23 + 7*s45) - 6*s15*(s23^4*s34 + 
         2*s23^2*s45^2*(s34 + s45)) + s15^2*(s23^3*(6*s34 - s45) + 
         7*s23^2*s45^2 + 16*s34*s45^3 + 4*s23*s45^2*(8*s34 + 9*s45)) - 
       s15^3*(s23^2*(2*s34 - 3*s45) + 14*s23*s45^2 + 
         2*s45^2*(7*s34 + 12*s45))) - s12*(s23*s34 + (s15 - s34)*s45)^3*
      (s15^2*s45*(7*s34^2 + 16*s34*s45 + s45^2) + 2*s34^2*(s23 - s45)*
        (-(s45*(s34 + 2*s45)) + 2*s23*(3*s34 + 5*s45)) - 
       s15*s34*(s23*(6*s34^2 + 11*s34*s45 + 5*s45^2) + 
         s45*(8*s34^2 + 21*s34*s45 + 7*s45^2))) - 
     s12^5*(s15^5*s45*(2*s34 + 5*s45) + s15^4*s45*(-7*s23*s34 - 13*s23*s45 + 
         5*s34*s45 + 28*s45^2) + 2*s23*s34*(s23 - s45)^2*
        (-4*s34*s45^2 + 2*s23^2*(3*s34 + s45) + s23*s45*(7*s34 + 2*s45)) + 
       s15*(14*s23*s34^2*s45^3 - 14*s34^2*s45^4 - 15*s23^4*s34*
          (2*s34 + s45) + 2*s23^3*s34*s45*(5*s34 + 7*s45) + 
         s23^2*s45^2*(2*s34^2 - 23*s34*s45 - 6*s45^2)) + 
       s15^2*(s23^2*s45^2*(5*s34 + 14*s45) + 2*s34*s45^3*(19*s34 + 24*s45) + 
         3*s23^3*(8*s34^2 + 5*s34*s45 - s45^2) + 4*s23*s45^2*
          (7*s34^2 + 14*s34*s45 + 9*s45^2)) - 
       s15^3*(2*s23*s45^2*(10*s34 + 21*s45) + s23^2*(6*s34^2 - s34*s45 - 
           11*s45^2) + 3*s45^2*(2*s34^2 + 21*s34*s45 + 12*s45^2))) + 
     s12^4*(s15^5*s45*(s34^2 + 10*s34*s45 + 10*s45^2) + 
       2*s34^2*(s23 - s45)^2*(2*s34*s45^3 + 5*s23^3*(3*s34 + 2*s45) + 
         s23^2*s45*(5*s34 + 2*s45) - s23*s45^2*(13*s34 + 4*s45)) + 
       s15*s34*(24*s23*s34*s45^3*(s34 + 2*s45) - 2*s34*s45^4*
          (17*s34 + 14*s45) + s23^2*s45^2*(24*s34^2 - 42*s34*s45 - 
           11*s45^2) + 10*s23^3*s45*(4*s34^2 + 6*s34*s45 + s45^2) - 
         5*s23^4*(12*s34^2 + 10*s34*s45 + s45^2)) + 
       s15^4*s45*(-(s23*(5*s34^2 + 22*s34*s45 + 21*s45^2)) + 
         s45*(-11*s34^2 + 5*s34*s45 + 42*s45^2)) + 
       s15^2*(s23^2*s45^2*(-12*s34^2 + 7*s34*s45 + 7*s45^2) + 
         s34*s45^3*(18*s34^2 + 101*s34*s45 + 48*s45^2) + 
         s23^3*(36*s34^3 + 40*s34^2*s45 + 4*s34*s45^2 - 2*s45^3) + 
         s23*s45^2*(12*s34^3 - 7*s34^2*s45 + 16*s34*s45^2 + 12*s45^3)) - 
       s15^3*(2*s23*s45^2*(3*s34^2 + 5*s34*s45 + 21*s45^2) + 
         s23^2*(6*s34^3 + 6*s34^2*s45 - 13*s34*s45^2 - 13*s45^3) + 
         s45^2*(-6*s34^3 + 25*s34^2*s45 + 105*s34*s45^2 + 24*s45^3))) + 
     s12^2*(s15^5*s45^3*(9*s34^2 + 26*s34*s45 + 5*s45^2) + 
       2*s34^4*(s23 - s45)^3*(-(s45^2*(3*s34 + 2*s45)) + 
         5*s23^2*(3*s34 + 4*s45) - s23*s45*(5*s34 + 8*s45)) - 
       s15*s34^3*(s23 - s45)^2*(15*s23^2*(2*s34^2 - 3*s45^2) + 
         4*s23*s45*(5*s34^2 + 13*s34*s45 + 7*s45^2) + 
         s45^2*(-10*s34^2 + 4*s34*s45 + 15*s45^2)) + 
       s15^3*s34*s45*(s45^2*(29*s34^3 + 110*s34^2*s45 + 43*s34*s45^2 - 
           21*s45^3) - 2*s23*s45*(4*s34^3 + 34*s34^2*s45 + 9*s34*s45^2 - 
           15*s45^3) + s23^2*(s34^3 + 6*s34^2*s45 + s34*s45^2 - 3*s45^3)) + 
       s15^4*s45^2*(s23*(4*s34^3 + 17*s34^2*s45 - 12*s34*s45^2 - 4*s45^3) + 
         s45*(-28*s34^3 - 89*s34^2*s45 - 25*s34*s45^2 + 7*s45^3)) + 
       s15^2*s34^2*(s23^2*s45^2*(-19*s34^2 - 45*s34*s45 + s45^2) + 
         s23*s45^2*(4*s34^3 + 91*s34^2*s45 + 82*s34*s45^2 - 32*s45^3) + 
         3*s23^3*(2*s34^3 - 5*s34^2*s45 - 4*s34*s45^2 + 2*s45^3) + 
         s45^3*(-10*s34^3 - 57*s34^2*s45 - 25*s34*s45^2 + 25*s45^3))) + 
     s12^3*(-(s15^5*s45^2*(5*s34^2 + 22*s34*s45 + 10*s45^2)) - 
       2*s34^3*(s23 - s45)^2*(20*s23^3*(s34 + s45) - 
         6*s23*s45^2*(2*s34 + s45) + s45^3*(5*s34 + 2*s45) - 
         2*s23^2*s45*(5*s34 + 6*s45)) - s15*s34^2*(s23 - s45)*
        (s23^2*s45^2*(6*s34 + s45) + s23*s45^2*(30*s34^2 - 21*s34*s45 - 
           20*s45^2) + s23^3*(-60*s34^2 - 50*s34*s45 + 5*s45^2) + 
         s45^3*(18*s34^2 + 49*s34*s45 + 14*s45^2)) + 
       s15^4*s45*(s45*(9*s34^3 + 51*s34^2*s45 + 15*s34*s45^2 - 28*s45^3) + 
         s23*(s34^3 + 5*s34^2*s45 + 25*s34*s45^2 + 15*s45^3)) - 
       s15^2*s34*(s23^2*s45^2*(-20*s34^2 + 11*s34*s45 + 2*s45^2) + 
         s23*s45^2*(8*s34^3 + 13*s34^2*s45 - 67*s34*s45^2 - 8*s45^3) + 
         s23^3*(24*s34^3 + 20*s34^2*s45 - 4*s34*s45^2 - 2*s45^3) + 
         s45^3*(-14*s34^3 + 27*s34^2*s45 + 88*s34*s45^2 + 16*s45^3)) + 
       s15^3*(2*s23*s45^2*(4*s34^3 - 6*s34^2*s45 - 20*s34*s45^2 + 7*s45^3) + 
         s23^2*(2*s34^4 + 3*s34^3*s45 - 5*s34^2*s45^2 - 7*s34*s45^3 - 
           5*s45^4) + s45^2*(-4*s34^4 - 43*s34^3*s45 + 4*s34^2*s45^2 + 
           77*s34*s45^3 + 6*s45^4)))))/(3*s12^3*(s12 + s23 - s45)*s45^2*
    (-s12 + s34 + s45)^2*tr5^2), 
  (-8*((4*s15 - 2*s34)/s12 - (2*s15^2)/(s12*s34) + 
     (2*s15^2)/((s12 + s15 - s34)*s34) - (2*s15^2*s23)/
      (s34*(s12 + s23 - s45)^2) - (2*s15^3*s23)/
      (s12*s34*(s12 + s23 - s45)^2) - 
     (2*(2*s15^2 - 5*s15*(s23 - s45) + 3*(s23 - s45)^2)*(s23 - s45))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)^2) - 
     (2*s15^2)/(s12*(s12 + s23 - s45)) + (2*s15^2*(s15 + s23))/
      (s12*s34*(s12 + s23 - s45)) + 
     (2*(s15^2 - 4*s15*(s23 - s45) + 2*(s23 - s45)^2))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) + (2*s23*s34^2)/(s12*s45^2) - 
     (2*s23*s34*(s23 + s34))/((s12 + s23 - s45)*s45^2) + 
     (2*(s15 + s23 - s34)*s34)/(s12*s45) + (s15^2 - 3*s15*s23 + 2*s34^2)/
      ((s12 + s23 - s45)*s45) - (2*(s23 - s45)^2*(s15 - s23 + s45))/
      (s12 + s23 - s45)^3 + (2*s15*(s15 - s23 + s45))/(s12 + s23 - s45)^2 + 
     (2*(s23 - s45)^2*(s15 - s23 + s45)^2)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^3) + (s15 + 2*(-s23 + s34 + s45))/
      (s12 + s23 - s45) + (s15*(s15 - s23)*
       ((2*s15 - 3*s23)*s23*(s15 - s23 - s34) - 
        s12*(2*s15^2 - 5*s15*s23 + 3*s23^2 + 2*s15*s34)))/(s45*tr5^2) - 
     (s15*s23^2*(2*s15^2 - 5*s15*s23 + 3*s23^2)*(s15 - s23 - s34))/
      ((s12 + s23 - s45)*s45*tr5^2) - 
     (2*s23*(s15*s23 - (s23 + s34)*(s23 - s45))*(s15 - s23 + s45)^2*
       (s15 - 2*s23 + 2*s45))/((s12 + s23 - s45)^2*tr5^2) + 
     (6*s15^4*s23 + 2*s23*(5*s23 + 3*s34)*(s23 - s45)^3 - 
       s15^3*(33*s23^2 + 4*s23*(s34 - 5*s45) + 4*s34*s45) + 
       s15^2*(60*s23^3 + s23^2*(20*s34 - 74*s45) - 8*s34*s45^2 + 
         s23*s45*(-7*s34 + 22*s45)) - 
       s15*(43*s23^4 + s23^3*(23*s34 - 85*s45) + s23*(9*s34 - 8*s45)*s45^2 + 
         4*s34*s45^3 + s23^2*s45*(-33*s34 + 53*s45)))/
      ((s12 + s23 - s45)*tr5^2) - (2*s15^4 + 2*(3*s23^2 + s23*s34 + s34^2)*
        (s23 - s45)^2 + 4*s15^3*(-4*s23 + s45) + 
       s12*(4*s15^3 - 2*s23*(s23 + s34)*(s23 - s45) + 
         s15^2*(-11*s23 + 4*s34 + 2*s45) + s15*(9*s23^2 - 4*s23*s45 + 
           2*s34*s45)) + s15*(-26*s23^3 + 4*s34^2*s45 + 
         s23^2*(-10*s34 + 31*s45) + s23*(-4*s34^2 + 7*s34*s45 - 8*s45^2)) + 
       s15^2*(34*s23^2 + s23*(7*s34 - 22*s45) + 2*(s34^2 + s45^2)))/tr5^2))/
   3, (-8*((-2*s15)/s12 + (2*(s23 + s34)*(s23 - s45)^2)/(s12 + s23 - s45)^3 + 
     (2*(s23 + s34)^2*(s23 - s45)^2)/((s15 - s23 - s34)*
       (s12 + s23 - s45)^3) + (2*(2*s15^2 - s23^2 + 2*s15*s34 + s23*s34 + 
        (s34 - s45)^2))/(s12 + s23 - s45)^2 + 
     (2*s15^2)/(s12*(s12 + s23 - s45)) + (4*(2*s15 + 2*s23 + 3*s34 - 3*s45))/
      (s12 + s23 - s45) - (2*(s23 + s34)*(s23 - s45)*(3*s23 + 2*s34 - s45))/
      ((s15 - s23 - s34)*(s12 + s23 - s45)^2) - (2*s23*s34^2)/(s12*s45^2) + 
     (2*s23*s34*(s23 + s34))/((s12 + s23 - s45)*s45^2) + 
     (2*s34*(-s15 + s34))/(s12*s45) + (s15^2 + 2*s15*s34 - s23*s34)/
      ((s12 + s23 - s45)*s45) - (2*s15*s45)/(s12*(s12 - s34 - s45)) - 
     (2*s15^3*s45)/(s12*(s12 + s23 - s45)^2*(s12 - s34 - s45)) + 
     (4*s15^2*s45)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*(s34 + s45)^2)/((s15 - s23 - s34)*(-s12 + s34 + s45)) + 
     (2*(2*s23^2 + 4*s23*s34 + s34^2 - 2*s34*s45 - s45^2))/
      ((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (2*s15*(s15^2 + 2*s15*s34 + s34*(s34 + s45)))/((s12 + s23 - s45)^2*
       (s12 - s34 - s45)) + (2*(-s15^2 + 2*s15*s45 + (s34 + s45)^2))/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s34*(s12*(s15 - s23)*(s15*(s23 - 2*s34) + s23*(3*s23 + 2*s34)) + 
        s23*(-2*s15^2*s34 - s15*(3*s23^2 + 4*s23*s34 + 4*s34^2) + 
          s23*(3*s23^2 + 8*s23*s34 + 4*s34^2))))/(s45*tr5^2) - 
     (s23^2*s34*(-s15 + s23 + s34)*(3*s23^2 + 5*s23*s34 + 2*s34^2))/
      ((s12 + s23 - s45)*s45*tr5^2) - 
     (2*(s15^3*s23*s34*s45 + s15^2*s34*(-s23 + s34)*s45^2 + 
        (s23 + s34)^2*(s23 - s45)^2*(2*s23^2 + 3*s23*s34 + s34^2 - 
          4*s23*s45 - 4*s34*s45 + 2*s45^2) - s15*(s23 + s34)*(s23 - s45)*
         (2*s23^3 + s23^2*(3*s34 - 4*s45) + s34*(s34 - 2*s45)*s45 + 
          s23*(s34^2 - 3*s34*s45 + 2*s45^2))))/((s12 + s23 - s45)^2*tr5^2) + 
     (2*s15^4 + s15^3*(-4*s34 + 7*s45) + 2*s15^2*(s23*s34 - s34^2 + 
         6*s34*s45 - 8*s45^2) + s12*(s15^3 + 2*s15*s23*(3*s23 + 8*s34 - 
           12*s45) - 2*s23^2*(2*s23 + 3*s34 - 6*s45) + 
         s15^2*(-3*s23 - 4*s34 + 12*s45)) - 
       s15*(2*s23^3 + 10*s23^2*(s34 - s45) + 2*s34*(2*s34^2 + 5*s34*s45 - 
           12*s45^2) + s23*(22*s34^2 + 3*s34*s45 - 8*s45^2)) + 
       s23*(s23^2*(5*s34 - 8*s45) - 4*s34*(s34^2 + 3*s34*s45 - 6*s45^2) + 
         2*s23*(s34^2 - 15*s34*s45 + 4*s45^2)))/tr5^2 - 
     (2*s15^4*s23 + 6*s15^3*s23*s45 + s15^2*(s23*(29*s34 - 8*s45) + 
         6*s34*(s34 - 2*s45))*s45 + s15*(2*s23^4 + s23^3*(3*s34 + 4*s45) + 
         s23^2*(5*s34^2 + 9*s34*s45 + 2*s45^2) + 
         s34*s45*(6*s34^2 - 15*s34*s45 + 8*s45^2) + 
         s23*(4*s34^3 + 11*s34^2*s45 - 21*s34*s45^2 - 8*s45^3)) - 
       (s23 + s34)*(4*s23^4 + s23^3*(8*s34 - 4*s45) - 
         2*s34*s45*(s34^2 + 3*s34*s45 - 6*s45^2) + 
         s23^2*(8*s34^2 + s34*s45 - 4*s45^2) + s23*(4*s34^3 + 3*s34^2*s45 - 
           18*s34*s45^2 + 4*s45^3)))/((s12 + s23 - s45)*tr5^2)))/3, 
  (-8*((-2*(s15 - s34)^3)/s12^3 + (-5*s15^2 + 7*s15*s34 - 2*s34^2)/s12^2 - 
     (6*s34)/(s12 + s23 - s45) - (4*s15^2*s34)/(s12^2*(s12 + s23 - s45)) - 
     (2*s15^3*s34)/(s12^3*(s12 + s23 - s45)) - (2*s15*(3*s23 + s34))/
      (s12*(s12 + s23 - s45)) + (2*s34*(s15 + s34))/((s12 + s23 - s45)*
       (-s15 + s23 - s45)) - (s15^2 + 2*s15*s34 - 2*s34*(s23 + 3*s34))/
      (s12*(s12 - s34 - s45)) + (2*s34^2*(4*s15^2 + 2*s34*(s23 + s34) - 
        s15*(2*s23 + 5*s34)))/(s12^3*(s12 - s34 - s45)) - 
     (s34*(3*s15^2 + 2*s34*(3*s23 + 5*s34) - s15*(s23 + 17*s34)))/
      (s12^2*(s12 - s34 - s45)) + (s15*s34)/((s12 + s23 - s45)*
       (s12 - s34 - s45)) + (2*s15^2*(s15 - 4*s34)*s34)/
      (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (4*s15*(s15 - s34)*s34)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (4*s15^3*s34^2)/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*s23^2*s34^2)/(s12^3*s45) + (2*s23*s34*(-2*s15 + s34))/(s12^2*s45) - 
     (2*(s15^2 + s34^2 - s15*(s23 + 2*s34)))/(s12*s45) + 
     (2*(s15^2 + s34^2 - s15*(s23 + 2*s34)))/((s12 + s23 - s45)*s45) + 
     (2*s34*(s15 + s34))/(s12*(s15 - s23 + s45)) + 
     (4*s15^3 - 2*s15*s34^2 - 2*s23*s34^2 - 2*s15^2*(2*s23 + s34))/
      (s12^2*(s15 - s23 + s45)) + (2*(s15^4 + s15^2*s34^2 + s15*s23*s34^2 + 
        s23^2*s34^2 - s15^3*(s23 + 2*s34)))/(s12^3*(s15 - s23 + s45)) - 
     (2*s23*s34^2)/(s12*s45*(s15 - s23 + s45)) + 
     (2*s23^2*s34^2)/(s12^2*s45*(s15 - s23 + s45)) - 
     (2*s23^3*s34^2)/(s12^3*s45*(s15 - s23 + s45)) + 
     (2*s23*s34^2)/((s12 + s23 - s45)*s45*(s15 - s23 + s45)) - 
     (2*s34^2*(4*s15^2 - 5*s15*s23 + 2*s23^2 - 9*s15*s34 + 6*s23*s34 + 
        4*s34^2))/(s12^2*(-s12 + s34 + s45)^2) + 
     (2*s34^3*(3*s15^2 - 3*s15*(s23 + s34) + (s23 + s34)^2))/
      (s12^3*(-s12 + s34 + s45)^2) + 
     (2*s34*(s15^2 + s23^2 + 6*s23*s34 + 6*s34^2 - 2*s15*(s23 + 4*s34)))/
      (s12*(-s12 + s34 + s45)^2) + (2*s15*s34^2)/((s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (2*s15^2*(s15 - 2*s34)*s34^2)/
      (s12^2*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
     (2*s15*(2*s15 - s34)*s34^2)/(s12*(s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) - (2*s15^3*s34^3)/(s12^3*(s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (2*s34*(2*s15 - 2*s23 - 3*s34 + s45))/
      (-s12 + s34 + s45)^2 - (2*s34)/(-s12 + s34 + s45) + 
     (6*s15*s23*s34*(s23*s34 + (s15 - s34)*s45))/(s12*tr5^2) - 
     (2*s34*(s15 + s45)^2*(s15*s34 + (s23 + s34)*s45))/
      ((s12 - s34 - s45)*tr5^2) + 
     (2*(s15^3*(2*s23 - s34) + s15^2*(-4*s23^2 + 2*s12*s34 - 3*s34*s45) + 
        s23*s34*(2*s12*s23 - 2*s23^2 - 4*s23*s34 + s23*s45 + 4*s34*s45) + 
        s15*(2*s23^3 + 3*s23^2*s34 + 4*s34^2*s45 + 2*s23*s34*
           (-2*s12 + 2*s34 + s45))))/tr5^2 + 
     (2*(-2*s15^3*s23^2 + s34*(s23 + s34)*(s23 - s45)^2*
         (2*s23 + 2*s34 + s45) + s15^2*s23*(4*s23^2 + 6*s23*s34 - 2*s23*s45 + 
          5*s34*s45) - s15*(s23 - s45)*(2*s23^3 + 8*s23^2*s34 + s34^2*s45 + 
          2*s23*s34*(3*s34 + 2*s45))))/((s12 + s23 - s45)*tr5^2)))/3, 
  (8*(2*(s23*s34 + (s15 - s34)*s45)^5*(s34*(-s23 + s45) + s15*(s34 + s45)) + 
     s12^4*(s15 - s23)*(2*s15^5*s45^2 + 2*s23^2*s34^2*(s23 - s45)^2*
        (s23 + s45) + 2*s15^2*s34*(s23*s34*s45^2 - s34*s45^3 - 
         s23^2*s45*(3*s34 + s45) + s23^3*(6*s34 + s45)) - 
       s15*s23^2*s34*(s23 - s45)*((2*s34 - s45)*s45 + s23*(8*s34 + s45)) + 
       s15^4*(-3*s34*s45^2 + 2*s23*(s34^2 - 2*s45^2)) - 
       s15^3*(s34*s45^2*(2*s34 + s45) - s23*s34*s45*(2*s34 + 3*s45) + 
         s23^2*(8*s34^2 + s34*s45 - 2*s45^2))) + 
     s12*(s23*s34 + (s15 - s34)*s45)^3*(2*s34^2*(s23 - s45)^2*(4*s23 + s45) - 
       2*s15^3*s45*(3*s34 + 4*s45) - s15*s34*(s23 - s45)*
        (16*s23*s34 + 11*s23*s45 + 8*s34*s45 + s45^2) + 
       s15^2*(3*s34*s45*(2*s34 + s45) + s23*(8*s34^2 + 15*s34*s45 + 
           6*s45^2))) + s12^3*(2*s23^2*s34^3*(s23 - s45)^3*(4*s23 + 3*s45) - 
       2*s15^6*s45^2*(s34 + 4*s45) - s15*s23*s34^2*(s23 - s45)^2*
        (3*s23*(4*s34 - s45)*s45 + 4*s34*s45^2 + s23^2*(32*s34 + 5*s45)) + 
       s15^2*s34*(s23 - s45)*(4*s23*s34^2*s45^2 + 6*s34^2*s45^3 - 
         s23^2*s45^2*(5*s34 + s45) + s23^3*(48*s34^2 + 13*s34*s45 + s45^2)) + 
       s15^5*s45*(s34*s45*(4*s34 + 17*s45) + s23*(-2*s34^2 + 7*s34*s45 + 
           18*s45^2)) + s15^4*(2*s23*s34*s45*(s34^2 - 4*s34*s45 - 10*s45^2) - 
         s34*s45^2*(2*s34^2 + s34*s45 - 3*s45^2) + 
         s23^2*(8*s34^3 + 7*s34^2*s45 - 7*s34*s45^2 - 12*s45^3)) + 
       s15^3*(s34^2*s45^3*(-8*s34 + 3*s45) + s23*s34*s45^2*
          (4*s34^2 - 3*s34*s45 - 2*s45^2) + s23^2*s34*s45*
          (12*s34^2 + 9*s34*s45 + 5*s45^2) + 
         s23^3*(-32*s34^3 - 13*s34^2*s45 + s34*s45^2 + 2*s45^3))) + 
     s12^2*(-6*s23*s34^4*(s23 - s45)^4*(2*s23 + s45) + 
       6*s15^6*s45^3*(s34 + 2*s45) + s15*s34^3*(s23 - s45)^3*
        (s23^2*(36*s34 - s45) + s23*(18*s34 - 7*s45)*s45 + 6*s34*s45^2) - 
       3*s15^5*s45^3*(2*s23*(s34 + 3*s45) + s34*(6*s34 + 11*s45)) + 
       s15^2*s34^2*(s23 - s45)^2*(3*s34*s45^2*(-4*s34 + 3*s45) - 
         2*s23*s45*(9*s34^2 - 5*s34*s45 + s45^2) + 
         s23^2*(-36*s34^2 + 13*s34*s45 + 4*s45^2)) + 
       s15^3*s34*(3*s23^2*s34^2*s45*(-2*s34 + 3*s45) + 
         3*s34^2*s45^3*(-2*s34 + 5*s45) + s23*s45^3*(-6*s34^2 + 4*s34*s45 + 
           s45^2) + s23^3*(12*s34^3 - 18*s34^2*s45 - 4*s34*s45^2 - s45^3)) + 
       s15^4*(2*s23*s34*s45^3*(3*s34 + 11*s45) + 3*s34*s45^3*
          (6*s34^2 + 6*s34*s45 - s45^2) + s23^2*(6*s34^3*s45 + s34*s45^3 + 
           6*s45^4)))))/(3*s12^3*s15*s34^2*(s12 + s23 - s45)*s45*tr5^2), 
  (-8*(-((s23 - 9*s45)/s12) + (s23 - 9*s45)/(s12 + s23 - s45) - 
     (2*s15^2*s45)/(s12*s34^2) + (4*(s23 - s45)^2*s45)/s12^3 + 
     (2*s15^2*s45)/(s34^2*(s12 + s23 - s45)) + 
     (2*s15^2*s45)/(s12*s34*(s12 + s23 - s45)) + (2*s15^2*(s15 - 2*s45)*s45)/
      (s12*s34^2*(s12 + s23 - s45)) + (2*s15*(s15 - 2*s45)*s45)/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s15^2*s45^2)/(s12^2*s34^2) + (6*s15^2*s45^2)/(s12^3*s34) - 
     (2*s15^2*s45^2)/(s12^2*s34*(s12 + s23 - s45)) - 
     (2*s15^2*s45^2)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s15^3*s45^3)/(s12^3*s34^2*(s12 + s23 - s45)) + 
     (2*s15^2*s45^2*(-2*s15 + s45))/(s12^2*s34^2*(s12 + s23 - s45)) + 
     (s23*(s15 - s23 + s45))/(s34*(s12 + s23 - s45)) + 
     (6*s45^2*(s15 - s23 + s45)^2)/(s12^3*(s12 - s34 - s45)) + 
     (s23*(-s15 + s23 + s45))/(s12*s34) - (s15*s45*(s15 + s23 + s45))/
      (s12^2*s34) + (4*s15^2*(s15 - s45)*s45^2)/(s12^2*(s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (2*(3*s15^2 - 3*s15*(s23 - s45) + 
        (s23 - s45)^2)*s45^3)/(s12^3*(-s12 + s34 + s45)^2) - 
     (2*s15^3*s45^3)/(s12^3*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) - 
     (2*s15*s45*(-2*s15 + s23 + s45))/(s12*(-s12 + s34 + s45)^2) + 
     (2*s15*s45*(-2*s15 + s23 + s45))/((s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (-(s15*s23) + 4*s15*s45 - 2*s23*s45)/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15*s23 - 4*s15*s45 + 4*s23*s45)/(s12^2 - s12*s34 - s12*s45) - 
     (s23^2 + 6*s23*s45 - 7*s45^2)/s12^2 - 
     (2*s15*s45*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (s45*(-s15^2 - 2*s23^2 + 2*s45^2 + 
        3*s15*(s23 + s45)))/(s12^2*(s12 - s34 - s45)) - 
     (2*s45^2*(5*s15^2 + (s23 - s45)^2 + s15*(-4*s23 + 3*s45)))/
      (s12^2*(-s12 + s34 + s45)^2) + 
     (2*s23*(-3*s15^2 + 2*s15*(s23 - 2*s45) + s23*(s23 - 2*s45))*s45)/tr5^2 + 
     (2*s23*(s15*s23 - (s23 + s34)*(s23 - s45))*s45*(2*s15 - s23 + s45))/
      ((s12 + s23 - s45)*tr5^2) + (2*(s15 - s23)*s23*s45*
       (s12*(-s15 + s23) + s15*s45))/(s34*tr5^2) + 
     (2*s23*s45*(2*s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (s12*tr5^2) - (2*s23*s45*(s15 + s45)*(s15*s34 + (s23 + s34)*s45))/
      ((s12 - s34 - s45)*tr5^2)))/3, 
  (-8*((s23^2*s34)/(s12*s15*s45) - (s23^2*(s23 + s34))/
      (s15*(s12 + s23 - s45)*s45) + (s15*s45)/(s12*s34) - 
     ((s15 + s23 - s45)*s45)/(s34*(s12 + s23 - s45)) + 
     (s34*(-2*s23 + s45))/(s12*s15) - (s23^2*s34)/
      (s12*s45*(s15 - s23 + s45)) + (s23^2*s34)/((s12 + s23 - s45)*s45*
       (s15 - s23 + s45)) + (s45*(s15 - s23 + s45))/(s12*(s12 - s34 - s45)) - 
     (s45*(s15 - 2*s23 + 2*s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s23^2 + 2*s23*(s34 - s45) + s45*(-s34 + s45))/((s12 + s23 - s45)*
       (-s15 + s23 - s45)) - (s23^2 - 2*s23*(s34 + s45) + s45*(s34 + s45))/
      (s12*(s15 - s23 + s45)) + (s23^2 - s45*(s34 + s45) + s23*(2*s34 + s45))/
      (s15*(s12 + s23 - s45)) - (3*s23*(-(s15*s23) + (s23 + s34)*(s23 - s45))*
       (s23 - s45)^3)/((s12 + s23 - s45)^2*tr5^2) - 
     (s15*s23^2*(s23 - s45)^2*s45)/((s12 + s23 - s45)*(s12 - s34 - s45)*
       tr5^2) - (s23^2*(s23 - s45)^2*s45*(s15 - s23 + s45))/
      (s34*(s12 + s23 - s45)*tr5^2) - ((s15 - s23)*(s23 - s45)*s45*
       (-s23^2 + s12*(-s15 + s23) + s15*s45 + s23*s45))/(s34*tr5^2) + 
     ((s23 - s45)*s45*(s15 + s45)*(s23^2 - 2*s23*s45 - s34*(s15 + s45)))/
      ((s12 - s34 - s45)*tr5^2) + ((s23 - s45)^2*(-(s15*s23*(4*s23 + s45)) + 
        (s23 - s45)*(4*s23^2 + s23*s34 + 2*s34*s45)))/
      ((s12 + s23 - s45)*tr5^2) - 
     ((s23 - s45)*(s15^2*s45 - s15*(s23^2 - 3*s23*s45 + 2*s45^2) + 
        s23*(s23^2 - 2*s23*s45 + 2*s45^2)))/tr5^2))/3, 
  (8*(s12 + s23)*((s23 - s45)*(s23*s34 + (s15 - s34)*s45)^4*
      ((-s15 + s34)*s45 + s23*(s34 + s45)) + 
     s12^5*(s15^4*s45^2 + s23*s34*(s23 - s45)^2*(s23^2 + 3*s23*s45 + 
         4*s34*s45) - s15^3*(s23^2*s34 + 2*s23*s45^2 + s34*s45^2) - 
       s15*s34*(s23 - s45)*(3*s23^3 + 5*s23^2*s45 + 4*s23*s34*s45 + 
         4*s34*s45^2) + s15^2*(3*s23^3*s34 + s23*s34*s45^2 - 3*s34*s45^3 + 
         s23^2*s45*(s34 + s45))) + s12^4*(s15^5*s45^2 - 
       s15^4*s45^2*(s23 + 2*s34 + 4*s45) - s34*(s23 - s45)^2*
        (-s23^4 - 4*s34^2*s45^2 + 4*s23*s34*s45*(3*s34 + s45) + 
         s23^3*(4*s34 + s45) + s23^2*s45*(6*s34 + 5*s45)) + 
       s15*s34*(s23 - s45)*(-3*s23^4 + 2*s23*s45*(-2*s34 + s45)^2 + 
         s23^2*s45*(13*s34 + 5*s45) + s23^3*(9*s34 + 6*s45) + 
         2*s34*s45^2*(4*s34 + 7*s45)) + s15^3*(-(s23^3*s34) + 
         s34*s45^2*(s34 + 5*s45) + s23*s45^2*(s34 + 7*s45) + 
         s23^2*(s34^2 + 3*s34*s45 - s45^2)) + 
       s15^2*(3*s23^4*s34 - 13*s23*s34*s45^3 + 3*s34*s45^3*(2*s34 + 3*s45) + 
         s23^2*s45*(-6*s34^2 + 4*s34*s45 - 3*s45^2) + 
         s23^3*(-6*s34^2 - 9*s34*s45 + s45^2))) + 
     s12*(s23*s34 + (s15 - s34)*s45)^2*(s15^3*(3*s23 - 4*s45)*s45^2 - 
       s34*(s23 - s45)^2*(s23*s34*(-s34 + s45) + s34*s45*(s34 + s45) + 
         s23^2*(4*s34 + 3*s45)) + s15^2*s45*(s45^2*(9*s34 + s45) - 
         2*s23^2*(s34 + 2*s45) + s23*s45*(-5*s34 + 4*s45)) + 
       s15*(s23 - s45)*(4*s34^2*s45^2 + s23^2*(3*s34^2 + 4*s34*s45 + s45^2) + 
         s23*s45*(5*s34^2 + 6*s34*s45 + s45^2))) - 
     s12^2*(3*s15^5*(s23 - 2*s45)*s45^3 + s15^4*s45^2*(s23^2*(s34 - 5*s45) + 
         2*s23*s45*(-7*s34 + 3*s45) + s45^2*(21*s34 + 4*s45)) + 
       s34^2*(s23 - s45)^3*(-3*s23^3*(2*s34 + s45) + 
         s23^2*s34*(4*s34 + 3*s45) + 2*s23*s45*(-s34^2 + s34*s45 + s45^2) + 
         s34*s45*(4*s34^2 + 8*s34*s45 + 3*s45^2)) - 
       s15^3*s45*(s34*s45^3*(23*s34 + 7*s45) + s23^3*(s34^2 + s34*s45 - 
           2*s45^2) - s23^2*s45*(-3*s34^2 + 13*s34*s45 + s45^2) + 
         s23*s45^2*(-19*s34^2 + 13*s34*s45 + 5*s45^2)) + 
       s15^2*(s23 - s45)*(3*s34*s45^3*(-s34^2 + 2*s34*s45 + s45^2) + 
         s23^3*s34*(-3*s34^2 + 3*s34*s45 + s45^2) - s23*s34*s45^2*
          (7*s34^2 + 24*s34*s45 + 12*s45^2) - s23^2*s45*
          (3*s34^3 - 3*s34^2*s45 - 4*s34*s45^2 + s45^3)) + 
       s15*s34*(s23 - s45)^2*(s23^3*(9*s34^2 + s34*s45 - s45^2) + 
         s34*s45^2*(9*s34^2 + 17*s34*s45 + 6*s45^2) - 
         s23^2*(3*s34^3 - 5*s34^2*s45 - 6*s34*s45^2 + s45^3) + 
         s23*s45*(-6*s34^3 - 15*s34^2*s45 - 5*s34*s45^2 + 2*s45^3))) + 
     s12^3*(s15^5*(s23 - 4*s45)*s45^2 + s15^4*s45^2*(-2*s23^2 - 3*s23*s34 + 
         4*s23*s45 + 11*s34*s45 + 6*s45^2) + s34*(s23 - s45)^2*
        (-(s23^4*(4*s34 + s45)) + s23^2*s45^2*(7*s34 + 2*s45) + 
         s23^3*s34*(6*s34 + 5*s45) - s34^2*s45^2*(8*s34 + 7*s45) + 
         s23*s34*s45*(12*s34^2 + 11*s34*s45 - 2*s45^2)) + 
       s15^3*(-(s34*s45^3*(8*s34 + 9*s45)) + 3*s23*s45^2*(s34^2 - 2*s34*s45 - 
           3*s45^2) + s23^3*(s34^2 + s45^2) + s23^2*s45*(-2*s34^2 + s34*s45 + 
           2*s45^2)) - s15^2*(s23^4*s34*(6*s34 + s45) + 
         s23*s34*s45^2*(s34^2 - 21*s34*s45 - 25*s45^2) + 
         3*s34*s45^3*(s34^2 + 4*s34*s45 + 3*s45^2) + 
         s23^2*s45*(-5*s34^3 + 6*s34^2*s45 + 16*s34*s45^2 - 3*s45^3) - 
         s23^3*(3*s34^3 + 9*s34^2*s45 + 5*s34*s45^2 - 2*s45^3)) - 
       s15*s34*(s23 - s45)*(-(s23^4*(9*s34 + 2*s45)) + 
         s23^2*s45*(11*s34^2 + 16*s34*s45 - 3*s45^2) + 
         s23^3*(9*s34^2 + 11*s34*s45 + 3*s45^2) + 
         s34*s45^2*(4*s34^2 + 23*s34*s45 + 16*s45^2) + 
         s23*s45*(4*s34^3 - 23*s34^2*s45 - 22*s34*s45^2 + 4*s45^3)))))/
   (3*s12*(s12 + s15 - s34)*(s15 - s23 - s34)*s34*(s12 + s23 - s45)^2*
    (s12 - s34 - s45)*s45*tr5^2), 
  (-8*((2*(s15 - 3*s34)*(s15 - s23 - s34))/(s12*s45) + 
     (4*s23*(s15 - s34)*s34)/(s12^2*s45) + (2*s23^2*s34^2)/(s12^3*s45) - 
     (2*s23^2*s34^2)/(s12^2*(-s15 + s23 + s34)*s45) - 
     (2*s23^3*s34^2)/(s12^3*(-s15 + s23 + s34)*s45) - 
     (2*s23*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)^2*s45) - 
     (2*(s15 - 3*s34)*(s15 - s23 - s34))/((s12 + s23 - s45)*s45) - 
     (2*s23*s45)/(s12*(-s15 + s23 + s34)) - 
     (2*s23*s45)/((-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     (2*(s23 + s34)*s45^2)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) - 
     (2*s15^2*s45^2*(s15 + s45))/(s12^3*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + (2*s45*(s34 + s45)^2)/(s12*(s15 - s23 - s34)*
       (s12 + s23 - s45)) - (4*s45^2*(s34 + s45)^2)/(s12^2*(s15 - s23 - s34)*
       (s12 + s23 - s45)) + (2*s45^3*(s34 + s45)^2)/(s12^3*(s15 - s23 - s34)*
       (s12 + s23 - s45)) + (2*s15*s45)/(-s12 + s34 + s45)^2 - 
     (2*s15*(2*s15 + s34 - s45)*s45)/((s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (4*s15^2*(s15 - s45)*s45^2)/
      (s12^2*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
     (2*(3*s15^2 - 3*s15*(s23 - s45) + (s23 - s45)^2)*s45^3)/
      (s12^3*(-s12 + s34 + s45)^2) - (2*s15^3*s45^3)/(s12^3*(s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) - (2*s15*s45*(-2*s15 + s23 + s45))/
      (s12*(-s12 + s34 + s45)^2) + (2*s45^3*(s15 + s34 + s45))/
      (s12^3*(s12 + s23 - s45)) + (2*(5*s34 + s45))/(s12 + s23 - s45) - 
     (s15 + 2*s45)/(s12 - s34 - s45) + (7*s15 - 10*s34 + 6*s45)/s12 - 
     (s45*(7*s15^2 - 9*s15*s23 + 4*s23^2 + 5*s15*s45 - 6*s23*s45))/
      (s12^2*(s12 - s34 - s45)) + (2*(s15*(s34 - 2*s45) + (s34 - s45)*s45))/
      (s12*(s12 + s23 - s45)) + (2*s15*s45*(s15^2 - 2*s15*s45 - 2*s45^2))/
      (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15*s23 - 6*s15*s45 + 4*s23*s45 - 2*s45^2)/(s12^2 - s12*s34 - 
       s12*s45) - (2*s15*s45*(s15^2 - 4*s15*s45 + s45^2))/
      (s12*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) - 
     (2*s45*(-3*s15^2 + s15*s45 + s45^2))/(s12*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + (2*s45^2*(5*s15^2 - 7*s15*s23 + 3*s23^2 + 
        9*s15*s45 - 7*s23*s45 + 4*s45^2))/(s12^3*(s12 - s34 - s45)) + 
     (2*s15^2 - s15*s23 - 8*s15*s34 + 12*s23*s34 + 4*s34^2 + 11*s15*s45 - 
       12*s34*s45 + 6*s45^2)/s12^2 + 
     (2*(s23^2 + s34^2 - s15*(s23 + s34) + s23*(2*s34 + s45)))/
      (s12 + s23 - s45)^2 + (2*(s23^2*(s34 + s45)^2 + s23*s45*(s34 + s45)^2 + 
        s45^2*(s34 + s45)^2 + s23^3*(2*s34 + s45)))/
      (s12^3*(s15 - s23 - s34)) - 
     (2*s45*(s15^2 + 2*s15*s45 + s45*(2*s34 + s45)))/
      (s12^2*(s12 + s23 - s45)) - 
     (2*s45^2*(5*s15^2 + (s23 - s45)^2 + s15*(-4*s23 + 3*s45)))/
      (s12^2*(-s12 + s34 + s45)^2) + (2*s45*(s34 + s45) + s15*(s34 + 4*s45))/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (-2*s45*(s34 + s45)^2 + s23^2*(6*s34 + 4*s45))/
      (s12^2*(s15 - s23 - s34)) + (2*(3*s15*s23*(s34 - s45) + 3*s15^2*s45 + 
        s23^2*(s34 + 3*s45) + s15*s45*(-3*s34 + 7*s45) - 
        2*s23*(s34^2 - 2*s34*s45 + 2*s45^2) + 
        s45*(s34^2 - s34*s45 + 4*s45^2)))/s12^3 - 
     (6*s34*(s15*s23 - (s23 + s34)*(s23 - s45))*s45*(s15 - s23 + s45))/
      ((s12 + s23 - s45)*tr5^2) - (6*s15*s23*s34*(s23*s34 + (s15 - s34)*s45))/
      (s12*tr5^2) - (2*s23*s45*(s15 + s45)*(s15*s34 + (s23 + s34)*s45))/
      ((s12 - s34 - s45)*tr5^2) + (4*s23*s34*s45*(s12*s34 + s23*(s34 + s45)))/
      ((-s15 + s23 + s34)*tr5^2) - 
     (2*(-3*s15^3*s45 + s15^2*(6*s23*s34 + 2*s23*s45 + 6*s34*s45 - 3*s45^2) + 
        s15*(12*s23*s34*s45 + 6*s34*s45^2 + s23^2*(-6*s34 + s45)) + 
        s23*s45*(6*s34*s45 + s23*(-4*s34 + s45)) + 
        s12*(3*s15^3 + s15*s23*(3*s23 - 4*s45) + s23*(s23 + 2*s34)*s45 + 
          s15^2*(-6*s23 + 3*s45))))/tr5^2))/3, 
  (-8*((2*s15*s23^2)/(s12^2*(s12 + s15 - s34)) + 
     (-7*s15 + 5*s23 + 4*s34 - 3*s45)/s12 - (2*s15^2*s23)/
      (s12^2*(s12 + s23 - s45)) - (2*s15^2*s23^2)/(s12^2*(s12 + s15 - s34)*
       (s12 + s23 - s45)) - (2*s15^2*s23^3)/(s12^3*(s12 + s15 - s34)*
       (s12 + s23 - s45)) - (2*s15*(s15 - 2*s23 - s34))/
      (s12*(s12 + s23 - s45)) + (2*s15^2*s23^2)/
      (s12*s34^2*(s12 + s23 - s45)) + (2*s15^3*s23^3)/
      (s12^3*s34^2*(s12 + s23 - s45)) + (2*s15^2*s23^2*(s15 + s23))/
      (s12^2*s34^2*(s12 + s23 - s45)) - (2*s15^2*s23)/
      (s12*s34*(s12 + s23 - s45)) + (2*s15^2*(s15 - 2*s23)*s23)/
      (s12^2*s34*(s12 + s23 - s45)) + (2*s15^2*(s15 - s23)*s23^2)/
      (s12^3*s34*(s12 + s23 - s45)) - (2*s15^2*s23^2)/
      (s12^2*(s12 + s15 - s34)*s45) - (2*s15^2*s23^3)/
      (s12^3*(s12 + s15 - s34)*s45) - (2*s23*(-s15 + s23 + s34)*
       (s23 + 2*s34))/(s12^2*s45) + 
     (2*(s15^2 - 3*s15*s23 + 2*s23^2 - 4*s15*s34 + 5*s23*s34 + 3*s34^2))/
      (s12*s45) + (2*s23^2*(s15*s23 + s34*(s23 + s34)))/(s12^3*s45) - 
     (2*s23*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)^2*s45) - 
     (2*(s15^2 - 3*s15*s23 + 2*s23^2 - 4*s15*s34 + 5*s23*s34 + 3*s34^2))/
      ((s12 + s23 - s45)*s45) - (2*s23*s45)/(s12*(s12 + s15 - s34)) - 
     (2*s23*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s23*(s15 - s23 + s45))/(s34*(s12 + s23 - s45)) + 
     (2*s45^2*(s15 - s23 + s45))/((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
     (s23*(-s15 + s23 + s45))/(s12*s34) + (7*s15 - 5*s23 - 4*s34 + 3*s45)/
      (s12 + s23 - s45) + (2*s15^2*(-s23^2 + s15*s45 - s23*s45))/
      (s12^2*s34^2) - (2*s15^3*(s23^2 + s23*s45 + s45^2))/(s12^3*s34^2) - 
     (2*(-2*s23^2 - 3*s23*s34 - s34^2 + s15*(2*s23 + s34) + s34*s45 + s45^2))/
      (s12 + s23 - s45)^2 - (2*s15^2*(-s23^2 - s23*s45 - 3*s45^2 + 
        s15*(s23 + s45)))/(s12^3*s34) + 
     (s15*(s15*(2*s23 - s45) - s45*(s23 + s45)))/(s12^2*s34) + 
     (4*s15^2 - 3*s23^2 + 4*s34^2 + 4*s23*s45 + 6*s34*s45 + s45^2 - 
       s15*(5*s23 + 8*s34 + 7*s45))/s12^2 + 
     (2*(3*s15^2*s45 + s34*(-s23^2 + s45*(s34 + s45) - s23*(2*s34 + s45)) + 
        s15*(s23^2 - 3*s45*(s34 + s45) + s23*(3*s34 + s45))))/s12^3 - 
     (6*s15*s23*(s15 - s23 - s34)*(s15*s23 - (s23 + s34)*(s23 - s45)))/
      ((s12 + s23 - s45)*tr5^2) + (2*(s15 - s23)*s23*s45*
       (s12*(-s15 + s23) + s15*s45))/(s34*tr5^2) + 
     (4*s23*s45*(s15 + s45)*(-s15^2 + s15*(s23 + s34 - s45) + s34*s45))/
      ((s12 + s15 - s34)*tr5^2) + (2*s23*(3*s15^3 + s15*s23*(3*s23 - 8*s45) + 
        2*s23*(2*s23 - s45)*s45 + s15^2*(-6*s23 + 4*s45)))/tr5^2 + 
     (6*s23*(-(s34*(s23 - s45)^2*s45) + s15^2*s45*(s34 + 2*s45) + 
        s15*(s23 - s45)*(s34^2 + 2*s34*s45 - s45^2)))/(s12*tr5^2)))/3, 
  (-8*((-2*s15*s45)/(s12*(s12 + s23 - s45)) + (2*s15*(s15 - 2*s45)*s45)/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*(s15^2 + s15*(s23 - s45) + (s23 - s45)^2)*s45^2)/(s12^3*s34) - 
     (2*s15^2*s45^2)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*(s15 + s45))/(s12 + s15 - s34) + (4*s34*(-s23 + s45))/
      ((s12 + s23 - s45)*(-s15 + s23 - s45)) - (2*(s23 - s45)^2*s45^2)/
      (s12^2*s34*(s15 - s23 + s45)) - (2*(s23 - s45)^3*s45^2)/
      (s12^3*s34*(s15 - s23 + s45)) + (4*s34*(-s23 + s45))/
      (s12*(s15 - s23 + s45)) - (2*s15*(s15 - s23 + s45))/(s12*s34) + 
     (2*s15*(s15 - s23 + s45))/((s12 + s15 - s34)*s34) + 
     (4*s45*(s15 - s23 + s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (4*s45^2*(s15 - s23 + s45)^2)/(s12^3*(s12 - s34 - s45)) + 
     (4*s15^2*(s15 - s45)*s45^2)/(s12^2*(s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (2*(3*s15^2 - 3*s15*(s23 - s45) + 
        (s23 - s45)^2)*s45^3)/(s12^3*(-s12 + s34 + s45)^2) - 
     (2*s15^3*s45^3)/(s12^3*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) - 
     (2*s15*s45*(-2*s15 + s23 + s45))/(s12*(-s12 + s34 + s45)^2) + 
     (2*s15*s45*(-2*s15 + s23 + s45))/((s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (2*(s23 - s45)^2*(2*s34 + s45))/
      (s12^2*(s15 - s23 + s45)) - (2*(s23 - s45)^3*(s34 + 2*s45))/
      (s12^3*(s15 - s23 + s45)) + (-5*s15 + 2*s34 + 6*s45)/s12 - 
     (s15 + 2*s34 + 8*s45)/(s12 + s23 - s45) + 
     (-(s15*s23) + 4*s15*s45 - 2*s23*s45)/((s12 + s23 - s45)*
       (s12 - s34 - s45)) + (s15*s23 - 4*s15*s45 + 4*s23*s45)/
      (s12^2 - s12*s34 - s12*s45) - (2*s15*s45*(s15^2 - 4*s15*s45 + s45^2))/
      (s12*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
     (2*s45*(2*s15^2 - s15*s45 + s45*(-s23 + s45)))/(s12^2*s34) + 
     (s45*(-s15^2 - 2*s23^2 + 2*s45^2 + 3*s15*(s23 + s45)))/
      (s12^2*(s12 - s34 - s45)) - (2*(s23 - s45)*((3*s15 - s34 - s45)*s45 + 
        s23*(s34 + s45)))/s12^3 - 
     (2*s45^2*(5*s15^2 + (s23 - s45)^2 + s15*(-4*s23 + 3*s45)))/
      (s12^2*(-s12 + s34 + s45)^2) + (-2*(s23 - s45)*(-2*s34 + s45) + 
       s15*(s23 + 3*s45))/s12^2 + 
     (2*(s15^2*s23*(s23 - s34) - s15*(2*s23^2 - s34^2)*(s23 - s45) + 
        s23*(s23 + s34)*(s23 - s45)^2)*s45)/((s12 + s23 - s45)*tr5^2) + 
     (6*s15*(s15 - s34)*s45*(s23*s34 + (s15 - s34)*s45))/(s12*tr5^2) - 
     (2*s23*s45*(s15 + s45)*(s15*s34 + (s23 + s34)*s45))/
      ((s12 - s34 - s45)*tr5^2) + (2*(2*s12*s15*(s15 - s23)^2 - 5*s15^3*s45 - 
        s23^3*s45 + s15*s23^2*(-2*s34 + s45) + 
        s15^2*(2*s23*s34 + 5*s23*s45 + 4*s34*s45)))/tr5^2))/3, 
  (-8*(2 + (2*s34)/(s15 - s23 - s34) - (4*(s23 + s34)*(s23 - s45))/
      (s12*s15) + (2*(s23 + 2*s34)*(s23 - s45)^2)/(s12^2*s15) + 
     (4*(s23 + s34)*(s23 - s45))/(s15*(s12 + s23 - s45)) - 
     (2*s15^2*s45)/(s12*s34^2) + (2*s15*s45)/(s12*(s12 + s23 - s45)) + 
     (2*s15^2*s45)/(s34^2*(s12 + s23 - s45)) + 
     (2*s15^2*s45)/(s12*s34*(s12 + s23 - s45)) + (4*(s23 + s34)*s45)/
      ((s15 - s23 - s34)*(s12 + s23 - s45)) + (2*s15^2*(s15 - 2*s45)*s45)/
      (s12*s34^2*(s12 + s23 - s45)) + (2*s15^2*s45^2)/(s12^2*s34^2) + 
     (4*s15^2*s45^2)/(s12^3*s34) - (2*s15^2*s45^2)/
      (s12^2*s34*(s12 + s23 - s45)) - 
     (2*(s15^2 - 3*s15*(s23 - s45) + 3*(s23 - s45)^2)*s45^2)/
      (s12^3*(s12 - s34 - s45)) + (2*(s23 - s45)^2*s45^2)/
      (s12^2*s15*(s12 - s34 - s45)) + (2*(s23 - s45)^3*s45^2)/
      (s12^3*s15*(s12 - s34 - s45)) + (2*s15^3*s45^3)/
      (s12^3*s34^2*(s12 + s23 - s45)) + (2*s15^2*s45^2*(-2*s15 + s45))/
      (s12^2*s34^2*(s12 + s23 - s45)) + (s23*(s15 - s23 + s45))/
      (s34*(s12 + s23 - s45)) - (2*s15*(s15 - s23 + s45))/
      (s12*(s12 - s34 - s45)) + (s23*(-s15 + s23 + s45))/(s12*s34) - 
     (s15*s45*(s15 + s23 + s45))/(s12^2*s34) + (2*(s23 - s45)^3*(-s34 + s45))/
      (s12^3*s15) + (2*(s23 + s34)*(s34 + s45))/((s15 - s23 - s34)*
       (-s12 + s34 + s45)) - (2*(s15 + s34 + s45))/(s12 - s34 - s45) - 
     (s15 - 11*s23 + 2*s34 + 3*s45)/s12 + (s15 + s23 + 2*s34 + 3*s45)/
      (s12 + s23 - s45) + (2*s45*(2*s15^2 - 4*s15*s23 + 2*s23^2 + 5*s15*s45 - 
        6*s23*s45 + 4*s45^2))/(s12^2*(s12 - s34 - s45)) - 
     ((s23 - s45)*(s23 + 4*s34 + s45) + s15*(s23 + 3*s45))/s12^2 + 
     (2*(s23 - s45)*(s23*(s34 - 3*s45) + s45*(3*s15 - s34 + 3*s45)))/s12^3 + 
     (2*(s15^2*s23*s34 + s15*(s23^2 - s34^2)*(s23 - s45) - 
        (s23 + s34)^2*(s23 - s45)^2)*s45)/((s12 + s23 - s45)*tr5^2) + 
     (2*(s15 - s23)*s23*s45*(s12*(-s15 + s23) + s15*s45))/(s34*tr5^2) - 
     (6*s23*(-(s15^2*s34*s45) + s34*(s23 - s45)^2*(2*s34 + s45) + 
        s15*(s23 - s45)*(-s34^2 + 2*s34*s45 + s45^2)))/(s12*tr5^2) + 
     (2*(-(s15^3*s45) + s23^2*(s23 - s45)*(12*s34 + 5*s45) + 
        s15^2*(4*s23*s34 + 11*s23*s45 + 2*s34*s45 + s45^2) + 
        s12*(s15 - s23)*(s15^2 + s23*(6*s23 - s45) - s15*(7*s23 + s45)) - 
        s15*(4*s23*s34*s45 + 2*s34*s45^2 + s23^2*(16*s34 + 15*s45))))/tr5^2))/
   3, (-8*(-3 - (2*s34)/(s12 + s15 - s34) + (s34*(s23 - s45)^2)/
      (s12 + s23 - s45)^3 + (s34^2*(s23 - s45)^2)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^3) - (s15^2*s23)/(s34*(s12 + s23 - s45)^2) - 
     (s15^3*s23)/(s12*s34*(s12 + s23 - s45)^2) - 
     (2*s15^2)/(s12*(s12 + s23 - s45)) + (s15^2*(s15 - s23))/
      (s12*s34*(s12 + s23 - s45)) + (s34*(4*s23 + s34 - 4*s45))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) - (3*s15 + s23 + 2*s34 - 3*s45)/
      (s12 + s23 - s45) - (2*(s23 - s45)^2)/((s12 + s23 - s45)*
       (-s15 + s23 - s45)) - (s15^2*s23)/(s12*(s12 + s23 - s45)*
       (s12 - s34 - s45)) - (2*s34*(s23 - s45)*(s23 + s34 - s45))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)^2) - (s15*s34)/(s12*s45) - 
     (s34*(s23 + s34))/((s12 + s23 - s45)*s45) + (s15*(s15 + s45))/
      (s12*(s12 - s34 - s45)) + (-s23 + s45)/s12 - 
     (s23 - s45)^2/(s12*(s15 - s23 + s45)) - ((s23 - s45)^2*s45)/
      (s12*s34*(s15 - s23 + s45)) - (s34*(s15 + s34 + 4*s45))/
      (s12 + s23 - s45)^2 + (s15^2 - s15*s45 - s23*s45 + s45^2)/(s12*s34) - 
     (s15^2 + 3*s15*s45 + 3*s45*(-s23 + s45))/((s12 + s23 - s45)*
       (s12 - s34 - s45)) + 
     (s34*(s12*(s15 - s23)*(s15^2 + s15*s34 - s23*s34) + 
        s23*s34*(s15^2 + s15*(s23 + 2*s34) - s23*(s23 + 2*s34))))/
      (s45*tr5^2) + (s23^2*s34^2*(s23 + s34)*(-s15 + s23 + s34))/
      ((s12 + s23 - s45)*s45*tr5^2) - (s15*s23^2*(s23 - s45)^2*s45)/
      ((s12 + s23 - s45)*(s12 - s34 - s45)*tr5^2) + 
     (s45*(s15^3*s34 + s15^2*(4*s34*s45 + s23*(-s34 + s45)) - 
        (s23 - s45)*s45*(2*s34*s45 + s23*(s34 + 3*s45)) + 
        s15*(s23^3 - 2*s23*(s34 - 2*s45)*s45 + 5*s34*s45^2 - 
          s23^2*(s34 + 3*s45))))/((s12 - s34 - s45)*tr5^2) - 
     (s15^4 + 3*s12^2*(s15 - s23)*s23 + 3*s23^4 + 10*s23^3*s34 + 
       2*s23^2*s34^2 - 2*s23*s34^3 - 5*s23^3*s45 - 22*s23^2*s34*s45 + 
       2*s23^2*s45^2 + 8*s23*s34*s45^2 - 4*s34^2*s45^2 + 
       s15^3*(-2*s34 + s45) - s15^2*(2*s34^2 + 6*s34*s45 + 
         s45*(s23 + 11*s45)) + s12*(s15^3 + s15^2*(-3*s23 - 6*s34 + 11*s45) + 
         s23*(-3*s23^2 + 3*s23*s34 + 5*s23*s45 - 7*s34*s45) + 
         s15*(5*s23^2 + 2*s23*s34 - 19*s23*s45 - 4*s34*s45)) - 
       s15*(4*s23^3 + s23^2*(11*s34 - 3*s45) + 2*s34*(s34^2 + 5*s34*s45 - 
           9*s45^2) + s23*(5*s34^2 - 3*s45^2)))/tr5^2 + 
     (s34*(s15^3*s23*s45 + s15^2*(4*s23 + s34)*s45^2 + 
        (s23 - s45)^2*(-(s23^2*(s34 - 2*s45)) + 2*s23*s45*(4*s34 + s45) + 
          s34*(s34^2 + 6*s34*s45 + 2*s45^2)) - s15*(s23 - s45)*
         (-(s23^2*(s34 - 3*s45)) + s34*s45*(s34 + 3*s45) + 
          s23*(s34^2 + 8*s34*s45 + 5*s45^2))))/((s12 + s23 - s45)^2*tr5^2) + 
     (s15^4*s23 + 3*s23^5 + 2*s23^4*(5*s34 - 4*s45) + 2*s15^3*s23*s45 + 
       s23^3*(9*s34^2 - 32*s34*s45 + 4*s45^2) - 
       2*s23^2*(s34^3 + 17*s34^2*s45 - 12*s34*s45^2 - 2*s45^3) + 
       s34*s45*(s34^3 + 4*s34^2*s45 - 3*s34*s45^2 - 2*s45^3) - 
       s23*(2*s34^4 + 4*s34^3*s45 - 27*s34^2*s45^2 + 3*s45^4) - 
       s15^2*(-4*s34^2*s45 + s23*(s34^2 + 2*s34*s45 + 2*s45^2)) + 
       s15*(-4*s23^4 + 5*s23^3*(-2*s34 + s45) + 
         s34*s45*(3*s34^2 + 19*s34*s45 - s45^2) + 
         s23^2*(-3*s34^2 + 25*s34*s45 + 6*s45^2) + 
         s23*(2*s34^3 + 3*s34^2*s45 - 6*s34*s45^2 - 7*s45^3)))/
      ((s12 + s23 - s45)*tr5^2)))/3, 
  (-8*(-1 + (-3*s15 + 2*s23 + s34 - 2*s45)/s12 - (s23 - s45)^2/(s12*s15) + 
     ((s23 + s34)*(s23 - s45)^2)/(s12 + s23 - s45)^3 + 
     ((s23 + s34)^2*(s23 - s45)^2)/((s15 - s23 - s34)*(s12 + s23 - s45)^3) + 
     (-s23^2 + s23*s34 + (s34 - s45)^2 + s15*(s23 + s34 - s45))/
      (s12 + s23 - s45)^2 - (2*(s23 + s34)^2*(s23 - s45))/
      ((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
     (2*s15^2)/(s12*(s12 + s23 - s45)) + (2*(2*s15 + s23 + 3*s34 - 3*s45))/
      (s12 + s23 - s45) + (2*(s23 - s45)^2)/(s15*(s12 + s23 - s45)) + 
     (s15*(s15^2 - 2*s15*s23 + s23*(s23 - s45)))/((s12 + s23 - s45)^2*
       (s12 - s34 - s45)) + ((s15 - s23)*s34)/(s12*s45) + 
     (s34*(s23 + s34))/((s12 + s23 - s45)*s45) - (s15*s45)/(s12*s34) + 
     (s15^2*s45)/(s12*s34*(s12 + s23 - s45)) - ((s15 + s23 - s45)*s45)/
      (s34*(s12 + s23 - s45)) - ((s23 - s45)^2*s45)/
      (s12*s15*(s12 - s34 - s45)) - (s15^3*s45)/(s12*(s12 + s23 - s45)^2*
       (s12 - s34 - s45)) + (4*s15^2*s45)/(s12*(s12 + s23 - s45)*
       (s12 - s34 - s45)) - (s12 - s23 + s45)/(s15 - s23 - s34) + 
     ((2*s23 + s34 - s45)*(s34 + s45))/((s15 - s23 - s34)*
       (s12 + s23 - s45)) - (2*s45*(3*s15 - 2*s23 + 2*s45))/
      (s12*(s12 - s34 - s45)) + (-s15^2 + 2*s15*s23 - s23^2 + 3*s15*s45 + 
       s45^2)/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s34*(s12*(s15 - s23)*(s15^2 + s15*(-s23 + s34) - s23*(s23 + s34)) + 
        s23*(s15^2*s34 + s15*(s23^2 + s23*s34 + 2*s34^2) - 
          s23*(s23^2 + 3*s23*s34 + 2*s34^2))))/(s45*tr5^2) - 
     (s23^2*s34*(s23 + s34)^2*(-s15 + s23 + s34))/((s12 + s23 - s45)*s45*
       tr5^2) - (s23^2*(s23 - s45)^2*s45*(s15 - s23 + s45))/
      (s34*(s12 + s23 - s45)*tr5^2) + 
     (s45*(s15*s23^2*(s23 - s45) - s23^2*(s23 - s45)^2 - s15^3*s45 + 
        s15^2*s45*(s23 + s45) + s12*(s15 - s23)*(s15^2 + s23*(-s23 + s45) - 
          s15*(s23 + s45))))/(s34*tr5^2) - 
     (s15^3*s23*s34*s45 + s15^2*s34*(-s23 + s34)*s45^2 + 
       (s23 + s34)^2*(s23 - s45)^2*(2*s23^2 + 3*s23*s34 + s34^2 - 4*s23*s45 - 
         4*s34*s45 + 2*s45^2) - s15*(s23 + s34)*(s23 - s45)*
        (2*s23^3 + s23^2*(3*s34 - 4*s45) + s34*(s34 - 2*s45)*s45 + 
         s23*(s34^2 - 3*s34*s45 + 2*s45^2)))/((s12 + s23 - s45)^2*tr5^2) + 
     (-(s15^4*s23) + s23^5 - 3*s15^3*s23*s45 + s23^4*(s34 + 4*s45) + 
       s23^3*(s34^2 + 12*s34*s45 - 13*s45^2) - 
       s34*s45*(s34^3 + 5*s34^2*s45 - 8*s34*s45^2 + s45^3) + 
       s23^2*(3*s34^3 + 15*s34^2*s45 - 26*s34*s45^2 + 10*s45^3) + 
       s23*(2*s34^4 + 5*s34^3*s45 - 21*s34^2*s45^2 + 15*s34*s45^3 - 
         2*s45^4) + s15^2*(4*s34*s45*(-s34 + s45) + 
         s23*(s34^2 - 14*s34*s45 + 5*s45^2)) + 
       s15*(4*s23^3*(s34 - 2*s45) + s34*s45*(-3*s34^2 + 8*s34*s45 - 
           5*s45^2) + 2*s23^2*(s34^2 - 7*s34*s45 + 3*s45^2) - 
         2*s23*(s34^3 + 5*s34^2*s45 - 8*s34*s45^2 - s45^3)))/
      ((s12 + s23 - s45)*tr5^2) + (s15^4 - 2*s15^3*(s34 - 2*s45) - 
       2*s12^2*(s15 - s23)*(s23 - s45) + 
       s15^2*(-2*s34^2 + 2*s23*(s34 - s45) + 5*s34*s45 - 8*s45^2) + 
       s12*(-2*s15^3 - 4*s23^3 - 3*s15^2*(s34 - 2*s45) + 4*s23*s45^2 + 
         2*s34*s45^2 + s23^2*(-7*s34 + 5*s45) + s15*(6*s23^2 + 14*s23*s34 - 
           11*s23*s45 - 2*s45^2)) + s23*(s23^3 - 2*s34^3 + 
         s23^2*(8*s34 - 9*s45) - 10*s34^2*s45 + 17*s34*s45^2 - 2*s45^3 + 
         s23*(6*s34^2 - 25*s34*s45 + 10*s45^2)) - 
       s15*(2*s23^3 + s23^2*(11*s34 - 12*s45) + s23*(15*s34^2 - 3*s34*s45 - 
           2*s45^2) + 2*(s34^3 + 4*s34^2*s45 - 7*s34*s45^2 + s45^3)))/tr5^2))/
   3, (-8*(s15 - s34)*(s12^5*s15*(s15 - s23)^2*
      (s15^3 + s23*s34*(2*s23 + s34) - s15^2*(2*s23 + 3*s34) + 
       s15*(s23^2 + s23*s34 + 2*s34^2))*s45 + (s23*s34 + (s15 - s34)*s45)^5*
      (-(s15*(s34 + s45)) + s34*(s23 + s34 + s45)) + 
     s12*(s23*s34 + (s15 - s34)*s45)^3*(s15^3*s45*(4*s34 + 5*s45) - 
       s34^2*(s23 - s45)*(4*s23^2 - s34*s45 + 2*s23*(2*s34 + s45)) + 
       s15*s34*(s23^2*(6*s34 + 4*s45) + s34*s45*(5*s34 + 8*s45) + 
         2*s23*(s34^2 + 2*s34*s45 + 2*s45^2)) - 
       s15^2*(3*s34*s45*(3*s34 + 4*s45) + s23*(2*s34^2 + 7*s34*s45 + 
           4*s45^2))) + s12^4*(s23^3*s34^2*(s23 + s34)*(s23 - s45)^2 - 
       s15^6*s45*(s34 + 5*s45) + s15^5*s45*(4*s23*(s34 + 4*s45) + 
         3*s34*(s34 + 6*s45)) - s15^4*s45*(6*s23^2*(s34 + 3*s45) + 
         2*s34^2*(s34 + 10*s45) + s23*s34*(6*s34 + 37*s45)) + 
       s15*s23^2*s34*(-3*s23^3*s34 + s34^2*s45^2 - 2*s23^2*(s34^2 + s45^2)) + 
       s15^2*s23*(s23*s34^2*(2*s34 - 3*s45)*s45 - s34^3*s45^2 + 
         s23^3*(3*s34^2 - s34*s45 - s45^2) + s23^2*s34*(s34^2 + 6*s34*s45 + 
           3*s45^2)) + s15^3*(-(s23^2*s34*(s34 - 18*s45)*s45) + 
         7*s34^3*s45^2 + 2*s23*s34^2*s45*(s34 + 11*s45) + 
         s23^3*(-s34^2 + 4*s34*s45 + 8*s45^2))) + 
     s12^3*(2*s15^6*s45^2*(2*s34 + 5*s45) - s23^2*s34^3*(s23 - s45)^2*
        (4*s23^2 + 4*s23*s34 - 2*s23*s45 - 3*s34*s45) - 
       s15^5*s45^2*(8*s23*(s34 + 3*s45) + 3*s34*(5*s34 + 14*s45)) + 
       s15*s23*s34^2*(s23 - s45)*(10*s23^3*s34 + s23*s34*(2*s34 - s45)*s45 - 
         5*s34^2*s45^2 + 2*s23^2*(3*s34^2 - s34*s45 + s45^2)) - 
       s15^2*s34^2*(8*s23^4*s34 + s23*s34*(8*s34 - 7*s45)*s45^2 - 
         9*s34^2*s45^3 + s23^2*s45*(s34^2 + 4*s34*s45 - 5*s45^2) + 
         s23^3*(2*s34^2 + 7*s45^2)) + s15^4*s45*
        (9*s34^2*s45*(2*s34 + 7*s45) + 2*s23^2*s45*(2*s34 + 9*s45) + 
         s23*s34*(-s34^2 + 11*s34*s45 + 69*s45^2)) + 
       s15^3*(-(s34^3*s45^2*(7*s34 + 40*s45)) + s23*s34^2*s45*
          (s34^2 + 5*s34*s45 - 57*s45^2) + 3*s23^2*s34*s45*
          (s34^2 + 3*s34*s45 - 9*s45^2) + 2*s23^3*(s34^3 - 2*s45^3))) + 
     s12^2*(-2*s15^6*s45^3*(3*s34 + 5*s45) + 3*s23*s34^4*(s23 - s45)^3*
        (2*s23^2 + 2*s23*s34 - s34*s45) + s15^4*s45^2*
        (-(s34^2*s45*(45*s34 + 89*s45)) + s23*s34*(19*s34^2 + 16*s34*s45 - 
           55*s45^2) + s23^2*(5*s34^2 + 10*s34*s45 - 6*s45^2)) + 
       s15*s34^3*(s23 - s45)^2*(5*s34^2*s45^2 + 4*s23^3*(-3*s34 + s45) - 
         8*s23*s34*s45*(s34 + s45) + s23^2*(-6*s34^2 + 2*s34*s45 - 
           4*s45^2)) + s15^5*s45^2*(3*s34*s45*(9*s34 + 16*s45) + 
         s23*(-5*s34^2 + 16*s45^2)) + s15^2*s34^2*(s23 - s45)*
        (s23^3*s34*(7*s34 - 6*s45) + 3*s34^2*s45^2*(3*s34 + 11*s45) + 
         s23*s34*s45^2*(-19*s34 + 16*s45) + s23^2*(s34^3 + s34^2*s45 - 
           5*s34*s45^2 + 2*s45^3)) + s15^3*s34*
        (s34^2*s45^3*(33*s34 + 79*s45) + s23*s34*s45^2*(-23*s34^2 - 
           50*s34*s45 + 60*s45^2) - s23^3*(s34^3 - 2*s34^2*s45 + 4*s45^3) + 
         s23^2*s45*(s34^3 - 34*s34*s45^2 + 12*s45^3)))))/
   (3*s12^3*s23*s34*(-s15 + s23 + s34)*(s12 + s23 - s45)*s45*
    (-s12 + s34 + s45)*tr5^2), 
  (-8*(s34^2/(s23*(s12 + s23 - s45)) + (s15 + 6*s23 + 4*s34 - 5*s45)/
      (s12 + s23 - s45) - (2*s15*(s15 - s45))/(s12*(s12 + s23 - s45)) + 
     (s23*s34^2*(-s15 + s23 + s34))/(s12^3*s45) + 
     (s34*(-s15 + 2*s23 + 3*s34))/(s12*s45) - 
     (s34*(s23^2 + 3*s23*s34 + s34^2 - s15*(s23 + s34)))/(s12^2*s45) + 
     ((s15 - 2*s23 - 3*s34)*s34)/((s12 + s23 - s45)*s45) - 
     (s15^2*s45)/(s12^2*s34) + (s15^3*s45)/(s12^3*(s12 + s23 - s45)) + 
     (2*s15^2*s45)/(s12*s34*(s12 + s23 - s45)) + (s15^2*(s15 - 3*s45)*s45)/
      (s12^2*s34*(s12 + s23 - s45)) + (s15^2*s45^2)/(s12^3*s34) + 
     ((s15 - 2*s45)^2*s45^2)/(s12^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     s45^2/((s12 + s15 - s34)*(s12 - s34 - s45)) - ((s34 - 3*s45)*s45^2)/
      ((s12 + s15 - s34)*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     ((s15 - s45)*s45^4)/(s12^3*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
     (6*s45^4)/(s12*(s12 + s15 - s34)*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (4*s45^5)/(s12^2*(s12 + s15 - s34)*(s12 + s23 - s45)*
       (s12 - s34 - s45)) - s45^6/(s12^3*(s12 + s15 - s34)*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + (s15^2*(-s15 + s45))/(s12^2*(s12 + s23 - s45)) + 
     (s15^2*s45^2*(-s15 + s45))/(s12^3*s34*(s12 + s23 - s45)) + 
     (s15 + s45)^4/(s12^2*s23*(s12 - s34 - s45)) - 
     (s45*(s15 + s45)^4)/(s12^3*s23*(s12 - s34 - s45)) + 
     (-s15 + s45)/(-s12 + s34 + s45) - (s45^2*(s23 + 3*s45))/
      (s12*(s12 + s15 - s34)*(s12 - s34 - s45)) + 
     (5*s15 - 5*s23 - 4*s34 + 3*s45)/s12 - (5*s15 + 4*s45)/
      (s12 + s15 - s34) + (2*s15^2 - s34^2 + s15*s45)/(s12*s23) + 
     (-3*s15^2 - s15*(s34 - 3*s45) + (s34 - 3*s45)*s45)/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (5*s15^2 - s15*s34 - 2*(s34 - 2*s45)*s45)/((s12 + s15 - s34)*
       (s12 + s23 - s45)) + (5*s45^2*(2*s15^2 - 2*s15*s23 + s23^2 + 
        2*s15*s45 - s23*s45 + s45^2))/(s12^3*(s12 - s34 - s45)) - 
     (3*s45*(s15^2 - 2*s15*s45 + 2*s45^2))/(s12*(s12 + s15 - s34)*
       (s12 + s23 - s45)) + (s45^2*(s23^2 + 2*s23*s45 + 3*s45^2))/
      (s12^2*(s12 + s15 - s34)*(s12 - s34 - s45)) - 
     (s45*(12*s15^2 - 8*s15*s23 + 2*s23^2 + 6*s15*s45 - s23*s45 + 6*s45^2))/
      (s12^2*(s12 - s34 - s45)) - (3*(s15^3 - 2*s15^2*s45 + 2*s15*s45^2 - 
        2*s45^3))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     ((s15 - s45)*(s23^3 + s23^2*s45 + s23*s45^2 + s45^3))/
      (s12^3*(s12 + s15 - s34)) - (s45^2*(s23^3 + s23^2*s45 + s23*s45^2 + 
        s45^3))/(s12^3*(s12 + s15 - s34)*(s12 - s34 - s45)) + 
     (s45*(s15^4 - s15^3*s45 + s15^2*s45^2 - s15*s45^3 + s45^4))/
      (s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15^4 - 4*s15^3*s45 + 4*s15^2*s45^2 - 4*s15*s45^3 + 4*s45^4)/
      (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (-2*s15^2 - 3*s45^2 + 3*s15*(s23 + s45))/(s12*(s12 + s15 - s34)) + 
     (-3*s15^2 + 3*s23^2 - 4*s15*s34 + 4*s23*(s34 - s45) + (-2*s34 + s45)^2)/
      s12^2 + (3*s15^2 - s15*(s23 + 3*s45) + s45*(s23 + 3*s45))/
      (s12*(s12 - s34 - s45)) - (s45*(4*s15^3 - s34^3 - 6*s15^2*(s34 - s45) + 
        s34^2*s45 - s34*s45^2 + s45^3 + 4*s15*(s34^2 - s34*s45 + s45^2)))/
      (s12^3*s23) + (3*s15^3 - s15*s34*(s34 - 2*s45) + s15^2*(-2*s34 + s45) + 
       s34*(s34^2 - s34*s45 + s45^2))/(s12^2*s23) + 
     (s15^2*(s23 + s45) + s45*(s23^2 + 2*s23*s45 + 3*s45^2) - 
       s15*(2*s23^2 + 2*s23*s45 + 3*s45^2))/(s12^2*(s12 + s15 - s34)) - 
     (s23^3 + 2*s34^3 + 3*s15^2*(s34 - 2*s45) + 2*s23^2*(s34 - 2*s45) - 
       3*s34^2*s45 + 4*s34*s45^2 - 4*s45^3 + 
       s15*(-5*s34^2 + 8*s34*s45 - 11*s45^2) + 
       s23*(-4*s15*s34 + 3*s34^2 + 7*s15*s45 - 5*s34*s45 + 6*s45^2))/s12^3 + 
     (s15^2*(s15 - s34)*s34^2)/(s23*tr5^2) - 
     ((s15 - s23)^2*(s15 - s34)*s34^2)/(s45*tr5^2) + 
     (s23*s34^4*(-s15 + s34))/(s12*s45*tr5^2) + 
     (s23*(s15 - s34)*s34^2*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)*s45*
       tr5^2) - ((s15 - s34)^3*s34^2*s45)/(s12*s23*tr5^2) + 
     (2*s15^3*(s15 - s34)*s34*s45)/(s12*(s12 + s23 - s45)*tr5^2) + 
     (2*s15^2*(s15 - s34)*s34^2*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)*
       tr5^2) + ((s15 - s34)*s34^4*s45)/(s23*(s12 + s23 - s45)*tr5^2) + 
     (2*(4*s15^5 + s34*(-s23 + 3*s34)*s45^3 + 
        s15^4*(-4*s23 - 7*s34 + 10*s45) + s15*s45^2*(-s23^2 + 2*s23*s34 + 
          9*s34^2 + s23*s45 - 6*s34*s45) + s15^2*s45*(6*s23*s34 + 10*s34^2 - 
          2*s23*s45 - 18*s34*s45 + 3*s45^2) + s15^3*(4*s23*s34 + 3*s34^2 - 
          6*s23*s45 - 20*s34*s45 + 9*s45^2)))/((s12 + s15 - s34)*tr5^2) + 
     (-2*s15^4*s34 + 4*s15^3*s23*(-2*s23 + s34) + 
       2*s15^2*(4*s23^3 + s23*s34*(5*s34 - 11*s45) + s23^2*(8*s34 - 7*s45) + 
         2*s34^2*(s34 - 2*s45)) + s34^3*(2*s23^2 + 2*s34*(s34 - s45) + 
         s23*(4*s34 - s45)) - s15*(6*s23^3*(2*s34 - s45) + 
         2*s23^2*(9*s34^2 - 16*s34*s45 + 3*s45^2) + 
         2*s34^2*(2*s34^2 - 3*s34*s45 + 7*s45^2) + 
         s23*s34*(10*s34^2 - 31*s34*s45 + 20*s45^2)))/
      ((s12 + s23 - s45)*tr5^2) - 
     (8*s15^4 - 2*s15^3*(8*s23 + 2*s34 - 5*s45) + 
       s23*(s34^3 + 2*s23^2*s45 + 6*s34*(s23 - 2*s45)*s45) + 
       2*s15^2*(4*s23^2 + 9*s23*s34 + s34^2 - 8*s23*s45 + 2*s34*s45 + 
         7*s45^2) + 2*s12*(s15 - s23)*(s15^2 + 3*s23*s45 - 
         s15*(s23 + 4*s45)) - s15*(2*s23^2*(7*s34 - 2*s45) + 
         s23*(s34^2 - 8*s34*s45 + 8*s45^2) + 2*(s34^3 + 7*s34*s45^2)))/
      tr5^2 + (2*(s15^3*s34*(s34 - 2*s45) + 
        s34*(-s34^4 + s23*(s23 - s45)^2*s45) - 
        2*s15^2*(s34^2*(s34 - 2*s45) + s23*(s34^2 + s45^2)) + 
        s15*(2*s34^3*(s34 - s45) + s23^2*s45*(-2*s34 + s45) + 
          s23*(2*s34^3 + 2*s34*s45^2 - s45^3))))/(s12*tr5^2)))/3, 
  (8*s23*(s12^5*(s15 - s23)^2*s34*(-(s23^2*(s23 + s34)*(s23 - s45)) + 
       s15^3*s45 - s15^2*s23*(s23 + s45) + s15*(2*s23^3 + s23^2*(s34 - s45) + 
         s34*s45^2)) + (s23*s34 + (s15 - s34)*s45)^4*
      (-(s15^3*s45) + s34^2*s45*(s34 + s45) + s23^2*(s34^2 - s45^2) + 
       s23*s34*(s34^2 + s34*s45 - s45^2) + s15^2*((s34 - s45)*s45 + 
         s23*(s34 + 2*s45)) - s15*(s34^2*s45 + s23^2*(s34 + s45) + 
         2*s23*(s34^2 + s34*s45 - s45^2))) + 
     s12^4*(s15^6*s45^2 - s15^5*(s23^2*s34 + 3*s23*s45^2 + 
         s45*(s34^2 + 6*s34*s45 - s45^2)) + 
       s15^4*(4*s23^3*s34 + s34*(5*s34 - 3*s45)*s45^2 + 
         s23*s45*(4*s34^2 + 16*s34*s45 - 3*s45^2) + 
         3*s23^2*(s34^2 + s45^2)) + s23^2*s34*(s23 - s45)*
        (5*s23^3*s34 + s23^2*s34*(5*s34 - 2*s45) - s34*(s34 - 2*s45)*s45^2 + 
         s23*s45*(-2*s34^2 - s34*s45 + 2*s45^2)) - 
       s15*s23^2*s34*(s23^4 + 18*s23^3*s34 + 2*(3*s34 - s45)*s45^3 + 
         3*s23^2*(4*s34^2 - 5*s34*s45 - s45^2) + 2*s23*s45*
          (-4*s34^2 - 2*s34*s45 + 3*s45^2)) - 
       s15^3*(6*s23^4*s34 + 2*s23*s34*(5*s34 - 2*s45)*s45^2 + 
         s23^3*(14*s34^2 + s45^2) + 2*s34*s45^2*(s34^2 + s34*s45 + s45^2) + 
         s23^2*(2*s34^3 + 4*s34^2*s45 + 11*s34*s45^2 - 3*s45^3)) + 
       s15^2*(4*s23^5*s34 + 24*s23^4*s34^2 + s34^2*s45^3*(3*s34 + 2*s45) + 
         s23*s34*s45^2*(5*s34^2 + 5*s34*s45 + 2*s45^2) + 
         s23^3*(9*s34^3 - 7*s34^2*s45 - 2*s34*s45^2 - s45^3) + 
         s23^2*(-(s34^3*s45) + 3*s34*s45^3))) + 
     s12^3*(s15^7*s45^2 - s15^6*s45^2*(3*s23 + 2*(s34 + s45)) + 
       s15^5*(s23*s45^2*(4*s34 + 5*s45) + s45^2*(5*s34^2 + 12*s34*s45 - 
           3*s45^2) + s23^2*(s34^2 + 3*s45^2)) + s23*s34*(s23 - s45)*
        (s23*s34^2*(3*s34 - 5*s45)*s45^2 + 2*s34^2*s45^3*(-s34 + s45) + 
         s23^4*(-10*s34^2 + s45^2) + s23^3*s34*(-10*s34^2 + 8*s34*s45 + 
           s45^2) - 2*s23^2*s45*(-4*s34^3 - s34^2*s45 + 2*s34*s45^2 + 
           s45^3)) - s15^4*(s34*s45^2*(5*s34^2 + 16*s34*s45 - 8*s45^2) + 
         s23^3*(7*s34^2 + s34*s45 + s45^2) + s23*s45*(s34^3 + 14*s34^2*s45 + 
           37*s34*s45^2 - 8*s45^3) + 2*s23^2*(s34^3 + s34^2*s45 + s34*s45^2 + 
           2*s45^3)) + s15*s34*(s23^6*(4*s34 + s45) + 
         s34^2*s45^4*(3*s34 + 2*s45) + s23^2*s34*s45^2*
          (-5*s34^2 + 16*s34*s45 - 16*s45^2) + s23^4*s34*
          (18*s34^2 - 38*s34*s45 - 3*s45^2) + s23^5*(32*s34^2 - 6*s34*s45 - 
           3*s45^2) - 2*s23*s34*s45^3*(s34^2 + 5*s34*s45 - 3*s45^2) + 
         s23^3*s45*(-12*s34^3 + 2*s34^2*s45 + 18*s34*s45^2 + 3*s45^3)) + 
       s15^3*(3*s23^4*s34*(5*s34 + s45) + s23*s34*s45^2*
          (12*s34^2 + 46*s34*s45 - 21*s45^2) + 
         s23^3*(16*s34^3 - 2*s34^2*s45 - s34*s45^2 + s45^3) + 
         s34*s45^2*(s34^3 + 12*s34^2*s45 + 3*s34*s45^2 + 4*s45^3) + 
         s23^2*(s34^4 + 4*s34^3*s45 - s34^2*s45^2 + 32*s34*s45^3 - 
           7*s45^4)) - s15^2*(s23^5*s34*(13*s34 + 3*s45) + 
         s23^4*s34*(36*s34^2 - 10*s34*s45 - 3*s45^2) + 
         s34^2*s45^3*(6*s34^2 + 11*s34*s45 + 6*s45^2) + 
         s23^2*s34*s45*(s34^3 - 11*s34^2*s45 + 38*s34*s45^2 - 12*s45^3) + 
         s23*s34*s45^2*(4*s34^3 + 21*s34^2*s45 - 14*s34*s45^2 + 6*s45^3) + 
         s23^3*(9*s34^4 - 17*s34^3*s45 - 12*s34^2*s45^2 + 6*s34*s45^3 - 
           2*s45^4))) - s12*(s23*s34 + (s15 - s34)*s45)^2*
      (-3*s15^5*s45^2 + s15^4*s45*(2*s23*s34 + 7*s23*s45 + 6*s34*s45 - 
         2*s45^2) + s34*(s23 - s45)*(s23*s34^2*s45*(2*s34 + s45) - 
         s34^2*s45^2*(2*s34 + s45) + s23^3*(5*s34^2 - 3*s45^2) + 
         s23^2*s34*(5*s34^2 + 2*s34*s45 - 3*s45^2)) + 
       s15^3*(s45^2*(-5*s34^2 + s34*s45 + s45^2) + 
         s23*s45*(-8*s34^2 - 14*s34*s45 + 5*s45^2) - 
         s23^2*(3*s34^2 + 6*s34*s45 + 5*s45^2)) + 
       s15^2*(s34^2*s45^2*(5*s34 + 8*s45) + s23^3*(7*s34^2 + 7*s34*s45 + 
           s45^2) + s23^2*(6*s34^3 + 6*s34^2*s45 + s34*s45^2 - 4*s45^3) + 
         s23*s45*(9*s34^3 + 12*s34^2*s45 - 4*s34*s45^2 - 2*s45^3)) + 
       s15*(-(s23^4*s34*(4*s34 + 3*s45)) - s34^2*s45^2*(3*s34^2 + 9*s34*s45 + 
           2*s45^2) + s23*s34*s45*(-4*s34^3 - 4*s34^2*s45 - 2*s34*s45^2 + 
           s45^3) + s23^3*(-12*s34^3 + 9*s34*s45^2 + s45^3) + 
         s23^2*(-3*s34^4 + 5*s34^3*s45 + 5*s34^2*s45^2 + s45^4))) + 
     s12^2*(-3*s15^7*s45^3 + s15^6*s45^2*(-(s23*s34) + 8*s23*s45 + 
         9*s34*s45) + s34^2*(s23 - s45)^2*(s34^3*s45^3 - 
         2*s23^2*(s34 - s45)*s45*(s34 + s45)^2 + s23^4*(10*s34^2 - 3*s45^2) + 
         s23^3*s34*(10*s34^2 - 2*s34*s45 - 3*s45^2) + s23*s34*s45^2*
          (-5*s34^2 + s34*s45 + 2*s45^2)) + s15^5*s45*
        (s23^2*(s34^2 + 2*s34*s45 - 7*s45^2) + 
         s23*s45*(2*s34^2 - 22*s34*s45 + s45^2) + 
         s45^2*(-13*s34^2 - 6*s34*s45 + 3*s45^2)) + 
       s15^4*(s34*s45^3*(14*s34^2 + 20*s34*s45 - 7*s45^2) + 
         s23*s45^3*(45*s34^2 + 21*s34*s45 - 7*s45^2) + 
         s23^2*s45*(s34^3 - 4*s34^2*s45 + 12*s34*s45^2 - 2*s45^3) + 
         s23^3*(3*s34^3 - 4*s34^2*s45 - 2*s34*s45^2 + 2*s45^3)) - 
       s15^3*(2*s23^4*s34*(6*s34^2 - s34*s45 - s45^2) + 
         s23*s34*s45^2*(2*s34^3 + 52*s34^2*s45 + 31*s34*s45^2 - 22*s45^3) + 
         s34*s45^3*(10*s34^3 + 28*s34^2*s45 + 3*s34*s45^2 + 2*s45^3) + 
         s23^2*s45*(2*s34^4 - 20*s34^3*s45 + 13*s34^2*s45^2 + 23*s34*s45^3 - 
           5*s45^4) + s23^3*(6*s34^4 - 12*s34^3*s45 + 3*s34^2*s45^2 - 
           s45^4)) - s15*s34*(s23 - s45)*(3*s23^5*s34*(2*s34 + s45) - 
         2*s34^2*s45^3*(3*s34^2 + 5*s34*s45 + s45^2) + 
         s23^4*(28*s34^3 - 12*s34^2*s45 - 9*s34*s45^2 + s45^3) - 
         2*s23*s34*s45^2*(s34^3 - 8*s34^2*s45 + 3*s45^3) + 
         s23^2*s45*(4*s34^4 + 6*s34^3*s45 + 13*s34^2*s45^2 + 10*s34*s45^3 - 
           2*s45^4) + s23^3*(12*s34^4 - 26*s34^3*s45 - 3*s34^2*s45^2 + 
           s45^4)) + s15^2*(s23^5*s34*(15*s34^2 + 4*s34*s45 - s45^2) + 
         s23^4*s34*(24*s34^3 - 31*s34^2*s45 - 4*s34*s45^2 + 2*s45^3) + 
         s34^2*s45^3*(3*s34^3 + 20*s34^2*s45 + 16*s34*s45^2 + 4*s45^3) + 
         s23^2*s34*s45*(s34^4 - 20*s34^3*s45 + 16*s34^2*s45^2 + 
           22*s34*s45^3 - 17*s45^4) + s23*s34*s45^2*(s34^4 + 17*s34^3*s45 - 
           10*s34^2*s45^2 - 18*s34*s45^3 + 4*s45^4) + 
         s23^3*(3*s34^5 - 21*s34^4*s45 + 8*s34^3*s45^2 - 7*s34^2*s45^3 + 
           9*s34*s45^4 - s45^5)))))/(3*s12*(s15 - s23)*(s12 + s15 - s34)*
    (s15 - s23 - s34)*s34*(s12 + s23 - s45)*(s12 - s34 - s45)*s45*(s15 + s45)*
    tr5^2), (-8*((-2*s15^3*s23)/(s12^2*(s12 + s23 - s45)^2) - 
     (2*s15^2*s23^2)/(s12*s34*(s12 + s23 - s45)^2) - 
     (4*s15^3*s23^2)/(s12^2*s34*(s12 + s23 - s45)^2) - 
     (2*s15^4*s23^2)/(s12^3*s34*(s12 + s23 - s45)^2) + 
     (2*s15^2*(-s23 + s34))/(s12*(s12 + s23 - s45)^2) - 
     (4*s15^3*s23)/(s12^3*(s12 + s23 - s45)) + (s15*(s15 - 4*s34))/
      (s12*(s12 + s23 - s45)) - (s15^2*(s15 - 2*s34))/
      (s12^2*(s12 + s23 - s45)) + (2*s15^2*s23*(2*s15 + s23))/
      (s12^2*s34*(s12 + s23 - s45)) + (2*s15^3*s23*(2*s15 + s23))/
      (s12^3*s34*(s12 + s23 - s45)) + (4*s34 - 2*s45)/(s12 + s23 - s45) + 
     (2*s23^2*s34^3)/(s12^3*s45^2) - (2*(s15 - s23 - s34)*s34*(s23 + s34))/
      (s12*s45^2) - (2*s23*s34^2*(-s15 + 2*s23 + s34))/(s12^2*s45^2) + 
     (2*(s15 - s23 - s34)*s34*(s23 + s34))/((s12 + s23 - s45)*s45^2) + 
     (2*s23*(2*s15 + s23 - 2*s34)*s34^2)/(s12^3*s45) - 
     (s34*(s15^2 + s15*s23 + 2*s23^2 - 2*s23*s34 - 2*s34^2))/(s12^2*s45) - 
     (s15^2 + s15*s34 - 2*s34*(s23 + s34))/(s12*s45) + 
     (5*s15^2 - 2*s34*(s23 + s34) + s15*(-6*s23 + 5*s34))/
      ((s12 + s23 - s45)*s45) - (2*s15*(s15 - s23 + s45))/(s12*s34) + 
     (2*s15^2*(s15 - s23 + s45))/(s12^2*s34) + (2*s15*(s15 - s23 + s45))/
      ((s12 + s15 - s34)*s34) - (2*s15*(s15 - s23 + s45))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) - (2*s45*(s15 - s23 + s45)^3)/
      ((s12 + s15 - s34)*(s12 + s23 - s45)^3) - (2*s15^3*(s15 + s23 + s45))/
      (s12^3*s34) + (2*(-2*s34 + s45))/s12 - 
     (2*(s15 - s23 + s45)^2*(s15 + 2*s45))/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) + (-5*s15^2 + s15*(2*s23 + s34 - 4*s45) + 
       2*s34*(s34 + s45))/s12^2 + (2*(s15 - s23 + s45)*
       (-(s23*(s34 + s45)) + s45*(s15 + s34 + s45)))/(s12 + s23 - s45)^3 + 
     (2*(2*s15^3 + s15*s34*(3*s23 - 2*s34 - 3*s45) + 3*s15^2*s45 + 
        s34^2*(-2*s23 + s34 + s45)))/s12^3 + 
     (2*(s15^2 - (s23 - s45)*(-2*s34 + s45) + s15*(s23 - 3*s34 + 2*s45)))/
      (s12 + s23 - s45)^2 - (4*s15*(s15^2*s23*(s23^2 - s23*s34 + s34^2) - 
        s15*(2*s23^3 + s34^3)*(s23 - s45) + s23^2*(s23 + s34)*(s23 - s45)^2))/
      ((s12 + s23 - s45)^2*tr5^2) + (s15^3*s23*(s15^2 + 5*s15*s34 - 8*s34^2))/
      (s12*(s12 + s23 - s45)*tr5^2) + 
     (s15*s23*s34^2*(s15^2 - s15*s34 - 2*s34^2))/(s12*s45*tr5^2) + 
     (s15*(s15 - s23)*(s15^3 + s15^2*(3*s23 + s34) - 2*s12*(s15 - s23)*
         (2*s15 - 3*s23 + 2*s34) + 2*s23*(3*s23^2 + 4*s23*s34 - 3*s34^2) - 
        s15*(10*s23^2 + 5*s23*s34 + 2*s34^2)))/(s45*tr5^2) - 
     (s15*s23*(s15^4 + s15^3*(2*s23 - s34) - s15^2*(13*s23^2 + 4*s23*s34 + 
          s34^2) + s15*(16*s23^3 + 13*s23^2*s34 + 3*s34^3) - 
        2*(3*s23^4 + 4*s23^3*s34 + s34^4)))/((s12 + s23 - s45)*s45*tr5^2) - 
     (s15*(s15^4 + 3*s15^3*s34 + s15^2*s34*(-11*s34 + 12*s45) + 
        3*s15*s34*(4*s23*s34 + 3*s34^2 - 2*s23*s45 - 8*s34*s45) - 
        2*s34^2*(3*s23^2 + 6*s23*s34 + s34^2 - 3*s23*s45 - 6*s34*s45)))/
      (s12*tr5^2) + (2*s15*(2*s15^3 + s15^2*(-5*s23 + 4*s34) + 
        s15*(2*s23^2 - 7*s23*s34 - 4*s34^2) + 
        s23*(s23^2 + 7*s23*s34 + 2*s34*(-2*s34 + s45))))/tr5^2 + 
     (s15*(s15^2*(s23^2 - 14*s23*s34 - 7*s34^2) + 
        s15*(4*s23^3 + 2*s23*s34*(13*s34 - 18*s45) + s34^2*(5*s34 - 4*s45) + 
          s23^2*(41*s34 + 4*s45)) - 
        2*(2*s23^4 + s23^2*s34*(11*s34 - 12*s45) + s34^3*(s34 - 4*s45) + 
          s23^3*(12*s34 + s45) + s23*s34*(4*s34^2 - 11*s34*s45 + 4*s45^2))))/
      ((s12 + s23 - s45)*tr5^2)))/3, 
  ((-16*s15)/s12 + (8*s15*(s15 - 12*s34 - 8*s45))/(s12*(s12 + s23 - s45)) - 
    (8*(5*s15 + 8*s23 - 19*s34 - 6*s45))/(s12 + s23 - s45) + 
    (8*s15^2*(s15 + 2*s34 - 4*s45))/(s12^2*(s12 + s23 - s45)) + 
    (16*(s23 + s34)^2*(s34 - s45))/((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
    (16*s15^2*(s15 + s34 - s45))/(s12*(s12 + s23 - s45)^2) + 
    (16*s15^2*(2*s15 + s34 - s45))/((s12 + s23 - s45)^2*(s12 - s34 - s45)) + 
    (16*s23^2*s34^3)/(s12^3*s45^2) - (16*(s15 - s23 - s34)*s34*(s23 + s34))/
     (s12*s45^2) - (16*s23*s34^2*(-s15 + 2*s23 + s34))/(s12^2*s45^2) + 
    (16*(s15 - s23 - s34)*s34*(s23 + s34))/((s12 + s23 - s45)*s45^2) - 
    (32*s23*s34^2*(-s15 + s34))/(s12^3*s45) - 
    (8*(s15^2 + s15*s34 + 2*s34*(s23 + s34)))/(s12*s45) - 
    (8*s34*(s15^2 + s15*s23 - 2*s34*(3*s23 + s34)))/(s12^2*s45) + 
    (8*(3*s15^2 + 3*s15*s23 + 4*s23^2 + 5*s15*s34 + 11*s23*s34 + 4*s34^2))/
     ((s12 + s23 - s45)*s45) + (16*(s23 + s34)^3*s45)/
     ((s15 - s23 - s34)*(s12 + s23 - s45)^3) - 
    (16*s15^3*s45)/(s12^2*(s12 + s23 - s45)^2) - 
    (32*s15^3*s45)/(s12^3*(s12 + s23 - s45)) - (16*s15*(2*s15 - s45)*s45)/
     (s12^2*(s12 - s34 - s45)) - (32*s15^3*(s15 - s45)*s45)/
     (s12^2*(s12 + s23 - s45)^2*(s12 - s34 - s45)) + 
    (16*s15^4*s45^2)/(s12^3*(s12 + s23 - s45)^2*(s12 - s34 - s45)) - 
    (48*s15^3*s45^2)/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
    (64*s15^2*s45*(-s15 + s45))/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
    (16*s15*s45^2*(3*s15 - s23 + s45))/(s12^3*(s12 - s34 - s45)) - 
    (16*(s23 + s34)*(s34 + s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
    (16*(s34 + s45))/(s12 - s34 - s45) + (16*s15*(s34 + s45))/
     ((s12 + s23 - s45)*(s12 - s34 - s45)) - (16*(s23 + s34)*(s34 + s45))/
     ((s15 - s23 - s34)*(-s12 + s34 + s45)) + 
    (16*(s23 + s34)*(s15*s23 + (s23 + s34)*s45))/(s12 + s23 - s45)^3 + 
    (16*s15^2*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s12 + s23 - s45)^2*
      (s12 - s34 - s45)) - (16*s15*(s15^2 - 4*s15*s45 + s45^2))/
     (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
    (-32*s15^2 + 16*(s23 - s34)*(s34 + s45))/(s12 + s23 - s45)^2 + 
    (8*(s15^2 - 2*s34^2 + s15*(-2*s23 + s34 + 4*s45)))/s12^2 + 
    (16*(s34^3 + 3*s15^2*s45 + s15*(-2*s34^2 + s23*(s34 - s45) - s34*s45 + 
         s45^2)))/s12^3 - (8*s15*s23*s34^2*(-s15^2 + s15*s34 + 2*s34^2))/
     (s12*s45*tr5^2) - (8*(s15 - s23)*(-s15^4 - s15^3*(s23 + s34) + 
       s23*(4*s23 + s34)*(s23 + 2*s34)^2 + s15^2*(-s23^2 + s23*s34 + 
         2*s34^2) + s12*(s15 - s23)*(2*s15^2 + 3*s15*s23 + 4*s23^2 + 
         4*s15*s34 + 9*s23*s34 + 2*s34^2) + s15*s23*(-s23^2 + s23*s34 + 
         4*s34^2)))/(s45*tr5^2) - 
    (8*s23*(s15^5 - s15^4*s34 - s15^3*s34^2 + 3*s15^2*s34^3 + 
       s23*(s23 + s34)^2*(4*s23^2 + 9*s23*s34 + 2*s34^2) - 
       s15*(5*s23^4 + 16*s23^3*s34 + 13*s23^2*s34^2 + 4*s23*s34^3 + 
         2*s34^4)))/((s12 + s23 - s45)*s45*tr5^2) + 
    (8*s15^3*(s15^2 + 5*s15*s34 - 8*s34^2)*s45)/(s12*(s12 + s23 - s45)*
      tr5^2) - (32*s34*(s15^3*s23*s34 + s15*(s23^2 - s34^2)*(s23 - s45)^2 - 
       (s23 + s34)^2*(s23 - s45)^3 + s15^2*s34^2*(-s23 + s45)))/
     ((s12 + s23 - s45)^2*tr5^2) + 
    (8*s15*s34*(2*s15^3 + 3*s15^2*(s34 - 4*s45) - 
       3*s15*(4*s23*s34 + 3*s34^2 - 2*s23*s45 - 8*s34*s45) + 
       2*s34*(3*s23^2 + 6*s23*s34 + s34^2 - 3*s23*s45 - 6*s34*s45)))/
     (s12*tr5^2) + (8*(2*s15^4 + s12*(s15 - s23)^2*(7*s15 + 8*s23 - 21*s34 - 
         8*s45) + s15^3*(16*s34 - 7*s45) + s15^2*(8*s23*s34 - 6*s34^2 + 
         31*s34*s45 + 8*s45^2) + s15*(10*s23^3 - s23^2*(52*s34 + 9*s45) + 
         s23*(-68*s34^2 + 22*s34*s45) - 2*s34*(2*s34^2 + 21*s34*s45 + 
           8*s45^2)) - s23*(12*s23^3 + 8*s23^2*(s34 - 2*s45) + 
         s23*(-22*s34^2 - 7*s34*s45 + 8*s45^2) + 
         2*s34*(2*s34^2 + 21*s34*s45 + 8*s45^2))))/tr5^2 - 
    (8*(s15^5 + 5*s15^4*s34 + s15^3*(18*s23 - s34)*s34 - 
       s15^2*s34*(34*s23*s34 + 5*s34^2 + 6*s23*s45 + 6*s34*s45) + 
       s15*(15*s23^4 - s23^3*(22*s34 + 19*s45) + 
         s23*s34*(12*s34^2 + 31*s34*s45 - 6*s45^2) + 
         s34^2*(2*s34^2 - 8*s34*s45 + s45^2) + 
         s23^2*(-19*s34^2 + 44*s34*s45 + 9*s45^2)) - 
       (s23 + s34)*(16*s23^4 + s23^3*(5*s34 - 28*s45) - 
         s34*s45*(2*s34^2 + 21*s34*s45 + 8*s45^2) + 
         s23^2*(s34^2 + 21*s34*s45 + 24*s45^2) + 
         s23*(4*s34^3 + 31*s34^2*s45 - 5*s34*s45^2 - 8*s45^3))))/
     ((s12 + s23 - s45)*tr5^2))/3, 
  (-8*((s15^2*s23)/(s12^2*s34) - (s15^2*s23)/(s12*s34*(s12 + s23 - s45)) - 
     (s15^2*s23^2)/(s12^2*s34*(s12 + s23 - s45)) - 
     (3*(s23 - s45))/(s12 + s23 - s45) - (s15^2*s23^2)/
      (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15*s23*(s15 + 2*s23))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s34*(s23 + s34 - s45))/((s12 + s23 - s45)*(-s15 + s23 - s45)) - 
     s23^2/(s12*s45) + (s23^3*s34^2)/(s12^3*s15*s45) + 
     (s23*(s23 + s34)^2)/(s12*s15*s45) - (s23^2*s34*(2*s23 + s34))/
      (s12^2*s15*s45) + s23^2/((s12 + s23 - s45)*s45) - 
     (s23*(s23 + s34)^2)/(s15*(s12 + s23 - s45)*s45) + 
     (s15^2*s45^2)/(s12^3*s34) + (s23*(2*s15 + s45))/
      (s12*(s12 - s34 - s45)) - (s23*(2*s15 + s45))/((s12 + s23 - s45)*
       (s12 - s34 - s45)) + (-s23 + s45)/s12 + (3*s23*(-s23 + s45))/
      (s12 + s23 - s45)^2 + (s34*(s23 + s34 - s45))/(s12*(s15 - s23 + s45)) - 
     (s23*s34^2)/(s12*s45*(s15 - s23 + s45)) + 
     (s23^2*s34^2)/(s12^2*s45*(s15 - s23 + s45)) - 
     (s23^3*s34^2)/(s12^3*s45*(s15 - s23 + s45)) + 
     (s23*s34^2)/((s12 + s23 - s45)*s45*(s15 - s23 + s45)) + 
     (s45^2*(s15 - s23 + s45)^2)/(s12^3*(s12 - s34 - s45)) - 
     ((s23 + s34)*(s34 + s45))/(s12*s15) + ((s23 + s34)*(s34 + s45))/
      (s15*(s12 + s23 - s45)) - (2*(s23^2 + s23*s45 - 2*s45^2))/s12^2 - 
     (s34^2*(3*s23^2 - 3*s23*s45 + s45^2))/(s12^3*s15) + 
     (s23*(s15^2 + 2*s15*s45 + s45*(-s23 + s45)))/(s12^2*(s12 - s34 - s45)) + 
     (s34*(3*s23^2 + 2*s23*s34 - s45*(s34 + s45)))/(s12^2*s15) + 
     (3*s23^2*(s34 + s45)^2 - 3*s23*s45*(s34 + s45)^2 + s45^2*(s34 + s45)^2 - 
       s23^3*(2*s34 + s45))/(s12^3*(s15 - s23 + s45)) - 
     (s23^2*(s34 + 2*s45) + 2*s23*(s34^2 - s34*s45 - 2*s45^2) + 
       s45*(-s34^2 + s34*s45 + 2*s45^2))/(s12^2*(s15 - s23 + s45)) - 
     (2*(-3*s15*s23*(s23 + 2*s34) + (3*s23^2 + 5*s23*s34 + 2*s34^2)*
         (s23 - s45))*(s23 - s45)*s45)/((s12 + s23 - s45)*tr5^2) + 
     (2*s23*(s23 - s45)*(2*s34 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (s12*tr5^2) + (4*(s23 - s45)*(s12*(s15 - s23)^2 - s15^2*s45 + 
        2*s15*s34*(s23 + s45) + s23*(-2*s23*s34 + s23*s45 + 2*s34*s45)))/
      tr5^2))/3, (-8*(s23/(s12 + s23 - s45) - (s15^2*s23^2)/
      (s12^2*(s12 + s15 - s34)*s45) - (s15^2*s23^3)/(s12^3*(s12 + s15 - s34)*
       s45) + ((s15 - s34)^2*s34^2)/(s12^2*(s15 - s23 - s34)*s45) + 
     ((s15 - s34)^3*s34^2)/(s12^3*(s15 - s23 - s34)*s45) - 
     ((s23 - s34)*(s23^2 + s34^2 - s15*(s23 + s34)))/(s12^2*s45) + 
     (-(s15^2*s34^2) + s34*(s23^3 - s23^2*s34 + s23*s34^2 - s34^3) + 
       s15*(s23^3 - s23*s34^2 + 2*s34^3))/(s12^3*s45) + 
     s45/(s12 + s15 - s34) - (s23*s45)/(s12*(s12 + s15 - s34)) + 
     (s15^2*s45)/(s12^2*s34) - (s15^2*s45)/(s12*(s12 + s15 - s34)*
       (s12 + s23 - s45)) + ((2*s15 - s45)*s45)/((s15 - s23 - s34)*
       (s12 + s23 - s45)) + ((2*s23 - s45)*s45)/(s12 + s23 - s45)^2 - 
     (s15^2*s45^2)/(s12^3*s34) + (s34*s45^2)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) - (s15*s45^2)/((-s15 + s23 + s34)*
       (s12 + s23 - s45)^2) + (2*s15^2*s45^2)/(s12^2*(s12 + s15 - s34)*
       (s12 + s23 - s45)) + (s15^2*s45^2)/(s12^2*s34*(s12 + s23 - s45)) - 
     s45^2/(s12*(s12 - s34 - s45)) - ((s15^2 - 2*s15*s23 + s23*(s23 - s45))*
       s45^2)/(s12^3*(s12 - s34 - s45)) + 
     s45^2/((s12 + s23 - s45)*(s12 - s34 - s45)) + (s15*(s15 - 2*s45)*s45^2)/
      (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15^2*s45^3)/(s12^3*(s12 + s15 - s34)*(s12 + s23 - s45)) - 
     (s15^2*s45^3)/(s12^3*s34*(s12 + s23 - s45)) - 
     (s15^2*s45^3)/(s12^3*(-s15 + s23 + s34)*(s12 + s23 - s45)) - 
     (s15^2*s45^3)/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s45^2*(-2*s15 + s45))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s15*s45^2*(-s15 + s45))/(s12^2*(s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (-s23 + s45)/s12 + (s45*(-2*s34 + s45))/(s12*(s15 - s23 - s34)) - 
     (s45*(s15 - s34 + 2*s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15*(s23^2 + s15*s45))/(s12^2*(s12 + s15 - s34)) + 
     (s45*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s15 - s23 - s34)*
       (s12 + s23 - s45)) + (s45*(s15^2 - 2*s15*s23 + s23^2 - s23*s45 + 
        s45^2))/(s12^2*(s12 - s34 - s45)) - (s15^2*(s23^2 + s23*s45 + s45^2))/
      (s12^3*(s12 + s15 - s34)) + (3*s34^2 + s34*s45 + s45^2 + 
       s23*(-3*s34 + s45) - 3*s15*(s34 + s45))/s12^2 - 
     (s34^3 - s15*(s23^2 - 2*s23*s34 + 3*s34^2) + s23^2*(s34 + s45) + 
       s15^2*(2*s34 + s45) - s23*(s34^2 + s45^2))/s12^3 + 
     (4*s15*s34^3 - s34^4 + s15^3*(2*s34 + s45) + 
       s15^2*(-5*s34^2 - s34*s45 + s45^2))/(s12^3*(s15 - s23 - s34)) + 
     (s34^2*(3*s34 + s45) + s15^2*(3*s34 + 2*s45) + 
       s15*(-6*s34^2 - 4*s34*s45 + 2*s45^2))/(s12^2*(s15 - s23 - s34)) - 
     (2*(-(s15^2*s23^2) + s15*s23^2*(s23 - s45) + s34*(s23 + s34)*
         (s23 - s45)^2)*s45)/((s12 + s23 - s45)*tr5^2) + 
     (2*s23*s45*(2*s15 - s23 + s45)*(s23*s34 + (s15 - s34)*s45))/
      (s12*tr5^2) - (2*(s15 - s34)*s34*s45*(s12*s34 + 
        (s15 - s34)*(s34 + s45)))/((s15 - s23 - s34)*tr5^2) - 
     (2*s45*(s15^4 - s15^3*(s23 + 2*s34 - 2*s45) + s34*(-s23 + s34)*s45^2 + 
        s15*s45*(-s23^2 + 2*s34*(s34 - s45) + s23*s45) + 
        s15^2*(s23*s34 + s34^2 - 4*s34*s45 + s45^2)))/
      ((s12 + s15 - s34)*tr5^2) + (2*s45*(s15^3 + s23^3 + 2*s23^2*s34 + 
        s23*s34^2 - s34^3 - s12*(2*s15^2 - 3*s15*s23 + s23^2 + s23*s34 - 
          s34^2) - s15^2*(4*s23 + s34 - 3*s45) - 3*s23*s34*s45 - s34^2*s45 + 
        s15*(2*s23^2 + s34*(s34 - 3*s45) - 2*s23*(s34 + 2*s45))))/tr5^2))/3, 
  (-8*(-((s15*s34)/(s12*(s23 + s34))) + s15^3/(s12*s23^2 + s12*s23*s34) - 
     (3*s15^2 - 3*s15*s34 + s34^2)/(s12*s23) + 
     s15^2/(s12*(s12 + s23 - s45)) + (s34*(-s15 + s34))/
      (s23*(s12 + s23 - s45)) + (4*s15 + 4*s23 + 2*s34 - 7*s45)/
      (s12 + s23 - s45) + (s15^2*(s15 - 2*s45))/(s12*(s12 + s23 - s45)*
       (s12 - s34 - s45)) - (s15*s23^2)/(s12*(s12 + s15 - s34)*
       (s12 + s15 - s34 - s45)) - (s15 + s23 - s34 - 2*s45)/
      (s12 + s15 - s34 - s45) + (2*s23*(s23 - s45))/
      (s12*(s12 + s15 - s34 - s45)) + (s34*(-s15 + s23 + s34))/(s12*s45) - 
     (s34*(s23 + s34))/((s12 + s23 - s45)*s45) + (s15*s45)/(s12*s34) + 
     ((s15 - s34)^2*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
     ((s23 - s45)^2*s45)/(s12*(s12 - s34 - s45)*(s12 + s15 - s34 - s45)) + 
     (s15*s45^2)/(s12*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15*s45*(-s15 + s45))/(s12*s34*(s12 + s23 - s45)) + 
     (s15*(s23 + s45))/(s12*(s12 + s15 - s34)) + 
     (s15^3*s45)/(s12*(s23 + s34)*(-s12 + s34 + s45)^2) - 
     (s15^3*s45)/(s12*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
     (3*s15 - s23 + s34)/(-s12 + s34 + s45) + (s15*(s15 - s34))/
      ((s23 + s34)*(-s12 + s34 + s45)) - (-s15 + s34 + s45)^2/
      ((s12 + s23 - s45)*(s12 + s15 - s34 - s45)) + 
     (s45*(-s15 - s23 + s34 + s45))/(s12 + s23 - s45)^2 - 
     (s15^2*(s15 + 2*s45))/(s12*(s23 + s34)*(s12 - s34 - s45)) + 
     (2*s45*(3*s15 - 2*s23 + 2*s45))/(s12*(s12 - s34 - s45)) + 
     (3*s15 - 3*s23 - s34 + 3*s45)/s12 - (3*s15 + 2*s23 - 2*s34 + 4*s45)/
      (s12 + s15 - s34) + (6*s15^2 - 4*s15*s34 + s34^2 + 4*s15*s45 - 
       2*s34*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (4*s15^2 + 3*s15*s34 + s34^2 - 2*s15*s45 - s45^2)/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15*(s15^2 + 2*s15*s34 + s34*(s34 + s45)))/
      ((s23 + s34)*(-s12 + s34 + s45)^2) + 
     (s15*(s15^2 + 2*s15*s34 + s34*(s34 + s45)))/((s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (s15*(s15 - s23)*s34*(s12*(s15 - s23) + 
        s23*s34))/(s45*tr5^2) - (s15*s23^2*s45^2*(s15 - s23 + s45))/
      (s34*(s12 + s23 - s45)*tr5^2) + 
     (s15*(s15 - s23)*s45*(s12*(-s15 + s23) + (s15 + s23)*s45))/(s34*tr5^2) - 
     (s15*s34*s45^2*(3*s15^2 + 4*s15*s45 + s45^2))/((s12 + s15 - s34)*
       (s12 + s23 - s45)*tr5^2) + 
     (9*s15^5 + s34^2*s45^2*(3*s23 - 3*s34 + 4*s45) + 
       s15^4*(-9*s23 - 18*s34 + 20*s45) + s15*s34*s45*(3*s23^2 - 6*s34^2 + 
         s23*s45 + 20*s34*s45 - 9*s45^2) + s15^3*(9*s23*s34 + 12*s34^2 - 
         14*s23*s45 - 45*s34*s45 + 15*s45^2) + 
       s15^2*(-3*s34^3 + 28*s34^2*s45 - 36*s34*s45^2 + 4*s45^3 + 
         s23*(-3*s34^2 + 10*s34*s45 - 5*s45^2)))/((s12 + s15 - s34)*tr5^2) + 
     (s15*(s15^3*s23 + 8*s23*s34*(s34 - s45)*s45 + 
        2*s34*s45^2*(-2*s34 + s45) + s23^3*(-4*s34 + 2*s45) + 
        s15^2*(-11*s23^2 - 3*s23*s34 + 4*s23*s45 + 3*s34*s45) + 
        s23^2*(-4*s34^2 + 10*s34*s45 - 3*s45^2) + 
        2*s15*(5*s23^3 + s23^2*(8*s34 - 6*s45) - s34*(s34 - 2*s45)*s45 + 
          s23*(s34^2 - 10*s34*s45 - s45^2))))/((s12 + s23 - s45)*tr5^2) + 
     (-10*s15^4 + 2*s15^3*(10*s23 + 7*s34 - 7*s45) + 
       s15^2*(-10*s23^2 - 6*s34^2 - 18*s23*(s34 - s45) + 17*s34*s45 - 
         10*s45^2 + s12*(s23 + 6*s45)) + 
       s15*(s12*s23*(-2*s23 + 3*(s34 - 4*s45)) + s23^2*(5*s34 - 4*s45) + 
         s34*s45*(-7*s34 + 10*s45) + 2*s23*(s34^2 + s34*s45 + 3*s45^2)) + 
       s23*(s12*s23*(s23 - 3*s34 + 6*s45) + s34*(-s23^2 + 3*s23*s34 - 
           2*s23*s45 - 6*s34*s45 + 10*s45^2)))/tr5^2))/3, 
  (-8*(1 - s15^2/(s12*(s12 + s23 - s45)) - (3*(s23 + 2*s34 - 2*s45))/
      (s12 + s23 - s45) + (s15^2*(-s15 + s23))/
      (s34*(s12 + s23 - s34 - s45)^2) + (s15^2*(s15 - s23))/
      ((s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) + 
     (-s15 + s23 + s34 - 2*s45)/(s12 + s23 - s34 - s45) + 
     (-s15^2 + (s23 - s45)^2)/((s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
     (s15 - s34)^2/((s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) + 
     ((s15 - s34)*s34)/(s12*s45) + (s34*(s23 + s34))/
      ((s12 + s23 - s45)*s45) - ((s15 + s23 - s34 - 2*s45)*s45)/
      (s12 + s23 - s45)^2 + (s15^3*s45)/(s12*s34*(s12 + s23 - s34 - s45)^2) - 
     (s15^3*s45)/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) + 
     (s15^2*s45)/(s12*s34*(s12 + s23 - s34 - s45)) - 
     (s15^2*s45)/(s12*s34*(-s15 + s23 + s34 - s45)) + 
     (s15*s45^2)/(s12*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     (s15 + s45)/(s12 - s34 - s45) - (s45*(s15 + s45))/
      (s12*(s12 - s34 - s45)) + (s15*s45*(s15 + s45))/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15 + s45)^3/(s12*s23*(s12 + s23 - s34 - s45)) + (2*s15 + s45)/s23 - 
     (s15 - s34 + s45)/s12 - (s15*(s15 - s34 + s45))/
      (s12*(s15 - s23 - s34)) + (s34*(s15 - s34 + s45))/
      (s23*(s12 + s23 - s45)) + (2*s15*(s15 - s34))/
      (s12*(s15 - s23 - s34 + s45)) - ((s15 - s34)^2*s34)/
      (s12*(s15 - s23 - s34)*(s15 - s23 - s34 + s45)) + 
     (s45*(-s15 + s34 + s45)^2)/((s15 - s23 - s34)*(s12 + s23 - s45)^2) + 
     s15^2/(s34*(-s12 - s23 + s34 + s45)) - (s15^2*(s15 + 2*s45))/
      (s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
     (s45*(2*s15 + s34 + 3*s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (3*s15^2 - 3*s15*s34 + s34^2 + 3*s15*s45 - s34*s45 + s45^2)/(s12*s23) - 
     (-(s15*s34) + s34^2 + 3*s15*s45 - s34*s45 + s45^2)/
      (s12*(s12 + s23 - s34 - s45)) + (s15^2 + 6*s34^2 + 10*s34*s45 + 
       3*s45^2 - 4*s15*(s34 + s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
     (s15^2*s34*(s12*(s15 - s23) + s23*s34))/(s45*tr5^2) + 
     (s15*s34^2*s45^2*(s34 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)*
       tr5^2) - (s15*s34*s45^2*(3*s34^2 + 5*s34*s45 + 2*s45^2))/
      ((s15 - s23 - s34)*(s12 + s23 - s45)*tr5^2) - 
     ((s34 + s45)*(s15^3*s34 + s15^2*(s23 + 4*s34)*s45 + 
        3*s15*(s23 + 2*s34)*s45^2 + (3*s23 + 2*s34)*s45^3))/
      ((s12 - s34 - s45)*tr5^2) + ((s34 + s45)*(-3*s15^3*(s34 + s45) + 
        s12*s34*(-3*s15^2 + 9*s15*s34 - 9*s34^2 + 2*s15*s45 - 4*s34*s45) - 
        6*s15*s34*(3*s34^2 + 4*s34*s45 + s45^2) + 
        2*s15^2*(6*s34^2 + 7*s34*s45 + s45^2) + 
        s34^2*(9*s34^2 + 10*s34*s45 + 2*s45^2)))/((s15 - s23 - s34)*tr5^2) - 
     (s15^4*s23 + s15^3*(-2*s23^2 - 3*s23*s34 + 3*s23*s45 + 3*s34*s45) + 
       s15^2*(s23^3 + 2*s23*s34*(s34 - 7*s45) - 4*s23^2*s45 - 
         2*s34*(s34 - 4*s45)*s45) - (s23 - s45)^2*(s34^2*(9*s34 + 11*s45) + 
         s23*(9*s34^2 + 14*s34*s45 + 3*s45^2)) + 
       s15*(s23^3*(3*s34 + s45) + s34*s45^2*(-4*s34 + 7*s45) + 
         s23^2*(12*s34^2 + 19*s34*s45 + 4*s45^2) - 
         s23*s45*(6*s34^2 + 27*s34*s45 + 5*s45^2)))/((s12 + s23 - s45)*
       tr5^2) + (s15^4 - 9*s23^2*s34^2 - 9*s23*s34^3 + 9*s34^4 - 
       14*s23^2*s34*s45 - s23*s34^2*s45 + 19*s34^3*s45 - 3*s23^2*s45^2 + 
       14*s23*s34*s45^2 + 12*s34^2*s45^2 - 2*s34*s45^3 + 
       s15^3*(-2*s23 - 6*s34 + s45) + s12^2*(s15 - s23)*(s15 + 2*s45) + 
       s15^2*(s23^2 + 6*s34^2 - 4*s23*s45 - 14*s34*s45 - 3*s45^2) + 
       s15*(s23^2*(3*s34 + s45) + 2*s23*(7*s34^2 + 11*s34*s45 + s45^2) - 
         s34*(9*s34^2 + s34*s45 + 9*s45^2)) + 
       s12*(2*s15^3 - 2*s15^2*(s23 + s34 - 3*s45) + 
         s34*(9*s23*s34 - 9*s34^2 + 15*s23*s45 - 13*s34*s45 - 6*s45^2) - 
         s15*(4*s23*(s34 + s45) + s45*(13*s34 + 4*s45))))/tr5^2))/3, 
  (-8*((-2*s34)/(s12 + s15 - s34) - (s15^3*s23)/(s12^2*(s12 + s23 - s45)^2) - 
     (s15^2*s23^2)/(s12*s34*(s12 + s23 - s45)^2) - 
     (2*s15^3*s23^2)/(s12^2*s34*(s12 + s23 - s45)^2) - 
     (s15^4*s23^2)/(s12^3*s34*(s12 + s23 - s45)^2) + 
     (s15^2*(-s23 + s34))/(s12*(s12 + s23 - s45)^2) - 
     (s34^2*(s23 + s34 - 3*s45))/((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
     (s34*(-2*s15 + 3*s23 + 3*s34 - 2*s45))/(s12 + s23 - s45)^2 - 
     (3*s15^3*s23)/(s12^3*(s12 + s23 - s45)) + (s15^2*(2*s15 - s23)*s23)/
      (s12^2*s34*(s12 + s23 - s45)) + (s15^3*(2*s15 - s23)*s23)/
      (s12^3*s34*(s12 + s23 - s45)) + (s15^2*(-2*s23 + s34))/
      (s12^2*(s12 + s23 - s45)) + (s15*(2*s15 - 3*(s23 + s34)))/
      (s12*(s12 + s23 - s45)) + (s34*(2*s23 + 3*s34 - 2*s45))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) - (s15^3*s23^2)/
      (s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (3*s15*s23*(s15 + s23))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15^2*s23*(s15 + 3*s23))/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (20*s34 - s45)/(s12 + s23 - s45) - (s15*s23*s34^2)/(s12^3*s45) + 
     (s34*(-s15 + s23 + s34))/(s12*s45) + 
     (s34*(-(s23*s34) + s15*(s23 + s34)))/(s12^2*s45) + 
     ((s15 - s23 - 3*s34)*s34)/((s12 + s23 - s45)*s45) - 
     (s34^3*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)^3) + 
     (s23*(3*s15 + s45))/(s12*(s12 - s34 - s45)) - 
     (s23*(3*s15 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s34*(-s23 + s45))/((s12 + s23 - s45)*(-s15 + s23 - s45)) - 
     ((s23 - s45)^2*s45^2)/(s12^2*s34*(s15 - s23 + s45)) - 
     ((s23 - s45)^3*s45^2)/(s12^3*s34*(s15 - s23 + s45)) + 
     (2*s34*(-s23 + s45))/(s12*(s15 - s23 + s45)) + 
     (3*s15 - 4*s34 + s45)/s12 + ((s23 - s45)^2*(2*s34 + s45))/
      (s12^2*(s15 - s23 + s45)) - ((s23 - s45)^3*(s34 + 2*s45))/
      (s12^3*(s15 - s23 + s45)) + (2*s15^2 - 2*s15*s34 + 3*s23*s34 + s34^2 + 
       4*s15*s45 - 3*s34*s45)/s12^2 - 
     (s34*(s15*s23 - s23^2 + s23*s45 + s34*s45))/(s12 + s23 - s45)^3 - 
     ((s15 - s45)*(s15^2 - s15*s23 + s45*(-s23 + s45)))/(s12^2*s34) + 
     (s15*(s15 + s45)*(s45*(-s23 + s45) + s15*(s23 + s45)))/
      (s12^3*(s12 - s34 - s45)) - (s15^4 + s15^2*s45^2 + 
       s15*(s23 - s45)*s45^2 + (s23 - s45)^2*s45^2 - s15^3*(s23 + s45))/
      (s12^3*s34) + (s45^2*(-s23 + s45) + s15^2*(3*s23 + s45) + 
       s15*s45*(s23 + 2*s45))/(s12^2*(s12 - s34 - s45)) + 
     (3*s15^3 - 3*s15^2*s34 - (s23 - s45)^2*(s34 + 2*s45) + 
       s15*(s34^2 + 3*s45*(-s23 + s45)))/s12^3 + 
     (s15^3*s23*(2*s15 - 3*s34)*s34)/(s12*(s12 + s23 - s45)*tr5^2) - 
     (s15*s23*s34^4)/(s12*s45*tr5^2) - 
     ((s15 - s23)*s34^2*(s15^2 - 2*s12*(s15 - s23) + s15*s23 - 
        2*s23*(s23 + 2*s34)))/(s45*tr5^2) + 
     (s23*(s15 + 2*s23)*s34^2*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)*s45*
       tr5^2) - (s15*(s15 - s34)*s34*(2*s15^2 + s34*(4*s23 + s34 - 4*s45) + 
        s15*(-3*s34 + 4*s45)))/(s12*tr5^2) + 
     (2*s34*(s15^3 - 7*s12*(s15 - s23)^2 + 
        s23*(7*s23^2 + 2*s34*(s34 - 7*s45) + s23*(13*s34 - 7*s45)) + 
        s15^2*(2*s23 - 3*s34 + 7*s45) - 2*s15*(5*s23^2 + 5*s23*s34 - s34^2 + 
          2*s23*s45 + 7*s34*s45)))/tr5^2 - 
     (2*s34^2*(s15^3*s23 + 2*(s23 + s34)^2*(s23 - s45)^2 + 
        s15^2*(-(s23*s34) + 2*s23*s45 + s34*s45) - s15*(s23 + s34)*
         (3*s23^2 - 2*s23*s45 - s45^2)))/((s12 + s23 - s45)^2*tr5^2) - 
     (s34*(4*s15^3*(s23 + s34) - 2*s15^2*(10*s23*s34 + s34^2 - 7*s23*s45 - 
          2*s34*s45) + s15*(-20*s23^3 + s34^2*(s34 + 4*s45) + 
          s23^2*(-5*s34 + 12*s45) + 2*s23*(5*s34^2 + 5*s34*s45 + 4*s45^2)) + 
        2*(s23 + s34)*(7*s23^3 + s23^2*(5*s34 - 14*s45) - 
          s34*(s34 - 7*s45)*s45 + s23*(2*s34^2 - 11*s34*s45 + 7*s45^2))))/
      ((s12 + s23 - s45)*tr5^2)))/3, 
  (-8*(1 + s34/(s15 - s23 - s34) - (2*(s23 + s34)*(s23 - s45))/(s12*s15) + 
     ((s23 + 2*s34)*(s23 - s45)^2)/(s12^2*s15) - (s34*(s23 + s34)^2)/
      ((s15 - s23 - s34)*(s12 + s23 - s45)^2) - (s15*(s15 - 3*s34 - 4*s45))/
      (s12*(s12 + s23 - s45)) - (s15^2*(2*s15 + s34 - 3*s45))/
      (s12^2*(s12 + s23 - s45)) + (2*(s23 + s34)*(s23 - s45))/
      (s15*(s12 + s23 - s45)) - (s15^2*(s15 + s34 - s45))/
      (s12*(s12 + s23 - s45)^2) + (s15*s34)/(s12*s45) + 
     ((s15 - s23)*s23*s34^2)/(s12^3*s45) + (s34*(s23^2 - s15*(s23 + s34)))/
      (s12^2*s45) + (s34*(-s15 + 2*s34))/((s12 + s23 - s45)*s45) + 
     (s15^2*s45)/(s12^2*s34) - ((s23 + s34)^3*s45)/((s15 - s23 - s34)*
       (s12 + s23 - s45)^3) + (s15^3*s45)/(s12^2*(s12 + s23 - s45)^2) + 
     (3*s15^3*s45)/(s12^3*(s12 + s23 - s45)) - 
     (s15^3*s45)/(s12^2*s34*(s12 + s23 - s45)) + ((s23 + s34)*s45)/
      ((s15 - s23 - s34)*(s12 + s23 - s45)) + (2*s15^3*(s15 - s45)*s45)/
      (s12^2*(s12 + s23 - s45)^2*(s12 - s34 - s45)) - 
     (s15^2*s45^2)/(s12^3*s34) + (s15^3*s45^2)/
      (s12^3*s34*(s12 + s23 - s45)) - 
     (5*(2*s15^2 - 2*s15*(s23 - s45) + (s23 - s45)^2)*s45^2)/
      (s12^3*(s12 - s34 - s45)) + ((s23 - s45)^2*s45^2)/
      (s12^2*s15*(s12 - s34 - s45)) + ((s23 - s45)^3*s45^2)/
      (s12^3*s15*(s12 - s34 - s45)) - (s15^4*s45^2)/
      (s12^3*(s12 + s23 - s45)^2*(s12 - s34 - s45)) + 
     (5*s15^3*s45^2)/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (8*s15^2*s45*(-s15 + s45))/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15^2*(-2*s15 + s23 + s45))/((s12 + s23 - s45)^2*(s12 - s34 - s45)) + 
     ((s23 - s45)^3*(-s34 + s45))/(s12^3*s15) + (s15*(-3*s15 + s23 + 3*s45))/
      (s12*(s12 - s34 - s45)) - (s15*(-3*s15 + s23 + 3*s45))/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) + (-3*s23 - 14*s34 + 3*s45)/
      (s12 + s23 - s45) - (s15 - 7*s23 - 4*s34 + 3*s45)/s12 - 
     ((s23 + s34)*(s15*s23 + (s23 + s34)*s45))/(s12 + s23 - s45)^3 - 
     (s15^2*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s12 + s23 - s45)^2*
       (s12 - s34 - s45)) + (3*s15*(s15^2 - 4*s15*s45 + s45^2))/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s45*(6*s15^2 - 4*s15*s23 + s23^2 + 3*s15*s45 - 3*s23*s45 + 2*s45^2))/
      (s12^2*(s12 - s34 - s45)) - (s15^2 + s23^2 - s23*s45 + s34*(s34 + s45))/
      (s12 + s23 - s45)^2 - (-3*s15^2 + s23^2 + s23*(5*s34 - 3*s45) + 
       2*s45*(-2*s34 + s45) + s15*(s23 + 5*s45))/s12^2 + 
     (s23^2*(2*s34 - 5*s45) + 3*s15^2*(s34 - 2*s45) + 
       2*s23*(s34^2 - 2*s34*s45 + 5*s45^2) - 
       s45*(s34^2 - 2*s34*s45 + 5*s45^2) - s15*(4*s23*s34 + s34^2 - 
         7*s23*s45 - 4*s34*s45 + 7*s45^2))/s12^3 + 
     (s15*s23*s34^4)/(s12*s45*tr5^2) + 
     ((s15 - s23)*s34^2*(s15^2 - 2*s12*(s15 - s23) + s15*s23 - 
        2*s23*(s23 + 2*s34)))/(s45*tr5^2) - 
     (s23*(s15 + 2*s23)*s34^2*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)*s45*
       tr5^2) + (s15^3*s34*(-2*s15 + 3*s34)*s45)/(s12*(s12 + s23 - s45)*
       tr5^2) + (2*s34*(s15^3*s23*s34 + s15*(s23^2 - s34^2)*(s23 - s45)^2 - 
        (s23 + s34)^2*(s23 - s45)^3 + s15^2*s34^2*(-s23 + s45)))/
      ((s12 + s23 - s45)^2*tr5^2) + 
     (2*(-(s15^3*(3*s34 + s45)) + s12*(s15 - s23)*
         (s15^2 + s23*(2*s23 - 5*s34) - s15*(3*s23 - 5*s34 + s45)) + 
        s15^2*((s34 - s45)^2 + s23*(s34 + 5*s45)) + 
        2*s15*(s23^2*(2*s34 - 3*s45) + s23*s34*(5*s34 - 2*s45) - 
          s34*(s34^2 - 5*s34*s45 + s45^2)) - s23*(2*s23^2*(s34 - s45) + 
          s34*(2*s34^2 - 10*s34*s45 + s45^2) + s23*(11*s34^2 - 3*s34*s45 + 
            2*s45^2))))/tr5^2 - (2*s15^3*s34*(s34 - 2*s45) - 
       4*s15^2*s34^2*(s23 + s34 - 2*s45) + 2*s23*s34*(s23 - s45)^2*
        (2*s34 + s45) + s15*(s34^3*(s34 - 4*s45) + 2*s23^2*s45*
          (2*s34 + s45) + s23*(4*s34^3 - 4*s34*s45^2 - 2*s45^3)))/
      (s12*tr5^2) + (2*s15^4*s34 + s15^3*s34*(4*s23 + s34) - 
       2*s15^2*s34*(6*s23*s34 + s34^2 - s23*s45 + 2*s34*s45) + 
       s15*(s23^3*(-20*s34 + 2*s45) + 2*s23*s34*(s34^2 + 3*s34*s45 - 
           2*s45^2) + s23^2*(-15*s34^2 + 24*s34*s45 - 2*s45^2) + 
         s34^2*(s34^2 - 4*s34*s45 + 6*s45^2)) + 2*(s23 + s34)*
        (s23^3*(7*s34 - s45) - s34*s45*(s34^2 - 5*s34*s45 + s45^2) + 
         s23^2*(7*s34^2 - 15*s34*s45 + 2*s45^2) + 
         s23*(2*s34^3 - 11*s34^2*s45 + 9*s34*s45^2 - s45^3)))/
      ((s12 + s23 - s45)*tr5^2)))/3, 
  (-8*(-((s34*(s23 - s45)^2)/(s12 + s23 - s45)^3) - 
     (s34^2*(s23 - s45)^2)/((s12 + s15 - s34)*(s12 + s23 - s45)^3) + 
     (2*s34^2*(s23 - s45))/((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
     (2*s15^2)/(s12*(s12 + s23 - s45)) + (3*s15 + 5*s23 + s34 - 4*s45)/
      (s12 + s23 - s45) + (s34*(2*s23 - s45))/(s12*s15) + 
     (-s15^3 + s15^2*s23 - s15*s23^2 + s23^3)/(s12*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + s15^2/(s34*(s12 + s23 - s34 - s45)) + 
     (s15^2*s23)/(s12*s34*(s12 + s23 - s34 - s45)) - 
     (s15^2*s23)/((s12 + s23 - s45)^2*(s12 + s23 - s34 - s45)) - 
     (s15^3*s23)/(s12*(s12 + s23 - s45)^2*(s12 + s23 - s34 - s45)) + 
     (2*s15^3)/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
     (-2*s15^2 + (s23 - s45)^2)/((s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
     ((s15 - s23)*s34)/(s12*s45) + (s34*(s23 + s34))/
      ((s12 + s23 - s45)*s45) + (s23^2*(s23 + s34))/(s15*(s12 + s23 - s45)*
       (s15 + s45)) + (s23*(2*s23 + s34))/((s12 + s23 - s45)*(s15 + s45)) + 
     s23^3/(s12*(s12 - s34 - s45)*(s15 + s45)) - 
     s23^3/((s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) - 
     s23^4/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) - 
     (s15*(s15 + s45))/(s12*s34) + (s15 + s45)^3/(s12*(s12 - s34 - s45)*
       (s12 + s23 - s34 - s45)) - (s15*(2*s15 - 2*s23 + s45))/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) + (-s15 - s23 + s34 + s45)/
      (s12 + s15 - s34) - (s23*(s23 + s34 + s45))/(s12*(s15 + s45)) + 
     (-2*s15 + s23 + s34 + s45)/s12 - (s23^2*s34)/(s12*s15^2 + s12*s15*s45) + 
     (-s23^2 + s15*s34 + s34^2 + 2*s23*s45 + 4*s34*s45 - s45^2)/
      (s12 + s23 - s45)^2 + (s23^2 - s34^2 - 2*s23*s45 + s45^2)/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (-s15^2 - s15*s23 + s23^2 + 4*s15*s45 - 3*s23*s45 + 3*s45^2)/
      (s12*(s12 + s23 - s34 - s45)) - (s15^2 - s15*s23 + s23^2 + 5*s15*s45 - 
       3*s23*s45 + 3*s45^2)/(s12^2 - s12*s34 - s12*s45) - 
     (s23^2 - s45*(s34 + s45) + s23*(2*s34 + s45))/(s15*(s12 + s23 - s45)) - 
     ((s15 - s23)*s34*(s12*(s15 - s23)*(s15 + s34) + 
        s23*s34*(s15 + s23 + 2*s34)))/(s45*tr5^2) - 
     (s23^2*s34^2*(s23 + s34)*(-s15 + s23 + s34))/((s12 + s23 - s45)*s45*
       tr5^2) - (s15*(s15 - s23)*s45*(s12*(-s15 + s23) + s15*s45))/
      (s34*tr5^2) - (s34*(s15^3*s23*s45 + s15^2*(4*s23 + s34)*s45^2 + 
        (s23 - s45)^2*(-(s23^2*(s34 - 2*s45)) + 2*s23*s45*(4*s34 + s45) + 
          s34*(s34^2 + 6*s34*s45 + 2*s45^2)) - s15*(s23 - s45)*
         (-(s23^2*(s34 - 3*s45)) + s34*s45*(s34 + 3*s45) + 
          s23*(s34^2 + 8*s34*s45 + 5*s45^2))))/((s12 + s23 - s45)^2*tr5^2) - 
     (-s15^4 + s15^3*(2*s34 - 3*s45) + s12*(s15 - s23)^2*
        (2*s15 + 4*s23 + 3*s34 - 2*s45) + s15^2*(-2*s23*s34 + 2*s34^2 + 
         2*s23*s45 + 11*s34*s45) + s15*(4*s23^3 + s23^2*(11*s34 - 7*s45) + 
         2*s34*(s34^2 + 3*s34*s45 - s45^2) + s23*(6*s34^2 - 2*s34*s45 + 
           7*s45^2)) + s23*(-3*s23^3 + s23^2*(-11*s34 + 8*s45) + 
         s23*(-4*s34^2 + 17*s34*s45 - 9*s45^2) + 
         2*(s34^3 + 3*s34^2*s45 - s34*s45^2 + 2*s45^3)))/tr5^2 - 
     (s15^4*s23 + 3*s23^5 + s23^4*(10*s34 - 11*s45) + 2*s15^3*s23*s45 + 
       s34^3*s45*(s34 + 3*s45) + s23^3*(8*s34^2 - 27*s34*s45 + 17*s45^2) - 
       s23^2*(3*s34^3 + 29*s34^2*s45 - 16*s34*s45^2 + 13*s45^3) + 
       s23*(-2*s34^4 - 2*s34^3*s45 + 20*s34^2*s45^2 + s34*s45^3 + 4*s45^4) + 
       s15^2*(2*s34*s45*(2*s34 + s45) - s23*(s34^2 + 5*s34*s45 - 2*s45^2)) + 
       s15*(-4*s23^4 + s23^3*(-10*s34 + 9*s45) + 
         s23^2*(-2*s34^2 + 21*s34*s45 - 10*s45^2) + 
         s34*s45*(3*s34^2 + 18*s34*s45 + s45^2) + 
         s23*(2*s34^3 + 3*s34^2*s45 - 4*s34*s45^2 + 5*s45^3)))/
      ((s12 + s23 - s45)*tr5^2)))/3, 
  (-8*(2 + (s23*(-2*s23 + s34))/(s12*(s15 - s23)) + 
     (s15*s34)/(s12*(s23 + s34)) + (2*(s23 + s34))/(s15 - s23 - s34) + 
     s15^3/(s12*s23*s34 + s12*s34^2) - ((s23 + s34)*(s23 - s45)^2)/
      (s12 + s23 - s45)^3 - ((s23 + s34)^2*(s23 - s45)^2)/
      ((s15 - s23 - s34)*(s12 + s23 - s45)^3) + 
     (-2*s15^2 - 2*s15*s34 + (s23 - s34)*(2*s23 + s34 - 2*s45))/
      (s12 + s23 - s45)^2 - (2*s15^2)/(s12*(s12 + s23 - s45)) + 
     (s23*(s23 - s34))/((s15 - s23)*(s12 + s23 - s45)) - 
     (3*s15 + 7*s23 + 7*s34 - 9*s45)/(s12 + s23 - s45) - 
     ((s23 + s34)*(5*s23 + s34 - 4*s45))/((s15 - s23 - s34)*
       (s12 + s23 - s45)) + (2*(s23 + s34)*(s23 - s45)*(2*s23 + s34 - s45))/
      ((s15 - s23 - s34)*(s12 + s23 - s45)^2) - (s15*s34)/(s12*s45) - 
     (s34*(s23 + s34))/((s12 + s23 - s45)*s45) + s45/(s12 - s34 - s45) + 
     (s15*s45)/(s12*(s12 - s34 - s45)) + (s15^3*s45)/(s12*(s12 + s23 - s45)^2*
       (s12 - s34 - s45)) + s45^4/(s12*(s15 - s23)*(s15 - s23 - s34)*
       (s12 + s23 - s45)) - s45^4/(s12*(s15 - s23 - s34)*s34*
       (s12 + s23 - s45)) - (s23^2*s34)/(s12*(s15 - s23)*(s15 - s23 + s45)) + 
     (s23^2*s34)/((s15 - s23)*(s12 + s23 - s45)*(s15 - s23 + s45)) - 
     (s23 + s45)/s12 - (s45*(s15 + s23 + s45))/(s12*s34) + 
     (s45*(s15 + s23 + s45))/(s34*(s12 + s23 - s45)) - 
     (s15^3*s45)/(s12*(s23 + s34)*(-s12 + s34 + s45)^2) + 
     (s15^3*s45)/(s12*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
     (s15*(-s15 + s34))/((s23 + s34)*(-s12 + s34 + s45)) + 
     (s15^2*(s15 + 2*s45))/(s12*(s23 + s34)*(s12 - s34 - s45)) - 
     (s15^2*(s15 + 3*s45))/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s45*(s23^2 + s23*s45 + s45^2))/(s12*(s15 - s23)*(s15 - s23 - s34)) - 
     (s45*(s23^2 + s23*s45 + s45^2))/(s12*(s15 - s23 - s34)*s34) - 
     (s45*(s23^2 + s23*s45 + s45^2))/((s15 - s23)*(s15 - s23 - s34)*
       (s12 + s23 - s45)) + (s45*(s23^2 + s23*s45 + s45^2))/
      ((s15 - s23 - s34)*s34*(s12 + s23 - s45)) - 
     (s15^3 + s15^2*s45 + s15*s45^2 + s45^3)/(s12*s34*(s12 + s23 - s45)) - 
     (s23^2 + 2*s23*(s34 - s45) + s45*(-s34 + s45))/((s12 + s23 - s45)*
       (-s15 + s23 - s45)) - (s15*(s15^2 + 2*s15*s34 + s34*(s34 + s45)))/
      ((s12 + s23 - s45)^2*(s12 - s34 - s45)) + 
     (s15*(s15^2 + 2*s15*s34 + s34*(s34 + s45)))/
      ((s23 + s34)*(-s12 + s34 + s45)^2) - 
     (s15*(s15^2 + 2*s15*s34 + s34*(s34 + s45)))/((s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) - (s15^2 - s15*(s34 - 2*s45) + s45*(s34 + s45))/
      ((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s23^2 - 2*s23*(s34 + s45) + s45*(s34 + s45))/(s12*(s15 - s23 + s45)) + 
     ((s15 - s23)*s34*(s12*(s15 - s23)*(s15 + s23 + s34) + 
        s23*(s23^2 + 3*s23*s34 + s34*(s15 + 2*s34))))/(s45*tr5^2) + 
     (s23^2*s34*(s23 + s34)^2*(-s15 + s23 + s34))/((s12 + s23 - s45)*s45*
       tr5^2) + (s45*(s15 + s45)*(s15 - s23 + s45)*
       (s15*s34 + (s23 + s34)*s45))/((s12 - s34 - s45)*tr5^2) + 
     (-s15^4 + 2*s15^3*(s34 - s45) - s12*(s15 - s23)*
        (s15^2 + s23*(4*s23 + 6*s34 - 7*s45) + 
         s15*(-2*s23 - 6*s34 + 7*s45)) + s15^2*(2*s34^2 - 10*s34*s45 + 
         s45*(s23 + 10*s45)) + s15*(3*s23^3 + s23^2*(13*s34 - 2*s45) + 
         2*s34*(s34^2 + 6*s34*s45 - 7*s45^2) + s23*(14*s34^2 + 5*s34*s45 - 
           6*s45^2)) - 2*s23*(s23^3 + s23^2*(5*s34 - 3*s45) - 
         s34*(s34^2 + 6*s34*s45 - 7*s45^2) + 2*s23*(2*s34^2 - 6*s34*s45 + 
           s45^2)))/tr5^2 + (s15^3*s23*s34*s45 + s15^2*s34*(-s23 + s34)*
        s45^2 + (s23 + s34)^2*(s23 - s45)^2*(2*s23^2 + 3*s23*s34 + s34^2 - 
         4*s23*s45 - 4*s34*s45 + 2*s45^2) - s15*(s23 + s34)*(s23 - s45)*
        (2*s23^3 + s23^2*(3*s34 - 4*s45) + s34*(s34 - 2*s45)*s45 + 
         s23*(s34^2 - 3*s34*s45 + 2*s45^2)))/((s12 + s23 - s45)^2*tr5^2) - 
     (-(s15^4*s23) - 2*s23^4*(s34 - s45) - 3*s15^3*s23*s45 + 
       s23^2*s34*(2*s34^2 + 20*s34*s45 - 19*s45^2) + 
       s23^3*(-2*s34^2 + 14*s34*s45 - 3*s45^2) + 
       s34*s45*(-s34^3 - 6*s34^2*s45 + 7*s34*s45^2 + s45^3) + 
       s23*(2*s34^4 + 7*s34^3*s45 - 22*s34^2*s45^2 + 7*s34*s45^3 + s45^4) + 
       s15^2*(2*s34*s45*(-2*s34 + 3*s45) + s23*(s34^2 - 17*s34*s45 + 
           3*s45^2)) + s15*(s23^4 + 6*s23^3*s34 + 
         s23^2*(3*s34^2 - 10*s34*s45 - 9*s45^2) + 
         s34*s45*(-3*s34^2 + 7*s34*s45 - 3*s45^2) - 
         2*s23*(s34^3 + 5*s34^2*s45 - 4*s34*s45^2 - 4*s45^3)))/
      ((s12 + s23 - s45)*tr5^2)))/3, 
  (-8*((s15*s34^2)/(s12^2*(s15 - s23)) - (3*s15 + s23 + s34 - 2*s45)/
      (s12 + s23 - s45) - (s15^2*s34^2)/(s12^2*(s15 - s23)*s45) + 
     (s15^3*s34^2)/(s12^3*(s15 - s23)*s45) + ((s15 + s23)*s34^2)/
      (s12^2*s45) - ((s15^2 + s15*s23 + s23^2)*s34^2)/(s12^3*s45) + 
     (s23^2 - s34^2)/(s12*s45) - (s15*s34^2)/((s15 - s23)*(s12 + s23 - s45)*
       s45) + (-s23^2 + s34^2)/((s12 + s23 - s45)*s45) + 
     (s15^2*s45)/(s12^2*s34) - (s15^2*s45)/(s12*s34*(s12 + s23 - s45)) + 
     s45/(s12 - s34 - s45) - (s15^2*s45^2)/(s12^3*s34) - 
     (13*s45^2)/(s12*(s12 + s23 - s45)) + (2*s15^2*s45^2)/
      (s12^2*s34*(s12 + s23 - s45)) - s45^2/((s12 + s15 - s34)*
       (s12 - s34 - s45)) - ((s15^2 - 2*s15*s23 + s23*(s23 - s45))*s45^2)/
      (s12^3*(s12 - s34 - s45)) + ((s34 - 3*s45)*s45^2)/
      ((s12 + s15 - s34)*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (2*s15*(s15 - s45)*s45^2)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (9*s45^3)/(s12^2*(s12 + s23 - s45)) - (s15^2*s45^3)/
      (s12^3*s34*(s12 + s23 - s45)) - (s15^2*s45^3)/(s12^3*(s12 + s23 - s45)*
       (s12 - s34 - s45)) - (2*s45^4)/(s12^3*(s12 + s23 - s45)) - 
     (6*s45^4)/(s12*(s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (6*s45^4)/(s12*(s12 + s15 - s34)*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (4*s45^5)/(s12^2*(s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s45)) - 
     (4*s45^5)/(s12^2*(s12 + s15 - s34)*(s12 + s23 - s45)*
       (s12 - s34 - s45)) - s45^6/(s12^3*(s15 - s23)*(s15 - s23 - s34)*
       (s12 + s23 - s45)) + s45^6/(s12^3*(s12 + s15 - s34)*(s12 + s23 - s45)*
       (s12 - s34 - s45)) - (s23^3*s34^2)/(s12^3*s45*(s15 + s45)) - 
     (s23*(s23 + s34)^2)/(s12*s45*(s15 + s45)) + (s23^2*s34*(2*s23 + s34))/
      (s12^2*s45*(s15 + s45)) + (s23*(s23 + s34)^2)/((s12 + s23 - s45)*s45*
       (s15 + s45)) - s45^2/((s12 + s23 - s45)*(s15 + s45)) + 
     s45^2/((s12 - s34 - s45)*(s15 + s45)) - 
     (6*s45^4)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) + 
     (4*s45^5)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) - 
     s45^6/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) - 
     (s45*(-2*s15 + s23 + s45))/(s12*(s12 - s34 - s45)) + 
     (s45^4*(-s34 + s45))/(s12^3*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s45*(-2*s15 - s34 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s45^4*(s34 + 2*s45))/(s12^3*(s15 - s23 - s34)*(s12 + s23 - s45)) - 
     (s45^2*(s15 + 3*s45))/(s12*(s15 - s23)*(s15 - s23 - s34)) + 
     (s45^2*(s15 + 3*s45))/((s15 - s23)*(s15 - s23 - s34)*
       (s12 + s23 - s45)) + (s45^2*(s23 + 3*s45))/(s12*(s12 + s15 - s34)*
       (s12 - s34 - s45)) - (s45^2*(s23 + 3*s45))/(s12*(s12 - s34 - s45)*
       (s15 + s45)) - (s23 - 3*s34 + 3*s45)/s12 + (s45^2*(-s34 + 3*s45))/
      ((s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) + 
     (s45^2*(s34 + 3*s45)^2)/(s12^2*(s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (3*s15 + 2*s23 - 2*s34 + 6*s45)/(s12 + s15 - s34) + 
     (s15*s34^2)/(s12*s15*s45 - s12*s23*s45) - 
     (s23*(s23^2 + 2*s23*s34 + s34^2 - s45^2))/(s12^2*(s15 + s45)) - 
     (s45*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + (s45*(3*s34^2 - 4*s34*s45 + 2*s45^2))/
      (s12*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s45^2*(s15^2 + 2*s15*s45 + 3*s45^2))/(s12^2*(s15 - s23)*
       (s15 - s23 - s34)) - (s45^2*(s23^2 + 2*s23*s45 + 3*s45^2))/
      (s12^2*(s12 + s15 - s34)*(s12 - s34 - s45)) + 
     (s45^2*(s23^2 + 2*s23*s45 + 3*s45^2))/(s12^2*(s12 - s34 - s45)*
       (s15 + s45)) - (s45^2*(s34^2 - 4*s34*s45 + 3*s45^2))/
      (s12^2*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (2*s23^2 - 2*s15*s34 - 2*s23*s34 - 3*s15*s45 + 3*s23*s45 - s34*s45 + 
       3*s45^2)/s12^2 - (3*s45*(s34^2 + 4*s34*s45 + 5*s45^2))/
      (s12*(s15 - s23 - s34)*(s12 + s23 - s45)) - 
     (s45^2*(s15^3 + s15^2*s45 + s15*s45^2 + s45^3))/
      (s12^3*(s15 - s23)*(s15 - s23 - s34)) - 
     ((s34 - s45)*(s23^3 + s23^2*s45 + s23*s45^2 + s45^3))/
      (s12^3*(s12 + s15 - s34)) + (s45^2*(s23^3 + s23^2*s45 + s23*s45^2 + 
        s45^3))/(s12^3*(s12 + s15 - s34)*(s12 - s34 - s45)) - 
     (s45^2*(s23^3 + s23^2*s45 + s23*s45^2 + s45^3))/(s12^3*(s12 - s34 - s45)*
       (s15 + s45)) + (s45*(s15^2 + s23^2 - 2*s15*(s23 + s45)))/
      (s12^2*(s12 - s34 - s45)) + (-5*s15^2 + s15*(s34 - 3*s45) + 
       s45*(-s34 + s45))/((s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s34^2 - 4*s34*s45 - 7*s45^2 - 3*s15*(s34 + s45))/
      (s12*(s15 - s23 - s34)) + (-s34^2 + 4*s34*s45 + 7*s45^2 + 
       3*s15*(s34 + s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) - 
     (-s34^3 + s45^3 - s23*(s34 + s45)^2 + s15^2*(2*s34 + s45) + 
       s15*s23*(2*s34 + s45) + s23^2*(2*s34 + s45))/s12^3 - 
     (2*s23^2 + s34*(-2*s34 + s45) + s23*(s34 + 2*s45))/
      (s12*(s12 + s15 - s34)) + (s15*(s34^2*s45 + 3*s15^2*(s34 + s45) - 
        s15*s34*(2*s34 + 3*s45)))/(s12^3*(s15 - s23)) - 
     (s23*(s23^2*(-s34 + s45) + s45*(s34 + s45)^2 + 
        s23*(-2*s34^2 - s34*s45 + s45^2)))/(s12^3*(s15 + s45)) + 
     (s34^4 + s34^3*s45 - s45^4 - s15^3*(s34 + 2*s45) - 
       s15*s34^2*(3*s34 + 4*s45) + s15^2*(3*s34^2 + 5*s34*s45 + s45^2))/
      (s12^3*(s15 - s23 - s34)) + (s23^3 + 2*s23^2*s34 - s23*(s34 - s45)^2 - 
       s45*(s34^2 - 3*s34*s45 + 2*s45^2))/(s12^2*(s12 + s15 - s34)) + 
     (s34^3 + s34*s45^2 + 5*s45^3 + s15^2*(2*s34 + 3*s45) + 
       s15*(-3*s34^2 - 2*s34*s45 + 3*s45^2))/(s12^2*(s15 - s23 - s34)) + 
     (2*s15*(s15 - s34)*s34^3)/((s15 - s23 - s34)*tr5^2) + 
     (2*s15^2*(s15 - s34)*s34^2*s45)/((s15 - s23 - s34)*(s12 + s23 - s45)*
       tr5^2) + (2*s15^2*s34^2*(-s15 + s34)*s45)/((s12 + s15 - s34)*
       (s12 + s23 - s45)*tr5^2) + (2*s23*s45*(2*s15 - s23 + s45)*
       (s23*s34 + (s15 - s34)*s45))/(s12*tr5^2) + 
     (2*s15*(4*s15^2*s23^2 + s15*s23*(-4*s23^2 - 7*s23*s34 + 7*s23*s45 + 
          8*s34*s45) + (s23 - s45)*(s23^2*(4*s34 - 3*s45) + 
          3*s23*s34*(s34 - 2*s45) - 3*s34^2*s45)))/((s12 + s23 - s45)*
       tr5^2) - (2*(4*s15^5 + s34*(-s23 + 3*s34)*s45^3 + 
        s15^4*(-4*s23 - 7*s34 + 10*s45) + s15*s45^2*(-s23^2 + 2*s23*s34 + 
          9*s34^2 + s23*s45 - 6*s34*s45) + s15^2*s45*(6*s23*s34 + 10*s34^2 - 
          2*s23*s45 - 18*s34*s45 + 3*s45^2) + s15^3*(4*s23*s34 + 3*s34^2 - 
          6*s23*s45 - 20*s34*s45 + 9*s45^2)))/((s12 + s15 - s34)*tr5^2) - 
     (2*(-4*s15^4 + s15^3*(8*s23 + 3*s34 - 6*s45) - 
        s23*s45*(-3*s12*s23 + s23^2 + 3*s23*s34 - 6*s34*s45) + 
        s15^2*(-4*s23^2 + 3*(s12 + s34 - 2*s45)*s45 + 
          s23*(-7*s34 + 11*s45)) + s15*(s34^3 + 4*s23^2*(s34 - s45) + 
          6*s34*s45^2 - s23*(s34^2 + 6*(s12 - s45)*s45))))/tr5^2))/3, 
  (-8*(-(s15^4/(s12^2*s23*(s23 + s34))) + 
     (3*s15^3 - 2*s15^2*s34 - s15*s34^2 + s34^3)/(s12^2*s23) + 
     (4*s23 + 5*s34 - 4*s45)/(s12 + s23 - s45) - (s15^2*(s15 - 2*s45))/
      (s12^2*(s12 + s23 - s45)) + s15/(s12 - s34 - s45) - 
     (s15^2*s23^2)/(s12^2*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)) - 
     (s15^2*s23^3)/(s12^3*(s12 + s15 - s34)*(s12 + s15 - s34 - s45)) + 
     (s15*(s34 - s45))/(s12*(s23 + s34)) + 
     ((s15 - s23 - s34)*s34*(s23 + s34))/(s12^2*s45) + 
     (s23*s34^2*(-s15 + s23 + s34))/(s12^3*s45) + (s34*(-s15 + s23 + 2*s34))/
      (s12*s45) + ((s15 - s23 - 2*s34)*s34)/((s12 + s23 - s45)*s45) - 
     s45/(s12 + s15 - s34) + (s23*s45)/(s12*(s12 + s15 - s34)) - 
     (s15^2*s45)/(s12^2*s34) + (s15^4*s45)/(s12^3*s23*(s23 + s34)) + 
     ((-4*s15^3 + 6*s15^2*s34 - 4*s15*s34^2 + s34^3)*s45)/(s12^3*s23) - 
     (s23*s45)/(s12 + s23 - s45)^2 + (s15^3*s45)/(s12^3*(s12 + s23 - s45)) + 
     (s15^2*s45)/(s12*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (s15^2*s45)/(s12*s34*(s12 + s23 - s45)) + (s15^2*(s15 - 2*s45)*s45)/
      (s12^2*s34*(s12 + s23 - s45)) + (s15*(5*s15 - s45)*s45)/
      (s12*(s23 + s34)*(s12 - s34 - s45)) + (s15^3*(s15 - 2*s45)*s45)/
      (s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15*s45)/(s12*(s12 + s15 - s34 - s45)) + 
     (s15*s45)/((s12 + s23 - s45)*(s12 + s15 - s34 - s45)) + 
     (s15^2*s45^2)/(s12^3*s34) - (s34*s45^2)/((s12 + s15 - s34)*
       (s12 + s23 - s45)^2) - (2*s15^2*s45^2)/(s12^2*(s12 + s15 - s34)*
       (s12 + s23 - s45)) + (5*(2*s15^2 - 2*s15*(s23 - s45) + (s23 - s45)^2)*
       s45^2)/(s12^3*(s12 - s34 - s45)) - ((s23 - s45)^2*s45^2)/
      (s12^2*(s12 - s34 - s45)*(s12 + s15 - s34 - s45)) - 
     ((s23 - s45)^3*s45^2)/(s12^3*(s12 - s34 - s45)*(s12 + s15 - s34 - 
        s45)) + (s15^2*s45^3)/(s12^3*(s12 + s15 - s34)*(s12 + s23 - s45)) + 
     (2*s15*(-2*s15 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15^2*s45^2*(-s15 + s45))/(s12^3*s34*(s12 + s23 - s45)) + 
     (s15^2*(2*s15 + s34 - s45))/((s23 + s34)*(-s12 + s34 + s45)^2) - 
     (s15^2*(2*s15 + s34 - s45))/((s12 + s23 - s45)*(-s12 + s34 + s45)^2) + 
     (2*s15^3*(s15 - s45)*s45)/(s12^2*(s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (s15^4*s45^2)/(s12^3*(s23 + s34)*
       (-s12 + s34 + s45)^2) - (s15^4*s45^2)/(s12^3*(s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (2*s15^3*s45*(-s15 + s45))/
      (s12^2*(s23 + s34)*(-s12 + s34 + s45)^2) + (s15*(s34 - s45))/
      ((s23 + s34)*(-s12 + s34 + s45)) + (s45*(s15 - s34 + 2*s45))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) + (s15^3*s45*(s15 + 3*s45))/
      (s12^3*(s23 + s34)*(-s12 + s34 + s45)) - (s15*(-3*s15 + s23 + 3*s45))/
      (s12*(s12 - s34 - s45)) + (s15 - 4*s23 - 5*s34 + 3*s45)/s12 - 
     (s15*(4*s34 + 3*s45))/(s12*(s12 + s23 - s45)) + 
     (s15*(s34^2 - 4*s15*s45))/(s12^2*(s23 + s34)) - 
     (s15*(s23^2 + s15*s45))/(s12^2*(s12 + s15 - s34)) + 
     (s15*s34*(s34^2 - 3*s15*s45 + s34*s45))/(s12^3*(s23 + s34)) - 
     (s15^2*(s15^2 + 3*s15*s45 - 4*s45^2))/(s12^2*(s23 + s34)*
       (-s12 + s34 + s45)) + (s15^2*(s15^2 - 4*s15*s45 + s45^2))/
      (s12*(s23 + s34)*(-s12 + s34 + s45)^2) - 
     (s15^2*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s12 + s23 - s45)*
       (-s12 + s34 + s45)^2) + (s15^2*(s23^2 + s23*s45 + s45^2))/
      (s12^3*(s12 + s15 - s34)) - (s15*(3*s15^2 - 7*s15*s45 + 2*s45^2))/
      (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (2*s45*(6*s15^2 - 4*s15*s23 + s23^2 + 3*s15*s45 - 3*s23*s45 + 2*s45^2))/
      (s12^2*(s12 - s34 - s45)) - (s15^2*(s15^2 - 5*s15*s45 + 4*s45^2))/
      (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (3*s23*(s23 - s45)*(s15*s23 + s45*(-s23 + s45)))/
      (s12^3*(s12 + s15 - s34 - s45)) + (s45*(s15*s23 + 2*s45*(-s23 + s45)))/
      (s12^2*(s12 + s15 - s34 - s45)) + (-3*s15^2 + 4*s23^2 + 2*s34^2 + 
       6*s23*(s34 - s45) - 5*s34*s45 + 2*s45^2 + s15*(s23 - s34 + 5*s45))/
      s12^2 - (2*s23^3 + 2*s34^3 + s23^2*(3*s34 - 8*s45) + 
       3*s15^2*(s34 - 2*s45) - s34^2*s45 + 3*s34*s45^2 - 4*s45^3 + 
       s15*(s23^2 - 4*s23*s34 - 4*s34^2 + 8*s23*s45 + 4*s34*s45 - 9*s45^2) + 
       2*s23*(s34^2 - 3*s34*s45 + 5*s45^2))/s12^3 + 
     (s15^2*(s15 - s34)*s34^2)/(s23*tr5^2) - 
     ((s15 - s23)^2*(s15 - s34)*s34^2)/(s45*tr5^2) + 
     (s23*s34^4*(-s15 + s34))/(s12*s45*tr5^2) + 
     (s23*(s15 - s34)*s34^2*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)*s45*
       tr5^2) - ((s15 - s34)^3*s34^2*s45)/(s12*s23*tr5^2) + 
     (2*s15^3*(s15 - s34)*s34*s45)/(s12*(s12 + s23 - s45)*tr5^2) + 
     ((s15 - s34)*s34^4*s45)/(s23*(s12 + s23 - s45)*tr5^2) + 
     (2*s45*(s15^4 - s15^3*(s23 + 2*s34 - 2*s45) + s34*(-s23 + s34)*s45^2 + 
        s15*s45*(-s23^2 + 2*s34*(s34 - s45) + s23*s45) + 
        s15^2*(s23*s34 + s34^2 - 4*s34*s45 + s45^2)))/
      ((s12 + s15 - s34)*tr5^2) + 
     (2*s15^3*s34 - 2*s12*(s15 - s23)^2*(s15 - s45) - 
       s23*(s34^3 + 2*s23^2*s45 + 2*s34*(s23 - 2*s45)*s45) - 
       2*s15^2*(4*s23*s34 + s34^2 - s23*s45 + s34*s45 + 2*s45^2) + 
       s15*(6*s23^2*s34 + s23*(s34 - 2*s45)^2 + 2*s34*(s34^2 + 2*s45^2)))/
      tr5^2 - (2*s15^4*s34 - 2*s15^2*(s23 + s34)*(3*s23*s34 + 2*s34^2 - 
         s23*s45 - s34*s45) + s34^3*(-2*s23^2 + s23*(-4*s34 + s45) + 
         2*s34*(-s34 + s45)) + s15*(s23^3*(4*s34 - 2*s45) + 
         2*s23^2*(5*s34^2 - 4*s34*s45 + s45^2) + 
         2*s34^2*(2*s34^2 - 3*s34*s45 + s45^2) + 
         s23*s34*(10*s34^2 - 11*s34*s45 + 4*s45^2)))/
      ((s12 + s23 - s45)*tr5^2) + 
     (2*(s15^3*s34*(s34 - 2*s45) + s34*(-s34^4 + s23*(s23 - s45)^2*s45) - 
        2*s15^2*(s34^2*(s34 - 2*s45) + s23*(s34^2 + s45^2)) + 
        s15*(2*s34^3*(s34 - s45) + s23^2*s45*(-2*s34 + s45) + 
          s23*(2*s34^3 + 2*s34*s45^2 - s45^3))))/(s12*tr5^2)))/3, 
  (-8*((2*s34)/s12 - s34^2/(s23*(s12 + s23 - s45)) + 
     (s15^2*(s15 - s45))/(s12^2*(s12 + s23 - s45)) - 
     s15^3/(s12*s34*(s12 + s23 - s34 - s45)) + (2*(3*s15 - 5*s34)*s34)/
      (s12*(s12 + s23 - s34 - s45)) + (-3*s15 + 3*s23 + 6*s34 - 2*s45)/
      (s12 + s23 - s34 - s45) + ((s15 - s23 - 2*s34)*s34)/(s12*s45) + 
     (s23*(s15 - s34)*s34^2)/(s12^3*s45) + 
     (s34*(-(s15*(s23 + s34)) + s34*(2*s23 + s34)))/(s12^2*s45) + 
     (s34*(-s15 + s23 + 2*s34))/((s12 + s23 - s45)*s45) - 
     (s15^3*s45)/(s12^3*(s12 + s23 - s45)) + (2*s15^3*(s15 - s45)*s45)/
      (s12^2*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) + 
     (s34*s45)/(s12*(-s15 + s23 + s34 - s45)) - 
     (s34*s45)/((s12 + s23 - s45)*(-s15 + s23 + s34 - s45)) + 
     ((2*s34 - s45)*s45)/(s12*(s15 - s23 - s34)) + 
     (s15*s45^2)/((-s15 + s23 + s34)*(s12 + s23 - s45)^2) + 
     (2*s15*(s15 - s45)*s45^2)/(s12^2*(s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (s15^4*s45^2)/(s12^3*s34*(s12 + s23 - s34 - s45)^2) - 
     (s15^4*s45^2)/(s12^3*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)^2) + 
     (s15^2*s45^2)/(s12^2*s34*(s12 + s23 - s34 - s45)) + 
     (s15^3*s45^2)/(s12^3*s34*(s12 + s23 - s34 - s45)) - 
     (s15^2*s45^2)/(s12^2*s34*(-s15 + s23 + s34 - s45)) - 
     (s15^3*s45^2)/(s12^3*s34*(-s15 + s23 + s34 - s45)) + 
     (s15^2*s45^3)/(s12^3*(-s15 + s23 + s34)*(s12 + s23 - s45)) + 
     (s45*(-2*s15 + s45))/((s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (2*s15^3*s45*(-s15 + s45))/(s12^2*s34*(s12 + s23 - s34 - s45)^2) + 
     (s45*(s15 + s45))/(s12*(s12 - s34 - s45)) + 
     ((2*s15 - s23)*s45*(s15 + s45))/(s12^2*(s12 - s34 - s45)) - 
     (s45*(s15 + s45))/((s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15^2*s45^2*(s15 + s45))/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s15 + s45)^4/(s12^2*s23*(s12 + s23 - s34 - s45)) + 
     (s45*(s15 + s45)^4)/(s12^3*s23*(s12 + s23 - s34 - s45)) + 
     (s45*(-s23 + s45))/(s12 + s23 - s45)^2 - (s23*(s15 - s23 + s45))/
      ((s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
     (s45^2*(s15 + s45)*(2*s15 - s23 + s45))/(s12^3*(s12 - s34 - s45)) - 
     (s15^2*(-2*s15 + s23 + s45))/(s34*(s12 + s23 - s34 - s45)^2) + 
     (s15^2*(-2*s15 + s23 + s45))/((s12 + s23 - s45)*(s12 + s23 - s34 - s45)^
        2) - ((s15 - s34)^2*s34^2)/(s12^2*(s15 - s23 - s34)*
       (s15 - s23 - s34 + s45)) - ((s15 - s34)^3*s34^2)/
      (s12^3*(s15 - s23 - s34)*(s15 - s23 - s34 + s45)) + 
     (s15*(s15 + 2*s45))/(s12*(s12 + s23 - s45)) + (s15^2*(s15 + 2*s45))/
      (s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
     (s15^3*s45*(s15 + 2*s45))/(s12^3*(s12 + s23 - s45)*
       (s12 + s23 - s34 - s45)) + (3*s15 - 4*s23 - 8*s34 + 3*s45)/
      (s12 + s23 - s45) + (-2*s15^2 + s34^2 - s15*s45)/(s12*s23) + 
     (s15^2*(s15^2 + s15*s45 - 2*s45^2))/(s12^2*(s12 + s23 - s45)*
       (s12 + s23 - s34 - s45)) + (s15^2*(s15^2 - 4*s15*s45 + s45^2))/
      (s12*s34*(s12 + s23 - s34 - s45)^2) - 
     (s15^2*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s12 + s23 - s45)*
       (s12 + s23 - s34 - s45)^2) - (s45*(s15^2 - 4*s15*s45 + s45^2))/
      (s12*(s15 - s23 - s34)*(s12 + s23 - s45)) + 
     (s45*(-2*s15^2 - s15*s45 + s45^2))/(s12*(s12 + s23 - s45)*
       (s12 - s34 - s45)) + (s15*s45*(-s15^2 + s15*s45 + 2*s45^2))/
      (s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s23*s34 + 3*s34^2 - 2*s34*s45 + s45^2 + s15*(-4*s34 + s45))/s12^2 + 
     (3*s15*(s15 - s34)*(-s34^2 + s15*(s34 + s45)))/
      (s12^3*(s15 - s23 - s34 + s45)) + (-2*s34^3 + s15*s34*(2*s34 + s45))/
      (s12^2*(s15 - s23 - s34 + s45)) + 
     (-4*s15*s34^3 + s34^4 - s15^3*(2*s34 + s45) + 
       s15^2*(5*s34^2 + s34*s45 - s45^2))/(s12^3*(s15 - s23 - s34)) + 
     (2*s15^2*s45 + s15*s34*(-4*s34 + 5*s45) + 
       s34*(5*s34^2 - 2*s34*s45 + s45^2))/(s12^2*(s12 + s23 - s34 - s45)) + 
     (s45*(4*s15^3 - s34^3 - 6*s15^2*(s34 - s45) + s34^2*s45 - s34*s45^2 + 
        s45^3 + 4*s15*(s34^2 - s34*s45 + s45^2)))/(s12^3*s23) + 
     (s34^3 + 2*s15^2*(s34 - s45) - s34^2*s45 + s34*s45^2 - s45^3 + 
       s15*s23*(-s34 + s45) - 3*s15*(s34^2 - s34*s45 + s45^2) + 
       s23*(s34^2 - s34*s45 + s45^2))/s12^3 - 
     (3*s15^3 - s15*s34*(s34 - 2*s45) + s15^2*(-2*s34 + s45) + 
       s34*(s34^2 - s34*s45 + s45^2))/(s12^2*s23) - 
     (s34^2*(3*s34 + s45) + s15^2*(3*s34 + 2*s45) + 
       s15*(-6*s34^2 - 4*s34*s45 + 2*s45^2))/(s12^2*(s15 - s23 - s34)) + 
     (-s34^4 + s34^3*s45 + 3*s15^2*(s34 - 2*s45)*s45 - s34^2*s45^2 + 
       s34*s45^3 - s45^4 + s15*(s34^3 - 4*s34^2*s45 + 4*s34*s45^2 - 4*s45^3))/
      (s12^3*(s12 + s23 - s34 - s45)) + (s15^2*s34^2*(-s15 + s34))/
      (s23*tr5^2) - (2*(s15 - s34)*s34*(s34^3 + s15^2*(s34 - 2*s45) - 
        s15*s34*(2*s23 + s34 - 2*s45)))/(s12*tr5^2) + 
     ((s15 - s23)^2*(s15 - s34)*s34^2)/(s45*tr5^2) + 
     (s23*(s15 - s34)*s34^4)/(s12*s45*tr5^2) - 
     (s23*(s15 - s34)*s34^2*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)*s45*
       tr5^2) + ((s15 - s34)^3*s34^2*s45)/(s12*s23*tr5^2) + 
     (2*s15^3*s34*(-s15 + s34)*s45)/(s12*(s12 + s23 - s45)*tr5^2) + 
     (s34^4*(-s15 + s34)*s45)/(s23*(s12 + s23 - s45)*tr5^2) + 
     (2*(s15 - s34)*s34*s45*(s12*s34 + (s15 - s34)*(s34 + s45)))/
      ((s15 - s23 - s34)*tr5^2) + 
     (s34*(2*s15^3 - 2*s23^2*s45 + 2*s34*s45*(-s12 + s34 + s45) + 
        2*s15^2*(s23 + s34 + 3*s45) + s23*(s34^2 - 2*s34*s45 + 
          2*s45*(s12 + s45)) - s15*(4*s23^2 + s23*(s34 - 8*s45) + 
          2*s34*(s34 + s45))))/tr5^2 + 
     (s34*(2*s15^4 + 2*s23^3*s45 - 2*s15^2*(3*s23^2 + 5*s23*s34 + 2*s34^2 - 
          4*s23*s45 - 3*s34*s45) - 2*s23^2*(s34^2 - s34*s45 + 2*s45^2) + 
        2*s34*(-s34^3 + s34^2*s45 + s45^3) + s23*(-4*s34^3 + s34^2*s45 - 
          4*s34*s45^2 + 2*s45^3) + s15*(4*s23^3 + 2*s23^2*(5*s34 - 6*s45) + 
          2*s34*(2*s34^2 - 3*s34*s45 + 3*s45^2) + 
          s23*(10*s34^2 - 15*s34*s45 + 8*s45^2))))/((s12 + s23 - s45)*
       tr5^2)))/3, (-8*(-(s15/(s12 + s15 - s34)) - (s15^2*s23)/(s12^2*s34) + 
     (s15^3*s23)/(s12^2*(s12 + s23 - s45)^2) + (s15^2*(s23 - s34))/
      (s12*(s12 + s23 - s45)^2) + (3*s15^3*s23)/(s12^3*(s12 + s23 - s45)) - 
     (s15*(s15 + 2*s23 - 2*s34))/(s12*(s12 + s23 - s45)) + 
     (s15^2*(s23 - s34))/(s12^2*(s12 + s23 - s45)) - 
     (s15^2*s23)/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
     (s23*(2*s15^3 - s15^2*s23 + s23^3))/(s12^2*(s12 + s23 - s45)*
       (s12 - s34 - s45)) - (s23*(s15^4 - s15^3*s23 + s15^2*s23^2 - 
        s15*s23^3 + s23^4))/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) + 
     (s15^2*s23)/(s12*s34*(s12 + s23 - s34 - s45)) + 
     (s15^3*s23^2)/(s12^3*s34*(s12 + s23 - s34 - s45)) + 
     (s15^2*s23*(s15 + s23))/(s12^2*s34*(s12 + s23 - s34 - s45)) - 
     (s15^2*s23^2)/(s12*(s12 + s23 - s45)^2*(s12 + s23 - s34 - s45)) - 
     (2*s15^3*s23^2)/(s12^2*(s12 + s23 - s45)^2*(s12 + s23 - s34 - s45)) - 
     (s15^4*s23^2)/(s12^3*(s12 + s23 - s45)^2*(s12 + s23 - s34 - s45)) + 
     (s15^2*s23)/(s12*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
     (4*s15^3*s23)/(s12^2*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
     (3*s15^4*s23)/(s12^3*(s12 + s23 - s45)*(s12 + s23 - s34 - s45)) + 
     (s34^2*(s23 + s34 - s45))/((s12 + s15 - s34)*(s12 + s23 - s45)^2) + 
     ((s15 - s23 - s34)*s34)/(s12*s45) + ((s15 - s23)*s23*s34^2)/
      (s12^3*s45) - ((s15 - s23)*s34*(s23 + s34))/(s12^2*s45) + 
     (s34*(-s15 + s23 + 3*s34))/((s12 + s23 - s45)*s45) + 
     (s34^3*s45)/((s12 + s15 - s34)*(s12 + s23 - s45)^3) - 
     (s23^3*s34^2)/(s12^3*s15*(s15 + s45)) - (s23*(s23 + s34)^2)/
      (s12*s15*(s15 + s45)) + (s23^2*s34*(2*s23 + s34))/
      (s12^2*s15*(s15 + s45)) + (s23*(s23 + s34)^2)/(s15*(s12 + s23 - s45)*
       (s15 + s45)) - s23^4/(s12^2*(s12 - s34 - s45)*(s15 + s45)) + 
     s23^4/(s12*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) + 
     (2*s23^5)/(s12^2*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) + 
     s23^6/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)*(s15 + s45)) - 
     (s15 + s45)^4/(s12^2*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)) + 
     (s45*(s15 + s45)^4)/(s12^3*(s12 - s34 - s45)*(s12 + s23 - s34 - s45)) - 
     (s23*(s15 - s23 + s45))/(s12*(s12 + s23 - s34 - s45)) + 
     (s23*(s15 - s23 + s45))/((s12 + s23 - s45)*(s12 + s23 - s34 - s45)) - 
     (s23^4*(s23 + s45))/(s12^3*(s12 - s34 - s45)*(s15 + s45)) + 
     (-3*s15 + s23 - 8*s34 + s45)/(s12 + s23 - s45) + 
     ((s23 + s34)*(s34 + s45))/(s12*s15) - (s34*(s34 + s45))/
      ((s12 + s15 - s34)*(s12 + s23 - s45)) - ((s23 + s34)*(s34 + s45))/
      (s15*(s12 + s23 - s45)) + (2*s15 + 3*s23 + 2*s34 + s45)/s12 + 
     (s34*(s15*s23 - s23^2 + s23*s45 + s34*s45))/(s12 + s23 - s45)^3 + 
     (s23*(s23^2 + 2*s23*s34 + s34^2 - s45^2))/(s12^2*(s15 + s45)) + 
     (s34^2*(3*s23^2 - 3*s23*s45 + s45^2))/(s12^3*s15) - 
     (s15^2*(s45^2 + s15*(s23 + s45)))/(s12^3*s34) + 
     (-s23^2 + s15*(s23 + 2*s34) + s23*(-2*s34 + s45) + 3*s34*(-s34 + s45))/
      (s12 + s23 - s45)^2 + (2*s15^2 + s23^2 - s34^2 + s15*(-3*s23 + s45) - 
       s23*(s34 + s45))/s12^2 + 
     (s34*(-3*s23^2 - 2*s23*s34 + s45*(s34 + s45)))/(s12^2*s15) - 
     (2*s15^3 + s23^3 - 2*s23^2*s45 + 2*s45^3 + s15^2*(s23 + 6*s45) - 
       s15*(s23^2 + s23*s45 - 6*s45^2))/(s12^2*(s12 + s23 - s34 - s45)) + 
     (s23*(s23^2*(-s34 + s45) + s45*(s34 + s45)^2 + 
        s23*(-2*s34^2 - s34*s45 + s45^2)))/(s12^3*(s15 + s45)) + 
     (3*s15^3 + s15*(s23 - 3*s45)^2 + s15^2*(-2*s23 + 9*s45) + 
       s45*(s23^2 - 3*s23*s45 + 3*s45^2))/(s12^2*(s12 - s34 - s45)) - 
     (2*s15^4 - s23^4 + 5*s23^3*s45 + 3*s15^2*(s23 - 3*s45)*s45 - 
       10*s23^2*s45^2 + 10*s23*s45^3 - 5*s45^4 + s15^3*(s23 + s45) + 
       s15*(s23^3 - 7*s23^2*s45 + 15*s23*s45^2 - 13*s45^3))/
      (s12^3*(s12 + s23 - s34 - s45)) + (s15^4 + s23^4 + s23^3*s45 - 
       4*s23^2*s45^2 + 6*s23*s45^3 - 4*s45^4 - s15^3*(s23 + s45) + 
       s15^2*(s23^2 + s23*s45 - 9*s45^2) - s15*(s23^3 + s23^2*s45 - 
         9*s23*s45^2 + 11*s45^3))/(s12^3*(s12 - s34 - s45)) - 
     (3*s15^3 + s23^3 - 3*s15^2*(s34 - s45) + s23^2*(-s34 + s45) + 
       s34*s45*(s34 + 2*s45) + s23*(-2*s34^2 - s34*s45 + s45^2) - 
       s15*(s23^2 - s34^2 + 3*s34*s45 + s45^2 + s23*(-3*s34 + s45)))/s12^3 + 
     (s15^3*s23*s34*(-2*s15 + 3*s34))/(s12*(s12 + s23 - s45)*tr5^2) + 
     (s15*s23*s34^4)/(s12*s45*tr5^2) + 
     ((s15 - s23)*s34^2*(s15^2 - 2*s12*(s15 - s23) + s15*s23 - 
        2*s23*(s23 + 2*s34)))/(s45*tr5^2) - 
     (s23*(s15 + 2*s23)*s34^2*(-s15 + s23 + s34)^2)/((s12 + s23 - s45)*s45*
       tr5^2) + (2*s34^2*(s15^3*s23 + 2*(s23 + s34)^2*(s23 - s45)^2 + 
        s15^2*(-(s23*s34) + 2*s23*s45 + s34*s45) - s15*(s23 + s34)*
         (3*s23^2 - 2*s23*s45 - s45^2)))/((s12 + s23 - s45)^2*tr5^2) + 
     (2*(s12*(s15 - s23)^2*(s15 - 2*s23 + 3*s34 - s45) - s15^3*(s34 + s45) + 
        s15^2*(3*s34^2 - s34*s45 + s45^2 + s23*(s34 + 5*s45)) - 
        s15*(-2*s23*s34*(s34 - 2*s45) + s23^2*(s34 + 5*s45) + 
          2*s34*(s34^2 - 3*s34*s45 + s45^2)) + 
        s23*(s23^2*(s34 + s45) - 2*s34*(s34^2 - 3*s34*s45 + s45^2) - 
          s23*(5*s34^2 - s34*s45 + s45^2))))/tr5^2 + 
     (2*s15^4*s34 + 4*s15^2*s34^2*(s23 + s34 - 2*s45) - 
       2*s23*s34*(s23 - s45)^2*(2*s34 + s45) + s15^3*s34*(-5*s34 + 4*s45) - 
       s15*(s34^3*(s34 - 4*s45) + 2*s23^2*s45*(2*s34 + s45) + 
         s23*(4*s34^3 - 4*s34*s45^2 - 2*s45^3)))/(s12*tr5^2) + 
     (s34*(4*s15^3*s34 - 2*s15^2*(8*s23*s34 + s34^2 - 6*s23*s45 - 
          2*s34*s45) + s15*(-8*s23^3 + 7*s23^2*s34 + 
          s34*(s34^2 + 4*s34*s45 + 2*s45^2) + 2*s23*(5*s34^2 - 2*s34*s45 + 
            4*s45^2)) + 2*(3*s23^4 + s23^3*(4*s34 - 7*s45) - 
          s34*s45*(s34^2 - 3*s34*s45 + s45^2) + s23^2*(3*s34^2 - 10*s34*s45 + 
            5*s45^2) + s23*(2*s34^3 - 4*s34^2*s45 + 8*s34*s45^2 - s45^3))))/
      ((s12 + s23 - s45)*tr5^2)))/3, 
  ((8*s34)/s12 + (8*s23*s34^2)/(s12^2*(s15 - s23)) + 
    (8*s15^4)/(s12^2*s34*(s23 + s34)) - (8*(s23 + s34)^2*(s34 - 2*s45))/
     ((s15 - s23 - s34)*(s12 + s23 - s45)^2) + (8*(2*s15 - 13*s34))/
     (s12 + s23 - s45) + (16*s34*(s23 + s34))/((s15 - s23 - s34)*
      (s12 + s23 - s45)) - (8*s15^2*(2*s15 + s34 - 4*s45))/
     (s12^2*(s12 + s23 - s45)) + (8*s15*(s34 - 2*s45))/
     ((s12 + s23 - s45)*(s12 - s34 - s45)) - (8*s15^2*(s15 + s34 - s45))/
     (s12*(s12 + s23 - s45)^2) - (8*s15^2*(2*s15 + s34 - s45))/
     ((s12 + s23 - s45)^2*(s12 - s34 - s45)) + (8*s34*(s23 + s34 - s45))/
     ((s12 + s23 - s45)*(-s15 + s23 - s45)) + (8*s15*s34)/(s12*s45) + 
    (8*s15*s23*s34^2)/(s12^3*s45) - (8*s15*s34*(s23 + s34))/(s12^2*s45) - 
    (8*(s15 - 2*s34)*s34)/((s12 + s23 - s45)*s45) - 
    (8*s15^4*s45)/(s12^3*s34*(s23 + s34)) - (8*(s23 + s34)^3*s45)/
     ((s15 - s23 - s34)*(s12 + s23 - s45)^3) + 
    (8*s15^3*s45)/(s12^2*(s12 + s23 - s45)^2) + 
    (24*s15^3*s45)/(s12^3*(s12 + s23 - s45)) + 
    (8*s15*s45)/(s12*(s12 - s34 - s45)) - (8*s15*(-2*s15 + s23)*s45)/
     (s12^2*(s12 - s34 - s45)) - (8*s15*(7*s15 - 2*s45)*s45)/
     (s12*(s12 + s23 - s45)*(s12 - s34 - s45)) + (8*s45^2)/(s12*s34) - 
    (8*s45^2)/(s34*(s12 + s23 - s45)) - (8*s15^4*s45^2)/
     (s12^3*(s12 + s23 - s45)^2*(s12 - s34 - s45)) - 
    (48*s45^4)/(s12*(s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s45)) + 
    (48*s45^4)/(s12*(s15 - s23 - s34)*s34*(s12 + s23 - s45)) + 
    (32*s45^5)/(s12^2*(s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s45)) - 
    (32*s45^5)/(s12^2*(s15 - s23 - s34)*s34*(s12 + s23 - s45)) - 
    (8*s45^6)/(s12^3*(s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s45)) + 
    (8*s45^6)/(s12^3*(s15 - s23 - s34)*s34*(s12 + s23 - s45)) - 
    (8*s15*s45*(-5*s15 + s45))/(s12*(s23 + s34)*(s12 - s34 - s45)) - 
    (16*s15^3*s45*(-s15 + s45))/(s12^2*(s12 + s23 - s45)^2*
      (s12 - s34 - s45)) + (8*s23*s34^2)/(s12*(s15 - s23)*
      (s15 - s23 + s45)) - (8*s23^2*s34^2)/(s12^2*(s15 - s23)*
      (s15 - s23 + s45)) + (8*s23^3*s34^2)/(s12^3*(s15 - s23)*
      (s15 - s23 + s45)) - (8*s23*s34^2)/((s15 - s23)*(s12 + s23 - s45)*
      (s15 - s23 + s45)) + (8*s34*(s23 + s34 - s45))/
     (s12*(s15 - s23 + s45)) - (8*s15*s45^2*(2*s15 - s23 + s45))/
     (s12^3*(s12 - s34 - s45)) - (8*s15*(-s34 + s45))/(s12*(s23 + s34)) + 
    (8*s15^2*(2*s15 + s34 - s45))/((s23 + s34)*(-s12 + s34 + s45)^2) - 
    (8*s15^2*(2*s15 + s34 - s45))/((s12 + s23 - s45)*(-s12 + s34 + s45)^2) - 
    (16*s15^3*(s15 - s45)*s45)/(s12^2*(s23 + s34)*(-s12 + s34 + s45)^2) + 
    (8*s15^4*s45^2)/(s12^3*(s23 + s34)*(-s12 + s34 + s45)^2) - 
    (8*s15^4*s45^2)/(s12^3*(s12 + s23 - s45)*(-s12 + s34 + s45)^2) - 
    (16*s15^3*s45*(-s15 + s45))/(s12^2*(s12 + s23 - s45)*
      (-s12 + s34 + s45)^2) - (8*s15*(-s34 + s45))/
     ((s23 + s34)*(-s12 + s34 + s45)) - (8*s45^2*(s15 + s23 + 2*s45))/
     (s12^2*s34) + (8*s15^3*s45*(s15 + 3*s45))/(s12^3*(s23 + s34)*
      (-s12 + s34 + s45)) - (8*s45^2*(s23 + 3*s45))/
     (s12*(s15 - s23)*(s15 - s23 - s34)) + (8*s45^2*(s23 + 3*s45))/
     (s12*(s15 - s23 - s34)*s34) + (8*s45^2*(s23 + 3*s45))/
     ((s15 - s23)*(s15 - s23 - s34)*(s12 + s23 - s45)) - 
    (8*s45^2*(s23 + 3*s45))/((s15 - s23 - s34)*s34*(s12 + s23 - s45)) + 
    (8*s15^3*s45*(s15 + 4*s45))/(s12^3*(s12 + s23 - s45)*(s12 - s34 - s45)) - 
    (8*s15*(-s34^2 + 4*s15*s45))/(s12^2*(s23 + s34)) + 
    (8*s15*s34*(s34^2 - 3*s15*s45 + s34*s45))/(s12^3*(s23 + s34)) - 
    (8*(s23 + s34)*(s15*s23 + (s23 + s34)*s45))/(s12 + s23 - s45)^3 - 
    (8*s15^2*(s15^2 + 4*s15*s45 - 6*s45^2))/(s12^2*(s12 + s23 - s45)*
      (s12 - s34 - s45)) - (8*s15^2*(s15^2 + 3*s15*s45 - 4*s45^2))/
     (s12^2*(s23 + s34)*(-s12 + s34 + s45)) - 
    (8*s15^2*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s12 + s23 - s45)^2*
      (s12 - s34 - s45)) + (8*s15^2*(s15^2 - 4*s15*s45 + s45^2))/
     (s12*(s23 + s34)*(-s12 + s34 + s45)^2) - 
    (8*s15^2*(s15^2 - 4*s15*s45 + s45^2))/(s12*(s12 + s23 - s45)*
      (-s12 + s34 + s45)^2) + (8*s45^2*(s23^2 + 2*s23*s45 + 3*s45^2))/
     (s12^2*(s15 - s23)*(s15 - s23 - s34)) - 
    (8*s45^2*(s23^2 + 2*s23*s45 + 3*s45^2))/(s12^2*(s15 - s23 - s34)*s34) - 
    (8*(s15^3 - s15*s45^2 - 3*s45^3))/(s12*s34*(s12 + s23 - s45)) - 
    (8*s45^2*(s23^3 + s23^2*s45 + s23*s45^2 + s45^3))/
     (s12^3*(s15 - s23)*(s15 - s23 - s34)) + 
    (8*s45^2*(s23^3 + s23^2*s45 + s23*s45^2 + s45^3))/
     (s12^3*(s15 - s23 - s34)*s34) + 
    (8*s45*(s15^4 + s15^3*s45 + s15^2*s45^2 + s15*s45^3 + s45^4))/
     (s12^3*s34*(s12 + s23 - s45)) - 
    (8*(s15^4 + s15^2*s45^2 + 2*s15*s45^3 + 3*s45^4))/
     (s12^2*s34*(s12 + s23 - s45)) + 
    (8*s45^2*(s15^2 + s23^2 + s23*s45 + s45^2 + s15*(s23 + s45)))/
     (s12^3*s34) - (8*s15*(3*s15 - 2*(2*s34 + s45)))/
     (s12*(s12 + s23 - s45)) - 
    (8*(-3*s23^2*(s34 + s45)^2 + 3*s23*s45*(s34 + s45)^2 - 
       s45^2*(s34 + s45)^2 + s23^3*(2*s34 + s45)))/
     (s12^3*(s15 - s23 + s45)) - 
    (8*(2*s15^2 - s15*s23 + s34^2 - s23*(s34 + 2*s45)))/(s12 + s23 - s45)^2 - 
    (-8*s15*(s34 - 3*s45) + 8*(s23 - s45)*(s34 + 2*s45))/s12^2 + 
    (8*s23*(s34^2*s45 + 3*s23^2*(s34 + s45) - s23*s34*(2*s34 + 3*s45)))/
     (s12^3*(s15 - s23)) + (8*(3*s15^2*s34 - s45^2*(2*s34 + s45) + 
       s23^2*(s34 + 2*s45) + s23*s45*(s34 + 2*s45) + 
       s15*(-2*s34^2 + 3*s23*s45)))/s12^3 - 
    (8*(s23^2*(s34 + 2*s45) + 2*s23*(s34^2 - s34*s45 - 2*s45^2) + 
       s45*(-s34^2 + s34*s45 + 2*s45^2)))/(s12^2*(s15 - s23 + s45)) - 
    (8*s15*s34*(s34^2*(4*s23 + s34 - 4*s45) + 2*s15^2*(s34 - 2*s45) - 
       4*s15*s34*(s23 + s34 - 2*s45)))/(s12*tr5^2) + 
    (8*s15*s23*s34^4)/(s12*s45*tr5^2) + 
    (8*(s15 - s23)*s34^2*(s15^2 - 2*s12*(s15 - s23) + s15*s23 - 
       2*s23*(s23 + 2*s34)))/(s45*tr5^2) - 
    (8*s23*(s15 + 2*s23)*s34^2*(-s15 + s23 + s34)^2)/
     ((s12 + s23 - s45)*s45*tr5^2) - (8*s15^3*(2*s15 - 3*s34)*s34*s45)/
     (s12*(s12 + s23 - s45)*tr5^2) + 
    (16*s34*(s15^3*s23*s34 + s15*(s23^2 - s34^2)*(s23 - s45)^2 - 
       (s23 + s34)^2*(s23 - s45)^3 + s15^2*s34^2*(-s23 + s45)))/
     ((s12 + s23 - s45)^2*tr5^2) - 
    (16*s34*(3*s15^3 - 7*s12*(s15 - s23)^2 + 
       s23*(8*s23^2 + s23*(15*s34 - 8*s45) + 2*s34*(s34 - 7*s45)) + 
       s15^2*(2*s23 - s34 + 6*s45) + s15*(-13*s23^2 + 2*s34*(s34 - 7*s45) + 
         2*s23*(-7*s34 + s45))))/tr5^2 + 
    (8*s34*(2*s15^4 + s15^3*(8*s23 + s34) - 2*s15^2*(8*s23*s34 + s34^2 - 
         2*s23*s45 + 2*s34*s45) + s15*(-28*s23^3 + s34*(s34 - 2*s45)^2 + 
         s23^2*(-23*s34 + 32*s45) + 2*s23*(s34^2 + 8*s34*s45 - 2*s45^2)) + 
       2*(s23 + s34)*(9*s23^3 + 9*s23^2*(s34 - 2*s45) - 
         s34*(s34 - 7*s45)*s45 + s23*(2*s34^2 - 15*s34*s45 + 9*s45^2))))/
     ((s12 + s23 - s45)*tr5^2))/3}}


==> anc/twoLoopAmplitudes/IntegralsMI_nf0.m <==
{MI["PentagonBox", 1, s34, s13, s12, s45, s25], 
 MI["PentagonBox", 2, s34, s13, s12, s45, s25], 
 MI["PentagonBox", 3, s34, s13, s12, s45, s25], 
 MI["PentagonBox", 1, s35, s13, s12, s45, s24], 
 MI["PentagonBox", 2, s35, s13, s12, s45, s24], 
 MI["PentagonBox", 3, s35, s13, s12, s45, s24], 
 MI["PentagonBox", 1, s34, s14, s12, s35, s25], 
 MI["PentagonBox", 2, s34, s14, s12, s35, s25], 
 MI["PentagonBox", 3, s34, s14, s12, s35, s25], 
 MI["PentagonBox", 1, s45, s14, s12, s35, s23], 
 MI["PentagonBox", 2, s45, s14, s12, s35, s23], 
 MI["PentagonBox", 3, s45, s14, s12, s35, s23], 
 MI["PentagonBox", 1, s35, s15, s12, s34, s24], 
 MI["PentagonBox", 2, s35, s15, s12, s34, s24], 
 MI["PentagonBox", 3, s35, s15, s12, s34, s24], 
 MI["PentagonBox", 1, s45, s15, s12, s34, s23], 
 MI["PentagonBox", 2, s45, s15, s12, s34, s23], 
 MI["PentagonBox", 3, s45, s15, s12, s34, s23], 
 MI["PentagonBox", 1, s34, s23, s12, s45, s15], 
 MI["PentagonBox", 2, s34, s23, s12, s45, s15], 
 MI["PentagonBox", 3, s34, s23, s12, s45, s15], 
 MI["PentagonBox", 1, s35, s23, s12, s45, s14], 
 MI["PentagonBox", 2, s35, s23, s12, s45, s14], 
 MI["PentagonBox", 3, s35, s23, s12, s45, s14], 
 MI["PentagonBox", 1, s34, s24, s12, s35, s15], 
 MI["PentagonBox", 2, s34, s24, s12, s35, s15], 
 MI["PentagonBox", 3, s34, s24, s12, s35, s15], 
 MI["PentagonBox", 1, s45, s24, s12, s35, s13], 
 MI["PentagonBox", 2, s45, s24, s12, s35, s13], 
 MI["PentagonBox", 3, s45, s24, s12, s35, s13], 
 MI["PentagonBox", 1, s35, s25, s12, s34, s14], 
 MI["PentagonBox", 2, s35, s25, s12, s34, s14], 
 MI["PentagonBox", 3, s35, s25, s12, s34, s14], 
 MI["PentagonBox", 1, s45, s25, s12, s34, s13], 
 MI["PentagonBox", 2, s45, s25, s12, s34, s13], 
 MI["PentagonBox", 3, s45, s25, s12, s34, s13], 
 MI["PentagonBox", 1, s24, s12, s13, s45, s35], 
 MI["PentagonBox", 2, s24, s12, s13, s45, s35], 
 MI["PentagonBox", 3, s24, s12, s13, s45, s35], 
 MI["PentagonBox", 1, s25, s12, s13, s45, s34], 
 MI["PentagonBox", 2, s25, s12, s13, s45, s34], 
 MI["PentagonBox", 3, s25, s12, s13, s45, s34], 
 MI["PentagonBox", 1, s23, s12, s14, s35, s45], 
 MI["PentagonBox", 2, s23, s12, s14, s35, s45], 
 MI["PentagonBox", 3, s23, s12, s14, s35, s45], 
 MI["PentagonBox", 1, s12, s25, s35, s14, s34], 
 MI["PentagonBox", 2, s12, s25, s35, s14, s34], 
 MI["PentagonBox", 3, s12, s25, s35, s14, s34], 
 MI["PentagonBox", 1, s12, s23, s34, s15, s45], 
 MI["PentagonBox", 2, s12, s23, s34, s15, s45], 
 MI["PentagonBox", 3, s12, s23, s34, s15, s45], 
 MI["PentagonBox", 1, s12, s24, s34, s15, s35], 
 MI["PentagonBox", 2, s12, s24, s34, s15, s35], 
 MI["PentagonBox", 3, s12, s24, s34, s15, s35], 
 MI["PentagonBox", 1, s12, s13, s34, s25, s45], 
 MI["PentagonBox", 2, s12, s13, s34, s25, s45], 
 MI["PentagonBox", 3, s12, s13, s34, s25, s45], 
 MI["PentagonBox", 1, s13, s12, s24, s35, s45], 
 MI["PentagonBox", 2, s13, s12, s24, s35, s45], 
 MI["PentagonBox", 3, s13, s12, s24, s35, s45], 
 MI["PentagonBox", 1, s12, s14, s34, s25, s35], 
 MI["PentagonBox", 2, s12, s14, s34, s25, s35], 
 MI["PentagonBox", 3, s12, s14, s34, s25, s35], 
 MI["PentagonBox", 1, s14, s12, s23, s45, s35], 
 MI["PentagonBox", 2, s14, s12, s23, s45, s35], 
 MI["PentagonBox", 3, s14, s12, s23, s45, s35], 
 MI["PentagonBox", 1, s12, s15, s35, s24, s34], 
 MI["PentagonBox", 2, s12, s15, s35, s24, s34], 
 MI["PentagonBox", 3, s12, s15, s35, s24, s34], 
 MI["PentagonBox", 1, s15, s12, s23, s45, s34], 
 MI["PentagonBox", 2, s15, s12, s23, s45, s34], 
 MI["PentagonBox", 3, s15, s12, s23, s45, s34], 
 MI["PentagonBox", 1, s34, s45, s15, s23, s12], 
 MI["PentagonBox", 2, s34, s45, s15, s23, s12], 
 MI["PentagonBox", 3, s34, s45, s15, s23, s12], 
 MI["PentagonBox", 1, s35, s45, s14, s23, s12], 
 MI["PentagonBox", 2, s35, s45, s14, s23, s12], 
 MI["PentagonBox", 3, s35, s45, s14, s23, s12], 
 MI["PentagonBox", 1, s34, s35, s15, s24, s12], 
 MI["PentagonBox", 2, s34, s35, s15, s24, s12], 
 MI["PentagonBox", 3, s34, s35, s15, s24, s12], 
 MI["PentagonBox", 1, s35, s34, s14, s25, s12], 
 MI["PentagonBox", 2, s35, s34, s14, s25, s12], 
 MI["PentagonBox", 3, s35, s34, s14, s25, s12], 
 MI["PentagonBox", 1, s45, s34, s13, s25, s12], 
 MI["PentagonBox", 2, s45, s34, s13, s25, s12], 
 MI["PentagonBox", 3, s45, s34, s13, s25, s12], 
 MI["PentagonBox", 1, s45, s35, s13, s24, s12], 
 MI["PentagonBox", 2, s45, s35, s13, s24, s12], 
 MI["PentagonBox", 3, s45, s35, s13, s24, s12], 
 MI["OneMassDoubleBox", 1, s12, s35, s34], MI["OneMassDoubleBox", 2, s12, s35, s34], 
 MI["OneMassDoubleBox", 1, s12, s34, s35], MI["OneMassDoubleBox", 2, s12, s34, s35], 
 MI["OneMassDoubleBox", 1, s12, s45, s34], MI["OneMassDoubleBox", 2, s12, s45, s34], 
 MI["OneMassDoubleBox", 1, s12, s45, s35], MI["OneMassDoubleBox", 2, s12, s45, s35], 
 MI["OneMassDoubleBox", 1, s12, s34, s45], MI["OneMassDoubleBox", 2, s12, s34, s45], 
 MI["OneMassDoubleBox", 1, s12, s35, s45], MI["OneMassDoubleBox", 2, s12, s35, s45], 
 MI["FivePointDoubleBox", 1, s13, s35, s45, s12, s24], 
 MI["FivePointDoubleBox", 2, s13, s35, s45, s12, s24], 
 MI["FivePointDoubleBox", 3, s13, s35, s45, s12, s24], 
 MI["FivePointDoubleBox", 1, s13, s34, s45, s12, s25], 
 MI["FivePointDoubleBox", 2, s13, s34, s45, s12, s25], 
 MI["FivePointDoubleBox", 3, s13, s34, s45, s12, s25], 
 MI["FivePointDoubleBox", 1, s14, s45, s35, s12, s23], 
 MI["FivePointDoubleBox", 2, s14, s45, s35, s12, s23], 
 MI["FivePointDoubleBox", 3, s14, s45, s35, s12, s23], 
 MI["FivePointDoubleBox", 1, s14, s34, s35, s12, s25], 
 MI["FivePointDoubleBox", 2, s14, s34, s35, s12, s25], 
 MI["FivePointDoubleBox", 3, s14, s34, s35, s12, s25], 
 MI["FivePointDoubleBox", 1, s15, s45, s34, s12, s23], 
 MI["FivePointDoubleBox", 2, s15, s45, s34, s12, s23], 
 MI["FivePointDoubleBox", 3, s15, s45, s34, s12, s23], 
 MI["FivePointDoubleBox", 1, s15, s35, s34, s12, s24], 
 MI["FivePointDoubleBox", 2, s15, s35, s34, s12, s24], 
 MI["FivePointDoubleBox", 3, s15, s35, s34, s12, s24], 
 MI["OneMassDoubleBox", 1, s25, s34, s13], MI["OneMassDoubleBox", 2, s25, s34, s13], 
 MI["OneMassDoubleBox", 1, s24, s35, s13], MI["OneMassDoubleBox", 2, s24, s35, s13], 
 MI["OneMassDoubleBox", 1, s15, s34, s23], MI["OneMassDoubleBox", 2, s15, s34, s23], 
 MI["OneMassDoubleBox", 1, s14, s35, s23], MI["OneMassDoubleBox", 2, s14, s35, s23], 
 MI["OneMassDoubleBox", 1, s25, s34, s14], MI["OneMassDoubleBox", 2, s25, s34, s14], 
 MI["OneMassDoubleBox", 1, s23, s45, s14], MI["OneMassDoubleBox", 2, s23, s45, s14], 
 MI["OneMassDoubleBox", 1, s15, s34, s24], MI["OneMassDoubleBox", 2, s15, s34, s24], 
 MI["OneMassDoubleBox", 1, s13, s45, s24], MI["OneMassDoubleBox", 2, s13, s45, s24], 
 MI["OneMassDoubleBox", 1, s24, s35, s15], MI["OneMassDoubleBox", 2, s24, s35, s15], 
 MI["OneMassDoubleBox", 1, s23, s45, s15], MI["OneMassDoubleBox", 2, s23, s45, s15], 
 MI["OneMassDoubleBox", 1, s14, s35, s25], MI["OneMassDoubleBox", 2, s14, s35, s25], 
 MI["OneMassDoubleBox", 1, s13, s45, s25], MI["OneMassDoubleBox", 2, s13, s45, s25], 
 MI["OneMassDoubleBox", 1, s45, s12, s13], MI["OneMassDoubleBox", 2, s45, s12, s13], 
 MI["OneMassDoubleBox", 1, s35, s12, s14], MI["OneMassDoubleBox", 2, s35, s12, s14], 
 MI["OneMassDoubleBox", 1, s34, s12, s15], MI["OneMassDoubleBox", 2, s34, s12, s15], 
 MI["OneMassDoubleBox", 1, s45, s12, s23], MI["OneMassDoubleBox", 2, s45, s12, s23], 
 MI["OneMassDoubleBox", 1, s35, s12, s24], MI["OneMassDoubleBox", 2, s35, s12, s24], 
 MI["OneMassDoubleBox", 1, s34, s12, s25], MI["OneMassDoubleBox", 2, s34, s12, s25], 
 MI["OneMassDoubleBox", 1, s45, s23, s12], MI["OneMassDoubleBox", 2, s45, s23, s12], 
 MI["OneMassDoubleBox", 1, s35, s24, s12], MI["OneMassDoubleBox", 2, s35, s24, s12], 
 MI["OneMassDoubleBox", 1, s34, s25, s12], MI["OneMassDoubleBox", 2, s34, s25, s12], 
 MI["FivePointDoubleBox", 1, s12, s15, s45, s23, s34], 
 MI["FivePointDoubleBox", 2, s12, s15, s45, s23, s34], 
 MI["FivePointDoubleBox", 3, s12, s15, s45, s23, s34], 
 MI["FivePointDoubleBox", 1, s12, s14, s45, s23, s35], 
 MI["FivePointDoubleBox", 2, s12, s14, s45, s23, s35], 
 MI["FivePointDoubleBox", 3, s12, s14, s45, s23, s35], 
 MI["FivePointDoubleBox", 1, s12, s15, s35, s24, s34], 
 MI["FivePointDoubleBox", 2, s12, s15, s35, s24, s34], 
 MI["FivePointDoubleBox", 3, s12, s15, s35, s24, s34], 
 MI["FivePointDoubleBox", 1, s12, s14, s34, s25, s35], 
 MI["FivePointDoubleBox", 2, s12, s14, s34, s25, s35], 
 MI["FivePointDoubleBox", 3, s12, s14, s34, s25, s35], 
 MI["FivePointDoubleBox", 1, s12, s13, s35, s24, s45], 
 MI["FivePointDoubleBox", 2, s12, s13, s35, s24, s45], 
 MI["FivePointDoubleBox", 3, s12, s13, s35, s24, s45], 
 MI["FivePointDoubleBox", 1, s12, s13, s34, s25, s45], 
 MI["FivePointDoubleBox", 2, s12, s13, s34, s25, s45], 
 MI["FivePointDoubleBox", 3, s12, s13, s34, s25, s45], 
 MI["FivePointDoubleBox", 1, s13, s12, s25, s34, s45], 
 MI["FivePointDoubleBox", 2, s13, s12, s25, s34, s45], 
 MI["FivePointDoubleBox", 3, s13, s12, s25, s34, s45], 
 MI["FivePointDoubleBox", 1, s13, s12, s24, s35, s45], 
 MI["FivePointDoubleBox", 2, s13, s12, s24, s35, s45], 
 MI["FivePointDoubleBox", 3, s13, s12, s24, s35, s45], 
 MI["FivePointDoubleBox", 1, s14, s12, s23, s45, s35], 
 MI["FivePointDoubleBox", 2, s14, s12, s23, s45, s35], 
 MI["FivePointDoubleBox", 3, s14, s12, s23, s45, s35], 
 MI["FivePointDoubleBox", 1, s12, s25, s45, s13, s34], 
 MI["FivePointDoubleBox", 2, s12, s25, s45, s13, s34], 
 MI["FivePointDoubleBox", 3, s12, s25, s45, s13, s34], 
 MI["FivePointDoubleBox", 1, s12, s24, s45, s13, s35], 
 MI["FivePointDoubleBox", 2, s12, s24, s45, s13, s35], 
 MI["FivePointDoubleBox", 3, s12, s24, s45, s13, s35], 
 MI["FivePointDoubleBox", 1, s12, s25, s35, s14, s34], 
 MI["FivePointDoubleBox", 2, s12, s25, s35, s14, s34], 
 MI["FivePointDoubleBox", 3, s12, s25, s35, s14, s34], 
 MI["FivePointDoubleBox", 1, s12, s23, s35, s14, s45], 
 MI["FivePointDoubleBox", 2, s12, s23, s35, s14, s45], 
 MI["FivePointDoubleBox", 3, s12, s23, s35, s14, s45], 
 MI["FivePointDoubleBox", 1, s12, s24, s34, s15, s35], 
 MI["FivePointDoubleBox", 2, s12, s24, s34, s15, s35], 
 MI["FivePointDoubleBox", 3, s12, s24, s34, s15, s35], 
 MI["FivePointDoubleBox", 1, s12, s23, s34, s15, s45], 
 MI["FivePointDoubleBox", 2, s12, s23, s34, s15, s45], 
 MI["FivePointDoubleBox", 3, s12, s23, s34, s15, s45], 
 MI["OneMassDoubleBox", 1, s45, s13, s12], MI["OneMassDoubleBox", 2, s45, s13, s12], 
 MI["OneMassDoubleBox", 1, s35, s14, s12], MI["OneMassDoubleBox", 2, s35, s14, s12], 
 MI["OneMassDoubleBox", 1, s34, s15, s12], MI["OneMassDoubleBox", 2, s34, s15, s12], 
 MI["OneMassDoubleBox", 1, s25, s14, s34], MI["OneMassDoubleBox", 2, s25, s14, s34], 
 MI["OneMassDoubleBox", 1, s24, s15, s35], MI["OneMassDoubleBox", 2, s24, s15, s35], 
 MI["OneMassDoubleBox", 1, s25, s13, s34], MI["OneMassDoubleBox", 2, s25, s13, s34], 
 MI["OneMassDoubleBox", 1, s23, s15, s45], MI["OneMassDoubleBox", 2, s23, s15, s45], 
 MI["OneMassDoubleBox", 1, s24, s13, s35], MI["OneMassDoubleBox", 2, s24, s13, s35], 
 MI["OneMassDoubleBox", 1, s23, s14, s45], MI["OneMassDoubleBox", 2, s23, s14, s45], 
 MI["FivePointDoubleBox", 1, s15, s12, s23, s45, s34], 
 MI["FivePointDoubleBox", 2, s15, s12, s23, s45, s34], 
 MI["FivePointDoubleBox", 3, s15, s12, s23, s45, s34], 
 MI["FivePointDoubleBox", 1, s15, s12, s24, s35, s34], 
 MI["FivePointDoubleBox", 2, s15, s12, s24, s35, s34], 
 MI["FivePointDoubleBox", 3, s15, s12, s24, s35, s34], 
 MI["FivePointDoubleBox", 1, s14, s12, s25, s34, s35], 
 MI["FivePointDoubleBox", 2, s14, s12, s25, s34, s35], 
 MI["FivePointDoubleBox", 3, s14, s12, s25, s34, s35], 
 MI["FivePointDoubleBox", 1, s24, s12, s15, s34, s35], 
 MI["FivePointDoubleBox", 2, s24, s12, s15, s34, s35], 
 MI["FivePointDoubleBox", 3, s24, s12, s15, s34, s35], 
 MI["FivePointDoubleBox", 1, s25, s12, s14, s35, s34], 
 MI["FivePointDoubleBox", 2, s25, s12, s14, s35, s34], 
 MI["FivePointDoubleBox", 3, s25, s12, s14, s35, s34], 
 MI["OneMassDoubleBox", 1, s15, s23, s34], MI["OneMassDoubleBox", 2, s15, s23, s34], 
 MI["OneMassDoubleBox", 1, s14, s23, s35], MI["OneMassDoubleBox", 2, s14, s23, s35], 
 MI["FivePointDoubleBox", 1, s25, s12, s13, s45, s34], 
 MI["FivePointDoubleBox", 2, s25, s12, s13, s45, s34], 
 MI["FivePointDoubleBox", 3, s25, s12, s13, s45, s34], 
 MI["OneMassDoubleBox", 1, s15, s24, s34], MI["OneMassDoubleBox", 2, s15, s24, s34], 
 MI["OneMassDoubleBox", 1, s14, s25, s35], MI["OneMassDoubleBox", 2, s14, s25, s35], 
 MI["OneMassDoubleBox", 1, s13, s24, s45], MI["OneMassDoubleBox", 2, s13, s24, s45], 
 MI["OneMassDoubleBox", 1, s13, s25, s45], MI["OneMassDoubleBox", 2, s13, s25, s45], 
 MI["FivePointDoubleBox", 1, s23, s12, s15, s34, s45], 
 MI["FivePointDoubleBox", 2, s23, s12, s15, s34, s45], 
 MI["FivePointDoubleBox", 3, s23, s12, s15, s34, s45], 
 MI["FivePointDoubleBox", 1, s23, s12, s14, s35, s45], 
 MI["FivePointDoubleBox", 2, s23, s12, s14, s35, s45], 
 MI["FivePointDoubleBox", 3, s23, s12, s14, s35, s45], 
 MI["FivePointDoubleBox", 1, s24, s12, s13, s45, s35], 
 MI["FivePointDoubleBox", 2, s24, s12, s13, s45, s35], 
 MI["FivePointDoubleBox", 3, s24, s12, s13, s45, s35], 
 MI["FactorizedBoxBubble", 1, s45, s12, s23], MI["FactorizedBoxBubble", 1, 
  s35, s12, s24], MI["FactorizedBoxBubble", 1, s34, s12, s25], 
 MI["FactorizedBoxBubble", 1, s45, s12, s13], MI["FactorizedBoxBubble", 1, 
  s35, s12, s14], MI["FactorizedBoxBubble", 1, s34, s12, s15], 
 MI["FourPointBoxTriangle", 1, s12, s35, s34], 
 MI["FourPointBoxTriangle", 1, s12, s34, s35], 
 MI["FourPointBoxTriangle", 1, s12, s45, s34], 
 MI["FourPointBoxTriangle", 1, s12, s45, s35], 
 MI["FourPointBoxTriangle", 1, s12, s34, s45], 
 MI["FourPointBoxTriangle", 1, s12, s35, s45], 
 MI["PentagonBubble", 1, s34, s35, s25, s14, s12], 
 MI["PentagonBubble", 2, s34, s35, s25, s14, s12], 
 MI["PentagonBubble", 1, s34, s45, s25, s13, s12], 
 MI["PentagonBubble", 2, s34, s45, s25, s13, s12], 
 MI["PentagonBubble", 1, s35, s45, s24, s13, s12], 
 MI["PentagonBubble", 2, s35, s45, s24, s13, s12], 
 MI["PentagonBubble", 1, s34, s45, s15, s23, s12], 
 MI["PentagonBubble", 2, s34, s45, s15, s23, s12], 
 MI["PentagonBubble", 1, s35, s45, s14, s23, s12], 
 MI["PentagonBubble", 2, s35, s45, s14, s23, s12], 
 MI["PentagonBubble", 1, s34, s35, s15, s24, s12], 
 MI["PentagonBubble", 2, s34, s35, s15, s24, s12], 
 MI["FourPointBoxTriangle", 1, s24, s15, s13], 
 MI["FourPointBoxTriangle", 1, s25, s14, s13], 
 MI["FourPointBoxTriangle", 1, s23, s15, s14], 
 MI["FourPointBoxTriangle", 1, s25, s13, s14], 
 MI["FourPointBoxTriangle", 1, s23, s14, s15], 
 MI["FourPointBoxTriangle", 1, s24, s13, s15], 
 MI["FourPointBoxTriangle", 1, s14, s25, s23], 
 MI["FourPointBoxTriangle", 1, s15, s24, s23], 
 MI["FourPointBoxTriangle", 1, s13, s25, s24], 
 MI["FourPointBoxTriangle", 1, s15, s23, s24], 
 MI["FourPointBoxTriangle", 1, s13, s24, s25], 
 MI["FourPointBoxTriangle", 1, s14, s23, s25], 
 MI["PentagonBubble", 1, s12, s23, s35, s14, s45], 
 MI["PentagonBubble", 2, s12, s23, s35, s14, s45], 
 MI["PentagonBubble", 1, s12, s23, s34, s15, s45], 
 MI["PentagonBubble", 2, s12, s23, s34, s15, s45], 
 MI["PentagonBubble", 1, s12, s24, s45, s13, s35], 
 MI["PentagonBubble", 2, s12, s24, s45, s13, s35], 
 MI["PentagonBubble", 1, s12, s24, s34, s15, s35], 
 MI["PentagonBubble", 2, s12, s24, s34, s15, s35], 
 MI["PentagonBubble", 1, s12, s25, s45, s13, s34], 
 MI["PentagonBubble", 2, s12, s25, s45, s13, s34], 
 MI["PentagonBubble", 1, s12, s25, s35, s14, s34], 
 MI["PentagonBubble", 2, s12, s25, s35, s14, s34], 
 MI["FourPointBoxTriangle", 1, s34, s25, s12], 
 MI["FourPointBoxTriangle", 1, s35, s24, s12], 
 MI["FourPointBoxTriangle", 1, s45, s23, s12], 
 MI["FivePointBoxTriangle", 1, s45, s24, s12, s35, s13], 
 MI["FivePointBoxTriangle", 2, s45, s24, s12, s35, s13], 
 MI["FivePointBoxTriangle", 1, s45, s25, s12, s34, s13], 
 MI["FivePointBoxTriangle", 2, s45, s25, s12, s34, s13], 
 MI["FivePointBoxTriangle", 1, s35, s23, s12, s45, s14], 
 MI["FivePointBoxTriangle", 2, s35, s23, s12, s45, s14], 
 MI["FivePointBoxTriangle", 1, s35, s25, s12, s34, s14], 
 MI["FivePointBoxTriangle", 2, s35, s25, s12, s34, s14], 
 MI["FivePointBoxTriangle", 1, s34, s23, s12, s45, s15], 
 MI["FivePointBoxTriangle", 2, s34, s23, s12, s45, s15], 
 MI["FivePointBoxTriangle", 1, s34, s24, s12, s35, s15], 
 MI["FivePointBoxTriangle", 2, s34, s24, s12, s35, s15], 
 MI["FactorizedBoxBubble", 1, s25, s13, s34], MI["PentagonBubble", 1, s13, 
  s34, s45, s12, s25], MI["PentagonBubble", 2, s13, s34, s45, s12, s25], 
 MI["FactorizedBoxBubble", 1, s24, s13, s35], MI["PentagonBubble", 1, s13, 
  s35, s45, s12, s24], MI["PentagonBubble", 2, s13, s35, s45, s12, s24], 
 MI["FourPointBoxTriangle", 1, s45, s23, s13], 
 MI["FactorizedBoxBubble", 1, s25, s14, s34], MI["PentagonBubble", 1, s14, 
  s34, s35, s12, s25], MI["PentagonBubble", 2, s14, s34, s35, s12, s25], 
 MI["FactorizedBoxBubble", 1, s23, s14, s45], MI["PentagonBubble", 1, s14, 
  s45, s35, s12, s23], MI["PentagonBubble", 2, s14, s45, s35, s12, s23], 
 MI["FourPointBoxTriangle", 1, s35, s24, s14], 
 MI["FactorizedBoxBubble", 1, s24, s15, s35], MI["PentagonBubble", 1, s15, 
  s35, s34, s12, s24], MI["PentagonBubble", 2, s15, s35, s34, s12, s24], 
 MI["FactorizedBoxBubble", 1, s23, s15, s45], MI["PentagonBubble", 1, s15, 
  s45, s34, s12, s23], MI["PentagonBubble", 2, s15, s45, s34, s12, s23], 
 MI["FourPointBoxTriangle", 1, s34, s25, s15], 
 MI["PentagonBubble", 1, s12, s13, s35, s24, s45], 
 MI["PentagonBubble", 2, s12, s13, s35, s24, s45], 
 MI["PentagonBubble", 1, s12, s13, s34, s25, s45], 
 MI["PentagonBubble", 2, s12, s13, s34, s25, s45], 
 MI["PentagonBubble", 1, s12, s14, s45, s23, s35], 
 MI["PentagonBubble", 2, s12, s14, s45, s23, s35], 
 MI["PentagonBubble", 1, s12, s14, s34, s25, s35], 
 MI["PentagonBubble", 2, s12, s14, s34, s25, s35], 
 MI["PentagonBubble", 1, s12, s15, s45, s23, s34], 
 MI["PentagonBubble", 2, s12, s15, s45, s23, s34], 
 MI["PentagonBubble", 1, s12, s15, s35, s24, s34], 
 MI["PentagonBubble", 2, s12, s15, s35, s24, s34], 
 MI["FourPointBoxTriangle", 1, s34, s15, s12], 
 MI["FourPointBoxTriangle", 1, s35, s14, s12], 
 MI["FourPointBoxTriangle", 1, s45, s13, s12], 
 MI["FivePointBoxTriangle", 1, s35, s34, s14, s25, s12], 
 MI["FivePointBoxTriangle", 2, s35, s34, s14, s25, s12], 
 MI["FivePointBoxTriangle", 1, s34, s35, s15, s24, s12], 
 MI["FivePointBoxTriangle", 2, s34, s35, s15, s24, s12], 
 MI["FivePointBoxTriangle", 1, s45, s34, s13, s25, s12], 
 MI["FivePointBoxTriangle", 2, s45, s34, s13, s25, s12], 
 MI["FivePointBoxTriangle", 1, s34, s45, s15, s23, s12], 
 MI["FivePointBoxTriangle", 2, s34, s45, s15, s23, s12], 
 MI["FivePointBoxTriangle", 1, s45, s35, s13, s24, s12], 
 MI["FivePointBoxTriangle", 2, s45, s35, s13, s24, s12], 
 MI["FivePointBoxTriangle", 1, s35, s45, s14, s23, s12], 
 MI["FivePointBoxTriangle", 2, s35, s45, s14, s23, s12], 
 MI["FivePointBoxTriangle", 1, s12, s15, s35, s24, s34], 
 MI["FivePointBoxTriangle", 2, s12, s15, s35, s24, s34], 
 MI["FivePointBoxTriangle", 1, s12, s14, s34, s25, s35], 
 MI["FivePointBoxTriangle", 2, s12, s14, s34, s25, s35], 
 MI["FivePointBoxTriangle", 1, s12, s13, s34, s25, s45], 
 MI["FivePointBoxTriangle", 2, s12, s13, s34, s25, s45], 
 MI["FivePointBoxTriangle", 1, s15, s12, s23, s45, s34], 
 MI["FivePointBoxTriangle", 2, s15, s12, s23, s45, s34], 
 MI["FivePointBoxTriangle", 1, s14, s12, s23, s45, s35], 
 MI["FivePointBoxTriangle", 2, s14, s12, s23, s45, s35], 
 MI["FivePointBoxTriangle", 1, s13, s12, s24, s35, s45], 
 MI["FivePointBoxTriangle", 2, s13, s12, s24, s35, s45], 
 MI["FactorizedBoxBubble", 1, s12, s34, s35], MI["FourPointBoxTriangle", 1, 
  s25, s13, s34], MI["FourPointBoxTriangle", 1, s24, s13, s35], 
 MI["FactorizedBoxBubble", 1, s12, s34, s45], MI["FourPointBoxTriangle", 1, 
  s25, s14, s34], MI["FactorizedBoxBubble", 1, s12, s35, s45], 
 MI["FourPointBoxTriangle", 1, s24, s15, s35], 
 MI["FivePointBoxTriangle", 1, s45, s14, s12, s35, s23], 
 MI["FivePointBoxTriangle", 2, s45, s14, s12, s35, s23], 
 MI["FivePointBoxTriangle", 1, s45, s15, s12, s34, s23], 
 MI["FivePointBoxTriangle", 2, s45, s15, s12, s34, s23], 
 MI["FourPointBoxTriangle", 1, s23, s14, s45], 
 MI["FourPointBoxTriangle", 1, s23, s15, s45], 
 MI["FivePointBoxTriangle", 1, s35, s13, s12, s45, s24], 
 MI["FivePointBoxTriangle", 2, s35, s13, s12, s45, s24], 
 MI["FivePointBoxTriangle", 1, s35, s15, s12, s34, s24], 
 MI["FivePointBoxTriangle", 2, s35, s15, s12, s34, s24], 
 MI["FivePointBoxTriangle", 1, s12, s25, s35, s14, s34], 
 MI["FivePointBoxTriangle", 2, s12, s25, s35, s14, s34], 
 MI["FivePointBoxTriangle", 1, s34, s13, s12, s45, s25], 
 MI["FivePointBoxTriangle", 2, s34, s13, s12, s45, s25], 
 MI["FivePointBoxTriangle", 1, s34, s14, s12, s35, s25], 
 MI["FivePointBoxTriangle", 2, s34, s14, s12, s35, s25], 
 MI["FivePointBoxTriangle", 1, s12, s24, s34, s15, s35], 
 MI["FivePointBoxTriangle", 2, s12, s24, s34, s15, s35], 
 MI["FivePointBoxTriangle", 1, s12, s23, s34, s15, s45], 
 MI["FivePointBoxTriangle", 2, s12, s23, s34, s15, s45], 
 MI["PentagonBubble", 1, s23, s34, s45, s12, s15], 
 MI["PentagonBubble", 2, s23, s34, s45, s12, s15], 
 MI["FactorizedBoxBubble", 1, s15, s23, s34], MI["PentagonBubble", 1, s23, 
  s35, s45, s12, s14], MI["PentagonBubble", 2, s23, s35, s45, s12, s14], 
 MI["FactorizedBoxBubble", 1, s14, s23, s35], MI["FourPointBoxTriangle", 1, 
  s45, s13, s23], MI["PentagonBubble", 1, s24, s34, s35, s12, s15], 
 MI["PentagonBubble", 2, s24, s34, s35, s12, s15], 
 MI["FactorizedBoxBubble", 1, s15, s24, s34], MI["PentagonBubble", 1, s24, 
  s45, s35, s12, s13], MI["PentagonBubble", 2, s24, s45, s35, s12, s13], 
 MI["FactorizedBoxBubble", 1, s13, s24, s45], MI["FourPointBoxTriangle", 1, 
  s35, s14, s24], MI["PentagonBubble", 1, s25, s35, s34, s12, s14], 
 MI["PentagonBubble", 2, s25, s35, s34, s12, s14], 
 MI["FactorizedBoxBubble", 1, s14, s25, s35], MI["PentagonBubble", 1, s25, 
  s45, s34, s12, s13], MI["PentagonBubble", 2, s25, s45, s34, s12, s13], 
 MI["FactorizedBoxBubble", 1, s13, s25, s45], MI["FourPointBoxTriangle", 1, 
  s34, s15, s25], MI["FourPointBoxTriangle", 1, s15, s24, s34], 
 MI["FourPointBoxTriangle", 1, s14, s25, s35], 
 MI["FourPointBoxTriangle", 1, s15, s23, s34], 
 MI["FivePointBoxTriangle", 1, s25, s12, s13, s45, s34], 
 MI["FivePointBoxTriangle", 2, s25, s12, s13, s45, s34], 
 MI["FourPointBoxTriangle", 1, s13, s25, s45], 
 MI["FourPointBoxTriangle", 1, s14, s23, s35], 
 MI["FivePointBoxTriangle", 1, s24, s12, s13, s45, s35], 
 MI["FivePointBoxTriangle", 2, s24, s12, s13, s45, s35], 
 MI["FourPointBoxTriangle", 1, s13, s24, s45], 
 MI["FivePointBoxTriangle", 1, s23, s12, s14, s35, s45], 
 MI["FivePointBoxTriangle", 2, s23, s12, s14, s35, s45], 
 MI["OneMassBoxBubbleEasy", 1, s12, s45, s34], MI["OneMassBoxBubbleEasy", 1, s12, s45, s35], 
 MI["OneMassBoxBubbleEasy", 1, s12, s35, s34], MI["OneMassBoxBubbleEasy", 1, s12, s35, s45], 
 MI["OneMassBoxBubbleEasy", 1, s12, s34, s35], MI["OneMassBoxBubbleEasy", 1, s12, s34, s45], 
 MI["OneMassSlashedBoxEasy", 1, s12, s35, s45], 
 MI["OneMassSlashedBoxEasy", 1, s12, s34, s45], 
 MI["OneMassBoxBubbleHard", 1, s12, s35, s45], MI["OneMassBoxBubbleHard", 1, s12, s34, s45], 
 MI["OneMassSlashedBoxHard", 1, s12, s34, s35], 
 MI["OneMassSlashedBoxHard", 2, s12, s34, s35], 
 MI["OneMassSlashedBoxEasy", 1, s12, s34, s35], 
 MI["OneMassBoxBubbleHard", 1, s12, s45, s35], MI["OneMassBoxBubbleHard", 1, s12, s34, s35], 
 MI["OneMassSlashedBoxHard", 1, s12, s34, s45], 
 MI["OneMassSlashedBoxHard", 2, s12, s34, s45], 
 MI["OneMassBoxBubbleHard", 1, s12, s45, s34], MI["OneMassBoxBubbleHard", 1, s12, s35, s34], 
 MI["OneMassSlashedBoxHard", 1, s12, s35, s45], 
 MI["OneMassSlashedBoxHard", 2, s12, s35, s45], 
 MI["TwoMassSlashedTriangle", 1, s12, s34], MI["TwoMassSlashedTriangle", 1, s12, s35], 
 MI["TwoMassSlashedTriangle", 1, s12, s45], MI["OneMassBoxBubbleEasy", 1, s15, s24, s34], 
 MI["OneMassBoxBubbleEasy", 1, s14, s25, s35], MI["OneMassBoxBubbleEasy", 1, s15, s23, s34], 
 MI["OneMassBoxBubbleEasy", 1, s13, s25, s45], MI["OneMassBoxBubbleEasy", 1, s14, s23, s35], 
 MI["OneMassBoxBubbleEasy", 1, s13, s24, s45], MI["OneMassBoxBubbleHard", 1, s45, s13, s12], 
 MI["OneMassBoxBubbleHard", 1, s35, s14, s12], MI["OneMassBoxBubbleHard", 1, s34, s15, s12], 
 MI["OneMassBoxBubbleEasy", 1, s25, s14, s34], MI["OneMassBoxBubbleEasy", 1, s24, s15, s35], 
 MI["OneMassBoxBubbleEasy", 1, s25, s13, s34], MI["OneMassBoxBubbleEasy", 1, s23, s15, s45], 
 MI["OneMassBoxBubbleEasy", 1, s24, s13, s35], MI["OneMassBoxBubbleEasy", 1, s23, s14, s45], 
 MI["OneMassBoxBubbleHard", 1, s45, s23, s12], MI["OneMassBoxBubbleHard", 1, s35, s24, s12], 
 MI["OneMassBoxBubbleHard", 1, s34, s25, s12], MI["TwoMassSlashedTriangle", 1, s13, s24], 
 MI["TwoMassSlashedTriangle", 1, s13, s25], MI["TwoMassSlashedTriangle", 1, s14, s23], 
 MI["TwoMassSlashedTriangle", 1, s14, s25], MI["TwoMassSlashedTriangle", 1, s15, s23], 
 MI["TwoMassSlashedTriangle", 1, s15, s24], MI["OneMassBoxBubbleEasy", 1, s45, s23, s12], 
 MI["OneMassBoxBubbleEasy", 1, s35, s24, s12], MI["OneMassBoxBubbleEasy", 1, s34, s25, s12], 
 MI["OneMassBoxBubbleEasy", 1, s45, s12, s13], MI["OneMassBoxBubbleEasy", 1, s35, s12, s14], 
 MI["OneMassBoxBubbleEasy", 1, s34, s12, s15], MI["OneMassSlashedBoxEasy", 1, 
  s25, s14, s34], MI["OneMassSlashedBoxEasy", 1, s24, s15, s35], 
 MI["OneMassSlashedBoxEasy", 1, s25, s13, s34], 
 MI["OneMassSlashedBoxEasy", 1, s23, s15, s45], 
 MI["OneMassSlashedBoxEasy", 1, s24, s13, s35], 
 MI["OneMassSlashedBoxEasy", 1, s23, s14, s45], 
 MI["OneMassBoxBubbleHard", 1, s34, s15, s25], MI["OneMassBoxBubbleHard", 1, s35, s14, s24], 
 MI["OneMassBoxBubbleHard", 1, s45, s13, s23], MI["OneMassBoxBubbleEasy", 1, s25, s34, s13], 
 MI["OneMassBoxBubbleEasy", 1, s24, s35, s13], MI["OneMassBoxBubbleEasy", 1, s25, s34, s14], 
 MI["OneMassBoxBubbleEasy", 1, s23, s45, s14], MI["OneMassBoxBubbleEasy", 1, s24, s35, s15], 
 MI["OneMassBoxBubbleEasy", 1, s23, s45, s15], MI["OneMassBoxBubbleEasy", 1, s45, s13, s12], 
 MI["OneMassBoxBubbleEasy", 1, s35, s14, s12], MI["OneMassBoxBubbleEasy", 1, s34, s15, s12], 
 MI["OneMassSlashedBoxEasy", 1, s45, s12, s23], 
 MI["OneMassSlashedBoxEasy", 1, s35, s12, s24], 
 MI["OneMassSlashedBoxEasy", 1, s34, s12, s25], 
 MI["OneMassSlashedBoxHard", 1, s34, s12, s15], 
 MI["OneMassSlashedBoxHard", 2, s34, s12, s15], 
 MI["OneMassSlashedBoxHard", 1, s35, s12, s14], 
 MI["OneMassSlashedBoxHard", 2, s35, s12, s14], 
 MI["OneMassSlashedBoxHard", 1, s45, s12, s13], 
 MI["OneMassSlashedBoxHard", 2, s45, s12, s13], 
 MI["OneMassBoxBubbleHard", 1, s24, s15, s35], MI["OneMassBoxBubbleHard", 1, s25, s14, s34], 
 MI["OneMassBoxBubbleHard", 1, s23, s15, s45], MI["OneMassBoxBubbleHard", 1, s25, s13, s34], 
 MI["OneMassBoxBubbleHard", 1, s23, s14, s45], MI["OneMassBoxBubbleHard", 1, s24, s13, s35], 
 MI["OneMassBoxBubbleEasy", 1, s45, s12, s23], MI["OneMassBoxBubbleEasy", 1, s35, s12, s24], 
 MI["OneMassBoxBubbleEasy", 1, s34, s12, s25], MI["OneMassSlashedBoxEasy", 1, 
  s15, s24, s34], MI["OneMassSlashedBoxEasy", 1, s14, s25, s35], 
 MI["OneMassSlashedBoxEasy", 1, s15, s23, s34], 
 MI["OneMassSlashedBoxEasy", 1, s13, s25, s45], 
 MI["OneMassSlashedBoxEasy", 1, s14, s23, s35], 
 MI["OneMassSlashedBoxEasy", 1, s13, s24, s45], 
 MI["OneMassBoxBubbleHard", 1, s34, s25, s15], MI["OneMassBoxBubbleHard", 1, s35, s24, s14], 
 MI["OneMassBoxBubbleHard", 1, s45, s23, s13], MI["OneMassBoxBubbleHard", 1, s14, s23, s25], 
 MI["OneMassBoxBubbleHard", 1, s15, s23, s24], MI["OneMassSlashedBoxHard", 1, 
  s24, s13, s35], MI["OneMassSlashedBoxHard", 2, s24, s13, s35], 
 MI["OneMassSlashedBoxHard", 1, s25, s13, s34], 
 MI["OneMassSlashedBoxHard", 2, s25, s13, s34], 
 MI["OneMassBoxBubbleHard", 1, s13, s24, s25], MI["OneMassBoxBubbleHard", 1, s15, s24, s23], 
 MI["OneMassSlashedBoxHard", 1, s23, s14, s45], 
 MI["OneMassSlashedBoxHard", 2, s23, s14, s45], 
 MI["OneMassSlashedBoxHard", 1, s25, s14, s34], 
 MI["OneMassSlashedBoxHard", 2, s25, s14, s34], 
 MI["OneMassBoxBubbleHard", 1, s13, s25, s24], MI["OneMassBoxBubbleHard", 1, s14, s25, s23], 
 MI["OneMassSlashedBoxHard", 1, s23, s15, s45], 
 MI["OneMassSlashedBoxHard", 2, s23, s15, s45], 
 MI["OneMassSlashedBoxHard", 1, s24, s15, s35], 
 MI["OneMassSlashedBoxHard", 2, s24, s15, s35], 
 MI["TwoMassSlashedTriangle", 1, s13, s45], MI["TwoMassSlashedTriangle", 1, s14, s35], 
 MI["TwoMassSlashedTriangle", 1, s15, s34], MI["OneMassBoxBubbleEasy", 1, s15, s34, s23], 
 MI["OneMassBoxBubbleEasy", 1, s14, s35, s23], MI["OneMassBoxBubbleEasy", 1, s15, s34, s24], 
 MI["OneMassBoxBubbleEasy", 1, s13, s45, s24], MI["OneMassBoxBubbleEasy", 1, s14, s35, s25], 
 MI["OneMassBoxBubbleEasy", 1, s13, s45, s25], MI["OneMassSlashedBoxEasy", 1, 
  s45, s12, s13], MI["OneMassSlashedBoxEasy", 1, s35, s12, s14], 
 MI["OneMassSlashedBoxEasy", 1, s34, s12, s15], 
 MI["OneMassBoxBubbleHard", 1, s13, s25, s45], MI["OneMassBoxBubbleHard", 1, s13, s24, s45], 
 MI["OneMassBoxBubbleHard", 1, s14, s25, s35], MI["OneMassBoxBubbleHard", 1, s14, s23, s35], 
 MI["OneMassBoxBubbleHard", 1, s15, s24, s34], MI["OneMassBoxBubbleHard", 1, s15, s23, s34], 
 MI["OneMassSlashedBoxHard", 1, s34, s12, s25], 
 MI["OneMassSlashedBoxHard", 2, s34, s12, s25], 
 MI["OneMassSlashedBoxHard", 1, s35, s12, s24], 
 MI["OneMassSlashedBoxHard", 2, s35, s12, s24], 
 MI["OneMassSlashedBoxHard", 1, s45, s12, s23], 
 MI["OneMassSlashedBoxHard", 2, s45, s12, s23], 
 MI["OneMassBoxBubbleHard", 1, s24, s13, s15], MI["OneMassBoxBubbleHard", 1, s25, s13, s14], 
 MI["OneMassSlashedBoxHard", 1, s14, s23, s35], 
 MI["OneMassSlashedBoxHard", 2, s14, s23, s35], 
 MI["OneMassSlashedBoxHard", 1, s15, s23, s34], 
 MI["OneMassSlashedBoxHard", 2, s15, s23, s34], 
 MI["OneMassBoxBubbleHard", 1, s23, s14, s15], MI["OneMassBoxBubbleHard", 1, s25, s14, s13], 
 MI["OneMassSlashedBoxHard", 1, s13, s24, s45], 
 MI["OneMassSlashedBoxHard", 2, s13, s24, s45], 
 MI["OneMassSlashedBoxHard", 1, s15, s24, s34], 
 MI["OneMassSlashedBoxHard", 2, s15, s24, s34], 
 MI["OneMassBoxBubbleHard", 1, s23, s15, s14], MI["OneMassBoxBubbleHard", 1, s24, s15, s13], 
 MI["OneMassSlashedBoxHard", 1, s13, s25, s45], 
 MI["OneMassSlashedBoxHard", 2, s13, s25, s45], 
 MI["OneMassSlashedBoxHard", 1, s14, s25, s35], 
 MI["OneMassSlashedBoxHard", 2, s14, s25, s35], 
 MI["TwoMassSlashedTriangle", 1, s25, s34], MI["TwoMassSlashedTriangle", 1, s24, s35], 
 MI["TwoMassSlashedTriangle", 1, s23, s45], MI["TwoMassTriangleBubble", 1, s45, s12], 
 MI["TwoMassTriangleBubble", 1, s35, s12], MI["TwoMassTriangleBubble", 1, s34, s12], 
 MI["ThreePointFactorizedBubbleBubble", 1, s13, s45], 
 MI["ThreePointFactorizedBubbleBubble", 1, s14, s35], 
 MI["ThreePointFactorizedBubbleBubble", 1, s15, s34], 
 MI["TwoMassTriangleBubble", 1, s12, s34], MI["TwoMassTriangleBubble", 1, s12, s35], 
 MI["TwoMassTriangleBubble", 1, s12, s45], MI["ThreePointFactorizedBubbleBubble", 1, 
  s23, s45], MI["ThreePointFactorizedBubbleBubble", 1, s24, s35], 
 MI["ThreePointFactorizedBubbleBubble", 1, s25, s34], 
 MI["OneMassTriangleBubble", 1, s34], MI["OneMassTriangleBubble", 1, s35], 
 MI["OneMassTriangleBubble", 1, s45], MI["TwoMassTriangleBubble", 1, s25, s34], 
 MI["TwoMassTriangleBubble", 1, s24, s35], MI["TwoMassTriangleBubble", 1, s23, s45], 
 MI["OneMassTriangleBubble", 1, s12], MI["TwoMassTriangleBubble", 1, s15, s34], 
 MI["TwoMassTriangleBubble", 1, s14, s35], MI["TwoMassTriangleBubble", 1, s13, s45], 
 MI["FactorizedBubbleBubble", 1, s12], MI["ThreePointFactorizedBubbleBubble", 1, 
  s12, s34], MI["ThreePointFactorizedBubbleBubble", 1, s12, s35], 
 MI["ThreePointFactorizedBubbleBubble", 1, s12, s45], 
 MI["TwoMassTriangleBubble", 1, s25, s13], MI["TwoMassTriangleBubble", 1, s24, s13], 
 MI["TwoMassTriangleBubble", 1, s25, s14], MI["TwoMassTriangleBubble", 1, s23, s14], 
 MI["TwoMassTriangleBubble", 1, s24, s15], MI["TwoMassTriangleBubble", 1, s23, s15], 
 MI["FactorizedBubbleBubble", 1, s13], MI["ThreePointFactorizedBubbleBubble", 1, 
  s13, s24], MI["ThreePointFactorizedBubbleBubble", 1, s13, s25], 
 MI["FactorizedBubbleBubble", 1, s14], MI["ThreePointFactorizedBubbleBubble", 1, 
  s14, s23], MI["ThreePointFactorizedBubbleBubble", 1, s14, s25], 
 MI["FactorizedBubbleBubble", 1, s15], MI["ThreePointFactorizedBubbleBubble", 1, 
  s15, s23], MI["ThreePointFactorizedBubbleBubble", 1, s15, s24], 
 MI["OneMassTriangleBubble", 1, s13], MI["OneMassTriangleBubble", 1, s14], 
 MI["OneMassTriangleBubble", 1, s15], MI["TwoMassTriangleBubble", 1, s45, s13], 
 MI["TwoMassTriangleBubble", 1, s35, s14], MI["TwoMassTriangleBubble", 1, s34, s15], 
 MI["TwoMassTriangleBubble", 1, s45, s23], MI["TwoMassTriangleBubble", 1, s35, s24], 
 MI["TwoMassTriangleBubble", 1, s34, s25], MI["TwoMassTriangleBubble", 1, s15, s23], 
 MI["TwoMassTriangleBubble", 1, s14, s23], MI["TwoMassTriangleBubble", 1, s15, s24], 
 MI["TwoMassTriangleBubble", 1, s13, s24], MI["TwoMassTriangleBubble", 1, s14, s25], 
 MI["TwoMassTriangleBubble", 1, s13, s25], MI["FactorizedBubbleBubble", 1, s23], 
 MI["FactorizedBubbleBubble", 1, s24], MI["FactorizedBubbleBubble", 1, s25], 
 MI["OneMassTriangleBubble", 1, s23], MI["OneMassTriangleBubble", 1, s24], 
 MI["OneMassTriangleBubble", 1, s25], MI["FactorizedBubbleBubble", 1, s34], 
 MI["FactorizedBubbleBubble", 1, s35], MI["FactorizedBubbleBubble", 1, s45], 
 MI["Sunrise", 1, s12], MI["Sunrise", 1, s34], MI["Sunrise", 1, s35], 
 MI["Sunrise", 1, s45], MI["Sunrise", 1, s13], MI["Sunrise", 1, s14], 
 MI["Sunrise", 1, s15], MI["Sunrise", 1, s23], MI["Sunrise", 1, s24], 
 MI["Sunrise", 1, s25]}


==> anc/twoLoopAmplitudes/IntegralsMI_nf1.m <==
{MI["PentagonBubble", 1, s34, s35, s25, s14, s12], 
 MI["PentagonBubble", 2, s34, s35, s25, s14, s12], 
 MI["PentagonBubble", 1, s34, s45, s25, s13, s12], 
 MI["PentagonBubble", 2, s34, s45, s25, s13, s12], 
 MI["PentagonBubble", 1, s35, s45, s24, s13, s12], 
 MI["PentagonBubble", 2, s35, s45, s24, s13, s12], 
 MI["PentagonBubble", 1, s34, s45, s15, s23, s12], 
 MI["PentagonBubble", 2, s34, s45, s15, s23, s12], 
 MI["PentagonBubble", 1, s35, s45, s14, s23, s12], 
 MI["PentagonBubble", 2, s35, s45, s14, s23, s12], 
 MI["PentagonBubble", 1, s34, s35, s15, s24, s12], 
 MI["PentagonBubble", 2, s34, s35, s15, s24, s12], 
 MI["OneMassBoxBubbleEasy", 1, s15, s24, s34], MI["OneMassBoxBubbleEasy", 1, s14, s25, s35], 
 MI["OneMassBoxBubbleEasy", 1, s15, s23, s34], MI["OneMassBoxBubbleEasy", 1, s13, s25, s45], 
 MI["OneMassBoxBubbleEasy", 1, s14, s23, s35], MI["OneMassBoxBubbleEasy", 1, s13, s24, s45], 
 MI["OneMassBoxBubbleHard", 1, s45, s13, s12], MI["OneMassBoxBubbleHard", 1, s35, s14, s12], 
 MI["OneMassBoxBubbleHard", 1, s34, s15, s12], MI["OneMassBoxBubbleEasy", 1, s25, s14, s34], 
 MI["OneMassBoxBubbleEasy", 1, s24, s15, s35], MI["OneMassBoxBubbleEasy", 1, s25, s13, s34], 
 MI["OneMassBoxBubbleEasy", 1, s23, s15, s45], MI["OneMassBoxBubbleEasy", 1, s24, s13, s35], 
 MI["OneMassBoxBubbleEasy", 1, s23, s14, s45], MI["OneMassBoxBubbleHard", 1, s45, s23, s12], 
 MI["OneMassBoxBubbleHard", 1, s35, s24, s12], MI["OneMassBoxBubbleHard", 1, s34, s25, s12], 
 MI["TwoMassTriangleBubble", 1, s25, s34], MI["TwoMassTriangleBubble", 1, s24, s35], 
 MI["TwoMassTriangleBubble", 1, s23, s45], MI["OneMassTriangleBubble", 1, s12], 
 MI["TwoMassTriangleBubble", 1, s15, s34], MI["TwoMassTriangleBubble", 1, s14, s35], 
 MI["TwoMassTriangleBubble", 1, s13, s45], MI["Sunrise", 1, s13], 
 MI["Sunrise", 1, s14], MI["Sunrise", 1, s15], MI["Sunrise", 1, s23], 
 MI["Sunrise", 1, s24], MI["Sunrise", 1, s25]}


==> anc/twoLoopAmplitudes/MasterIntegralDefinitions.m <==
{MI["Sunrise", 1, s34] -> -((-4 + D)*(-3 + D)*(-10 + 3*D)*
     (-8 + 3*D))/(16*sq[p[1]]), 
 MI["TwoMassTriangleBubble", 1, s12, s45] -> 
  ((-4 + D)^2*(-3 + D)*(-10 + 3*D))/16, 
 MI["OneMassTriangleBubble", 1, s45] -> ((-4 + D)^2*(-3 + D)*
    (-10 + 3*D))/16, MI["TwoMassSlashedTriangle", 1, s23, s45] -> 
  ((-4 + D)^4*sp[1, 2])/8, MI["OneMassBoxBubbleHard", 1, s23, s14, s45] -> 
  -((-4 + D)^3*(-3 + D)*sp[1, 2])/16, 
 MI["OneMassBoxBubbleEasy", 1, s12, s34, s45] -> 
  ((-4 + D)^3*(-3 + D)*(2*sp[1, 2] + sq[p[1]]))/32, 
 MI["OneMassSlashedBoxHard", 1, s45, s12, s23] -> 
  -((-4 + D)^4*(sp[1, 2] + sp[2, 3]))/8, 
 MI["OneMassSlashedBoxHard", 2, s45, s12, s23] -> 
  -((-4 + D)*(4*(-4 + D)^2*sp[1, 2]*sp[2, 3]*
       ((-18 + 5*D)*sp[1, 2] + 4*(-7 + 2*D)*sp[1, 3] + 
        (-18 + 5*D)*sp[2, 3]) - (-10 + 3*D)*
       (-2*(-4 + D)^2*(sp[1, 2] + sp[2, 3])^2*
         sq[l[2] - p[1]] + (-4*(-4 + D)*(-3 + D)*
           (sp[1, 2] + sp[1, 3])*(sp[1, 2] - sp[2, 3]) + 
          (-8 + 3*D)*((-8 + 3*D)*sp[1, 2] - 
            (-4 + D)*sp[2, 3])*sq[l[2]])*
         sq[l[1] - p[2]] + sq[l[1]]*
         (4*(-4 + D)*(-3 + D)*(sp[1, 2]*(sp[1, 2] + 
              sp[1, 3]) - (3*sp[1, 2] + sp[1, 3])*
             sp[2, 3]) - (-8 + 3*D)*((-4 + D)*sp[1, 2] + 
            (-10 + 3*D)*sp[2, 3])*sq[l[2] + p[4]]))))/
   (64*sp[1, 2]*sp[2, 3]), 
 MI["OneMassSlashedBoxEasy", 1, s12, s34, s45] -> 
  ((-4 + D)^4*(sp[1, 2] + sp[2, 3]))/8, 
 MI["FourPointBoxTriangle", 1, s23, s14, s45] -> 
  -((-4 + D)^4*sp[2, 3]*(2*sp[1, 2] + sq[p[2]]))/8, 
 MI["OneMassDoubleBox", 1, s12, s34, s45] -> 
  -((-4 + D)^4*sp[1, 2]*(2*sp[1, 2] + sq[p[1]])*
     sq[l[1] + p[4]])/8, MI["OneMassDoubleBox", 2, s12, s34, s45] -> 
  -((-4 + D)^4*sp[2, 3]*(2*sp[1, 2] + sq[p[1]])^2)/8, 
 MI["PentagonBubble", 1, s12, s23, s34, s15, s45] -> 
  ((-4 + D)^3*(-3 + D)*sp[1, 2]*sp[2, 3])/16, 
 MI["PentagonBubble", 2, s12, s23, s34, s15, s45] -> 
  ((-4 + D)^3*(-3 + D)*(2*sp[1, 2]*sp[2, 3]*
      ((sp[1, 3] + sp[2, 3])*(sp[2, 3] + sp[2, 4]) + 
       (2*sp[1, 3] + sp[2, 3])*sp[3, 4] + 
       sp[1, 2]*(sp[2, 3] + sp[3, 4])) - 
     sp[2, 3]*((sp[1, 3] + sp[2, 3])*(sp[2, 3] + 
         sp[2, 4]) + sp[2, 3]*sp[3, 4] + 
       sp[1, 2]*(sp[2, 3] + sp[3, 4]))*sq[l[1]] + 
     ((sp[1, 3] + sp[2, 3])*((sp[1, 3] + sp[2, 3])*
          (sp[2, 3] + sp[2, 4]) + sp[2, 3]*sp[3, 4]) + 
       sp[1, 2]*(sp[1, 3]*(sp[2, 3] - sp[3, 4]) + 
         sp[2, 3]*(sp[2, 3] + sp[3, 4])))*
      sq[l[1] - p[1]] + sp[1, 2]^2*sp[2, 3]*
      sq[l[1] - p[1] - p[2]] - sp[1, 3]^2*sp[2, 3]*
      sq[l[1] - p[1] - p[2]] + sp[1, 2]*sp[2, 3]^2*
      sq[l[1] - p[1] - p[2]] - sp[1, 3]*sp[2, 3]^2*
      sq[l[1] - p[1] - p[2]] - sp[1, 2]*sp[1, 3]*
      sp[2, 4]*sq[l[1] - p[1] - p[2]] - 
     sp[1, 3]^2*sp[2, 4]*sq[l[1] - p[1] - p[2]] + 
     sp[1, 2]*sp[2, 3]*sp[2, 4]*
      sq[l[1] - p[1] - p[2]] - sp[1, 3]*sp[2, 3]*
      sp[2, 4]*sq[l[1] - p[1] - p[2]] + 
     sp[1, 2]^2*sp[3, 4]*sq[l[1] - p[1] - p[2]] + 
     sp[1, 2]*sp[1, 3]*sp[3, 4]*
      sq[l[1] - p[1] - p[2]] + sp[1, 2]*sp[2, 3]*
      sp[3, 4]*sq[l[1] - p[1] - p[2]] - 
     sp[1, 3]*sp[2, 3]*sp[3, 4]*
      sq[l[1] - p[1] - p[2]] - 2*sp[1, 2]*sp[1, 3]*
      sp[2, 3]*sq[l[1] + p[5]] - 
     sp[1, 2]*((-sp[1, 3] + sp[2, 3])*(sp[2, 3] + 
         sp[2, 4]) + sp[2, 3]*sp[3, 4] + 
       sp[1, 2]*(sp[2, 3] + sp[3, 4]))*
      sq[l[1] + p[4] + p[5]]))/(16*tr5[1, 2, 3, 4]), 
 MI["FivePointBoxTriangle", 1, s12, s23, s34, s15, s45] -> 
  -((-4 + D)^4*(sp[1, 2] + sp[1, 3] + sp[2, 3])*
     (sp[2, 3] + sp[2, 4]))/4, 
 MI["FivePointBoxTriangle", 2, s12, s23, s34, s15, s45] -> 
  ((-4 + D)^4*(2*(sp[1, 2] + sp[1, 3] + sp[2, 3])*
      ((sp[2, 3] + sp[2, 4])*((sp[1, 3] + sp[2, 3])*
          (sp[2, 3] + sp[2, 4]) + sp[2, 3]*sp[3, 4]) + 
       sp[1, 2]*(sp[2, 3]^2 - sp[2, 4]*sp[3, 4] + 
         sp[2, 3]*(sp[2, 4] + sp[3, 4]))) - 
     (2*(-3 + D)*(sp[1, 2] + sp[1, 3] + sp[2, 3])*
       (sp[1, 3]*(sp[2, 3] + sp[2, 4]) + 
        (sp[2, 3] + 2*sp[2, 4])*(sp[2, 3] + sp[2, 4] + 
          sp[3, 4]) + sp[1, 2]*(sp[2, 3] + 2*sp[2, 4] + 
          sp[3, 4]))*sq[l[1]])/(-4 + D) - 
     sp[2, 4]*((sp[1, 3] + sp[2, 3])*(sp[2, 3] + 
         sp[2, 4]) + sp[1, 2]*(sp[2, 3] - sp[3, 4]) - 
       sp[2, 3]*sp[3, 4])*sq[l[2]] + 
     2*(sp[1, 2] + sp[1, 3] + sp[2, 3])*sp[2, 4]*
      (sp[1, 2] + sp[2, 3] + sp[2, 4])*
      sq[l[2] - p[1]] + 
     (2*(-3 + D)*(sp[1, 2] + sp[1, 3] + sp[2, 3])*
       (sp[1, 3]*(sp[2, 3] + sp[2, 4]) + 
        (sp[2, 3] + 2*sp[2, 4])*(sp[2, 3] + sp[2, 4] + 
          sp[3, 4]) + sp[1, 2]*(sp[2, 3] + 2*sp[2, 4] + 
          sp[3, 4]))*sq[l[1] - p[2]])/(-4 + D) + 
     (sp[1, 2]^2*(sp[2, 3] + sp[3, 4]) + 
       sp[2, 3]*((sp[1, 3] + sp[2, 3])*(sp[2, 3] + 
           sp[2, 4]) + sp[2, 3]*sp[3, 4]) + 
       sp[1, 2]*(sp[1, 3]*(sp[2, 3] - sp[2, 4]) + 
         sp[2, 3]*(2*sp[2, 3] + sp[2, 4] + 2*sp[3, 4])))*
      sq[l[2] + p[5]] - (sp[1, 2] + sp[2, 3] + 
       sp[2, 4])*((sp[1, 3] + sp[2, 3])*
        (sp[2, 3] + sp[2, 4]) + sp[2, 3]*sp[3, 4] + 
       sp[1, 2]*(sp[2, 3] + 2*sp[2, 4] + sp[3, 4]))*
      sq[l[2] + p[4] + p[5]]))/(2*tr5[1, 2, 3, 4]), 
 MI["FivePointDoubleBox", 1, s12, s23, s34, s15, s45] -> 
  ((-4 + D)^4*sp[1, 2]*(sp[1, 2] + sp[1, 3] + 
     sp[2, 3])*sq[l[1] + p[5]])/4, 
 MI["FivePointDoubleBox", 2, s12, s23, s34, s15, s45] -> 
  -((-4 + D)^4*sp[1, 2]*(sp[1, 2] + sp[1, 3] + 
      sp[2, 3])*(sp[2, 3] + sp[2, 4] + sp[3, 4]))/2, 
 MI["FivePointDoubleBox", 3, s12, s23, s34, s15, s45] -> 
  (mu[1, 2]*tr5[1, 2, 3, 4])/4, MI["PentagonBox", 1, s12, s23, s34, s15, 
   s45] -> -((-4 + D)^4*sp[1, 2]*sp[2, 3]*
     (sp[1, 2] + sp[1, 3] + sp[2, 3])*
     sq[l[1] + p[5]])/2, 
 MI["PentagonBox", 2, s12, s23, s34, s15, s45] -> 
  (mu[1, 2]*sp[p[4], p[5]]*tr5[1, 2, 3, 4])/2, 
 MI["PentagonBox", 3, s12, s23, s34, s15, s45] -> 
  (mu[1, 2]*sq[l[1] + p[5]]*tr5[1, 2, 3, 4])/4, 
 MI["FactorizedBubbleBubble", 1, s45] -> ((-4 + D)^2*(-3 + D)^2)/
   16, MI["ThreePointFactorizedBubbleBubble", 1, s23, s45] -> 
  ((-4 + D)^2*(-3 + D)^2)/4, 
 MI["FactorizedBoxBubble", 1, s45, s12, s23] -> 
  ((-4 + D)^3*(-3 + D)*sp[1, 2]*sp[2, 3])/16}

